The bosonic string spectrum and the explicit states up to level $10$ from the lightcone and the chaotic behavior of certain string amplitudes

We compute the irreps and their multiplicities of bosonic string spectrum up to level 10 and we give explicitly the on shell lightcone states which make the irreps. For scalars and vectors we compute the multiplicity up to level 22 and 19 respectively. The first scalar at odd level appears at level 11. For the bosonic string in non critical dimensions we argue that at level $N$ there are always states transforming as tensors with $ s\ge N/2$ indices. Only in critical dimensions there are states with $s\le N/2$. Looking at the explicit coefficients of the combinations needed to make the irreps from the lightcone states we trace the origin of the chaotic behavior of certain cubic amplitudes considered in literature to the extremely precise and sensitive mixtures of states. For example the vectors at level $N=19$ are a linear combinations of states and when the coefficients are normalized to be integer some of them have more than 1200 figures.

==> anc/README_lisp_files.tex <==
\documentclass[11pt]{article}
\usepackage{times,amsmath,amsbsy,graphicx}
\usepackage{ytableau}

\newenvironment{MyVerbatim}
{
\scriptsize
\begin{verbatim}
}
{
\end{verbatim}
\normalsize
}

\begin{document}

\section{Introduction}
There are 5 series of files.
In the case of $N=3$ level they are
\begin{verbatim}
Level_3._all.lisp
Level_3._irrep_data.lisp
Level_3_spin_vectorspaces_splitted_into_descendents.lisp
Level_3_true_tensors_Descendents.lisp
Level_3_T_UpMat_DownMat.lisp
\end{verbatim}

\section{ ``T\_UpMat\_DownMat'' files}
They can be loaded in maxima by
\begin{verbatim}
(%i1) load("Level_4_T_UpMat_DownMat.lisp");
\end{verbatim}

They are the output of
\scriptsize
\begin{verbatim}
(%i1) batch("80_compute_Up_DownMat_true_tensors_split_vector_spaces.v2.mat");
\end{verbatim}   \normalsize
which also produces the  ``\_true\_tensors\_Descendents.lisp'' and
``\_spin\_vectorspaces\_splitted\_into\_descendents.lisp'' files.
The $UpMat$ matrices can be produced using
\begin{verbatim}
(%i1) batch("81_0_given_N_and_s_compute_UpMat.v0.mat");
\end{verbatim}   \normalsize
when the matrices are too big to be actually handled by maxima and the
use of C++ is required.

Their content is shown as
\begin{verbatim}
(%i2) arrays;
(%o2)                         [T, UpMat, DownMat]
\end{verbatim}   \normalsize
%
These are actually matrices whose entries are lists.
%
Let us see their contents.
\scriptsize
\begin{verbatim}
(%i5) T[4,0];
                           2
(%o5)                    [p (1, 1), p(2, 2), p(3, 1)]
(%i6) T[4,1];
(%o6)          [v(1, JJ1) p(2, 1), p(1, 1) v(2, JJ1), v(4, JJ1)]
(%i7) T[4,2];
(%o7) [p(1, 1) v(1, JJ1) v(1, JJ2), v(2, JJ1) v(2, JJ2), 
                                    v(1, JJ2) v(3, JJ1), 
                                    v(1, JJ1) v(3, JJ2)]
(%i8) T[4,3];
(%o8) [v(1, JJ2) v(1, JJ3) v(2, JJ1), v(1, JJ1) v(1, JJ3) v(2, JJ2), 
                                      v(1, JJ1) v(1, JJ2) v(2, JJ3)]
(%i9) T[4,4];
(%o9)              [v(1, JJ1) v(1, JJ2) v(1, JJ3) v(1, JJ4)]
\end{verbatim}   \normalsize
The  $T[N,s]$ entry is the list of basis elements at level $N$ with
$s$ indexes where
\begin{equation}
  v(n, J) \rightarrow \alpha^J_{-n},~~~~
  p(n,m) \rightarrow \sum_{J=2}^{D-1} \alpha^J_{-n}\,\alpha^J_{-m}
  .
\end{equation}

%
Now let us turn our attention to $UpMat$
\scriptsize
\begin{verbatim}
(%i10) UpMat[4,0];
                              [  8   - 22   0   ]
                              [                 ]
                              [ - 4   1    - 20 ]
(%o10)                        [                 ]
                              [        3        ]
                              [ - 2  - -   - 14 ]
                              [        2        ]
(%i11) UpMat[4,1];
                           [   3   1           41 ]
                           [ - -   -     1   - -- ]
                           [   2   2           3  ]
                           [                      ]
                           [                   4  ]
(%o11)                     [ - 2  - 10   4   - -  ]
                           [                   3  ]
                           [                      ]
                           [                   4  ]
                           [  0   - 2   - 4  - -  ]
                           [                   3  ]
\end{verbatim}   \normalsize
%
They describe how the action of $M^{i -}$ increases the number of
indexes.
%
More precisely
\begin{align}
  \delta^{J_{s+1} \uparrow} ( T[N,s] )_a
  =
  \sum_b
  ( UpMat[N,s] )_{a b} ( T[N,s+1] )_b
  ,
\end{align}
where $( T[N,s] )_a$ is the $a$.th entry in $T[N,s]$ and
$( UpMat[N,s] )_{a b}$ is the element $a\, b$ in $UpMat[N,s]$.
%


Now let us turn our attention to $DownMat$
\scriptsize
\begin{verbatim}
(%i12) DownMat[4,1];
                               [  0   - 2  - 4 ]
                               [               ]
(%o12)                        [[ - 1   0   - 4 ]]
                               [               ]
                               [  0   - 1  - 2 ]
(%i13) DownMat[4,2];
                                           [ 0  0  0 ]
                        [ - 4  - 2   0  ]  [         ]
                        [               ]  [ 0  0  0 ]
                        [  0   - 1  - 4 ]  [         ]
(%o13)                 [[               ], [       3 ]]
                        [ - 2   0   - 2 ]  [ 0  0  - ]
                        [               ]  [       2 ]
                        [  0    0   - 6 ]  [         ]
                                           [ 0  0  0 ]
\end{verbatim}   \normalsize
%
They describe how the action of $M^{i -}$ decreases the number of
indexes.
%
More precisely
\begin{align}
  \delta^{J_{s+1} \downarrow} ( T[N,s+1] )_a
  =
  \sum_b
  ( DownMat[N,s+1][1] )_{a b} ( T[N,s] )_b
  ,
\end{align}
where $DownMat[N,s+1][1]$ is the first element of the list
$DownMat[N,s+1]$.

We can therefore compute
\scriptsize
\begin{verbatim}
(%i18) DownMat[4,2][1] . UpMat[4,1];
                             [               172 ]
                             [ 10  18  - 12  --- ]
                             [                3  ]
                             [                   ]
                             [               20  ]
(%o18)                       [ 2   18   12   --  ]
                             [               3   ]
                             [                   ]
                             [ 3   3    6    30  ]
                             [                   ]
                             [ 0   12   24    8  ]
\end{verbatim}   \normalsize
which represents how the $T[4,2]$ basis elements are transformed by two
boosts, the first decreasing the indexes and the second one increasing
the indexes, explicitly
\begin{align}
  \delta^{J_{s} \uparrow} \delta^{J_{s} \downarrow} ( T[N,s] )_a
  =
  \sum_b
  ( DownMat[N,s][1] )_{a b} ( UpMat[N,s-1][1] )_{b c} ( T[N,s] )_c
  .
\end{align}

Similarly we have
\scriptsize
\begin{verbatim}
(%i19) UpMat[4,1] . DownMat[4,2][1];
                                 [    5      ]
                                 [ 4  -   78 ]
                                 [    2      ]
(%o19)                           [           ]
                                 [ 0  14  40 ]
                                 [           ]
                                 [ 8  2   24 ]

\end{verbatim}   \normalsize
which represents how the $T[4,1]$ basis elements are transformed by two
boosts, the first increasing the indexes and the second one deceasing
the indexes, explicitly
\begin{align}
  \delta^{J_{s+1} \downarrow} \delta^{J_{s+1} \uparrow} ( T[N,s] )_a
  =
  \sum_b
  ( UpMat[N,s+1][1] )_{a b} ( DownMat[N,s+1][1] )_{b c} ( T[N,s] )_c
  .
\end{align}



We can also compute
\scriptsize
\begin{verbatim}
(%i21) UpMat[4,1] . UpMat[4,2] . UpMat[4,3];
                                   [ - 134 ]
                                   [       ]
(%o21)                             [ - 88  ]
                                   [       ]
                                   [ - 64  ]
\end{verbatim}   \normalsize
which represent how the $T[4,1]$ basis elements become after three
increasing boosts.


\section{``\_true\_tensors\_Descendents'' files}
Again they can be loaded as
\begin{verbatim}
(%i1) load("Level_4_true_tensors_Descendents.lisp");
(%o1)                Level_4_true_tensors_Descendents.lisp
\end{verbatim}   \normalsize
%
They are the output of
\scriptsize
\begin{verbatim}
(%i1) batch("80_compute_Up_DownMat_true_tensors_split_vector_spaces.v2.mat");
\end{verbatim}   \normalsize
which also produces
``\_spin\_vectorspaces\_splitted\_into\_descendents.lisp'' files.

Their contents is shown as
\begin{verbatim}
(%i4) arrays;
(%o4)                      [exam_level, Descendents]
\end{verbatim}   \normalsize
two matrices.
  
Let us exam their meaning.
%
We consider the level $N=4$ and $s=0$ indexes.
\scriptsize
\begin{verbatim}
(%i5) exam_level[4,0];
                                             3 c(3)
(%o5) [[(- 2 c(3)) - 4 c(2) + 8 c(1) = 0, (- ------) + c(2) - 22 c(1) = 0, 
                                               2
(- 14 c(3)) - 20 c(2) = 0], [c(1), c(2), c(3)], 
                                                   [  8   - 22   0   ]
                                                   [                 ]
          %r1           7 %r1                      [ - 4   1    - 20 ]
[c(1) = - ---, c(2) = - -----, c(3) = %r1], [%r1], [                 ]]
          10             10                        [        3        ]
                                                   [ - 2  - -   - 14 ]
                                                   [        2        ]

\end{verbatim}   \normalsize
\normalsize
It is a list of 5 elements:
\begin{itemize}
%
\item
the first one is
\scriptsize
\begin{verbatim}
(%i8) exam_level[4,0][1];
                                            3 c(3)
(%o8) [(- 2 c(3)) - 4 c(2) + 8 c(1) = 0, (- ------) + c(2) - 22 c(1) = 0, 
                                              2
                                                     (- 14 c(3)) - 20 c(2) = 0]
\end{verbatim}
\normalsize
is the list of equations which must be solved in order to find a true
$GL(D-1)$ scalar.
%
\item 
  the second one in the list of unknowns
\scriptsize
\begin{verbatim}
(%i9) exam_level[4,0][2];
(%o9)                         [c(1), c(2), c(3)]
\end{verbatim}
  one for each basis element in $T[N=4,s=0]$;
\normalsize
  %
\item
  the third one
\scriptsize
\begin{verbatim}
(%i10) exam_level[4,0][3];
                            %r1           7 %r1
(%o10)            [c(1) = - ---, c(2) = - -----, c(3) = %r1]
                            10             10
\end{verbatim}
\normalsize
is the solution of the equations;
%
\item
  the forth one is the list of free parameters in the solutions
\scriptsize
\begin{verbatim}
(%i11) exam_level[4,0][4];
(%o11)                               [%r1]
\end{verbatim}
\normalsize
%
\item
  the fifth one is again $UpMat[4,0]$.
\end{itemize}
The previous entry shows that there is one scalar at level $N=4$

On the contrary the following entry
\scriptsize
\begin{verbatim}
(%i7) exam_level[4,1];
                     3 c(1)                             c(1)
(%o7) [[(- 2 c(2)) - ------ = 0, (- 2 c(3)) - 10 c(2) + ---- = 0, 
                       2                                 2
                                   4 c(3)    4 c(2)   41 c(1)
(- 4 c(3)) + 4 c(2) + c(1) = 0, (- ------) - ------ - ------- = 0], 
                                     3         3         3
[c(1), c(2), c(3)], [c(1) = 0, c(2) = 0, c(3) = 0], [], 
[   3   1           41 ]
[ - -   -     1   - -- ]
[   2   2           3  ]
[                      ]
[                   4  ]
[ - 2  - 10   4   - -  ]]
[                   3  ]
[                      ]
[                   4  ]
[  0   - 2   - 4  - -  ]
[                   3  ]
\end{verbatim}
\normalsize
shows that there are no vectors at level $N=4$ since the list of free
parameters is empty
\scriptsize
\begin{verbatim}
(%i12) exam_level[4,1][4];
(%o12)                                []
\end{verbatim}
\normalsize

Instead there is a solution of a true $GL(D-1)$ state with $s=2$
indexes
\scriptsize
\begin{verbatim}
(%i19) exam_level[4,2];
(%o19) [[(- 3 c(3)) - 2 c(2) + 2 c(1) = 0, (- 3 c(4)) - 2 c(2) + 2 c(1) = 0, 
   3 c(4)    3 c(3)
(- ------) - ------ - 12 c(1) = 0], [c(1), c(2), c(3), c(4)], 
     2         2
          %r2           7 %r2
[c(1) = - ---, c(2) = - -----, c(3) = %r2, c(4) = %r2], [%r2], 
           4              4
[  2    2   - 12 ]
[                ]
[ - 2  - 2   0   ]
[                ]
[             3  ]
[ - 3   0   - -  ]]
[             2  ]
[                ]
[             3  ]
[  0   - 3  - -  ]
[             2  ]
\end{verbatim}
\normalsize



Now we can exam
\scriptsize
\begin{verbatim}
(%i14) Descendents[4,4];
(%o14) [[4, 4, [ %r5 ]], [4, 3, [ - 2 %r5  - 2 %r5  - 2 %r5 ]], 
[4, 2, [ 2 %r5  8 %r5  12 %r5  12 %r5 ]], 
[4, 1, [ - 32 %r5  - 12 %r5  - 128 %r5 ]], 
[4, 0, [ 12 %r5  192 %r5  432 %r5 ]]]
\end{verbatim}
\normalsize


\scriptsize
\begin{verbatim}
(%i15) Descendents[4,2];
               [   %r2    7 %r2           ]          [        9 %r2        ]
(%o15) [[4, 2, [ - ---  - -----  %r2  %r2 ]], [4, 1, [ - %r2  -----  - %r2 ]], 
               [    4       4             ]          [          4          ]
                                                  [   9 %r2                 ]
                                           [4, 0, [ - -----  3 %r2  - 3 %r2 ]]]
                                                  [     4                   ]
\end{verbatim}
\normalsize
It is a list of lists.
%
The first list
\scriptsize
\begin{verbatim}
(%i16) Descendents[4,2][1];
                            [   %r2    7 %r2           ]
(%o16)               [4, 2, [ - ---  - -----  %r2  %r2 ]]
                            [    4       4             ]

\end{verbatim}
\normalsize
shows that the general solution at level $N=4$ and with $s=2$ indexes, i.e. 
the solution in $exam\_level[4,1][3]$.
%
This under the action of $DownMat[4,2][1]$  becomes the $N=4$, $s=1$
state which is the 3rd element of the list
\scriptsize
\begin{verbatim}
(%i17) Descendents[4,2][2];
                               [        9 %r2        ]
(%o17)                  [4, 1, [ - %r2  -----  - %r2 ]]
                               [          4          ]

\end{verbatim}
\normalsize
and so on.



It may well happens that the space of solution is multidimensional as
\footnotesize
\begin{verbatim}
(%i2) exam_level[5,3];
(%o2) [[(- 3 c(5)) - 2 c(3) - 2 c(2) + 2 c(1) = 0, 
(- 3 c(6)) - 2 c(4) - 2 c(2) + 2 c(1) = 0, 
(- 3 c(7)) - 2 c(4) - 2 c(3) + 2 c(1) = 0, 
   3 c(7)    3 c(6)   3 c(5)
(- ------) - ------ - ------ - 13 c(1) = 0], 
     2         2        2
[c(1), c(2), c(3), c(4), c(5), c(6), c(7)], 
          3 %r275 + 3 %r274 + 3 %r273
[c(1) = - ---------------------------, 
                      26
       (- 21 %r275) - 21 %r274 + 18 %r273
c(2) = ----------------------------------, 
                       26
         21 %r275 - 18 %r274 + 21 %r273
c(3) = - ------------------------------, 
                       26
         (- 18 %r275) + 21 %r274 + 21 %r273
c(4) = - ----------------------------------, c(5) = %r275, c(6) = %r274, 
                         26
                                      [  2    2    2   - 13 ]
                                      [                     ]
                                      [ - 2  - 2   0    0   ]
                                      [                     ]
                                      [ - 2   0   - 2   0   ]
                                      [                     ]
                                      [  0   - 2  - 2   0   ]
                                      [                     ]
                                      [                  3  ]
c(7) = %r273], [%r273, %r274, %r275], [ - 3   0    0   - -  ]]
                                      [                  2  ]
                                      [                     ]
                                      [                  3  ]
                                      [  0   - 3   0   - -  ]
                                      [                  2  ]
                                      [                     ]
                                      [                  3  ]
                                      [  0    0   - 3  - -  ]
                                      [                  2  ]
(%i3) 

\end{verbatim}
\normalsize
which shows that at level $N=5$ with $s=3$ indexes there are $3$
solutions which make the general solution, i.e. the sum with arbitrary
coefficients of the individual solutions with the following descendants
\scriptsize
\begin{verbatim}
(%i3) Descendents[5,3];
                        3 %r275 + 3 %r274 + 3 %r273
(%o3) [[5, 3, matrix([- ---------------------------, 
                                    26
(- 21 %r275) - 21 %r274 + 18 %r273    21 %r275 - 18 %r274 + 21 %r273
----------------------------------, - ------------------------------, 
                26                                  26
  (- 18 %r275) + 21 %r274 + 21 %r273
- ----------------------------------, %r275, %r274, %r273])], 
                  26
                 20 %r275 - 6 %r274 - 6 %r273  27 %r275 + 27 %r274 - 12 %r273
[5, 2, matrix([- ----------------------------, ------------------------------, 
                              13                             26
27 %r275 - 12 %r274 + 27 %r273    15 %r275 - 63 %r274 + 2 %r273
------------------------------, - -----------------------------, 
              26                               13
  15 %r275 + 2 %r274 - 63 %r273  16 %r275 - 36 %r274 - 36 %r273
- -----------------------------, ------------------------------, 
               13                              13
16 %r275 - 36 %r274 - 36 %r273
------------------------------])], [5, 1, 
              13
          6 %r275 - 72 %r274 + 6 %r273  24 %r275 + 24 %r274 + 24 %r273
matrix([- ----------------------------, ------------------------------, 
                       13                             13
  27 %r275 - 12 %r274 + 27 %r273  16 %r275 - 192 %r274 + 16 %r273
- ------------------------------, -------------------------------, 
                26                              13
  66 %r275 + 40 %r274 + 66 %r273    10 %r275 - 120 %r274 + 10 %r273
- ------------------------------, - -------------------------------])], 
                13                                13
               224 %r275 + 224 %r274 + 224 %r273
[5, 0, matrix([---------------------------------, 
                              13
  192 %r275 + 192 %r274 + 192 %r273  256 %r275 + 256 %r274 + 256 %r273
- ---------------------------------, ---------------------------------])]]
                 13                                 13

\end{verbatim}
\normalsize


\section{``\_spin\_vectorspaces\_splitted\_into\_descendents.lisp'' files}

As before they can be loaded and theit content shown as
\scriptsize
\begin{verbatim}
(%i1)load("Level_4_spin_vectorspaces_splitted_into_descendents.lisp");
(%o1)      Level_4_spin_vectorspaces_splitted_into_descendents.lisp
(%i2) values;
(%o2)                                 []
(%i3) arrays;
(%o3)               [split_basis, old_basis_on_split_basis]
\end{verbatim}
\normalsize

We can have an ovearll view of the content as
\scriptsize
\begin{verbatim}
(%i12) listarray(split_basis);
            1     7          9
(%o12) [[[- --, - --, 1], [- -, 3, - 3], [12, 192, 432]], 
            10    10         4
       9
[[- 1, -, - 1], [- 8, 0, 16], [- 32, - 12, - 128]], 
       4
    1    7
[[- -, - -, 1, 1], [1, - 2, - 2, 2], [2, - 4, 0, 0], [2, 8, 12, 12]], 
    4    4
[[- 1, 0, 1], [- 2, 1, 1], [- 2, - 2, - 2]]]
\end{verbatim}
\normalsize
It is a matrix where only the row $N$ is defined and with $N-1$
columns.
%
Now we can look at
\scriptsize
\begin{verbatim}
(%i25) split_basis[4,0];
                   1     7          9
(%o25)         [[- --, - --, 1], [- -, 3, - 3], [12, 192, 432]]
                   10    10         4
\end{verbatim}
\normalsize
which is a list of all the true $GL(D-1)$ states with $s$ indexes
and descedants of states with $S>s$ indexes
to states with $s=0$ indexes for level $N=4$.
%
It may well happen that there are no true $GL(D-1)$ states with $s$
indexes and all states in the list are descedants.


 

 For each $0\le s \le N-1$
 the set of these states must be such that the basis elements in
$T[N,s]$ can be expanded on them, and this is the meaning of 
\scriptsize
\begin{verbatim}
(%i22) listarray(old_basis_on_split_basis);
        [   10    103   1    ]  [   2     25      1  ]
        [ - --  - ---  ----  ]  [ - --  - ---  - --- ]
        [   7     273  1456  ]  [   39    312    104 ]
        [                    ]  [                    ]
        [   5    23     17   ]  [  16     1       1  ]
(%o22) [[ - -    ---   ----  ], [  --   - --   - --- ], 
        [   7    546   8736  ]  [  39     39     156 ]
        [                    ]  [                    ]
        [  5       3    25   ]  [   1     7       1  ]
        [  --   - ---  ----- ]  [ - --   ---   - --- ]
        [  14     364  17472 ]  [   39   312     208 ]
                                   [   8         29   2   ]
                                   [ - --   0    --   --  ]
                                   [   13        78   39  ]  [        1    1 ]
                                   [                      ]  [  0   - -  - - ]
                                   [   4          5   1   ]  [        3    6 ]
                                   [ - --   0   - --  --  ]  [               ]
                                   [   13         78  39  ]  [       2     1 ]
                                   [                      ], [ - 1   -   - - ]]
                                   [  2      1   3     3  ]  [       3     6 ]
                                   [  --   - -   --   --- ]  [               ]
                                   [  13     4   26   104 ]  [        1    1 ]
                                   [                      ]  [  1   - -  - - ]
                                   [  2     1     7    3  ]  [        3    6 ]
                                   [  --    -   - --  --- ]
                                   [  13    4     52  104 ]
\end{verbatim}
\normalsize



\section{``\_irrep\_data'' files }

Let us now turn our attention to the files which contain the info on
irreps.
%
They are actually the more complicated.
%
They are the result of running
\scriptsize
\begin{verbatim}
(%i1) batch(``84_automatically_compute_irreps_brute_force.v2.mat'');
\end{verbatim}
\normalsize
or
\scriptsize
\begin{verbatim}
(%i1) batch(``86_automatically_compute_all_irreps_fo_given_level_brute_force.v2.mat'');
\end{verbatim}
\normalsize
%
As usual we start loading them.
\scriptsize
\begin{verbatim}
(%i1) load("Level_5._irrep_data.lisp");
(%o1)                      Level_5._irrep_data.lisp
(%i2) values;
(%o2)                                 []
(%i3) arrays;
(%o3) [list_irreps_to_use, leading_Regge, subleading_Regge, T, exam_level, 
Descendents, REP_T, MatB, NB, CoeffSmall, REPSmall, GREPSmall, CoeffYTSmall, 
Step0_Small, Step1_Small, IrrepSmallbasis, IrrepSmallbasis0, GSmall, 
coIrrepSmall, IrrepSmall, YT_is_present, IrrepDescendents]
\end{verbatim}
\normalsize

Let us now exam the ``global info'' on the irreps. 
\scriptsize
\begin{verbatim}
(%i5) arrayinfo(list_irreps_to_use);
(%o5) [hashed, 1, [0], [1], [2], [3], [4], [5], [6], [7], [8], [9], [10]]
\end{verbatim}
\normalsize
shows that Young tableaux up to $10$ indexes are used.
Their  explicit form is in ``YDiagrams.lisp''.
We can see the Young diagrams by
\scriptsize
\begin{verbatim}
(%i64) YTab[3];
(%o64)  [[[JJ1, JJ2, JJ3]], [[JJ1, JJ2], [JJ3]], [[JJ1], [JJ2], [JJ3]]]
\end{verbatim}
\normalsize
which is a list of Young diagrams.
%
For example the second one $ [[JJ1, JJ2], [JJ3]]$ coresponds to the
tableau
$\begin{ytableau}
    \scriptsize  JJ1 & \scriptsize JJ1 \\ \scriptsize JJ3 
   \end{ytableau}
$.

%
In patircular we can get to know which tableau corresponds to the
leading and subleading Regge trajectory
\scriptsize
\begin{verbatim}
(%i10) leading_Regge[3];
(%o10)                                 1
(%i11) subleading_Regge[3];
(%o11)                                 2
\end{verbatim}
\normalsize
which means that the second tableau in $YTab[3]$ is the tableau
associated with the subleading Regge trajecotory.
%

Now not all the Young tableaux are necessarily used to perform the
projection on a given Young diagram.
%
For example we see which irreps with $s=3$ indexes are used as
\scriptsize
\begin{verbatim}
(%i6) list_irreps_to_use[3];
(%o6)                              [1, 2, 3]
\end{verbatim}
\normalsize
so in the $s=3$ case all tableaux are used but for $s=5$ we do not use
all of them
\scriptsize
\begin{verbatim}
(%i66) list_irreps_to_use[5];
(%o66)                     [1, 2, 6, 11, 17, 22, 26]
\end{verbatim}
\normalsize
%  
Notice however not all possible Young diagrams have been inserted in $YTab$
since only one tableau for irrep is used as representative of the
Young diagram.
  
Now we can ask whether these irreps with $s=3$ indexes
are actually present in the spectrum at level $N=5$
we consider $YT\_is\_present[5,3]$
\scriptsize
\begin{verbatim}
(%i7) arrayinfo(YT_is_present);
(%o7)     [hashed, 2, [5, 0], [5, 1], [5, 2], [5, 3], [5, 4], [5, 5]]
(%i8) YT_is_present[5,3];
(%o8)                         [true, true, false]
\end{verbatim}
\normalsize
which shows that only irreps $1$ and $2$ are present in the spectrum.

\end{document}


==> anc/README_lisp_files.v1.tex <==
\documentclass[11pt]{article}
\usepackage{times,amsmath,amsbsy,graphicx}
\usepackage{ytableau}

%%%% String number
\newcommand{\sN}[1]{ { [#1] } }  %string width


\newenvironment{MyVerbatim}
{
\scriptsize
\begin{verbatim}
}
{
\end{verbatim}
\normalsize
}

\begin{document}

\section{Introduction}
There are 5 series of files.
In the case of $N=3$ level they are
\begin{verbatim}
Level_3._all.lisp
Level_3._irrep_data.lisp
Level_3_spin_vectorspaces_splitted_into_descendents.lisp
Level_3_true_tensors_Descendents.lisp
Level_3_T_UpMat_DownMat.lisp
\end{verbatim}

\section{ ``T\_UpMat\_DownMat'' files}
They can be loaded in maxima by
\begin{verbatim}
(%i1) load("Level_4_T_UpMat_DownMat.lisp");
\end{verbatim}

They are the output of
\scriptsize
\begin{verbatim}
(%i1) batch("80_compute_Up_DownMat_true_tensors_split_vector_spaces.v2.mat");
\end{verbatim}   \normalsize
which also produces the  ``\_true\_tensors\_Descendents.lisp'' and
``\_spin\_vectorspaces\_splitted\_into\_descendents.lisp'' files.
The $UpMat$ matrices can be produced using
\begin{verbatim}
(%i1) batch("81_0_given_N_and_s_compute_UpMat.v0.mat");
\end{verbatim}   \normalsize
when the matrices are too big to be actually handled by maxima and the
use of C++ is required.

Their content is shown as
\begin{verbatim}
(%i2) arrays;
(%o2)                         [T, UpMat, DownMat]
\end{verbatim}   \normalsize
%
These are actually matrices whose entries are lists.

%
Along with
\begin{verbatim}
(%i3) values;
(%o3)                     [MINIMAL_SET_DOWN_MATRICES]
\end{verbatim}
which is a boolean as
\begin{verbatim}
(%i4) MINIMAL_SET_DOWN_MATRICES;
(%o4)                                false
\end{verbatim}  
whose meaning is explained below.

%
Let us see their contents.
\scriptsize
\begin{verbatim}
(%i5) T[4,0];
                           2
(%o5)                    [p (1, 1), p(2, 2), p(3, 1)]
(%i6) T[4,1];
(%o6)          [v(1, JJ1) p(2, 1), p(1, 1) v(2, JJ1), v(4, JJ1)]
(%i7) T[4,2];
(%o7) [p(1, 1) v(1, JJ1) v(1, JJ2), v(2, JJ1) v(2, JJ2), 
                                    v(1, JJ2) v(3, JJ1), 
                                    v(1, JJ1) v(3, JJ2)]
(%i8) T[4,3];
(%o8) [v(1, JJ2) v(1, JJ3) v(2, JJ1), v(1, JJ1) v(1, JJ3) v(2, JJ2), 
                                      v(1, JJ1) v(1, JJ2) v(2, JJ3)]
(%i9) T[4,4];
(%o9)              [v(1, JJ1) v(1, JJ2) v(1, JJ3) v(1, JJ4)]
\end{verbatim}   \normalsize
The  $T[N,s]$ is the list of basis elements at level $N$ with
$s$ indexes where
\begin{equation}
  v(n, J) \rightarrow \alpha^J_{-n},~~~~
  p(n,m) \rightarrow \sum_{J=2}^{D-1} \alpha^J_{-n}\,\alpha^J_{-m}
  .
\end{equation}
%
We denote the $a$th basis element in $T[N, s]$ as
$e^{[N, s, a]}_{i_1 \dots  i_s}$ where $a=1,\dots$.


%
Now let us turn our attention to $UpMat$
\scriptsize
\begin{verbatim}
(%i10) UpMat[4,0];
                              [  8   - 22   0   ]
                              [                 ]
                              [ - 4   1    - 20 ]
(%o10)                        [                 ]
                              [        3        ]
                              [ - 2  - -   - 14 ]
                              [        2        ]
(%i11) UpMat[4,1];
                           [   3   1           41 ]
                           [ - -   -     1   - -- ]
                           [   2   2           3  ]
                           [                      ]
                           [                   4  ]
(%o11)                     [ - 2  - 10   4   - -  ]
                           [                   3  ]
                           [                      ]
                           [                   4  ]
                           [  0   - 2   - 4  - -  ]
                           [                   3  ]
\end{verbatim}   \normalsize
%
They describe how the action of $M^{i -}$ increases the number of
indexes.
%
Roughly
\begin{align}
  \delta^{J_{s+1} \uparrow} ( T[N,s] )_a
  =
  \sum_b
  ( UpMat[N,s] )_{a b} ( T[N,s+1] )_b
  ,
\end{align}
where $( T[N,s] )_a$ is the $a$.th entry in $T[N,s]$ and therefore
has $s$ indexes like $J_1\dots J_s$ and
$( UpMat[N,s] )_{a b}$ is the element $a\, b$ in $UpMat[N,s]$.
%
%

More precisely
\begin{align}
\delta^{l \uparrow}\, 
e^{\sN {N, s, a} }_{i_1\dots i_s}
=
U^{\sN {N, s}}_{a b}\,
e^{\sN {N, s+1, b} }_{i_1\dots i_s\, l}
,
\end{align}
where $U^{\sN {N, s}}_{a b}$ stands for $( UpMat[N,s] )_{a b}$
and 
$e^{\sN {N, s+1, b} }_{i_1\dots i_s\, l}$ for $( T[N,s+1] )_b$.


Now let us turn our attention to $DownMat$
\scriptsize
\begin{verbatim}
(%i12) DownMat[4,1];
                                  [ 0  1  2 ]
                                  [         ]
                                  [ 1       ]
                                  [ -  0  2 ]
(%o10)                           [[ 2       ]]
                                  [         ]
                                  [    1    ]
                                  [ 0  -  1 ]
                                  [    2    ]
(%i13) DownMat[4,2];
                                             [      1      ]
                                             [ 0  - -   0  ]
                   [ 2  1  0 ]  [ 2  1  0 ]  [      2      ]
                   [         ]  [         ]  [             ]
                   [    1    ]  [    1    ]  [ 0   0   - 1 ]
                   [ 0  -  2 ]  [ 0  -  2 ]  [             ]
(%o11)            [[    2    ], [    2    ], [           3 ]]
                   [         ]  [         ]  [ 0   0   - - ]
                   [ 1  0  1 ]  [ 0  0  3 ]  [           4 ]
                   [         ]  [         ]  [             ]
                   [ 0  0  3 ]  [ 1  0  1 ]  [           3 ]
                                             [ 0   0   - - ]
                                             [           4 ]
(%i12) 
\end{verbatim}   \normalsize

%
%
Along with
\begin{verbatim}
(%i12) DownMat[4,3];
                                                        [           2    ]
                                                        [ 0   0   - -  0 ]
        [ 1          ]  [ 0  1  2  0 ]  [ 0  1  2  0 ]  [           3    ]
        [ -  0  1  1 ]  [            ]  [            ]  [                ]
        [ 2          ]  [ 1          ]  [ 0  1  0  2 ]  [           2    ]
(%o12) [[            ], [ -  0  1  1 ], [            ], [ 0   0   - -  0 ], 
        [ 0  1  2  0 ]  [ 2          ]  [ 1          ]  [           3    ]
        [            ]  [            ]  [ -  0  1  1 ]  [                ]
        [ 0  1  0  2 ]  [ 0  1  0  2 ]  [ 2          ]  [      1         ]
                                                        [ 0  - -   0   0 ]
                                                        [      2         ]
                                        [           2    ]  [      1         ]
                                        [ 0   0   - -  0 ]  [ 0  - -   0   0 ]
                                        [           3    ]  [      2         ]
                                        [                ]  [                ]
                                        [      1         ]  [           2    ]
                                        [ 0  - -   0   0 ], [ 0   0   - -  0 ]]
                                        [      2         ]  [           3    ]
                                        [                ]  [                ]
                                        [           2    ]  [           2    ]
                                        [ 0   0   - -  0 ]  [ 0   0   - -  0 ]
                                        [           3    ]  [           3    ]
\end{verbatim}
They describe how the action of $M^{i -}$ decreases the number of
indexes.
%
The first $s$ elements in the list $DownMat[N,s]$ describe the
``usual'' action
while the following $\frac{1}{2}s(s-1)$ elements (if
MINIMAL\_SET\_DOWN\_MATRICES is false) describe the ``anomalous'' one.

Roughly for the ``usual'' action is
\begin{align}
  \delta^{J_{s+1} \downarrow} ( T[N,s+1] )_a
  =
  \sum_b
  ( DownMat[N,s+1][1] )_{a b} ( T[N,s] )_b
  ,
\end{align}
where $DownMat[N,s+1][1]$ is the first element of the list
$DownMat[N,s+1]$.



More precisely the action of  decreasing $\delta^{m \downarrow}$ operator is
defined as
\begin{align}
\delta^{m \downarrow}\, 
e^{\sN {N, s, a} }_{i_1\dots i_s}
=&
\delta_{m, i_1}
D^{\sN {N, s, 1}}_{a b}\,
e^{\sN {N, s-1, b} }_{i_2\dots i_s}
+
\delta_{m, i_2}
D^{\sN {N, s, 2}}_{a b}\,
e^{\sN {N, s-1, b} }_{i_1\, i_3\dots i_s}
+
\dots
\nonumber\\
&
+
\delta_{m, i_s}
D^{\sN {N, s, s}}_{a b}\,
e^{\sN {N, s-1, b} }_{i_1\, i_2\dots i_{s-1}}
%
\nonumber\\
%
=&
\sum_{p=1}^{s}
\delta_{m, i_p}
D^{\sN {N, s, p}}_{a b}\,
e^{\sN {N, s-1, b} }_{i_1\dots i_{p-1}\,i_{p+1} \dots i_{s}}
.
\end{align}
%
This expression shows how the first $s$ elements of the list
$DownMat[N,s]$ are defined and can be used.
%
In facts we can precisely identify $D^{\sN {N, s, p}}_{a b}$
with
$( DownMat[N,s][p] )_{a b}$.

The action of  decreasing ``anomalous'' $\delta_A^{m \downarrow}$
operator is even more complex and defined as
\begin{align}
\delta_A^{m \downarrow}\, 
e^{\sN {N, s, a} }_{i_1\dots i_s}
=&
\delta_{i_1, i_2}
A^{\sN {N, s, 1 2}}_{a b}\,
e^{\sN {N, s-1, b} }_{m\,i_3\dots i_s}
+
\delta_{i_1, i_3}
A^{\sN {N, s,1 3}}_{a b}\,
e^{\sN {N, s-1, b} }_{m\, i_2\dots i_s}
+
\dots
\nonumber\\
&
+
\delta_{i_p, i_q}
A^{\sN {N, s, p q}}_{a b}\,
e^{\sN {N, s-1, b} }_{m i_1\dots i_{p-1}\,i_{p+1} \dots i_{q-1}\,i_{q+1}\dots i_{s}}
+
\dots
\nonumber\\
=&
\sum_{p=1}^{s-1} \sum_{q=p+1}^s\,
\delta_{i_p, i_q}
A^{\sN {N, s, p q}}_{a b}\,
e^{\sN {N, s-1, b} }_{m i_1\dots i_{p-1}\,i_{p+1} \dots i_{q-1}\,i_{q+1}\dots i_{s}}
.
\end{align}
%
This expression shows how the $\frac{1}{2} s(s-1)$ elements after the
first $s$ ones 
of the list $DownMat[N,s]$ are defined and can be used.
%
In facts we can precisely identify $A^{\sN {N, s, p q}}_{a b}$
with
$( DownMat[N,s][ s+ s (p-1) + q -p] )_{a b}$.



%
Not all $D$s and $A$s matrices are independent.
Actually only
$D^{\sN {s,1}}_{a b}$ and
$A^{\sN {s,1 2}}_{a b}$ are independent as shown in
appendix of the main text
therefore when MINIMAL\_SET\_DOWN\_MATRICES is true
only these two matrices are in  the list $DownMat[N,s]$.


We can therefore compute
\scriptsize
\begin{verbatim}
(%i13) DownMat[4,2][1] . UpMat[4,1];
                           [                   86 ]
                           [ - 5  - 9   6    - -- ]
                           [                   3  ]
                           [                      ]
                           [                   10 ]
                           [ - 1  - 9  - 6   - -- ]
(%o13)                     [                   3  ]
                           [                      ]
                           [   3    3             ]
                           [ - -  - -  - 3   - 15 ]
                           [   2    2             ]
                           [                      ]
                           [  0   - 6  - 12  - 4  ]
\end{verbatim}   \normalsize
which represents how the $T[4,2]$ basis elements are transformed by two
boosts, the first decreasing the indexes and the second one increasing
the indexes, explicitly
\begin{align}
  \delta^{J_{s} \uparrow} \delta^{J_{s} \downarrow} ( T[N,s] )_a
  =
  \sum_b
  ( DownMat[N,s][1] )_{a b} ( UpMat[N,s-1][1] )_{b c} ( T[N,s] )_c
  .
\end{align}

Similarly we have
\scriptsize
\begin{verbatim}
(%i14) UpMat[4,1] . DownMat[4,2][1];
                              [        5       ]
                              [ - 2  - -  - 39 ]
                              [        4       ]
(%o14)                        [                ]
                              [  0   - 7  - 20 ]
                              [                ]
                              [ - 4  - 1  - 12 ]
\end{verbatim}   \normalsize
which represents how the $T[4,1]$ basis elements are transformed by two
boosts, the first increasing the indexes and the second one deceasing
the indexes, explicitly
\begin{align}
  \delta^{J_{s+1} \downarrow} \delta^{J_{s+1} \uparrow} ( T[N,s] )_a
  =
  \sum_b
  ( UpMat[N,s+1][1] )_{a b} ( DownMat[N,s+1][1] )_{b c} ( T[N,s] )_c
  .
\end{align}



We can also compute
\scriptsize
\begin{verbatim}
(%i15) UpMat[4,1] . UpMat[4,2] . UpMat[4,3];
                                   [ - 134 ]
                                   [       ]
(%o15)                             [ - 88  ]
                                   [       ]
                                   [ - 64  ]
\end{verbatim}   \normalsize
which represent how the $T[4,1]$ basis elements become after three
increasing boosts.


\section{``\_true\_tensors\_Descendents'' files}
Again they can be loaded as
\begin{verbatim}
(%i1) load("Level_4_true_tensors_Descendents.lisp");
(%o1)                Level_4_true_tensors_Descendents.lisp
\end{verbatim}   \normalsize
%
They are the output of
\scriptsize
\begin{verbatim}
(%i1) batch("80_compute_Up_DownMat_true_tensors_split_vector_spaces.v2.mat");
\end{verbatim}   \normalsize
which also produces
``\_spin\_vectorspaces\_splitted\_into\_descendents.lisp'' files.

Their contents is shown as
\begin{verbatim}
(%i2) arrays;
(%o2)                      [exam_level, Descendents]
\end{verbatim}   \normalsize
two matrices.

%
Along with
\begin{verbatim}
(%i3) values;
(%o3)                                 []
\end{verbatim}
no variables.
  
Let us exam their meaning.
%
We consider the level $N=4$ and $s=0$ indexes.
\scriptsize
\begin{verbatim}
(%i5) exam_level[4,0];
                                             3 c(3)
(%o5) [[(- 2 c(3)) - 4 c(2) + 8 c(1) = 0, (- ------) + c(2) - 22 c(1) = 0, 
                                               2
(- 14 c(3)) - 20 c(2) = 0], [c(1), c(2), c(3)], 
                                                   [  8   - 22   0   ]
                                                   [                 ]
          %r1           7 %r1                      [ - 4   1    - 20 ]
[c(1) = - ---, c(2) = - -----, c(3) = %r1], [%r1], [                 ]]
          10             10                        [        3        ]
                                                   [ - 2  - -   - 14 ]
                                                   [        2        ]

\end{verbatim}   \normalsize
\normalsize
It is a list of 5 elements:
\begin{itemize}
%
\item
the first one is
\scriptsize
\begin{verbatim}
(%i6) exam_level[4,0][1];
                                            3 c(3)
(%o6) [(- 2 c(3)) - 4 c(2) + 8 c(1) = 0, (- ------) + c(2) - 22 c(1) = 0, 
                                              2
                                                     (- 14 c(3)) - 20 c(2) = 0]
\end{verbatim}
\normalsize
is the list of equations which must be solved in order to find a true
$GL(D-1)$ scalar.
%
\item 
  the second one in the list of unknowns
\scriptsize
\begin{verbatim}
(%i7) exam_level[4,0][2];
(%o7)                         [c(1), c(2), c(3)]
\end{verbatim}
  one for each basis element in $T[N=4,s=0]$;
\normalsize
  %
\item
  the third one
\scriptsize
\begin{verbatim}
(%i8) exam_level[4,0][3];
                           %r1           7 %r1
(%o8)            [c(1) = - ---, c(2) = - -----, c(3) = %r1]
                            10             10
\end{verbatim}
\normalsize
is the solution of the equations;
%
\item
  the forth one is the list of free parameters in the solutions
\scriptsize
\begin{verbatim}
(%i9) exam_level[4,0][4];
(%o9)                               [%r1]
\end{verbatim}
\normalsize
%
\item
  the fifth one is again $UpMat[4,0]$.
\end{itemize}
The previous entry shows that there is one scalar at level $N=4$

On the contrary the following entry
\scriptsize
\begin{verbatim}
(%i10) exam_level[4,1];
                      3 c(1)                             c(1)
(%o10) [[(- 2 c(2)) - ------ = 0, (- 2 c(3)) - 10 c(2) + ---- = 0, 
                       2                                 2
                                   4 c(3)    4 c(2)   41 c(1)
(- 4 c(3)) + 4 c(2) + c(1) = 0, (- ------) - ------ - ------- = 0], 
                                     3         3         3
[c(1), c(2), c(3)], [c(1) = 0, c(2) = 0, c(3) = 0], [], 
[   3   1           41 ]
[ - -   -     1   - -- ]
[   2   2           3  ]
[                      ]
[                   4  ]
[ - 2  - 10   4   - -  ]]
[                   3  ]
[                      ]
[                   4  ]
[  0   - 2   - 4  - -  ]
[                   3  ]
\end{verbatim}
\normalsize
shows that there are no vectors at level $N=4$ since the list of free
parameters is empty
\scriptsize
\begin{verbatim}
(%i11) exam_level[4,1][4];
(%o11)                                []
\end{verbatim}
\normalsize

Instead there is a solution of a true $GL(D-1)$ state with $s=2$
indexes
\scriptsize
\begin{verbatim}
(%i12) exam_level[4,2];
(%o12) [[(- 3 c(3)) - 2 c(2) + 2 c(1) = 0, (- 3 c(4)) - 2 c(2) + 2 c(1) = 0, 
   3 c(4)    3 c(3)
(- ------) - ------ - 12 c(1) = 0], [c(1), c(2), c(3), c(4)], 
     2         2
          %r2           7 %r2
[c(1) = - ---, c(2) = - -----, c(3) = %r2, c(4) = %r2], [%r2], 
           4              4
[  2    2   - 12 ]
[                ]
[ - 2  - 2   0   ]
[                ]
[             3  ]
[ - 3   0   - -  ]]
[             2  ]
[                ]
[             3  ]
[  0   - 3  - -  ]
[             2  ]
\end{verbatim}
\normalsize



Now we can exam
\scriptsize
\begin{verbatim}
(%i13) Descendents[4,4];
(%o13) [[4, 4, [ %r5 ]], [4, 3, [ %r5  %r5  %r5 ]], 
       [ %r5                      ]          [        3 %r5         ]
[4, 2, [ ---  2 %r5  3 %r5  3 %r5 ]], [4, 1, [ 4 %r5  -----  16 %r5 ]], 
       [  2                       ]          [          2           ]
       [ 3 %r5                 ]
[4, 0, [ -----  12 %r5  27 %r5 ]]]
       [   4                   ]
\end{verbatim}
\normalsize


\scriptsize
\begin{verbatim}
(%i14) Descendents[4,2];
               [   %r2    7 %r2           ]          [ %r2    9 %r2  %r2 ]
(%o14) [[4, 2, [ - ---  - -----  %r2  %r2 ]], [4, 1, [ ---  - -----  --- ]], 
               [    4       4             ]          [  2       8     2  ]
                                                  [   9 %r2  3 %r2    3 %r2 ]
                                           [4, 0, [ - -----  -----  - ----- ]]]
                                                  [    16      4        4   ]
\end{verbatim}
\normalsize
It is a list of lists.
%
The first list
\scriptsize
\begin{verbatim}
(%i15) Descendents[4,2][1];
                            [   %r2    7 %r2           ]
(%o15)               [4, 2, [ - ---  - -----  %r2  %r2 ]]
                            [    4       4             ]

\end{verbatim}
\normalsize
shows that the general solution at level $N=4$ and with $s=2$ indexes, i.e. 
the solution in $exam\_level[4,1][3]$.
%
This under the action of $DownMat[4,2][1]$  becomes the $N=4$, $s=1$
state which is the 3rd element of the list
\scriptsize
\begin{verbatim}
(%i16) Descendents[4,2][2];
                                 [ %r2    9 %r2  %r2 ]
(%o16)                    [4, 1, [ ---  - -----  --- ]]
                                 [  2       8     2  ]

\end{verbatim}
\normalsize
and so on.



It may well happens that the space of solution is multidimensional as
\footnotesize
\begin{verbatim}
(%i2) exam_level[5,3];
(%o2) [[(- 3 c(5)) - 2 c(3) - 2 c(2) + 2 c(1) = 0, 
(- 3 c(6)) - 2 c(4) - 2 c(2) + 2 c(1) = 0, 
(- 3 c(7)) - 2 c(4) - 2 c(3) + 2 c(1) = 0, 
   3 c(7)    3 c(6)   3 c(5)
(- ------) - ------ - ------ - 13 c(1) = 0], 
     2         2        2
[c(1), c(2), c(3), c(4), c(5), c(6), c(7)], 
          3 %r275 + 3 %r274 + 3 %r273
[c(1) = - ---------------------------, 
                      26
       (- 21 %r275) - 21 %r274 + 18 %r273
c(2) = ----------------------------------, 
                       26
         21 %r275 - 18 %r274 + 21 %r273
c(3) = - ------------------------------, 
                       26
         (- 18 %r275) + 21 %r274 + 21 %r273
c(4) = - ----------------------------------, c(5) = %r275, c(6) = %r274, 
                         26
                                      [  2    2    2   - 13 ]
                                      [                     ]
                                      [ - 2  - 2   0    0   ]
                                      [                     ]
                                      [ - 2   0   - 2   0   ]
                                      [                     ]
                                      [  0   - 2  - 2   0   ]
                                      [                     ]
                                      [                  3  ]
c(7) = %r273], [%r273, %r274, %r275], [ - 3   0    0   - -  ]]
                                      [                  2  ]
                                      [                     ]
                                      [                  3  ]
                                      [  0   - 3   0   - -  ]
                                      [                  2  ]
                                      [                     ]
                                      [                  3  ]
                                      [  0    0   - 3  - -  ]
                                      [                  2  ]
(%i3) 

\end{verbatim}
\normalsize
which shows that at level $N=5$ with $s=3$ indexes there are $3$
solutions which make the general solution, i.e. the sum with arbitrary
coefficients of the individual solutions with the following descendants
\scriptsize
\begin{verbatim}
(%i3) Descendents[5,3];
                        3 %r275 + 3 %r274 + 3 %r273
(%o3) [[5, 3, matrix([- ---------------------------, 
                                    26
(- 21 %r275) - 21 %r274 + 18 %r273    21 %r275 - 18 %r274 + 21 %r273
----------------------------------, - ------------------------------, 
                26                                  26
  (- 18 %r275) + 21 %r274 + 21 %r273
- ----------------------------------, %r275, %r274, %r273])], 
                  26
                 20 %r275 - 6 %r274 - 6 %r273  27 %r275 + 27 %r274 - 12 %r273
[5, 2, matrix([- ----------------------------, ------------------------------, 
                              13                             26
27 %r275 - 12 %r274 + 27 %r273    15 %r275 - 63 %r274 + 2 %r273
------------------------------, - -----------------------------, 
              26                               13
  15 %r275 + 2 %r274 - 63 %r273  16 %r275 - 36 %r274 - 36 %r273
- -----------------------------, ------------------------------, 
               13                              13
16 %r275 - 36 %r274 - 36 %r273
------------------------------])], [5, 1, 
              13
          6 %r275 - 72 %r274 + 6 %r273  24 %r275 + 24 %r274 + 24 %r273
matrix([- ----------------------------, ------------------------------, 
                       13                             13
  27 %r275 - 12 %r274 + 27 %r273  16 %r275 - 192 %r274 + 16 %r273
- ------------------------------, -------------------------------, 
                26                              13
  66 %r275 + 40 %r274 + 66 %r273    10 %r275 - 120 %r274 + 10 %r273
- ------------------------------, - -------------------------------])], 
                13                                13
               224 %r275 + 224 %r274 + 224 %r273
[5, 0, matrix([---------------------------------, 
                              13
  192 %r275 + 192 %r274 + 192 %r273  256 %r275 + 256 %r274 + 256 %r273
- ---------------------------------, ---------------------------------])]]
                 13                                 13

\end{verbatim}
\normalsize


\section{``\_spin\_vectorspaces\_splitted\_into\_descendents.lisp'' files}

As before they can be loaded and their content shown as
\scriptsize
\begin{verbatim}
(%i1)load("Level_4_spin_vectorspaces_splitted_into_descendents.lisp");
(%o1)      Level_4_spin_vectorspaces_splitted_into_descendents.lisp
(%i2) values;
(%o2)                                 []
(%i3) arrays;
(%o3)               [split_basis, old_basis_on_split_basis]
\end{verbatim}
\normalsize

We can have an overall view of the content as
\scriptsize
\begin{verbatim}
(%i12) listarray(split_basis);
            1     7          9
(%o12) [[[- --, - --, 1], [- -, 3, - 3], [12, 192, 432]], 
            10    10         4
       9
[[- 1, -, - 1], [- 8, 0, 16], [- 32, - 12, - 128]], 
       4
    1    7
[[- -, - -, 1, 1], [1, - 2, - 2, 2], [2, - 4, 0, 0], [2, 8, 12, 12]], 
    4    4
[[- 1, 0, 1], [- 2, 1, 1], [- 2, - 2, - 2]]]
\end{verbatim}
\normalsize
It is a matrix partially filled.
%
In particular only the row $N$, in this case $N=4$ is defined and with $N-1$
columns.

%
Now we can look at the case $N=4$, $s=0$, i.e. 
\scriptsize
\begin{verbatim}
(%i25) split_basis[4,0];
                   1     7          9
(%o25)         [[- --, - --, 1], [- -, 3, - 3], [12, 192, 432]]
                   10    10         4
\end{verbatim}
\normalsize
which is a list of
%all the true $GL(D-1)$ states with $s$ indexes and
descendants of almost true $GL(D-1)$ states with $S \ge s$ indexes
to states with $s=0$ indexes for level $N=4$.

%
They are obtained by repeated application of $DownMat[N, *][1]$ on the
almost true $GL(D-1)$ states.
%
Because of this these descendants are not vectors of an irrep but
irreps may be built using them together other contributions. 
%
It may well happen that there are no true $GL(D-1)$ states with $s$
indexes and all states in the list are descendants.


 

 For each $0\le s \le N-1$
 the set of these states must be such that the basis elements in
$T[N,s]$ can be expanded on them, and this is the meaning of 
\scriptsize
\begin{verbatim}
(%i22) listarray(old_basis_on_split_basis);
        [   10    103   1    ]  [   2     25      1  ]
        [ - --  - ---  ----  ]  [ - --  - ---  - --- ]
        [   7     273  1456  ]  [   39    312    104 ]
        [                    ]  [                    ]
        [   5    23     17   ]  [  16     1       1  ]
(%o22) [[ - -    ---   ----  ], [  --   - --   - --- ], 
        [   7    546   8736  ]  [  39     39     156 ]
        [                    ]  [                    ]
        [  5       3    25   ]  [   1     7       1  ]
        [  --   - ---  ----- ]  [ - --   ---   - --- ]
        [  14     364  17472 ]  [   39   312     208 ]
                                   [   8         29   2   ]
                                   [ - --   0    --   --  ]
                                   [   13        78   39  ]  [        1    1 ]
                                   [                      ]  [  0   - -  - - ]
                                   [   4          5   1   ]  [        3    6 ]
                                   [ - --   0   - --  --  ]  [               ]
                                   [   13         78  39  ]  [       2     1 ]
                                   [                      ], [ - 1   -   - - ]]
                                   [  2      1   3     3  ]  [       3     6 ]
                                   [  --   - -   --   --- ]  [               ]
                                   [  13     4   26   104 ]  [        1    1 ]
                                   [                      ]  [  1   - -  - - ]
                                   [  2     1     7    3  ]  [        3    6 ]
                                   [  --    -   - --  --- ]
                                   [  13    4     52  104 ]
\end{verbatim}
\normalsize



\section{``\_irrep\_data'' files }

Let us now turn our attention to the files which contain the info on
irreps.
%
They are actually the more complicated.
%
They are the result of running
\scriptsize
\begin{verbatim}
(%i1) batch(``84_automatically_compute_irreps_brute_force.v2.mat'');
\end{verbatim}
\normalsize
or
\scriptsize
\begin{verbatim}
(%i1) batch(``86_automatically_compute_all_irreps_fo_given_level_brute_force.v2.mat'');
\end{verbatim}
\normalsize
%
As usual we start loading them.
\scriptsize
\begin{verbatim}
(%i1) load("Level_5._irrep_data.lisp");
(%o1)                      Level_5._irrep_data.lisp
(%i2) values;
(%o2)                                 []
(%i3) arrays;
(%o3) [list_irreps_to_use, leading_Regge, subleading_Regge, T, exam_level, 
Descendents, REP_T, MatB, NB, CoeffSmall, REPSmall, GREPSmall, CoeffYTSmall, 
Step0_Small, Step1_Small, IrrepSmallbasis, IrrepSmallbasis0, GSmall, 
coIrrepSmall, IrrepSmall, YT_is_present, IrrepDescendents]
\end{verbatim}
\normalsize

Let us now exam the ``global info'' on the irreps. 
\scriptsize
\begin{verbatim}
(%i4) arrayinfo(list_irreps_to_use);
(%o4) [hashed, 1, [0], [1], [2], [3], [4], [5], [6], [7], [8], [9], [10]]
\end{verbatim}
\normalsize
shows that there are info about Young tableaux up to $10$ indexes.

%
Not all the possible Young tableaux are used since starting with one
Young tableau with a given symmetry all the others with the same
symmetry can be obtained by permuting the indexes.
%
Which Young tableaux are used as seeds is discussed below.

The explicit form of the Young tableau is in ``YDiagrams.lisp'' and loaded as
\scriptsize
\begin{verbatim}
(%o4) load("YDiagrams.lisp");
\end{verbatim}
\normalsize
%
We can see the Young diagrams with $s=3$ indexes which may be used for
projecting the states onto states with well defined symmetric group
transformation properties by
\scriptsize
\begin{verbatim}
(%i64) YTab[3];
(%o64)  [[[JJ1, JJ2, JJ3]], [[JJ1, JJ2], [JJ3]], [[JJ1], [JJ2], [JJ3]]]
\end{verbatim}
\normalsize
%
This is a list of Young diagrams.
%
For example the second one $ [[JJ1, JJ2], [JJ3]]$ corresponds to the
tableau
\scriptsize
$\begin{ytableau}
    {\tiny  JJ1} & {\scriptsize JJ1} \\ {\scriptsize JJ3} 
   \end{ytableau}
$.
\normalsize
%
While for $s=3$ we have defined the minimal set of Young tableaux,
we have defined all possibilities for $s=5$ Young tableaux
as seen with
\scriptsize
\begin{verbatim}
(%i84) YTab[5];
(%o84) [[[JJ1, JJ2, JJ3, JJ4, JJ5]], [[JJ1, JJ2, JJ3, JJ4], [JJ5]], 
[[JJ1, JJ2, JJ3, JJ5], [JJ4]], [[JJ1, JJ2, JJ4, JJ5], [JJ3]], 
[[JJ1, JJ3, JJ4, JJ5], [JJ2]], [[JJ1, JJ2, JJ3], [JJ4, JJ5]], 
[[JJ1, JJ2, JJ4], [JJ3, JJ5]], [[JJ1, JJ2, JJ5], [JJ3, JJ4]], 
[[JJ1, JJ3, JJ4], [JJ2, JJ5]], [[JJ1, JJ3, JJ5], [JJ2, JJ4]], 
[[JJ1, JJ2, JJ3], [JJ4], [JJ5]], [[JJ1, JJ2, JJ4], [JJ3], [JJ5]], 
[[JJ1, JJ2, JJ5], [JJ3], [JJ4]], [[JJ1, JJ3, JJ4], [JJ2], [JJ5]], 
[[JJ1, JJ3, JJ5], [JJ2], [JJ4]], [[JJ1, JJ4, JJ5], [JJ2], [JJ3]], 
[[JJ1, JJ2], [JJ3, JJ4], [JJ5]], [[JJ1, JJ2], [JJ3, JJ5], [JJ4]], 
[[JJ1, JJ3], [JJ2, JJ4], [JJ5]], [[JJ1, JJ3], [JJ2, JJ5], [JJ4]], 
[[JJ1, JJ4], [JJ2, JJ5], [JJ3]], [[JJ1, JJ2], [JJ3], [JJ4], [JJ5]], 
[[JJ1, JJ3], [JJ2], [JJ4], [JJ5]], [[JJ1, JJ4], [JJ2], [JJ3], [JJ5]], 
[[JJ1, JJ5], [JJ2], [JJ3], [JJ4]], [[JJ1], [JJ2], [JJ3], [JJ4], [JJ5]]]
\end{verbatim}
\normalsize

%
In particular we can get to know which tableau corresponds to the
leading and subleading Regge trajectory for $s=3$ as
\scriptsize
\begin{verbatim}
(%i10) leading_Regge[3];
(%o10)                                 1
(%i11) subleading_Regge[3];
(%o11)                                 2
\end{verbatim}
\normalsize
which means that the second tableau in $YTab[3]$ is the tableau
associated with the subleading Regge trajectory.

%
As written above not all the Young tableaux are necessarily used to
perform the projection on a given Young diagram.
%
For example we see which Young tableaux (irreps) with $s=3$ indexes
are used as to build the irreps we can issue
%
\scriptsize
\begin{verbatim}
(%i6) list_irreps_to_use[3];
(%o6)                              [1, 2, 3]
\end{verbatim}
\normalsize
so in the $s=3$ case all defined tableaux are used
since
%% the possible Young tableaux are those listed in $YTab[3]$ shown above and
they are precisely $3$ and are the minimal set to build all
possible irreps.

%
On the other hand for $s=5$ we do not use all of them
\scriptsize
\begin{verbatim}
(%i66) list_irreps_to_use[5];
(%o66)                     [1, 2, 6, 11, 17, 22, 26]
\end{verbatim}
\normalsize
%  
This happens because the tableaux defined in $YTab[5]$ are not the
minimal set.
%
Not always all possible Young tableaux have been
defined in $YTab$ since only one tableau for irrep can be used as seed to
build all irreps with the symmetry of the Young diagram associated
with the Young tableau in consideration.
  
Now we can ask which irreps with $s=3$ indexes
are actually present in the spectrum at level $N=5$.
To do so we consider $YT\_is\_present[5,3]$
\scriptsize
\begin{verbatim}
(%i7) arrayinfo(YT_is_present);
(%o7)     [hashed, 2, [5, 0], [5, 1], [5, 2], [5, 3], [5, 4], [5, 5]]
(%i8) YT_is_present[5,3];
(%o8)                         [true, true, false]
\end{verbatim}
\normalsize
which shows that only irreps $1$ and $2$ are present in the spectrum.
%
There is one entry for each $YTab$ entry even for those which are not used.

%
To see the basis vectors we can write 
\scriptsize
\begin{verbatim}
(%i77) IrrepSmallbasis[5,3];
(%o77) [[ - 9  - 24  - 24  - 24  26  26  26 ], 
                                                                   [ 0  0  0 ]
                                  [ 0   3   0  - 3  - 2  0   2  ]  [         ]
                                  [                             ], [ 0  0  0 ]]
                                  [ 0  - 3  3   0    0   2  - 2 ]  [         ]
                                                                   [ 0  0  0 ]
\end{verbatim}
\normalsize

%
Since the irrep no $3$ is not present the element no $3$, i.e.
$IrrepSmallbasis[5,3][3]$ has no meaning.

%
On the contrary the second element
\scriptsize
\begin{verbatim}
(%i87) IrrepSmallbasis[5,3][2];
                        [ 0   3   0  - 3  - 2  0   2  ]
(%o87)                  [                             ]
                        [ 0  - 3  3   0    0   2  - 2 ]
\end{verbatim}
\normalsize
is the basis on which we represent the irrep $YTab[5][2]$ of the
symmetric group $S_{s=3}$.
%
These are the coefficients wrt $T[5,3]$, explicitly
\scriptsize
\begin{verbatim}
(%i113) T[5,3];
(%o113) [p(1, 1) v(1, JJ1) v(1, JJ2) v(1, JJ3), v(1, JJ3) v(2, JJ1) v(2, JJ2), 
v(1, JJ2) v(2, JJ1) v(2, JJ3), v(1, JJ1) v(2, JJ2) v(2, JJ3), 
v(1, JJ2) v(1, JJ3) v(3, JJ1), v(1, JJ1) v(1, JJ3) v(3, JJ2), 
v(1, JJ1) v(1, JJ2) v(3, JJ3)]
\end{verbatim}
\normalsize


To see the actual irreps of the symmetric group $S_{s=3}$ we issue 
\scriptsize
\begin{verbatim}
(%i82) IrrepSmall[5,3];
                                                        [ 0  0  0 ]
                             [  0   - 1 ]  [ - 1  0 ]   [         ]
(%o82)     [[[ 1 ], [ 1 ]], [[          ], [        ]], [ 0  0  0 ]]
                             [ - 1   0  ]  [  1   1 ]   [         ]
                                                        [ 0  0  0 ]
\end{verbatim}
\normalsize
which shows that the effect of acting with the index swaps $(12)$ and $(13)$
on the basis vectors.
%
This means that
\scriptsize
\begin{verbatim}
(%i89) IrrepSmall[5,3][2];
                           [  0   - 1 ]  [ - 1  0 ]
(%o89)                    [[          ], [        ]]
                           [ - 1   0  ]  [  1   1 ]
\end{verbatim}
\normalsize
is the effect of the swaps $(12)$ and $(13)$
on the basis vectors shown before with
$IrrepSmallbasis[5,3][2]$.


When the same irrep occours multiple times,
for example at level $N=7$ $YTab[3][2]$
we get the decomposable
vector space on which the multiple instances of the irrep are represented as
\scriptsize
\begin{verbatim}
(%i106) IrrepSmallbasis[7,3][2];
                 [ 0 ]         [ 0 ]         [ 0 ]         [ - 4800 ]
                 [   ]         [   ]         [   ]         [        ]
                 [ 0 ]         [ 0 ]         [ 0 ]         [ - 6720 ]
(%o106)  Col 1 = [   ] Col 2 = [   ] Col 3 = [   ] Col 4 = [        ]
                 [ 0 ]         [ 0 ]         [ 0 ]         [  4800  ]
                 [   ]         [   ]         [   ]         [        ]
                 [ 0 ]         [ 0 ]         [ 0 ]         [  6720  ]
\end{verbatim}
\begin{verbatim}
         [   0    ]         [ 4800 ]         [  28400  ]         [   0   ]
         [        ]         [      ]         [         ]         [       ]
         [   0    ]         [ 6720 ]         [  5110   ]         [   0   ]
 Col 5 = [        ] Col 6 = [      ] Col 7 = [         ] Col 8 = [       ]
         [ - 4800 ]         [  0   ]         [ - 28400 ]         [ 28400 ]
         [        ]         [      ]         [         ]         [       ]
         [ - 6720 ]         [  0   ]         [ - 5110  ]         [ 5110  ]
\end{verbatim}
\begin{verbatim}
         [ - 28400 ]          [ - 39000 ]          [   0   ]
         [         ]          [         ]          [       ]
         [ - 5110  ]          [ - 2625  ]          [   0   ]
 Col 9 = [         ] Col 10 = [         ] Col 11 = [       ]
         [    0    ]          [    0    ]          [ 39000 ]
         [         ]          [         ]          [       ]
         [    0    ]          [    0    ]          [ 2625  ]
\end{verbatim}
\begin{verbatim}
          [  39000  ]          [ - 26000 ]          [   0   ]
          [         ]          [         ]          [       ]
          [  2625   ]          [ - 61150 ]          [   0   ]
 Col 12 = [         ] Col 13 = [         ] Col 14 = [       ]
          [ - 39000 ]          [    0    ]          [ 26000 ]
          [         ]          [         ]          [       ]
          [ - 2625  ]          [    0    ]          [ 61150 ]
\end{verbatim}
\begin{verbatim}
          [  207200  ]          [  26000  ]          [   0    ]
          [          ]          [         ]          [        ]
          [  62380   ]          [  61150  ]          [   0    ]
 Col 15 = [          ] Col 16 = [         ] Col 17 = [        ]
          [ - 207200 ]          [ - 26000 ]          [ 207200 ]
          [          ]          [         ]          [        ]
          [ - 62380  ]          [ - 61150 ]          [ 62380  ]
\end{verbatim}
\begin{verbatim}
          [ - 207200 ]          [ - 117600 ]          [  - 2400  ]
          [          ]          [          ]          [          ]
          [ - 62380  ]          [ - 16140  ]          [  26340   ]
 Col 18 = [          ] Col 19 = [          ] Col 20 = [          ]
          [    0     ]          [  115200  ]          [ - 115200 ]
          [          ]          [          ]          [          ]
          [    0     ]          [  42480   ]          [ - 42480  ]
\end{verbatim}
\begin{verbatim}
          [ - 115200 ]          [ 115200  ]          [   2400   ]
          [          ]          [         ]          [          ]
          [ - 42480  ]          [  42480  ]          [ - 26340  ]
 Col 21 = [          ] Col 22 = [         ] Col 23 = [          ]
          [  117600  ]          [  2400   ]          [ - 117600 ]
          [          ]          [         ]          [          ]
          [  16140   ]          [ - 26340 ]          [ - 16140  ]
\end{verbatim}
\begin{verbatim}
          [ 117600 ]          [ 15840  ]          [    0    ]
          [        ]          [        ]          [         ]
          [ 16140  ]          [ - 7524 ]          [    0    ]
 Col 24 = [        ] Col 25 = [        ] Col 26 = [         ]
          [ - 2400 ]          [   0    ]          [ - 15840 ]
          [        ]          [        ]          [         ]
          [ 26340  ]          [   0    ]          [  7524   ]
\end{verbatim}
\begin{verbatim}
          [ - 15840 ]
          [         ]
          [  7524   ]
 Col 27 = [         ]
          [  15840  ]
          [         ]
          [ - 7524  ]
\end{verbatim}
\normalsize
%
and the decomposable symmetric group $S_{s=3}$ matrices as
\scriptsize
\begin{verbatim}
(%i107) IrrepSmall[7,3][2];
                   [  0    0   - 1   0  ]  [ - 1   0   0  0 ]
                   [                    ]  [                ]
                   [  0    0    0   - 1 ]  [  0   - 1  0  0 ]
(%o107)           [[                    ], [                ]]
                   [ - 1   0    0    0  ]  [  1    0   1  0 ]
                   [                    ]  [                ]
                   [  0   - 1   0    0  ]  [  0    1   0  1 ]
\end{verbatim}
\normalsize

\section{ ``\_full\_built\_irreps.lisp'' files}

Finally we consider the files which contain the complete construction
of some irreps.
%
As discussed in the main text only the irreps up to $3$ indexes or
totally antisymmetric are built.
%
After performing all previous steps they can be obtained as
\begin{verbatim}
(i1) batch("88_automatically_compute_all_full_irreps_for_given_level.v1.mat")$
\end{verbatim}

%
The irreps which can be fully built are those conteined in the file
``16\_irreps\_we\_can\_build.v0.mat'', i.e
\scriptsize
\begin{verbatim}
Irreps_we_can_build:[
[1], /* spin 0 */
[1], /* spin 1 */
[1,2], /* spin 2 */
[1,2,3], /* spin 3 */
[10], /* spin 4 */
[26], /* spin 5 */
[], /* spin 6 */
[], /* spin 7 */
[], /* spin 8 */
[], /* spin 9 */
[] /* spin 10 */
];
\end{verbatim}
\normalsize
%
For example for 4 index case as seen by
(notice we use the $4+1$ entry since this is not an array but a list
whose numbering begins at $1$)
\scriptsize
\begin{verbatim}
(%i92) Irreps_we_can_build[5];
(%o92)                               [10]  
\end{verbatim}
\normalsize
we build only the irrep
\scriptsize
\begin{verbatim}
(%i64) YTab[4][10];
(%o64)                   [[JJ1], [JJ2], [JJ3], [JJ4]]
\end{verbatim}
\normalsize
which is the antisymmetric.
%
While for the 3 indexes case we build
\scriptsize
\begin{verbatim}
(%i66) YTab[3][1];
(%o66)                         [[JJ1, JJ2, JJ3]]
(%i67) YTab[3][2];
(%o67)                        [[JJ1, JJ2], [JJ3]]
(%i68) YTab[3][3];
(%o68)                       [[JJ1], [JJ2], [JJ3]]
\end{verbatim}
\normalsize

%
The names of the arrays of the explicit states can be seen in the list
``Data\_in\_irreps\_we\_can\_build''.
%
For example for the 2 index cases are seen as (again $+1$ becaus it
is a list)
\scriptsize
\begin{verbatim}
(%i82) Data_in_irreps_we_can_build[3][1];
(%o82) [Tij, uTi, Ti, uTii_1, Tii_1, T23, uT21, T21, uT33_1, T33_1, N23, N21, 
                                                           N33_1, uN21, uN33_1]
(%i83) Data_in_irreps_we_can_build[3][2];
(%o83)         [Ti1_in, uTi2_in, Ti2_in, T2_n, uT1_3_n, T1_3_n]
\end{verbatim}
\normalsize
where the last case is
the totally antisymmetric irrep is treated differently from all the
other irreps since there is a simple common way of built them as
discussed in the main text and because of this the final name differs
from the one stated.
%
The final name is $Anti2Ti1\_in$ and so on for the 2 index case,
$Anti3Ti1\_in$ so on for the 3 index case and similarly for all the
other antisymmetric irreps.

%
Similarly for the 1 index case we get
\scriptsize
\begin{verbatim}
(%i85) Data_in_irreps_we_can_build[2][1];
(%o85)                   [Vi, uV1, V1, NV3, uNV1, NV1]
\end{verbatim}
\normalsize
and for the 3 index cases we get
\scriptsize
\begin{verbatim}
(%i87) Data_in_irreps_we_can_build[4][1];
(%o87) [Tijk, uT1jk, T1jk, uTjjk, Tjjk, uT1kk, T1kk, T234, uT134, T134, uT334, 
                                                             T334, uT144, T144]
(%i88) Data_in_irreps_we_can_build[4][2];
(%o88) [Pijk, Pjk, Pjj_k_1, Pjj_1_2, uPjk, uPjj_k_1, uPjj_1_2, P234, P34, 
P33_4_1, P33_1_2, uP34, uP33_4_1, uP33_1_2, NP234, NP34, NP33_4_1, NP33_1_2, uNP34, 
uNP33_4_1, uNP33_1_2]
(%i89) Data_in_irreps_we_can_build[4][3];
(%o89)         [Ti1_in, uTi2_in, Ti2_in, T2_n, uT1_3_n, T1_3_n]
\end{verbatim}
\normalsize

The result of the analysis of the full irreps can be loaded in maxima by
\begin{verbatim}
(%i1) load("Level_6_full_built_irreps.lisp.lisp");
\end{verbatim}

We can exam the containt as
\scriptsize
\begin{verbatim}
(%i2) values;
(%o2)                          [MAKE_ON_STATES]
\end{verbatim}
\normalsize
and
\scriptsize
\begin{verbatim}
(%i3) arrays;
(%o3) [anti3Ti1_in, anti3uTi2_in, anti3Ti2_in, anti3T2_n, anti3uT1_3_n, 
anti3T1_3_n, Pijk, Pjk, Pjj_k_1, Pjj_1_2, uPjk, uPjj_k_1, uPjj_1_2, P234, P34, 
P33_4_1, P33_1_2, uP34, uP33_4_1, uP33_1_2, NP234, NP34, NP33_4_1, NP33_1_2, 
uNP34, uNP33_4_1, uNP33_1_2, Tijk, uT1jk, T1jk, uTjjk, Tjjk, uT1kk, T1kk, 
T234, uT134, T134, uT334, T334, uT144, T144, Tij, uTi, Ti, uTii_1, Tii_1, T23, 
uT21, T21, uT33_1, T33_1, N23, N21, N33_1, uN21, uN33_1, Vi, uV1, V1, NV3, 
uNV1, NV1, Sc, NSc, Origanti3Ti1_in, Origanti3uTi2_in, Origanti3Ti2_in, 
Origanti3T2_n, Origanti3uT1_3_n, Origanti3T1_3_n, OrigPijk, OrigPjk, 
OrigPjj_k_1, OrigPjj_1_2, OriguPjk, OriguPjj_k_1, OriguPjj_1_2, OrigP234, 
OrigP34, OrigP33_4_1, OrigP33_1_2, OriguP34, OriguP33_4_1, OriguP33_1_2, 
OrigNP234, OrigNP34, OrigNP33_4_1, OrigNP33_1_2, OriguNP34, OriguNP33_4_1, 
OriguNP33_1_2, OrigTijk, OriguT1jk, OrigT1jk, OriguTjjk, OrigTjjk, OriguT1kk, 
OrigT1kk, OrigT234, OriguT134, OrigT134, OriguT334, OrigT334, OriguT144, 
OrigT144, OrigTij, OriguTi, OrigTi, OriguTii_1, OrigTii_1, OrigT23, OriguT21, 
OrigT21, OriguT33_1, OrigT33_1, OrigN23, OrigN21, OrigN33_1, OriguN21, 
OriguN33_1, OrigVi, OriguV1, OrigV1, OrigNV3, OriguNV1, OrigNV1, OrigSc, 
OrigNSc]
\end{verbatim}
\normalsize
The value of
\scriptsize
\begin{verbatim}
(%i4) MAKE_ON_STATES;
(%o4)                                false
\end{verbatim}
  \normalsize
informs us that the orthonormal (ON) states have not been built.
%  
In facts when there are more than one copy of same irrep the computed
states belonging to different copies are not usually orthogonal.

%
This brings us to the different arrays.
%
The ones which start with $Orig$ are those computed directly without
the Gram-Schmidt process when implemented when $MAKE\_ON\_STATES$ is
$true$.
%
Otherwise they are the same states, those which are not orthogonal
when more copies of the same irrep are present.
%
For example $Tij$ and $OrigTij$ would be the orthogonal and original
% $\ydiagram{2}$
\scriptsize
$\begin{ytableau}
    {\tiny  JJ1} & {\tiny JJ2}  
   \end{ytableau}
$.
\normalsize
states if $MAKE\_ON\_STATES$ were $true$.
%
But in our case where $MAKE\_ON\_STATES$ is $false$ they are the same
states

%
As before we can exam this array as
\scriptsize
\begin{verbatim}
arrayinfo(Tij);
(%o5)                        [hashed, 1, [1], [2]]
\end{verbatim}
\normalsize
and we know that there are two copies of this irrep.

%
We can then see explicitly the tensor as
\scriptsize
\begin{verbatim}
(%i6) 
Tij[1];
(%o6) 162 v(1, JJ1) v(5, JJ2) + 162 v(1, JJ2) v(5, JJ1)
 + 108 v(2, JJ1) v(4, JJ2) + 108 v(2, JJ2) v(4, JJ1) - 344 v(3, JJ1) v(3, JJ2)
 - 516 p(1, 1) v(1, JJ1) v(3, JJ2) - 516 p(1, 1) v(1, JJ2) v(3, JJ1)
 + 3258 v(1, JJ1) v(1, JJ2) p(3, 1) + 432 v(1, JJ1) p(2, 1) v(2, JJ2)
 + 432 v(1, JJ2) p(2, 1) v(2, JJ1) - 2511 v(1, JJ1) v(1, JJ2) p(2, 2)
        2
 - 225 p (1, 1) v(1, JJ1) v(1, JJ2)
\end{verbatim}
\normalsize
and one explicit component as
\scriptsize
\begin{verbatim}
(%i8) T23[1];
(%o8) 162 v(1, 2) v(5, 3) + 162 v(1, 3) v(5, 2) + 108 v(2, 2) v(4, 3)
 + 108 v(2, 3) v(4, 2) - 344 v(3, 2) v(3, 3) - 516 p(1, 1) v(1, 2) v(3, 3)
 - 516 p(1, 1) v(1, 3) v(3, 2) + 3258 v(1, 2) v(1, 3) p(3, 1)
 + 432 v(1, 2) p(2, 1) v(2, 3) + 432 v(1, 3) p(2, 1) v(2, 2)
                                       2
 - 2511 v(1, 2) v(1, 3) p(2, 2) - 225 p (1, 1) v(1, 2) v(1, 3)
\end{verbatim}
\normalsize
which is used to compute its squared norm
\scriptsize
\begin{verbatim}
(%i9) N23[1];
(%o9)                             2427063840
\end{verbatim}
\normalsize.
%
This is the same norm of the normalized state
\scriptsize
$\begin{ytableau}
    {\tiny  JJ1} & {\tiny 1}  
   \end{ytableau}
$
\normalsize
\scriptsize
\begin{verbatim}
Ti[1];
       588 v(6, JJ1)                                    9768 v(1, JJ1) p(4, 1)
(%o10) ------------- - 201 sqrt(10) p(1, 1) v(4, JJ1) + ----------------------
         sqrt(10)                                              sqrt(10)
                                  6192 v(1, JJ1) p(3, 2)
 - 8 sqrt(10) p(2, 1) v(3, JJ1) - ----------------------
                                         sqrt(10)
                                    405 sqrt(10) p(2, 2) v(2, JJ1)
 + 423 sqrt(10) v(2, JJ1) p(3, 1) - ------------------------------
                                                  2
                2
   45 sqrt(10) p (1, 1) v(2, JJ1)        3/2
 - ------------------------------ - 12 10    p(1, 1) v(1, JJ1) p(2, 1)
                 2

\end{verbatim}
and its explicit component
\scriptsize
\begin{verbatim}
Ti[1];
       588 v(6, JJ1)                                    9768 v(1, JJ1) p(4, 1)
(%o10) ------------- - 201 sqrt(10) p(1, 1) v(4, JJ1) + ----------------------
         sqrt(10)                                              sqrt(10)
                                  6192 v(1, JJ1) p(3, 2)
 - 8 sqrt(10) p(2, 1) v(3, JJ1) - ----------------------
                                         sqrt(10)
                                    405 sqrt(10) p(2, 2) v(2, JJ1)
 + 423 sqrt(10) v(2, JJ1) p(3, 1) - ------------------------------
                                                  2
                2
   45 sqrt(10) p (1, 1) v(2, JJ1)        3/2
 - ------------------------------ - 12 10    p(1, 1) v(1, JJ1) p(2, 1)
                 2
\end{verbatim}
\normalsize
i.e.
\scriptsize
\begin{verbatim}
(%i9) N21[1];
(%o9)                             2427063840
\end{verbatim}
\normalsize
%
On the other side $uTi[1]$ and $uT21[1]$ are the non normalized states
and have norm $uN21[1]$.

%
In a similar way we have the states $Tii\_1$, $T33\_1$
which correspond to
\scriptsize
$\begin{ytableau}
    {\tiny  JJ1} & {\tiny JJ1}  
   \end{ytableau}
$.
\normalsize
(with the traceless condition implemented by subtracting the component
$11$ of the tensor with non vanishing trace as discussed in the main
text)
and they have again the same norm.
%
Explicitly
\scriptsize
\begin{verbatim}
(%i16) Tii_1[1];
                                     4817 p(5, 1)
(%o16) (- 162 v(1, JJ1) v(5, JJ1)) + ------------ - 108 v(2, JJ1) v(4, JJ1)
                                          2
                      2
 - 820 p(4, 2) + 172 v (3, JJ1) + 516 p(1, 1) v(1, JJ1) v(3, JJ1) - 393 p(3, 3)
         2                   639 p(1, 1) p(3, 1)
 - 1629 v (1, JJ1) p(3, 1) - -------------------
                                      4
                                           2
                                     2511 v (1, JJ1) p(2, 2)
 - 432 v(1, JJ1) p(2, 1) v(2, JJ1) + -----------------------
                                                2
                                              2        2               3
   1287 p(1, 1) p(2, 2)        2         225 p (1, 1) v (1, JJ1)   45 p (1, 1)
 - -------------------- - 124 p (2, 1) + ----------------------- - -----------
            8                                       2                   8
(%i17) N33_1[1];
(%o17)                            2427063840
\end{verbatim}
\normalsize

%
The other  irreps are as in the main text, i.e.
\scriptsize
\begin{verbatim}
  [Sc, NSc] spin 0

  [Vi,V1,NV3,NV1] spin 1

  [Tijk, T1jk, Tjjk, T1kk,
    T234, T134, T334, T144] spin 3 totally symmetric
  
 [Pijk, Pjk, Pjj_k_1, Pjj_1_2,
       uPjk, uPjj_k_1, uPjj_1_2,
  P234, P34, P33_4_1, P33_1_2,
       uP34, uP33_4_1, uP33_1_2,
  NP234, NP34, NP33_4_1, NP33_1_2,
     uNP34, uNP33_4_1, uNP33_1_2] spin 3 ``pistol''
   
\end{verbatim}
\normalsize



\end{document}


==> anc/lisp_Level_3_10/Level_2._all.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($DEBUGMODE) T)) 
(ADDLABEL '$%I1) 
(DSKSETQ $%O1 'T) 
(ADDLABEL '$%O1) 
(DSKSETQ $%I2 '(($BATCH) "10_compute_scalar_basis.v1.mat")) 
(ADDLABEL '$%I2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$sc_bas_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'T) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4
         '((MDEFINE) (($COMPUTE_SCALAR_BASIS) |$n|)
           ((MPROG)
            ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N
             $M1 $M2 $N0)
            ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
            ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
            ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
            ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
            ((MDO) $N 3. NIL NIL |$n| NIL
             ((MPROGN)
              ((MSETQ) ((|$basic_S0| ARRAY) $N)
               (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
                ((MQUOTIENT) $N 2.)))
              ((MSETQ) ((|$set_S| ARRAY) $N)
               (($SETIFY) ((|$basic_S0| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "basic scalar level=" $N) T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$set_S| ARRAY) $N)) T $FALSE)
              ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
               ((MDO) $M2 $M1 NIL NIL
                (($MIN) ((MPLUS) $N ((MMINUS) 1.))
                 ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
                NIL
                ((MPROGN)
                 ((MCOND) |$sc_bas_dbg|
                  (($PRINT) "    creating scalars using p(" $M2 "," $M1
                   ")")
                  T $FALSE)
                 ((MSETQ) |$tmp_list_S|
                  (($MAKELIST)
                   ((MTIMES) (($P) $M2 $M1)
                    ((MQAPPLY ARRAY)
                     ((|$s| ARRAY)
                      ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
                     $K))
                   $K 1.
                   ((|$lenS| ARRAY)
                    ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
                 ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
                 ((MSETQ) ((|$set_S| ARRAY) $N)
                  (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
              ((MSETQ) ((|$s| ARRAY) $N)
               (($LISTIFY) ((|$set_S| ARRAY) $N)))
              ((MSETQ) ((|$lenS| ARRAY) $N)
               (($LENGTH) ((|$s| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N))
               T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$s| ARRAY) $N)) T $FALSE)))
            ((MDO) $N 1. NIL NIL |$n| NIL
             ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
              ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
            |$DONE_COMPUTING_Sn|
            ((MDO) $N0 1. NIL NIL |$n| NIL
             ((MSETQ) ((|$list_S| ARRAY) $N0)
              ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
               (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
            ((MRETURN) ((|$list_S| ARRAY) |$n|))))) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4
         '((MDEFINE SIMP) (($COMPUTE_SCALAR_BASIS) |$n|)
           ((MPROG)
            ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N
             $M1 $M2 $N0)
            ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
            ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
            ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
            ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
            ((MDO) $N 3. NIL NIL |$n| NIL
             ((MPROGN)
              ((MSETQ) ((|$basic_S0| ARRAY) $N)
               (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
                ((MQUOTIENT) $N 2.)))
              ((MSETQ) ((|$set_S| ARRAY) $N)
               (($SETIFY) ((|$basic_S0| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "basic scalar level=" $N) T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$set_S| ARRAY) $N)) T $FALSE)
              ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
               ((MDO) $M2 $M1 NIL NIL
                (($MIN) ((MPLUS) $N ((MMINUS) 1.))
                 ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
                NIL
                ((MPROGN)
                 ((MCOND) |$sc_bas_dbg|
                  (($PRINT) "    creating scalars using p(" $M2 "," $M1
                   ")")
                  T $FALSE)
                 ((MSETQ) |$tmp_list_S|
                  (($MAKELIST)
                   ((MTIMES) (($P) $M2 $M1)
                    ((MQAPPLY ARRAY)
                     ((|$s| ARRAY)
                      ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
                     $K))
                   $K 1.
                   ((|$lenS| ARRAY)
                    ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
                 ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
                 ((MSETQ) ((|$set_S| ARRAY) $N)
                  (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
              ((MSETQ) ((|$s| ARRAY) $N)
               (($LISTIFY) ((|$set_S| ARRAY) $N)))
              ((MSETQ) ((|$lenS| ARRAY) $N)
               (($LENGTH) ((|$s| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N))
               T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$s| ARRAY) $N)) T $FALSE)))
            ((MDO) $N 1. NIL NIL |$n| NIL
             ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
              ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
            |$DONE_COMPUTING_Sn|
            ((MDO) $N0 1. NIL NIL |$n| NIL
             ((MSETQ) ((|$list_S| ARRAY) $N0)
              ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
               (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
            ((MRETURN) ((|$list_S| ARRAY) |$n|))))) 
(ADDLABEL '$%O4) 
(DSKSETQ $%O5
         '"/home/igor/tex/LCSFT/maxima/10_compute_scalar_basis.v1.mat") 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($BATCH) "12_compute_tensor_basis.v3.mat")) 
(ADDLABEL '$%I6) 
(DSKSETQ $%I7 '(($DEFINE_VARIABLE) |$tensor_bas_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7 'T) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8 'NIL) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           (($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
             (($ERROR) "list_scalar_basis must be a list") T $FALSE)
            ((MCOND)
             ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
              ((MPLUS) |$n| ((MMINUS) $S)))
             (($ERROR)
              "Scalar basis computed to too low level for computing tensor basis as level"
              |$n|)
             T $FALSE)
            ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
             ((MSETQ) |$list_Ts|
              (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S
               $LIST_SCALAR_BASIS 1.))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MSETQ) |$list_Ts|
              ((MLIST)
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
                ((MPLUS) |$n| ((MMINUS) 1.))))
              ((MSETQ) |$list_Ts|
               (($MAKELIST)
                (($RATSIMP)
                 ((MTIMES)
                  ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
                  (($V) 2. (($CONCAT) |$jj| $K))))
                $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
             T $FALSE)
            ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           (($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
             (($ERROR) "list_scalar_basis must be a list") T $FALSE)
            ((MCOND)
             ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
              ((MPLUS) |$n| ((MMINUS) $S)))
             (($ERROR)
              "Scalar basis computed to too low level for computing tensor basis as level"
              |$n|)
             T $FALSE)
            ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
             ((MSETQ) |$list_Ts|
              (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S
               $LIST_SCALAR_BASIS 1.))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MSETQ) |$list_Ts|
              ((MLIST)
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
                ((MPLUS) |$n| ((MMINUS) 1.))))
              ((MSETQ) |$list_Ts|
               (($MAKELIST)
                (($RATSIMP)
                 ((MTIMES)
                  ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
                  (($V) 2. (($CONCAT) |$jj| $K))))
                $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
             T $FALSE)
            ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
            $MIN_VECTOR_LEVEL)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.)
            ((MSETQ) |$genTs0| 1.)
            ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL)
             NIL
             ((MPROGN)
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  computing basic vector stuctures up to" $S0
                "/" $S "indexes")
               T $FALSE)
              ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
              ((MSETQ) |$genTs0|
               ((MTIMES) |$genTs0|
                ((MPLUS) 1.
                 (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP))
                  $K $MIN_VECTOR_LEVEL |$n|))))
              ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T
               $FALSE)))
            ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
            ((MCOND) |$tensor_bas_dbg|
             (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T
             $FALSE)
            ((MSETQ) |$list_Ts| ((MLIST)))
            ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
             ((MPROG)
              ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
               ((MGO) |$NEXTn0|) T $FALSE)
              ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
              ((MSETQ) |$list_Ttemp| ((MLIST)))
              ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
               ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
                ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
               T
               ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")="
                |$list_Ttemp|)
               T $FALSE)
              ((MCOND) ((MLESSP) $N0 |$n|)
               ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
                ((MDOIN) $S1
                 ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
                  ((MPLUS) |$n| ((MMINUS) $N0)))
                 NIL NIL NIL NIL
                 ((MSETQ) |$list_Ts|
                  (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
               T ((MSETQ) |$list_Ts| |$list_Ttemp|))
              |$NEXTn0| |$fakenext|))
            (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
            $MIN_VECTOR_LEVEL)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.)
            ((MSETQ) |$genTs0| 1.)
            ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL)
             NIL
             ((MPROGN)
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  computing basic vector stuctures up to" $S0
                "/" $S "indexes")
               T $FALSE)
              ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
              ((MSETQ) |$genTs0|
               ((MTIMES) |$genTs0|
                ((MPLUS) 1.
                 (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP))
                  $K $MIN_VECTOR_LEVEL |$n|))))
              ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T
               $FALSE)))
            ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
            ((MCOND) |$tensor_bas_dbg|
             (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T
             $FALSE)
            ((MSETQ) |$list_Ts| ((MLIST)))
            ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
             ((MPROG)
              ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
               ((MGO) |$NEXTn0|) T $FALSE)
              ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
              ((MSETQ) |$list_Ttemp| ((MLIST)))
              ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
               ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
                ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
               T
               ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")="
                |$list_Ttemp|)
               T $FALSE)
              ((MCOND) ((MLESSP) $N0 |$n|)
               ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
                ((MDOIN) $S1
                 ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
                  ((MPLUS) |$n| ((MMINUS) $N0)))
                 NIL NIL NIL NIL
                 ((MSETQ) |$list_Ts|
                  (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
               T ((MSETQ) |$list_Ts| |$list_Ttemp|))
              |$NEXTn0| |$fakenext|))
            (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE) (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S)
           ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
            ((MSETQ) |$genT0|
             ((MTIMES)
              ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
              (($PRODUCT)
               ((MEXPT)
                ((MQUOTIENT)
                 ((MQUOTIENT) 1.
                  ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
                 ((MPLUS) 1.
                  ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
                $K)
               $K 1. ((MQUOTIENT) |$n| 2.))))
            ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S)
           ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
            ((MSETQ) |$genT0|
             ((MTIMES)
              ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
              (($PRODUCT)
               ((MEXPT)
                ((MQUOTIENT)
                 ((MQUOTIENT) 1.
                  ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
                 ((MPLUS) 1.
                  ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
                $K)
               $K 1. ((MQUOTIENT) |$n| 2.))))
            ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE)
           (($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
           ((MPROG) ((MLIST) |$lenT0| $GENF0)
            ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
            ((MSETQ) $GENF0
             (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
            ((MCOND)
             ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
             (($ERROR) "basis has the wrong dimension!!") T
             (($PRINT) "basis has" |$lenT0|
              "elements and is the right dimension!!"))
            ((MRETURN) T)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP)
           (($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
           ((MPROG) ((MLIST) |$lenT0| $GENF0)
            ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
            ((MSETQ) $GENF0
             (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
            ((MCOND)
             ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
             (($ERROR) "basis has the wrong dimension!!") T
             (($PRINT) "basis has" |$lenT0|
              "elements and is the right dimension!!"))
            ((MRETURN) T)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%O13
         '"/home/igor/tex/LCSFT/maxima/12_compute_tensor_basis.v3.mat") 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14 '(($BATCH) "20_boost.v7.mat")) 
(ADDLABEL '$%I14) 
(DSKSETQ $%I15 '(($LOAD) "combinatorics")) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '"/usr/share/maxima/5.45.1/share/combinatorics/combinatorics.lisp") 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16 '(($DEFINE_VARIABLE) |$dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16 'NIL) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '(($DEFINE_VARIABLE) |$boost_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%I18
         '((MDEFINE) (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T
             $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MSETQ) $TERMS ((MLIST)))
            ((MDO) $NT 1. NIL NIL
             (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
             ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND)
               ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    true onj make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
                  ((MSETQ) $T0 (($INPART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%I18) 
(DSKSETQ $%O18
         '((MDEFINE SIMP) (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T
             $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MSETQ) $TERMS ((MLIST)))
            ((MDO) $NT 1. NIL NIL
             (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
             ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND)
               ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    true onj make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
                  ((MSETQ) $T0 (($INPART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MDEFINE) ((|$make_list_from_monomialV0|) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
             ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
              ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
             T
             ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
              ((MSETQ) $MONOMIAL0 $MONOMIAL)))
            ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
                  ((MSETQ) $T0 (($PART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19
         '((MDEFINE SIMP) ((|$make_list_from_monomialV0|) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
             ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
              ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
             T
             ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
              ((MSETQ) $MONOMIAL0 $MONOMIAL)))
            ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
                  ((MSETQ) $T0 (($PART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20
         '((MDEFINE) (($REORDER) |$x| |$Nmax|)
           ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
            ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
             ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
              ((MSETQ) |$x0|
               (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1))
                |$x0|))))
            ((MRETURN) |$x0|)))) 
(ADDLABEL '$%I20) 
(DSKSETQ $%O20
         '((MDEFINE SIMP) (($REORDER) |$x| |$Nmax|)
           ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
            ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
             ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
              ((MSETQ) |$x0|
               (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1))
                |$x0|))))
            ((MRETURN) |$x0|)))) 
(ADDLABEL '$%O20) 
(DSKSETQ $%I21
         '((MDEFINE) (($EXCHANGE) $POLY $INDEX1 $INDEX2)
           ((MPROG) ((MLIST) $TMP)
            ((MSETQ) $TMP
             (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
              (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
            ((MSETQ) $TMP
             (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
              (($EV) ((MEQUAL) $ASDFG $INDEX1))))
            ((MRETURN) $TMP)))) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21
         '((MDEFINE SIMP) (($EXCHANGE) $POLY $INDEX1 $INDEX2)
           ((MPROG) ((MLIST) $TMP)
            ((MSETQ) $TMP
             (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
              (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
            ((MSETQ) $TMP
             (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
              (($EV) ((MEQUAL) $ASDFG $INDEX1))))
            ((MRETURN) $TMP)))) 
(ADDLABEL '$%O21) 
(DSKSETQ $%O23 '"/home/igor/tex/LCSFT/maxima/20_boost.v7.mat") 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($BATCH) "22_boost_increasing.v2.mat")) 
(ADDLABEL '$%I24) 
(DSKSETQ $%I25
         '((MCOND) ((MNOT) ((MEQUAL) |$boost_loaded| T))
           (($ERROR) "boost file must be loaded!") T $FALSE)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$incr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27
         '((MDEFINE) (($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3|
             |$var_C2| |$var_C01| |$var_C00| |$var_C000| |$var_C001|
             |$var_C0000| |$var_C0001| $T $N1T $N2T)
            (($PRINT) "  var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
            ((MDOIN) $T $LIST_P NIL NIL NIL NIL
             ((MSETQ) |$var_C1|
              ((MPLUS) |$var_C1|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_ONE_COUPLE) $T)))))
            ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T
             $FALSE)
            ((MSETQ) |$var_C01| 0.)
            ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
             ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
              ((MSETQ) |$var_C01|
               ((MPLUS) |$var_C01|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
             $FALSE)
            ((MSETQ) |$var_C000| 0.)
            ((MDOIN) $T $LIST_V NIL NIL NIL NIL
             ((MSETQ) |$var_C000|
              ((MPLUS) |$var_C000|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_VECTOR) $T)))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  same vector :" |$var_C000|) T $FALSE)
            ((MSETQ) |$var_C001| 0.)
            ((MDO) $N1T 1. NIL NIL $LLV NIL
             ((MDO) $N2T 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_C001|
               ((MPLUS) |$var_C001|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  vector pair:" |$var_C001|) T $FALSE)
            ((MRETURN)
             (($EV)
              ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27
         '((MDEFINE SIMP)
           (($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3|
             |$var_C2| |$var_C01| |$var_C00| |$var_C000| |$var_C001|
             |$var_C0000| |$var_C0001| $T $N1T $N2T)
            (($PRINT) "  var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
            ((MDOIN) $T $LIST_P NIL NIL NIL NIL
             ((MSETQ) |$var_C1|
              ((MPLUS) |$var_C1|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_ONE_COUPLE) $T)))))
            ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T
             $FALSE)
            ((MSETQ) |$var_C01| 0.)
            ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
             ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
              ((MSETQ) |$var_C01|
               ((MPLUS) |$var_C01|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
             $FALSE)
            ((MSETQ) |$var_C000| 0.)
            ((MDOIN) $T $LIST_V NIL NIL NIL NIL
             ((MSETQ) |$var_C000|
              ((MPLUS) |$var_C000|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_VECTOR) $T)))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  same vector :" |$var_C000|) T $FALSE)
            ((MSETQ) |$var_C001| 0.)
            ((MDO) $N1T 1. NIL NIL $LLV NIL
             ((MDO) $N2T 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_C001|
               ((MPLUS) |$var_C001|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  vector pair:" |$var_C001|) T $FALSE)
            ((MRETURN)
             (($EV)
              ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28
         '((MDEFINE) (($VARIATION_ONE_COUPLE) $PP)
           ((MPROG) ((MLIST) $N1 $N2 $VAR00)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    single p - keep p:" $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.)) ((MSETQ) $VAR00 0.)
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N2)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
                $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES)
               ((MPLUS)
                ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
                 ((MPLUS) $N1 $N2))
                $N1 $N2)
               (($V) ((MPLUS) $N1 $N2) $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N1 ((MMINUS) 1.)))
               (($V) $N2 $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N2 ((MMINUS) 1.)))
               (($V) $N1 $I))))
            ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
            ((MRETURN) $VAR00)))) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28
         '((MDEFINE SIMP) (($VARIATION_ONE_COUPLE) $PP)
           ((MPROG) ((MLIST) $N1 $N2 $VAR00)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    single p - keep p:" $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.)) ((MSETQ) $VAR00 0.)
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N2)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
                $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES)
               ((MPLUS)
                ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
                 ((MPLUS) $N1 $N2))
                $N1 $N2)
               (($V) ((MPLUS) $N1 $N2) $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N1 ((MMINUS) 1.)))
               (($V) $N2 $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N2 ((MMINUS) 1.)))
               (($V) $N1 $I))))
            ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
            ((MRETURN) $VAR00)))) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29
         '((MDEFINE) (($VARIATION_TWO_PAIRS) $PP $QQ)
           ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR11 0.)
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N1
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                  (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                  (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N1 $M2) $N2)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N2
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
                  (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
                  (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N2 $M2) $N1)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
            ((MSETQ) $VAR11
             (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
            ((MRETURN) $VAR11)))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29
         '((MDEFINE SIMP) (($VARIATION_TWO_PAIRS) $PP $QQ)
           ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR11 0.)
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N1
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                  (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                  (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N1 $M2) $N2)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N2
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
                  (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
                  (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N2 $M2) $N1)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
            ((MSETQ) $VAR11
             (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
            ((MRETURN) $VAR11)))) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE) (($VARIATION_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VAR000)
            ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.)) ((MSETQ) $VAR000 0.)
            ((MSETQ) $VAR000
             ((MPLUS) $VAR000
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MRETURN) $VAR000)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP) (($VARIATION_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VAR000)
            ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.)) ((MSETQ) $VAR000 0.)
            ((MSETQ) $VAR000
             ((MPLUS) $VAR000
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MRETURN) $VAR000)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE) (($VARIATION_VECTOR_PAIR) $VV $QQ)
           ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->"
              $QQ)
             T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR001 0.)
            ((MSETQ) $VAR001
             ((MTIMES) ((MMINUS) $N1)
              ((MPLUS)
               ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
               ((MMINUS)
                ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
               ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
               ((MTIMES) ((MMINUS) (($V) $M1 $I))
                (($V) ((MPLUS) $N1 $M2) $J1)))))
            ((MRETURN) $VAR001)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP) (($VARIATION_VECTOR_PAIR) $VV $QQ)
           ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->"
              $QQ)
             T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR001 0.)
            ((MSETQ) $VAR001
             ((MTIMES) ((MMINUS) $N1)
              ((MPLUS)
               ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
               ((MMINUS)
                ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
               ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
               ((MTIMES) ((MMINUS) (($V) $M1 $I))
                (($V) ((MPLUS) $N1 $M2) $J1)))))
            ((MRETURN) $VAR001)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32 '((MSETQ) $OLDLINEL $LINEL)) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32 '79.) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33 '((MSETQ) $LINEL 120.)) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33 '120.) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTdown| |$listTup| $INDEXESUP)
           ((MPROG)
            ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
             $TMPCOEFF0)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$listTdown|))
              ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
             (($ERROR) "listTdown must be a non empty list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
             ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
             $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
            ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_INCREASING_VARIATION)
                ((|$listTdown| ARRAY) $NEDOWN0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
               ((MPROGN)
                ((MSETQ) $TMP0
                 (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|))
                  $TMP0))
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    PROPER JJ ->" $TMP0) T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
                  (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
                 T $FALSE)
                ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
                 ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      up basis el" $NUP0 "->"
                    ((|$listTup| ARRAY) $NUP0))
                   T $FALSE)
                  ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
                   ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
                    ((MPROGN)
                     ((MSETQ) $INP0
                      ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                       ((|$listTup| ARRAY) $NUP0)))
                     ((MCOND)
                      (($NUMBERP)
                       (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                      ((MPROGN)
                       ((MCOND) |$incr_dbg|
                        (($PRINT) "      ratio"
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))
                        T $FALSE)
                       ((MSETQ) $TMPCOEFF0
                        ((MPLUS) $TMPCOEFF0
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))))
                      T $FALSE)))
                   T
                   ((MPROGN)
                    ((MCOND) |$incr_dbg|
                     (($PRINT) "    only term in PROPER JJ" $TMP0) T
                     $FALSE)
                    ((MCOND)
                     (($NUMBERP)
                      (($RATSIMP)
                       (($EV)
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                        ((MEQUAL) $D 24.))))
                     ((MPROGN)
                      ((MCOND) |$incr_dbg|
                       (($PRINT) "      1 term ratio"
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                       T $FALSE)
                      ((MSETQ) $TMPCOEFF0
                       ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
                     T $FALSE)))
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                  ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0)
                   $TMPCOEFF0))))
               T $FALSE)))
            ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTdown| |$listTup| $INDEXESUP)
           ((MPROG)
            ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
             $TMPCOEFF0)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$listTdown|))
              ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
             (($ERROR) "listTdown must be a non empty list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
             ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
             $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
            ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_INCREASING_VARIATION)
                ((|$listTdown| ARRAY) $NEDOWN0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
               ((MPROGN)
                ((MSETQ) $TMP0
                 (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|))
                  $TMP0))
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    PROPER JJ ->" $TMP0) T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
                  (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
                 T $FALSE)
                ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
                 ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      up basis el" $NUP0 "->"
                    ((|$listTup| ARRAY) $NUP0))
                   T $FALSE)
                  ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
                   ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
                    ((MPROGN)
                     ((MSETQ) $INP0
                      ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                       ((|$listTup| ARRAY) $NUP0)))
                     ((MCOND)
                      (($NUMBERP)
                       (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                      ((MPROGN)
                       ((MCOND) |$incr_dbg|
                        (($PRINT) "      ratio"
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))
                        T $FALSE)
                       ((MSETQ) $TMPCOEFF0
                        ((MPLUS) $TMPCOEFF0
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))))
                      T $FALSE)))
                   T
                   ((MPROGN)
                    ((MCOND) |$incr_dbg|
                     (($PRINT) "    only term in PROPER JJ" $TMP0) T
                     $FALSE)
                    ((MCOND)
                     (($NUMBERP)
                      (($RATSIMP)
                       (($EV)
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                        ((MEQUAL) $D 24.))))
                     ((MPROGN)
                      ((MCOND) |$incr_dbg|
                       (($PRINT) "      1 term ratio"
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                       T $FALSE)
                      ((MSETQ) $TMPCOEFF0
                       ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
                     T $FALSE)))
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                  ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0)
                   $TMPCOEFF0))))
               T $FALSE)))
            ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35 '((MSETQ) $LINEL $OLDLINEL)) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35 '79.) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($MAKE_INCREASING_VARIATION) |$s0|)
           ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
            (($PRINT) "S0=" |$s0|)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
             ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
              ((MPROGN)
               ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
               ((MSETQ) |$Var|
                ((MPLUS) |$Var|
                 (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
             T
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
              ((MSETQ) |$Var|
               ((MPLUS) |$Var|
                (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
            ((MRETURN) |$Var|)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($MAKE_INCREASING_VARIATION) |$s0|)
           ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
            (($PRINT) "S0=" |$s0|)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
             ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
              ((MPROGN)
               ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
               ((MSETQ) |$Var|
                ((MPLUS) |$Var|
                 (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
             T
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
              ((MSETQ) |$Var|
               ((MPLUS) |$Var|
                (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
            ((MRETURN) |$Var|)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '(($DEFINE_VARIABLE) |$increase_indexes_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37 'T) 
(ADDLABEL '$%O37) 
(DSKSETQ $%O38
         '"/home/igor/tex/LCSFT/maxima/22_boost_increasing.v2.mat") 
(ADDLABEL '$%O38) 
(DSKSETQ $%I39
         '((MCOND) ((MNOT) ((MEQUAL) |$increase_indexes_loaded| T))
           (($ERROR) "Error loading 22_boost_increasing") T $FALSE)) 
(ADDLABEL '$%I39) 
(DSKSETQ $%O39 'NIL) 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40 '(($BATCH) "24_boost_decreasing.v4.mat")) 
(ADDLABEL '$%I40) 
(DSKSETQ $%I41
         '((MCOND) ((MNOT) ((MEQUAL) |$boost_loaded| T))
           (($ERROR) "boost file must be loaded!") T $FALSE)) 
(ADDLABEL '$%I41) 
(DSKSETQ $%O41 'NIL) 
(ADDLABEL '$%O41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$decr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) |$high_decr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 'NIL) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv|
             |$var_Cvp| $N1V $N2V $N1T $N2P)
            (($PRINT) "  decreasing var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MSETQ) |$var_Cv|
              ((MPLUS) |$var_Cv|
               ((MTIMES)
                ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                 (($LIST_V ARRAY) $N1V))
                (($DECREASING_VARIATION_ONE_VECTOR)
                 (($LIST_V ARRAY) $N1V))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T
             $FALSE)
            ((MSETQ) |$var_Cvv| 0.)
            ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
             ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
              ((MSETQ) |$var_Cvv|
               ((MPLUS) |$var_Cvv|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_V ARRAY) $N2V))
                 (($DECREASING_VARIATION_TWO_VECTORS)
                  (($LIST_V ARRAY) $N1V) (($LIST_V ARRAY) $N2V)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T
             $FALSE)
            ((MSETQ) |$var_Cvp| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MDO) $N2P 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_Cvp|
               ((MPLUS) |$var_Cvp|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_P ARRAY) $N2P))
                 (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
                  (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector one pair -> pair:"
              |$var_Cvv|)
             T $FALSE)
            ((MRETURN)
             (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP)
           (($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv|
             |$var_Cvp| $N1V $N2V $N1T $N2P)
            (($PRINT) "  decreasing var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MSETQ) |$var_Cv|
              ((MPLUS) |$var_Cv|
               ((MTIMES)
                ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                 (($LIST_V ARRAY) $N1V))
                (($DECREASING_VARIATION_ONE_VECTOR)
                 (($LIST_V ARRAY) $N1V))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T
             $FALSE)
            ((MSETQ) |$var_Cvv| 0.)
            ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
             ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
              ((MSETQ) |$var_Cvv|
               ((MPLUS) |$var_Cvv|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_V ARRAY) $N2V))
                 (($DECREASING_VARIATION_TWO_VECTORS)
                  (($LIST_V ARRAY) $N1V) (($LIST_V ARRAY) $N2V)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T
             $FALSE)
            ((MSETQ) |$var_Cvp| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MDO) $N2P 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_Cvp|
               ((MPLUS) |$var_Cvp|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_P ARRAY) $N2P))
                 (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
                  (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector one pair -> pair:"
              |$var_Cvv|)
             T $FALSE)
            ((MRETURN)
             (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) (($DECREASING_VARIATION_ONE_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VARV)
            ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $VARV
             ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
              (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
               ((MQUOTIENT) $N1 2.))))
            ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
             ((MSETQ) $VARV
              ((MPLUS) $VARV
               ((MMINUS)
                ((MTIMES)
                 ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
                 (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
             T $FALSE)
            ((MRETURN) (($RATEXPAND) $VARV))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) (($DECREASING_VARIATION_ONE_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VARV)
            ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $VARV
             ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
              (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
               ((MQUOTIENT) $N1 2.))))
            ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
             ((MSETQ) $VARV
              ((MPLUS) $VARV
               ((MMINUS)
                ((MTIMES)
                 ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
                 (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
             T $FALSE)
            ((MRETURN) (($RATEXPAND) $VARV))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($DECREASING_VARIATION_TWO_VECTORS) $VV $WW)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
            ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $WW 1.))
            ((MSETQ) $J2 (($PART) $WW 2.))
            ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
             ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
             ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
            ((MSETQ) $VARVV
             ((MPLUS)
              ((MTIMES)
               ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2)
                ((MPLUS) $N1 $N2))
               $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($V) ((MPLUS) $N1 $N2) $J2))
              ((MTIMES) $N1 ((%DEL) $I $J2)
               (($V) ((MPLUS) $N1 $N2) $J1))))
            ((MRETURN) $VARVV)))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($DECREASING_VARIATION_TWO_VECTORS) $VV $WW)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
            ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $WW 1.))
            ((MSETQ) $J2 (($PART) $WW 2.))
            ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
             ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
             ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
            ((MSETQ) $VARVV
             ((MPLUS)
              ((MTIMES)
               ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2)
                ((MPLUS) $N1 $N2))
               $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($V) ((MPLUS) $N1 $N2) $J2))
              ((MTIMES) $N1 ((%DEL) $I $J2)
               (($V) ((MPLUS) $N1 $N2) $J1))))
            ((MRETURN) $VARVV)))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE)
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
            ((MCOND) |$decr_dbg|
             (($PRINT) "    one v one p into p" $VV $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $PP 1.))
            ((MSETQ) $N3 (($PART) $PP 2.))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) ((MPLUS) $N1 $N2) $N3)))
             T
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) $N3 ((MPLUS) $N1 $N2)))))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) ((MPLUS) $N1 $N3) $N2))))
             T
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) $N2 ((MPLUS) $N1 $N3))))))
            ((MRETURN) $VARVP)))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP)
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
            ((MCOND) |$decr_dbg|
             (($PRINT) "    one v one p into p" $VV $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $PP 1.))
            ((MSETQ) $N3 (($PART) $PP 2.))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) ((MPLUS) $N1 $N2) $N3)))
             T
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) $N3 ((MPLUS) $N1 $N2)))))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) ((MPLUS) $N1 $N3) $N2))))
             T
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) $N2 ((MPLUS) $N1 $N3))))))
            ((MRETURN) $VARVP)))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MDEFINE)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1
             $INDEXESDOWN2 $TMP_LISTUP)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
            ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T
             $FALSE)
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              (($MAP) "="
               (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
               $INDEXESDOWN1)
              $K 1. $SPIN0))
            ((MCOND)
             ((MAND) $MINIMALDELTASET_FLAG
              ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
             ((MSETQ) $SPIN0 2.) T $FALSE)
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
               ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MDEFINE SIMP)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1
             $INDEXESDOWN2 $TMP_LISTUP)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
            ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T
             $FALSE)
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              (($MAP) "="
               (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
               $INDEXESDOWN1)
              $K 1. $SPIN0))
            ((MCOND)
             ((MAND) $MINIMALDELTASET_FLAG
              ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
             ((MSETQ) $SPIN0 2.) T $FALSE)
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
               ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49
         '((MDEFINE)
           ((|$compute_decreasing_variation_in_matricial_formV0|)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0|)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K)))
              $K 1. $SPIN0))
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS)
                 ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
                  ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MCOND) $MINIMALDELTASET_FLAG
             ((MCOND) ((MGREATERP) $SPIN0 1.)
              ((MPROGN)
               ((MSETQ) $LIST_DEL
                ((MLIST) (($LIST_DEL1 ARRAY) 1.)
                 (($LIST_DEL2 ARRAY) 1.)))
               ((MSETQ) $LIST_SUB
                ((MLIST) (($LIST_SUB1 ARRAY) 1.)
                 (($LIST_SUB2 ARRAY) 1.))))
              T
              ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
               ((MSETQ) $LIST_SUB $LIST_SUB1)))
             T
             ((MPROGN)
              ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
              ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49
         '((MDEFINE SIMP)
           ((|$compute_decreasing_variation_in_matricial_formV0|)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0|)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K)))
              $K 1. $SPIN0))
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS)
                 ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
                  ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MCOND) $MINIMALDELTASET_FLAG
             ((MCOND) ((MGREATERP) $SPIN0 1.)
              ((MPROGN)
               ((MSETQ) $LIST_DEL
                ((MLIST) (($LIST_DEL1 ARRAY) 1.)
                 (($LIST_DEL2 ARRAY) 1.)))
               ((MSETQ) $LIST_SUB
                ((MLIST) (($LIST_SUB1 ARRAY) 1.)
                 (($LIST_SUB2 ARRAY) 1.))))
              T
              ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
               ((MSETQ) $LIST_SUB $LIST_SUB1)))
             T
             ((MPROGN)
              ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
              ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50
         '(($DEFINE_VARIABLE) |$decrease_indexes_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 'T) 
(ADDLABEL '$%O50) 
(DSKSETQ $%O51
         '"/home/igor/tex/LCSFT/maxima/24_boost_decreasing.v4.mat") 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MCOND) ((MNOT) ((MEQUAL) |$decrease_indexes_loaded| T))
           (($ERROR) "Error loading 24_boost_decreasing") T $FALSE)) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52 'NIL) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53 '(($BATCH) "30_compute_tensors.v2.mat")) 
(ADDLABEL '$%I53) 
(DSKSETQ $%I54 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54 'NIL) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55 '(($DEFINE_VARIABLE) |$compute_tensor_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55 'T) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($COMPUTE_TENSOR) |$coeffMatTs|)
           ((MPROG)
            ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS
             $ALL_EQS $SOL0)
            ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
            ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
            ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
            ((MSETQ) $ALL_MATRIX_EQS
             ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
              (($TRANSPOSE) (($MATRIX) $LIST_C0))))
            ((MSETQ) $ALL_EQS
             (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.)
              $K 1. (($LENGTH) $ALL_MATRIX_EQS)))
            ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
            ((MRETURN)
             ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST
              |$coeffMatTs|))))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($COMPUTE_TENSOR) |$coeffMatTs|)
           ((MPROG)
            ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS
             $ALL_EQS $SOL0)
            ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
            ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
            ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
            ((MSETQ) $ALL_MATRIX_EQS
             ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
              (($TRANSPOSE) (($MATRIX) $LIST_C0))))
            ((MSETQ) $ALL_EQS
             (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.)
              $K 1. (($LENGTH) $ALL_MATRIX_EQS)))
            ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
            ((MRETURN)
             ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST
              |$coeffMatTs|))))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE)
           (($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
           ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
             (($ERROR)
              "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
              $S)
             T $FALSE)
            ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
            ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
             (($ERROR) "listDownNs must be a list of down matrices") T
             $FALSE)
            ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
             (($ERROR) "listDownNs must be a list of at least" $S
              "down matrices")
             T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S))
               |$dimTNs|))
             (($ERROR) "dimension of listDownNs[" $S
              "] must match that of CoeffTNs")
             T $FALSE)
            ((MSETQ) |$coeffImageTNs|
             (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
            ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
             ((MLIST) |$nn| $S |$CoeffTNs|))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
              ((MLIST) |$nn| $S0
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.)) 3.)
                ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
            ((MRETURN) (($REVERSE) |$coeffImageTNs|))))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP)
           (($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
           ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
             (($ERROR)
              "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
              $S)
             T $FALSE)
            ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
            ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
             (($ERROR) "listDownNs must be a list of down matrices") T
             $FALSE)
            ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
             (($ERROR) "listDownNs must be a list of at least" $S
              "down matrices")
             T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S))
               |$dimTNs|))
             (($ERROR) "dimension of listDownNs[" $S
              "] must match that of CoeffTNs")
             T $FALSE)
            ((MSETQ) |$coeffImageTNs|
             (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
            ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
             ((MLIST) |$nn| $S |$CoeffTNs|))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
              ((MLIST) |$nn| $S0
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.)) 3.)
                ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
            ((MRETURN) (($REVERSE) |$coeffImageTNs|))))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '(($DEFINE_VARIABLE) |$compute_tensors_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58 'T) 
(ADDLABEL '$%O58) 
(DSKSETQ $%O59
         '"/home/igor/tex/LCSFT/maxima/30_compute_tensors.v2.mat") 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MCOND) ((MNOT) ((MEQUAL) |$compute_tensors_loaded| T))
           (($ERROR) "Error loading 30_compute_tensors") T $FALSE)) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60 'NIL) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '(($BATCH)
           "80_functions_for_automatically_compute_tensors.v2.mat")) 
(ADDLABEL '$%I61) 
(DSKSETQ $%I62
         '((MCOND) ((MNOT) ((MEQUAL) |$compute_tensors_loaded| T))
           (($ERROR) "30_compute_tensors must be batch-ed") T $FALSE)) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62 'NIL) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63 '(($DEFINE_VARIABLE) |$tensor_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63 'T) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '(($DEFINE_VARIABLE) |$minimal_set_down_matrices| NIL
           $BOOLEAN)) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64 'NIL) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65
         '((MDEFINE) (($COMPUTE_DECREASING_MATRICES) |$n| $SS)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0
             $INDEXES0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
                "possible scalar terms from level 0  level" |$n|)
               T $FALSE))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T
               $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  -> chk part 0="
                (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
               T $FALSE)
              ((MCOND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MPROGN)
                ((MSETQ) |$list_Ts|
                 (($COMPUTE_TENSOR_BASIS) |$n| $S0
                  ((|$list_S| ARRAY) |$n|)))
                ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  there are" |$lenTs| "tensors with" $SS
                  "indexes at level" |$n|)
                 T $FALSE)
                ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
                ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
               T
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) " -> already done") T $FALSE))))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
               |$DownMat|))
             ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
                |$DownMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
               ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
                (($COPYLIST)
                 (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
                  ((|$t| ARRAY) |$n| $S0)
                  ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.)))
                  $INDEXES0 |$minimal_set_down_matrices|))))
              T $FALSE))
            |$done_decreasing| ((MRETURN) T)))) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65
         '((MDEFINE SIMP) (($COMPUTE_DECREASING_MATRICES) |$n| $SS)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0
             $INDEXES0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
                "possible scalar terms from level 0  level" |$n|)
               T $FALSE))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T
               $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  -> chk part 0="
                (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
               T $FALSE)
              ((MCOND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MPROGN)
                ((MSETQ) |$list_Ts|
                 (($COMPUTE_TENSOR_BASIS) |$n| $S0
                  ((|$list_S| ARRAY) |$n|)))
                ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  there are" |$lenTs| "tensors with" $SS
                  "indexes at level" |$n|)
                 T $FALSE)
                ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
                ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
               T
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) " -> already done") T $FALSE))))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
               |$DownMat|))
             ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
                |$DownMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
               ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
                (($COPYLIST)
                 (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
                  ((|$t| ARRAY) |$n| $S0)
                  ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.)))
                  $INDEXES0 |$minimal_set_down_matrices|))))
              T $FALSE))
            |$done_decreasing| ((MRETURN) T)))) 
(ADDLABEL '$%O65) 
(DSKSETQ $%I66
         '((MDEFINE) (($COMPUTE_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
               |$UpMat|))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.))
             NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.)
                |$UpMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1.
                 ((MPLUS) $S0 1.)))
               ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
                (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                 ((|$t| ARRAY) |$n| $S0)
                 ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.)) $INDEXES0)))
              T $FALSE))
            |$done_increasing|))) 
(ADDLABEL '$%I66) 
(DSKSETQ $%O66
         '((MDEFINE SIMP) (($COMPUTE_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
               |$UpMat|))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.))
             NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.)
                |$UpMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1.
                 ((MPLUS) $S0 1.)))
               ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
                (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                 ((|$t| ARRAY) |$n| $S0)
                 ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.)) $INDEXES0)))
              T $FALSE))
            |$done_increasing|))) 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MDEFINE)
           (($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             ((MAND) ((MEQUAL) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
               |$UpMat|))
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
              ((MSETQ) $INDEXES0
               (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
              ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
               (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                ((|$t| ARRAY) |$n| $S)
                ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEXES0)))
             T $FALSE)
            |$done_single_level_increasing|))) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67
         '((MDEFINE SIMP)
           (($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             ((MAND) ((MEQUAL) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
               |$UpMat|))
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
              ((MSETQ) $INDEXES0
               (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
              ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
               (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                ((|$t| ARRAY) |$n| $S)
                ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEXES0)))
             T $FALSE)
            |$done_single_level_increasing|))) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68
         '((MDEFINE)
           (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
           ((MPROG) ((MLIST) $S0 |$tmpCV|)
            (($COMPUTE_DECREASING_MATRICES) |$n| $S)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
             T
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MPROGN)
              ((MSETQ) |$tmpCV|
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|))
                 3.)
                ((MQAPPLY ARRAY)
                 ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.)) 1.)))
              ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
              ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
               ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T
               $FALSE)
              ((MSETQ) |$Descendents0|
               (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
            |$done_descendents| ((MRETURN) |$Descendents0|)))) 
(ADDLABEL '$%I68) 
(DSKSETQ $%O68
         '((MDEFINE SIMP)
           (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
           ((MPROG) ((MLIST) $S0 |$tmpCV|)
            (($COMPUTE_DECREASING_MATRICES) |$n| $S)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
             T
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MPROGN)
              ((MSETQ) |$tmpCV|
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|))
                 3.)
                ((MQAPPLY ARRAY)
                 ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.)) 1.)))
              ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
              ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
               ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T
               $FALSE)
              ((MSETQ) |$Descendents0|
               (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
            |$done_descendents| ((MRETURN) |$Descendents0|)))) 
(ADDLABEL '$%O68) 
(DSKSETQ $%I69
         '((MDEFINE)
           (($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs|
             $INDEX_SP1 |$CoeffVec0|)
            ((MCOND) ((MGREATERP) $S |$n|)
             ((MPROGN)
              (($PRINT) "indexes" $S "> level" |$n|
               "==> NOTHING TO DO")
              ((MRETURN)))
             T $FALSE)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
             ((MCOND)
              ((MAND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MLEQP) $S0 |$n|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
            ((MSETQ) $INDEX_SP1
             (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
            ((MCOND)
             ((MAND) ((MLESSP) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
              (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
               ((|$t| ARRAY) |$n| $S)
               ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEX_SP1))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T
               $FALSE)
              ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
               (($ZEROMATRIX) 1. 1.)))
             T $FALSE)
            ((MCOND) |$compute_tensor_dbg|
             (($PRINT) "Computing the true tensors for N=" |$n| "s="
              $S)
             T $FALSE)
            ((MCOND) (($NUMBERP) $D)
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
             T
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing the descendents for N=" |$n| "s="
                $S)
               T $FALSE)
              ((MSETQ) |$CoeffVec0|
               (($EV)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
              ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
               (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
             T $FALSE)
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
             ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69
         '((MDEFINE SIMP)
           (($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs|
             $INDEX_SP1 |$CoeffVec0|)
            ((MCOND) ((MGREATERP) $S |$n|)
             ((MPROGN)
              (($PRINT) "indexes" $S "> level" |$n|
               "==> NOTHING TO DO")
              ((MRETURN)))
             T $FALSE)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
             ((MCOND)
              ((MAND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MLEQP) $S0 |$n|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
            ((MSETQ) $INDEX_SP1
             (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
            ((MCOND)
             ((MAND) ((MLESSP) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
              (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
               ((|$t| ARRAY) |$n| $S)
               ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEX_SP1))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T
               $FALSE)
              ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
               (($ZEROMATRIX) 1. 1.)))
             T $FALSE)
            ((MCOND) |$compute_tensor_dbg|
             (($PRINT) "Computing the true tensors for N=" |$n| "s="
              $S)
             T $FALSE)
            ((MCOND) (($NUMBERP) $D)
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
             T
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing the descendents for N=" |$n| "s="
                $S)
               T $FALSE)
              ((MSETQ) |$CoeffVec0|
               (($EV)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
              ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
               (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
             T $FALSE)
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
             ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))) 
(ADDLABEL '$%O69) 
(DSKSETQ $%O70
         '"/home/igor/tex/LCSFT/maxima/80_functions_for_automatically_compute_tensors.v2.mat") 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71 '(($BATCH) "14_minimal_Young_tableau.v1.mat")) 
(ADDLABEL '$%I71) 
(DSKSETQ $%I72 '(($DEFINE_VARIABLE) |$yt_data_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72 'NIL) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$compute_YDia|) |$Ytab0|)
           (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
            (($LENGTH) |$Ytab0|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$compute_YDia|) |$Ytab0|)
           (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
            (($LENGTH) |$Ytab0|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MSETQ) ((|$YTab| ARRAY) 0.) ((MLIST) ((MLIST) ((MLIST)))))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74 '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP))))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 0.) ((MLIST) 1.))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76 '((MSETQ) ((|$leading_Regge| ARRAY) 0.) 1.)) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76 '1.) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77 '((MSETQ) ((|$subleading_Regge| ARRAY) 0.) 0.)) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77 '0.) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78 '((MSETQ) ((|$YDia| ARRAY) 0.) ((MLIST) ((MLIST) 0.)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78 '((MLIST SIMP) ((MLIST SIMP) 0.))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MSETQ) ((|$YTab| ARRAY) 1.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1|))))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79 '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 1.) ((MLIST) 1.))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81 '((MSETQ) ((|$leading_Regge| ARRAY) 1.) 1.)) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81 '1.) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82 '((MSETQ) ((|$subleading_Regge| ARRAY) 1.) 0.)) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82 '0.) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) ((|$YDia| ARRAY) 1.) ((MLIST) ((MLIST) 1.)))) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 '((MLIST SIMP) ((MLIST SIMP) 1.))) 
(ADDLABEL '$%O83) 
(DSKSETQ $%I84
         '((MSETQ) ((|$YTab| ARRAY) 2.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|))))) 
(ADDLABEL '$%I84) 
(DSKSETQ $%O84
         '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)))) 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 2.) ((MLIST) 1. 2.))) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '((MSETQ) ((|$leading_Regge| ARRAY) 2.) 1.)) 
(ADDLABEL '$%I86) 
(DSKSETQ $%O86 '1.) 
(ADDLABEL '$%O86) 
(DSKSETQ $%I87 '((MSETQ) ((|$subleading_Regge| ARRAY) 2.) 2.)) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87 '2.) 
(ADDLABEL '$%O87) 
(DSKSETQ $%I88
         '((MSETQ) ((|$YDia| ARRAY) 2.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 2.)))) 
(ADDLABEL '$%I88) 
(DSKSETQ $%O88 '((MLIST SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1. 1.))) 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89
         '((MSETQ) ((|$YTab| ARRAY) 3.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|))))) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89
         '((MLIST SIMP)
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|)))) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 3.) ((MLIST) 1. 2. 3.))) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '((MLIST SIMP) 1. 2. 3.)) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '((MSETQ) ((|$leading_Regge| ARRAY) 3.) 1.)) 
(ADDLABEL '$%I91) 
(DSKSETQ $%O91 '1.) 
(ADDLABEL '$%O91) 
(DSKSETQ $%I92 '((MSETQ) ((|$subleading_Regge| ARRAY) 3.) 2.)) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92 '2.) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93
         '((MSETQ) ((|$YDia| ARRAY) 3.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 3.)))) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93
         '((MLIST SIMP) ((MLIST SIMP) 3.) ((MLIST SIMP) 2. 1.)
           ((MLIST SIMP) 1. 1. 1.))) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MSETQ) ((|$YTab| ARRAY) 4.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|) ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|) ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MLIST SIMP)
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%I95
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 4.)
           ((MLIST) 1. 2. 5. 7. 10.))) 
(ADDLABEL '$%I95) 
(DSKSETQ $%O95 '((MLIST SIMP) 1. 2. 5. 7. 10.)) 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96 '((MSETQ) ((|$leading_Regge| ARRAY) 4.) 1.)) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '1.) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) ((|$subleading_Regge| ARRAY) 4.) 2.)) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '2.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) ((|$YDia| ARRAY) 4.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 4.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98
         '((MLIST SIMP) ((MLIST SIMP) 4.) ((MLIST SIMP) 3. 1.)
           ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 3. 1.)
           ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. 2.)
           ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 2. 1. 1.)
           ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1.))) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99
         '((MSETQ) ((|$YTab| ARRAY) 5.)
           ((MLIST)
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4| |$jj5|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|)
             ((MLIST) |$jj3| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj5|)
             ((MLIST) |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|)
             ((MLIST) |$jj2| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj5|)
             ((MLIST) |$jj2| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|) ((MLIST) |$jj3|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj5|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2| |$jj5|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|) ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))))) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
            ((MLIST SIMP) |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj2| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj5|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|)))) 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 5.)
           ((MLIST) 1. 2. 6. 11. 17. 22. 26.))) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100 '((MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.)) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) ((|$leading_Regge| ARRAY) 5.) 1.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '1.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) ((|$subleading_Regge| ARRAY) 5.) 2.)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102 '2.) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103
         '((MSETQ) ((|$YDia| ARRAY) 5.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 5.)))) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103
         '((MLIST SIMP) ((MLIST SIMP) 5.) ((MLIST SIMP) 4. 1.)
           ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.)
           ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) ((|$YTab| ARRAY) 6.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 6.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 6.))))) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105 '((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.)) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '((MSETQ) ((|$leading_Regge| ARRAY) 6.) 1.)) 
(ADDLABEL '$%I106) 
(DSKSETQ $%O106 '1.) 
(ADDLABEL '$%O106) 
(DSKSETQ $%I107 '((MSETQ) ((|$subleading_Regge| ARRAY) 6.) 2.)) 
(ADDLABEL '$%I107) 
(DSKSETQ $%O107 '2.) 
(ADDLABEL '$%O107) 
(DSKSETQ $%I108
         '((MSETQ) ((|$YDia| ARRAY) 6.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 6.)))) 
(ADDLABEL '$%I108) 
(DSKSETQ $%O108
         '((MLIST SIMP) ((MLIST SIMP) 6.) ((MLIST SIMP) 5. 1.)
           ((MLIST SIMP) 4. 2.) ((MLIST SIMP) 3. 3.)
           ((MLIST SIMP) 4. 1. 1.) ((MLIST SIMP) 3. 2. 1.)
           ((MLIST SIMP) 2. 2. 2.) ((MLIST SIMP) 3. 1. 1. 1.)
           ((MLIST SIMP) 2. 2. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1.)
           ((MLIST SIMP) 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O108) 
(DSKSETQ $%I109
         '((MSETQ) ((|$YTab| ARRAY) 7.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|)
             ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|)
             ((MLIST) |$jj7|))))) 
(ADDLABEL '$%I109) 
(DSKSETQ $%O109
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6| |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6| |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|)))) 
(ADDLABEL '$%O109) 
(DSKSETQ $%I110
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 7.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 7.))))) 
(ADDLABEL '$%I110) 
(DSKSETQ $%O110
         '((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13. 14.
           15.)) 
(ADDLABEL '$%O110) 
(DSKSETQ $%I111 '((MSETQ) ((|$leading_Regge| ARRAY) 7.) 1.)) 
(ADDLABEL '$%I111) 
(DSKSETQ $%O111 '1.) 
(ADDLABEL '$%O111) 
(DSKSETQ $%I112 '((MSETQ) ((|$subleading_Regge| ARRAY) 7.) 2.)) 
(ADDLABEL '$%I112) 
(DSKSETQ $%O112 '2.) 
(ADDLABEL '$%O112) 
(DSKSETQ $%I113
         '((MSETQ) ((|$YDia| ARRAY) 7.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 7.)))) 
(ADDLABEL '$%I113) 
(DSKSETQ $%O113
         '((MLIST SIMP) ((MLIST SIMP) 7.) ((MLIST SIMP) 6. 1.)
           ((MLIST SIMP) 5. 2.) ((MLIST SIMP) 4. 3.)
           ((MLIST SIMP) 5. 1. 1.) ((MLIST SIMP) 4. 2. 1.)
           ((MLIST SIMP) 3. 3. 1.) ((MLIST SIMP) 3. 2. 2.)
           ((MLIST SIMP) 4. 1. 1. 1.) ((MLIST SIMP) 3. 2. 1. 1.)
           ((MLIST SIMP) 2. 2. 2. 1.) ((MLIST SIMP) 3. 1. 1. 1. 1.)
           ((MLIST SIMP) 2. 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1. 1. 1.)
           ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O113) 
(DSKSETQ $%I114
         '((MSETQ) ((|$YTab| ARRAY) 8.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|)
             ((MLIST) |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7| |$jj8|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7| |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7|) ((MLIST) |$jj8|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7|) ((MLIST) |$jj8|))))) 
(ADDLABEL '$%I114) 
(DSKSETQ $%O114
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7|)
            ((MLIST SIMP) |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|) ((MLIST SIMP) |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7|) ((MLIST SIMP) |$jj8|)))) 
(ADDLABEL '$%O114) 
(DSKSETQ $%I115
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 8.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 8.))))) 
(ADDLABEL '$%I115) 
(DSKSETQ $%O115 '((MLIST SIMP) 1. 2. 3. 4. 5. 6.)) 
(ADDLABEL '$%O115) 
(DSKSETQ $%I116 '((MSETQ) ((|$leading_Regge| ARRAY) 8.) 1.)) 
(ADDLABEL '$%I116) 
(DSKSETQ $%O116 '1.) 
(ADDLABEL '$%O116) 
(DSKSETQ $%I117 '((MSETQ) ((|$subleading_Regge| ARRAY) 8.) 2.)) 
(ADDLABEL '$%I117) 
(DSKSETQ $%O117 '2.) 
(ADDLABEL '$%O117) 
(DSKSETQ $%I118
         '((MSETQ) ((|$YDia| ARRAY) 8.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 8.)))) 
(ADDLABEL '$%I118) 
(DSKSETQ $%O118
         '((MLIST SIMP) ((MLIST SIMP) 8.) ((MLIST SIMP) 7. 1.)
           ((MLIST SIMP) 6. 2.) ((MLIST SIMP) 5. 3.)
           ((MLIST SIMP) 6. 1. 1.) ((MLIST SIMP) 5. 2. 1.))) 
(ADDLABEL '$%O118) 
(DSKSETQ $%I119
         '((MSETQ) ((|$YTab| ARRAY) 9.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8|)
             ((MLIST) |$jj9|))))) 
(ADDLABEL '$%I119) 
(DSKSETQ $%O119
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8|)
            ((MLIST SIMP) |$jj9|)))) 
(ADDLABEL '$%O119) 
(DSKSETQ $%I120
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 9.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 9.))))) 
(ADDLABEL '$%I120) 
(DSKSETQ $%O120 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O120) 
(DSKSETQ $%I121
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 9.) ((MLIST) 1.))) 
(ADDLABEL '$%I121) 
(DSKSETQ $%O121 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O121) 
(DSKSETQ $%I122 '((MSETQ) ((|$leading_Regge| ARRAY) 9.) 1.)) 
(ADDLABEL '$%I122) 
(DSKSETQ $%O122 '1.) 
(ADDLABEL '$%O122) 
(DSKSETQ $%I123 '((MSETQ) ((|$subleading_Regge| ARRAY) 9.) 2.)) 
(ADDLABEL '$%I123) 
(DSKSETQ $%O123 '2.) 
(ADDLABEL '$%O123) 
(DSKSETQ $%I124
         '((MSETQ) ((|$YDia| ARRAY) 9.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 9.)))) 
(ADDLABEL '$%I124) 
(DSKSETQ $%O124 '((MLIST SIMP) ((MLIST SIMP) 9.) ((MLIST SIMP) 8. 1.))) 
(ADDLABEL '$%O124) 
(DSKSETQ $%I125
         '((MSETQ) ((|$YTab| ARRAY) 10.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9| |$jj10|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9|)
             ((MLIST) |$jj10|))))) 
(ADDLABEL '$%I125) 
(DSKSETQ $%O125
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9| |$jj10|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9|)
            ((MLIST SIMP) |$jj10|)))) 
(ADDLABEL '$%O125) 
(DSKSETQ $%I126
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 10.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 10.))))) 
(ADDLABEL '$%I126) 
(DSKSETQ $%O126 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O126) 
(DSKSETQ $%I127
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 10.) ((MLIST) 1.))) 
(ADDLABEL '$%I127) 
(DSKSETQ $%O127 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O127) 
(DSKSETQ $%I128 '((MSETQ) ((|$leading_Regge| ARRAY) 10.) 1.)) 
(ADDLABEL '$%I128) 
(DSKSETQ $%O128 '1.) 
(ADDLABEL '$%O128) 
(DSKSETQ $%I129 '((MSETQ) ((|$subleading_Regge| ARRAY) 10.) 2.)) 
(ADDLABEL '$%I129) 
(DSKSETQ $%O129 '2.) 
(ADDLABEL '$%O129) 
(DSKSETQ $%I130
         '((MSETQ) ((|$YDia| ARRAY) 10.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 10.)))) 
(ADDLABEL '$%I130) 
(DSKSETQ $%O130
         '((MLIST SIMP) ((MLIST SIMP) 10.) ((MLIST SIMP) 9. 1.))) 
(ADDLABEL '$%O130) 
(DSKSETQ $%I131 '((MSETQ) |$yt_data_loaded| T)) 
(ADDLABEL '$%I131) 
(DSKSETQ $%O131 'T) 
(ADDLABEL '$%O131) 
(DSKSETQ $%O132
         '"/home/igor/tex/LCSFT/maxima/14_minimal_Young_tableau.v1.mat") 
(ADDLABEL '$%O132) 
(DSKSETQ $%I133
         '((MCOND) ((MNOT) ((MEQUAL) |$yt_data_loaded| T))
           (($ERROR) "Error loading 14_minimal_Young_tableau") T
           $FALSE)) 
(ADDLABEL '$%I133) 
(DSKSETQ $%O133 'NIL) 
(ADDLABEL '$%O133) 
(DSKSETQ $%I134 '(($BATCH) "52_aux_functions.v1.mat")) 
(ADDLABEL '$%I134) 
(DSKSETQ $%I135 '(($DEFINE_VARIABLE) |$coeffcoeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I135) 
(DSKSETQ $%O135 'NIL) 
(ADDLABEL '$%O135) 
(DSKSETQ $%I136 '(($DEFINE_VARIABLE) |$coeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I136) 
(DSKSETQ $%O136 'NIL) 
(ADDLABEL '$%O136) 
(DSKSETQ $%I137
         '((MDEFINE) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%I137) 
(DSKSETQ $%O137
         '((MDEFINE SIMP) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%O137) 
(DSKSETQ $%I138 '(($LOAD) "functs")) 
(ADDLABEL '$%I138) 
(DSKSETQ $%O138
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O138) 
(DSKSETQ $%I139
         '((MDEFINE) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%I139) 
(DSKSETQ $%O139
         '((MDEFINE SIMP) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%O139) 
(DSKSETQ $%I140
         '((MDEFINE) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I140) 
(DSKSETQ $%O140
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O140) 
(DSKSETQ $%I141
         '((MDEFINE) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I141) 
(DSKSETQ $%O141
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O141) 
(DSKSETQ $%I142
         '((MDEFINE)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I142) 
(DSKSETQ $%O142
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O142) 
(DSKSETQ $%I143
         '((MDEFINE) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I143) 
(DSKSETQ $%O143
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O143) 
(DSKSETQ $%I144
         '(($DEFINE_VARIABLE) |$aux_functions_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I144) 
(DSKSETQ $%O144 'T) 
(ADDLABEL '$%O144) 
(DSKSETQ $%O145 '"/home/igor/tex/LCSFT/maxima/52_aux_functions.v1.mat") 
(ADDLABEL '$%O145) 
(DSKSETQ $%I146 '(($BATCH) "40_Young_ops.v2.mat")) 
(ADDLABEL '$%I146) 
(DSKSETQ $%I147
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "batch aux_functions") T $FALSE)) 
(ADDLABEL '$%I147) 
(DSKSETQ $%O147 'NIL) 
(ADDLABEL '$%O147) 
(DSKSETQ $%I148 '(($DEFINE_VARIABLE) |$young_ops_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I148) 
(DSKSETQ $%O148 'T) 
(ADDLABEL '$%O148) 
(DSKSETQ $%I149 '(($LOAD) "combinatorics")) 
(ADDLABEL '$%I149) 
(DSKSETQ $%O149
         '"/usr/share/maxima/5.45.1/share/combinatorics/combinatorics.lisp") 
(ADDLABEL '$%O149) 
(DSKSETQ $%I150 '(($DEFINE_VARIABLE) |$basis_coeffs_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I150) 
(DSKSETQ $%O150 'NIL) 
(ADDLABEL '$%O150) 
(DSKSETQ $%I151 '(($DEFINE_VARIABLE) |$yt_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I151) 
(DSKSETQ $%O151 'NIL) 
(ADDLABEL '$%O151) 
(DSKSETQ $%I152
         '((MDEFINE)
           ((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) $TMP $NT)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 0.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_Young_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatYTTs|)))) 
(ADDLABEL '$%I152) 
(DSKSETQ $%O152
         '((MDEFINE SIMP)
           ((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) $TMP $NT)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 0.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_Young_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatYTTs|)))) 
(ADDLABEL '$%O152) 
(DSKSETQ $%I153
         '((MDEFINE)
           ((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 1.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_antiYoung_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatAYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatAYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatAYTTs|)))) 
(ADDLABEL '$%I153) 
(DSKSETQ $%O153
         '((MDEFINE SIMP)
           ((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 1.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_antiYoung_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatAYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatAYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatAYTTs|)))) 
(ADDLABEL '$%O153) 
(DSKSETQ $%I154
         '((MDEFINE)
           (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) |$sumT| |$nr|)
            ((MSETQ) |$sumT|
             (($SUM)
              ((MTIMES) (($C) $K)
               ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
              $K 1. ((|$lenT| ARRAY) |$n| $S)))
            ((MSETQ) |$sumT|
             (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
            ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
            ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
            ((MDO) |$nr| 1. NIL NIL
             (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COEFF) |$sumT|
                ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.)
                 |$nr|)))
              ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
              ((MSETQ) $TMP (($FACTOR) $TMP))
              ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
               (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
              (($PRINT) "level" |$n| "; no indexs" $S "; tensors no"
               |$nr|)
              (($PRINT) "  -->" $TMP)))
            ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
             (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))) 
(ADDLABEL '$%I154) 
(DSKSETQ $%O154
         '((MDEFINE SIMP)
           (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) |$sumT| |$nr|)
            ((MSETQ) |$sumT|
             (($SUM)
              ((MTIMES) (($C) $K)
               ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
              $K 1. ((|$lenT| ARRAY) |$n| $S)))
            ((MSETQ) |$sumT|
             (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
            ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
            ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
            ((MDO) |$nr| 1. NIL NIL
             (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COEFF) |$sumT|
                ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.)
                 |$nr|)))
              ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
              ((MSETQ) $TMP (($FACTOR) $TMP))
              ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
               (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
              (($PRINT) "level" |$n| "; no indexs" $S "; tensors no"
               |$nr|)
              (($PRINT) "  -->" $TMP)))
            ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
             (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))) 
(ADDLABEL '$%O154) 
(DSKSETQ $%I155
         '((MDEFINE)
           (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
            $MONOBASIS0 |$n|)
           ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
            ((MRETURN)
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR0 $MONOBASIS0))))) 
(ADDLABEL '$%I155) 
(DSKSETQ $%O155
         '((MDEFINE SIMP)
           (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
            $MONOBASIS0 |$n|)
           ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
            ((MRETURN)
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR0 $MONOBASIS0))))) 
(ADDLABEL '$%O155) 
(DSKSETQ $%I156
         '((MDEFINE)
           ((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $COEFFS00 $K)
            ((MSETQ) $COEFFS00
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T
             $FALSE)
            (($PRINT) "  computing coeffs for expr00")
            ((MSETQ) $TOTAL_EXPR00
             ((MPLUS) $EXPR00
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
                (($LENGTH) $BASIS0)))))
            ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
            ((MSETQ) $UNK0
             (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
            ((MSETQ) $EQS0
             (($MAKELIST)
              ((MEQUAL)
               (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
              $K 1. (($LENGTH) $MONOBASIS0)))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I156) 
(DSKSETQ $%O156
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $COEFFS00 $K)
            ((MSETQ) $COEFFS00
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T
             $FALSE)
            (($PRINT) "  computing coeffs for expr00")
            ((MSETQ) $TOTAL_EXPR00
             ((MPLUS) $EXPR00
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
                (($LENGTH) $BASIS0)))))
            ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
            ((MSETQ) $UNK0
             (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
            ((MSETQ) $EQS0
             (($MAKELIST)
              ((MEQUAL)
               (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
              $K 1. (($LENGTH) $MONOBASIS0)))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O156) 
(DSKSETQ $%I157
         '((MDEFINE)
           ((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $EQS0 $K)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
            (($PRINT) "  computing coeffs for expr0")
            ((MSETQ) $EQS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR00 $MONOBASIS0))
            (($PRINT) "eqs0=" $EQS0)
            ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
             ((MPROGN) (($PRINT) "  adding basis element no" $K)
              ((MSETQ) $EQS0
               ((MPLUS) $EQS0
                ((MMINUS)
                 ((MTIMES) (($C) $K)
                  (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                   (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
            (($PRINT) "eqs0=" $EQS0)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I157) 
(DSKSETQ $%O157
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $EQS0 $K)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
            (($PRINT) "  computing coeffs for expr0")
            ((MSETQ) $EQS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR00 $MONOBASIS0))
            (($PRINT) "eqs0=" $EQS0)
            ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
             ((MPROGN) (($PRINT) "  adding basis element no" $K)
              ((MSETQ) $EQS0
               ((MPLUS) $EQS0
                ((MMINUS)
                 ((MTIMES) (($C) $K)
                  (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                   (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
            (($PRINT) "eqs0=" $EQS0)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O157) 
(DSKSETQ $%I158
         '((MDEFINE) (($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0)
           ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
            ((MSETQ) $BASIS0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T
             $FALSE)
            ((MSETQ) $K 1.)
            (($PRINT) "  adding element no" $K "in set0")
            ((MSETQ) $COEFFS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              (($SET0 ARRAY) $K) $MONOBASIS0))
            ((MSETQ) $BASIS0
             (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
            ((MSETQ) $COEFFBASIS0
             (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
            ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
             ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
              ((MSETQ) $COEFFS0
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                (($SET0 ARRAY) $K) $MONOBASIS0))
              (($PRINT) "coeffs0=" $COEFFS0)
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                (($SUM)
                 ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                 1. (($LENGTH) $BASIS0))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
              (($PRINT) " sol0=" $SOL0)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
                ((MSETQ) $BASIS0
                 (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFBASIS0
                 (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
               T
               ((MPROGN)
                (($PRINT) "  NOT adding element no" $K "in set0")
                ((MSETQ) $LINDEPEL0
                 (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFLINDEPEL0
                 (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
            ((MRETURN)
             ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I158) 
(DSKSETQ $%O158
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0)
           ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
            ((MSETQ) $BASIS0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T
             $FALSE)
            ((MSETQ) $K 1.)
            (($PRINT) "  adding element no" $K "in set0")
            ((MSETQ) $COEFFS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              (($SET0 ARRAY) $K) $MONOBASIS0))
            ((MSETQ) $BASIS0
             (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
            ((MSETQ) $COEFFBASIS0
             (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
            ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
             ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
              ((MSETQ) $COEFFS0
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                (($SET0 ARRAY) $K) $MONOBASIS0))
              (($PRINT) "coeffs0=" $COEFFS0)
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                (($SUM)
                 ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                 1. (($LENGTH) $BASIS0))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
              (($PRINT) " sol0=" $SOL0)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
                ((MSETQ) $BASIS0
                 (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFBASIS0
                 (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
               T
               ((MPROGN)
                (($PRINT) "  NOT adding element no" $K "in set0")
                ((MSETQ) $LINDEPEL0
                 (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFLINDEPEL0
                 (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
            ((MRETURN)
             ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O158) 
(DSKSETQ $%I159
         '((MDEFINE)
           (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
            $EXPR0 $BASIS0)
           ((MPROG)
            ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
            ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
            ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
            ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T
             $FALSE)
            ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  expession" $EXPR0) T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
             ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
              ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
               ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
             T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  list of terms from variation" $LIST_ADDENDS0)
             T $FALSE)
            ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  exam term" $TS0) T $FALSE)
              ((MSETQ) $TMP_COEFF ((MLIST)))
              ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
               ((MPROGN)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    exam term in basis0"
                  (($BASIS0 ARRAY) $NSP1))
                 T $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  (($RATSIMP)
                   (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
                    ((MEQUAL) $D 24.))))
                 ((MPROGN)
                  ((MSETQ) $TMP_COEFF
                   (($CONS)
                    (($RATSIMP)
                     ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $TMP_COEFF
                   (($APPEND)
                    (($MAKELIST) 0. $K 1.
                     ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
                 T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "	coeffs0=" $COEFFS0) T $FALSE)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
              ((MSETQ) $COEFFS0
               ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
            ((MRETURN) $COEFFS0)))) 
(ADDLABEL '$%I159) 
(DSKSETQ $%O159
         '((MDEFINE SIMP)
           (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
            $EXPR0 $BASIS0)
           ((MPROG)
            ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
            ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
            ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
            ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T
             $FALSE)
            ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  expession" $EXPR0) T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
             ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
              ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
               ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
             T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  list of terms from variation" $LIST_ADDENDS0)
             T $FALSE)
            ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  exam term" $TS0) T $FALSE)
              ((MSETQ) $TMP_COEFF ((MLIST)))
              ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
               ((MPROGN)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    exam term in basis0"
                  (($BASIS0 ARRAY) $NSP1))
                 T $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  (($RATSIMP)
                   (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
                    ((MEQUAL) $D 24.))))
                 ((MPROGN)
                  ((MSETQ) $TMP_COEFF
                   (($CONS)
                    (($RATSIMP)
                     ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $TMP_COEFF
                   (($APPEND)
                    (($MAKELIST) 0. $K 1.
                     ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
                 T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "	coeffs0=" $COEFFS0) T $FALSE)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
              ((MSETQ) $COEFFS0
               ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
            ((MRETURN) $COEFFS0)))) 
(ADDLABEL '$%O159) 
(DSKSETQ $%I160
         '((MDEFINE)
           (($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG)
            ((MSETQ) $TMP
             (($MAP) $NUM
              (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
              (($LENGTH) $TMP)))
            ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
            ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))) 
(ADDLABEL '$%I160) 
(DSKSETQ $%O160
         '((MDEFINE SIMP)
           (($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG)
            ((MSETQ) $TMP
             (($MAP) $NUM
              (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
              (($LENGTH) $TMP)))
            ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
            ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))) 
(ADDLABEL '$%O160) 
(DSKSETQ $%I161
         '((MDEFINE) ((|$do_Young_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))) 
(ADDLABEL '$%I161) 
(DSKSETQ $%O161
         '((MDEFINE SIMP) ((|$do_Young_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))) 
(ADDLABEL '$%O161) 
(DSKSETQ $%I162
         '((MDEFINE) ((|$do_antiYoung_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))) 
(ADDLABEL '$%I162) 
(DSKSETQ $%O162
         '((MDEFINE SIMP) ((|$do_antiYoung_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))) 
(ADDLABEL '$%O162) 
(DSKSETQ $%I163
         '((MDEFINE)
           ((|$do_Young_or_antiYoung_opsV1|) $POLY
            |$YoungTableauIndexes| |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
            ((MSETQ) $NC
             (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
            ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR))
              $NR0 1. $NR))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> number of indexes s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
             $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
            ((MSETQ) |$t_YoungTableauIndexes|
             (($MAKELIST) ((MLIST)) $K 1. $T_NR))
            ((MDO) $I0 1. NIL NIL $NC NIL
             ((MDO) $NR0 1. NIL NIL $NR NIL
              ((MCOND)
               ((MNOT)
                ((MEQUAL)
                 ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                 0.))
               ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                 ((MLIST)
                  ((MQAPPLY ARRAY)
                   ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
               T $FALSE)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau"
              |$t_YoungTableauIndexes|)
             T $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$YoungTableauIndexes| ARRAY) $NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1.
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableauIndexes| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       ((MQAPPLY ARRAY)
                        ((|$YoungTableauIndexes| ARRAY) $NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))
                  1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1.
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T
                     $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       ((MQAPPLY ARRAY)
                        ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH)
                       ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%I163) 
(DSKSETQ $%O163
         '((MDEFINE SIMP)
           ((|$do_Young_or_antiYoung_opsV1|) $POLY
            |$YoungTableauIndexes| |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
            ((MSETQ) $NC
             (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
            ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR))
              $NR0 1. $NR))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> number of indexes s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
             $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
            ((MSETQ) |$t_YoungTableauIndexes|
             (($MAKELIST) ((MLIST)) $K 1. $T_NR))
            ((MDO) $I0 1. NIL NIL $NC NIL
             ((MDO) $NR0 1. NIL NIL $NR NIL
              ((MCOND)
               ((MNOT)
                ((MEQUAL)
                 ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                 0.))
               ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                 ((MLIST)
                  ((MQAPPLY ARRAY)
                   ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
               T $FALSE)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau"
              |$t_YoungTableauIndexes|)
             T $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$YoungTableauIndexes| ARRAY) $NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1.
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableauIndexes| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       ((MQAPPLY ARRAY)
                        ((|$YoungTableauIndexes| ARRAY) $NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))
                  1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1.
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T
                     $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       ((MQAPPLY ARRAY)
                        ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH)
                       ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%O163) 
(DSKSETQ $%I164
         '((MDEFINE)
           ((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
            |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableau| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%I164) 
(DSKSETQ $%O164
         '((MDEFINE SIMP)
           ((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
            |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableau| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%O164) 
(DSKSETQ $%I165
         '((MDEFINE) ((|$do_Young_opsV0|) $POLY |$YoungTableau|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
                 $K 1. ((|$YoungTableau| ARRAY) $NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->permutations for"
                 ((|$YoungTableau| ARRAY) $NR0))
                T $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN)
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
                  $FALSE)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MCOND)
              ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K)))
                 $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0
                   ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                    ((MPLUS) 1.
                     ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
            ((MRETURN) $POLY0)))) 
(ADDLABEL '$%I165) 
(DSKSETQ $%O165
         '((MDEFINE SIMP) ((|$do_Young_opsV0|) $POLY |$YoungTableau|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
                 $K 1. ((|$YoungTableau| ARRAY) $NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->permutations for"
                 ((|$YoungTableau| ARRAY) $NR0))
                T $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN)
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
                  $FALSE)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MCOND)
              ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K)))
                 $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0
                   ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                    ((MPLUS) 1.
                     ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
            ((MRETURN) $POLY0)))) 
(ADDLABEL '$%O165) 
(DSKSETQ $%O166 '"/home/igor/tex/LCSFT/maxima/40_Young_ops.v2.mat") 
(ADDLABEL '$%O166) 
(DSKSETQ $%I167
         '((MCOND) ((MNOT) ((MEQUAL) |$young_ops_loaded| T))
           (($ERROR) "batch 40_Young_ops") T $FALSE)) 
(ADDLABEL '$%I167) 
(DSKSETQ $%O167 'NIL) 
(ADDLABEL '$%O167) 
(DSKSETQ $%I168 '(($BATCH) "42_exam_irreps.v1.mat")) 
(ADDLABEL '$%I168) 
(DSKSETQ $%I169 '(($LOAD) "functs")) 
(ADDLABEL '$%I169) 
(DSKSETQ $%O169
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O169) 
(DSKSETQ $%I170 '(($DEFINE_VARIABLE) |$exam_irreps_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I170) 
(DSKSETQ $%O170 'T) 
(ADDLABEL '$%O170) 
(DSKSETQ $%I171 '(($DEFINE_VARIABLE) |$T_rep_DBG| NIL $BOOLEAN)) 
(ADDLABEL '$%I171) 
(DSKSETQ $%O171 'NIL) 
(ADDLABEL '$%O171) 
(DSKSETQ $%I172 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I172) 
(DSKSETQ $%O172 'NIL) 
(ADDLABEL '$%O172) 
(DSKSETQ $%I173
         '((MDEFINE) ((|$compute_metricV1|) $COEFF_BASIS)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) $G0
             ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
            ((MCOND) ((MNOT) (($MATRIXP) $G0))
             ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
            ((MRETURN) $G0)))) 
(ADDLABEL '$%I173) 
(DSKSETQ $%O173
         '((MDEFINE SIMP) ((|$compute_metricV1|) $COEFF_BASIS)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) $G0
             ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
            ((MCOND) ((MNOT) (($MATRIXP) $G0))
             ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
            ((MRETURN) $G0)))) 
(ADDLABEL '$%O173) 
(DSKSETQ $%I174
         '((MDEFINE) ((|$compute_metricV0|) $E_L0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
            ((MSETQ) $NORM0
             (($SUM)
              ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K))
               2.)
              $K 1. |$dimT0|))
            ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
            (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
            ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
             ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
              (($COEFF) $NORM0
               ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
            ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($COEFF) $NORM0
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
              ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
               ((MPROGN)
                ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
                 ((MTIMES) ((MQUOTIENT) 1. 2.)
                  (($COEFF) $TMP0
                   ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1) 1.)))
                ((MSETQ) (($G0 ARRAY) $NS1 $NS0)
                 (($G0 ARRAY) $NS0 $NS1))))))
            ((MRETURN) $G0)))) 
(ADDLABEL '$%I174) 
(DSKSETQ $%O174
         '((MDEFINE SIMP) ((|$compute_metricV0|) $E_L0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
            ((MSETQ) $NORM0
             (($SUM)
              ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K))
               2.)
              $K 1. |$dimT0|))
            ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
            (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
            ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
             ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
              (($COEFF) $NORM0
               ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
            ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($COEFF) $NORM0
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
              ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
               ((MPROGN)
                ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
                 ((MTIMES) ((MQUOTIENT) 1. 2.)
                  (($COEFF) $TMP0
                   ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1) 1.)))
                ((MSETQ) (($G0 ARRAY) $NS1 $NS0)
                 (($G0 ARRAY) $NS0 $NS1))))))
            ((MRETURN) $G0)))) 
(ADDLABEL '$%O174) 
(DSKSETQ $%I175
         '((MDEFINE) ((|$compute_T_rep|) |$t0| $IND0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$t0|))
              ((MNOT) (($LISTP) $IND0)))
             (($ERROR) "need two lists") T $FALSE)
            ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
            ((MSETQ) $LENIND0 (($LENGTH) $IND0))
            ((MCOND) ((MLEQP) $LENIND0 1.)
             (($ERROR)
              "There is no S_1 representation since there are no indexes to swap")
             T $FALSE)
            ((MSETQ) $REP0
             (($MAKELIST) ((MLIST)) $K 1.
              ((MPLUS) $LENIND0 ((MMINUS) 1.))))
            ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
             ((MPROGN)
              ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
              ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
              ((MDO) $NT 1. NIL NIL |$lenT0| NIL
               ((MCOND) ((|$examT0| ARRAY) $NT)
                ((MPROGN)
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
                   (($IND0 ARRAY) $NSW))
                  T $FALSE)
                 ((MSETQ) |$swT0|
                  (($PSUBSTITUTE)
                   ((MLIST)
                    ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
                    ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
                   ((|$t0| ARRAY) $NT)))
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->"
                   |$swT0|)
                  T $FALSE)
                 ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
                  ((MCOND) ((|$examT0| ARRAY) $SNT)
                   ((MPROGN)
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      compare with"
                      ((|$t0| ARRAY) $SNT))
                     T $FALSE)
                    ((MSETQ) $TMP0
                     (($RATSIMP)
                      ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      diff=" $TMP0) T $FALSE)
                    ((MCOND) ((MEQUAL) $TMP0 0.)
                     ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                      ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                      ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                      ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                      ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
                     T $FALSE))
                   T $FALSE))
                 ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.)))
                  |$m0|))
                T $FALSE))))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%I175) 
(DSKSETQ $%O175
         '((MDEFINE SIMP) ((|$compute_T_rep|) |$t0| $IND0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$t0|))
              ((MNOT) (($LISTP) $IND0)))
             (($ERROR) "need two lists") T $FALSE)
            ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
            ((MSETQ) $LENIND0 (($LENGTH) $IND0))
            ((MCOND) ((MLEQP) $LENIND0 1.)
             (($ERROR)
              "There is no S_1 representation since there are no indexes to swap")
             T $FALSE)
            ((MSETQ) $REP0
             (($MAKELIST) ((MLIST)) $K 1.
              ((MPLUS) $LENIND0 ((MMINUS) 1.))))
            ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
             ((MPROGN)
              ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
              ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
              ((MDO) $NT 1. NIL NIL |$lenT0| NIL
               ((MCOND) ((|$examT0| ARRAY) $NT)
                ((MPROGN)
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
                   (($IND0 ARRAY) $NSW))
                  T $FALSE)
                 ((MSETQ) |$swT0|
                  (($PSUBSTITUTE)
                   ((MLIST)
                    ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
                    ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
                   ((|$t0| ARRAY) $NT)))
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->"
                   |$swT0|)
                  T $FALSE)
                 ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
                  ((MCOND) ((|$examT0| ARRAY) $SNT)
                   ((MPROGN)
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      compare with"
                      ((|$t0| ARRAY) $SNT))
                     T $FALSE)
                    ((MSETQ) $TMP0
                     (($RATSIMP)
                      ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      diff=" $TMP0) T $FALSE)
                    ((MCOND) ((MEQUAL) $TMP0 0.)
                     ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                      ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                      ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                      ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                      ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
                     T $FALSE))
                   T $FALSE))
                 ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.)))
                  |$m0|))
                T $FALSE))))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%O175) 
(DSKSETQ $%I176
         '((MDEFINE)
           ((|$compute_controvariant_red_repV1|) $COEFF_BASIS
            |$rep_T0|)
           ((MPROG)
            ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) $COEFF_BASIS
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
                  (($TRANSPOSE) $COEFF_BASIS)))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%I176) 
(DSKSETQ $%O176
         '((MDEFINE SIMP)
           ((|$compute_controvariant_red_repV1|) $COEFF_BASIS
            |$rep_T0|)
           ((MPROG)
            ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) $COEFF_BASIS
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
                  (($TRANSPOSE) $COEFF_BASIS)))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%O176) 
(DSKSETQ $%I177
         '((MDEFINE)
           ((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
            ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
             ((MDO) $NT 1. NIL NIL |$dimT0| NIL
              ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
               (($COEFF)
                (($EXPAND)
                 (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
            (($PRINT) "  coeff sol on T" |$csol_T0|)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%I177) 
(DSKSETQ $%O177
         '((MDEFINE SIMP)
           ((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
            ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
             ((MDO) $NT 1. NIL NIL |$dimT0| NIL
              ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
               (($COEFF)
                (($EXPAND)
                 (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
            (($PRINT) "  coeff sol on T" |$csol_T0|)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%O177) 
(DSKSETQ $%I178
         '((MDEFINE) (($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
             (($ERROR) "co_rep0 is not a list") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
             (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
             (($ERROR) "metric0 is not a matrix") T $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
             ((MSETQ) $INVERSE_METRIC0
              ((MNCEXPT) $METRIC0 ((MMINUS) 1.)))
             T
             ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
              ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
               ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
               (($LENGTH) $INVERSE_METRIC0)))
             (($ERROR) "mismatch in dimensions co_rep0[1] is"
              (($LENGTH) (($CO_REP0 ARRAY) 1.))
              "while inverse_metric0 is" (($LENGTH) $INVERSE_METRIC0))
             T $FALSE)
            ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
            ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
            ((MSETQ) $REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) (($REP0 ARRAY) $K)
               ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
              ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
               ((MSETQ) (($REP0 ARRAY) $K)
                (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
               T $FALSE)))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%I178) 
(DSKSETQ $%O178
         '((MDEFINE SIMP) (($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
             (($ERROR) "co_rep0 is not a list") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
             (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
             (($ERROR) "metric0 is not a matrix") T $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
             ((MSETQ) $INVERSE_METRIC0
              ((MNCEXPT) $METRIC0 ((MMINUS) 1.)))
             T
             ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
              ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
               ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
               (($LENGTH) $INVERSE_METRIC0)))
             (($ERROR) "mismatch in dimensions co_rep0[1] is"
              (($LENGTH) (($CO_REP0 ARRAY) 1.))
              "while inverse_metric0 is" (($LENGTH) $INVERSE_METRIC0))
             T $FALSE)
            ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
            ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
            ((MSETQ) $REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) (($REP0 ARRAY) $K)
               ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
              ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
               ((MSETQ) (($REP0 ARRAY) $K)
                (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
               T $FALSE)))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%O178) 
(DSKSETQ $%I179
         '((MDEFINE) (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) |$id|))
             (($ERROR) "ID should be a matrix") T $FALSE)
            ((MSETQ) |$dID0| (($LENGTH) |$id|))
            ((MSETQ) |$Vplus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
            ((MSETQ) |$Vminus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| (($IDENT) |$dID0|)) |$dID0|))
            ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))) 
(ADDLABEL '$%I179) 
(DSKSETQ $%O179
         '((MDEFINE SIMP) (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) |$id|))
             (($ERROR) "ID should be a matrix") T $FALSE)
            ((MSETQ) |$dID0| (($LENGTH) |$id|))
            ((MSETQ) |$Vplus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
            ((MSETQ) |$Vminus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| (($IDENT) |$dID0|)) |$dID0|))
            ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))) 
(ADDLABEL '$%O179) 
(DSKSETQ $%I180
         '((MDEFINE) (($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|)
           ((MPROG)
            ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
            ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1.
              |$dMM|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
            ((MSETQ) $NULLV0 ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN)
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0)
                $K 1. |$dMM|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dMM|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) $NULLV0
               (($APPEND) $NULLV0
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            ((MRETURN) $NULLV0)))) 
(ADDLABEL '$%I180) 
(DSKSETQ $%O180
         '((MDEFINE SIMP) (($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|)
           ((MPROG)
            ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
            ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1.
              |$dMM|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
            ((MSETQ) $NULLV0 ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN)
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0)
                $K 1. |$dMM|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dMM|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) $NULLV0
               (($APPEND) $NULLV0
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            ((MRETURN) $NULLV0)))) 
(ADDLABEL '$%O180) 
(DSKSETQ $%I181
         '((MDEFINE) (($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$REPs|))
             (($ERROR) "REPs should be a list") T $FALSE)
            ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
            ((MSETQ) $EIGENSPACES0 ((MLIST)))
            ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
             ((MSETQ) $EIGENSPACES0
              (($APPEND) $EIGENSPACES0
               ((MLIST)
                (($COMPUTE_SINGLE_MATRIX_EIGENSPACES)
                 ((|$REPs| ARRAY) $NSW))))))
            ((MRETURN) $EIGENSPACES0)))) 
(ADDLABEL '$%I181) 
(DSKSETQ $%O181
         '((MDEFINE SIMP) (($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$REPs|))
             (($ERROR) "REPs should be a list") T $FALSE)
            ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
            ((MSETQ) $EIGENSPACES0 ((MLIST)))
            ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
             ((MSETQ) $EIGENSPACES0
              (($APPEND) $EIGENSPACES0
               ((MLIST)
                (($COMPUTE_SINGLE_MATRIX_EIGENSPACES)
                 ((|$REPs| ARRAY) $NSW))))))
            ((MRETURN) $EIGENSPACES0)))) 
(ADDLABEL '$%O181) 
(DSKSETQ $%I182
         '((MDEFINE)
           (($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
             (($ERROR)
              "REPs0 must be a list of matrices associated with the basic swaps")
             T $FALSE)
            ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
            ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
            ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
            ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
            ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
            ((MSETQ) $ADDED_VEC0 T)
            ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
             ((MPROGN) (($PRINT) "-->step" $NSTEP0)
              ((MSETQ) $ADDED_VEC0 NIL)
              ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
               ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
                ((MPROGN)
                 ((MSETQ) $TMPVEC0
                  ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
                 ((MSETQ) $COEFF_ON_BASIS0
                  (($MAKELIST)
                   ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0) $K 1.
                   $DIM0))
                 (($PRINT) "   nswap" $NSW0 "vec0" $VEC0
                  "coeffs on basis0" $COEFF_ON_BASIS0)
                 ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
                  ((MCOND)
                   ((MAND)
                    ((MNOT)
                     ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
                    ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
                   ((MPROGN)
                    ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
                    ((MSETQ) |$Ideal0|
                     (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
                    ((MSETQ) $ADDED_VEC0 T))
                   T $FALSE)))))
              (($PRINT) "  --> Ideal0" |$Ideal0|)))))) 
(ADDLABEL '$%I182) 
(DSKSETQ $%O182
         '((MDEFINE SIMP)
           (($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
             (($ERROR)
              "REPs0 must be a list of matrices associated with the basic swaps")
             T $FALSE)
            ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
            ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
            ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
            ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
            ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
            ((MSETQ) $ADDED_VEC0 T)
            ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
             ((MPROGN) (($PRINT) "-->step" $NSTEP0)
              ((MSETQ) $ADDED_VEC0 NIL)
              ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
               ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
                ((MPROGN)
                 ((MSETQ) $TMPVEC0
                  ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
                 ((MSETQ) $COEFF_ON_BASIS0
                  (($MAKELIST)
                   ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0) $K 1.
                   $DIM0))
                 (($PRINT) "   nswap" $NSW0 "vec0" $VEC0
                  "coeffs on basis0" $COEFF_ON_BASIS0)
                 ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
                  ((MCOND)
                   ((MAND)
                    ((MNOT)
                     ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
                    ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
                   ((MPROGN)
                    ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
                    ((MSETQ) |$Ideal0|
                     (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
                    ((MSETQ) $ADDED_VEC0 T))
                   T $FALSE)))))
              (($PRINT) "  --> Ideal0" |$Ideal0|)))))) 
(ADDLABEL '$%O182) 
(DSKSETQ $%I183
         '((MDEFINE) (($COMPUTE_DUAL_VECTORS) $BASIS0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MDO) $J $I NIL NIL $DIM0 NIL
              ((MPROGN)
               ((MSETQ) (($GG0 ARRAY) $I $J)
                (($SUM)
                 ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
                  ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
                 $K 1. $DIM0))
               ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
            ((MCOND) ((MGREATERP) $DIM0 1.)
             ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
             ((MSETQ) $GG0M1
              ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
            ((MSETQ) $DUALBASIS0 ((MLIST)))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MSETQ) $DUALBASIS0
              (($APPEND) $DUALBASIS0
               ((MLIST)
                (($SUM)
                 ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K))
                 $K 1. $DIM0)))))
            ((MRETURN) $DUALBASIS0)))) 
(ADDLABEL '$%I183) 
(DSKSETQ $%O183
         '((MDEFINE SIMP) (($COMPUTE_DUAL_VECTORS) $BASIS0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MDO) $J $I NIL NIL $DIM0 NIL
              ((MPROGN)
               ((MSETQ) (($GG0 ARRAY) $I $J)
                (($SUM)
                 ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
                  ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
                 $K 1. $DIM0))
               ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
            ((MCOND) ((MGREATERP) $DIM0 1.)
             ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
             ((MSETQ) $GG0M1
              ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
            ((MSETQ) $DUALBASIS0 ((MLIST)))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MSETQ) $DUALBASIS0
              (($APPEND) $DUALBASIS0
               ((MLIST)
                (($SUM)
                 ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K))
                 $K 1. $DIM0)))))
            ((MRETURN) $DUALBASIS0)))) 
(ADDLABEL '$%O183) 
(DSKSETQ $%I184
         '((MDEFINE) (($COMPUTE_EIGENSPACES) |$eig|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$eig|))
             (($ERROR) "EIG must be a list of lists with 2 components")
             T $FALSE)
            ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
            ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
            (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
            ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
             ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 ((MLIST)
                  (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                   ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                  ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
              ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
            ((MRETURN) |$tmp_listEig0|)))) 
(ADDLABEL '$%I184) 
(DSKSETQ $%O184
         '((MDEFINE SIMP) (($COMPUTE_EIGENSPACES) |$eig|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$eig|))
             (($ERROR) "EIG must be a list of lists with 2 components")
             T $FALSE)
            ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
            ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
            (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
            ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
             ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 ((MLIST)
                  (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                   ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                  ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
              ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
            ((MRETURN) |$tmp_listEig0|)))) 
(ADDLABEL '$%O184) 
(DSKSETQ $%I185
         '((MDEFINE)
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
             (($ERROR) "Vec1 must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
             (($ERROR) "Vec2 must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
              ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
             ((MRETURN) ((MLIST))) T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
               (($LENGTH) ((|$Vec2| ARRAY) 1.))))
             (($ERROR) "Vec1 and Vec2 must have the same dimension") T
             $FALSE)
            ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
            ((MSETQ) $UNK0
             (($MAKELIST) (($QW ARRAY) $K) $K 1.
              ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
            ((MSETQ) $SUM01
             (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K))
              $K 1. (($LENGTH) |$Vec1|)))
            ((MSETQ) $SUM0
             ((MPLUS) $SUM01
              (($SUM)
               ((MTIMES) ((|$Vec2| ARRAY) $K)
                (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
               $K 1. (($LENGTH) |$Vec2|))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1.
              |$dVec0|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MSETQ) |$IntVec0| ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K 1.
                |$dVec0|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dVec0|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) |$IntVec0|
               (($APPEND) |$IntVec0|
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
            (($PRINT) "  intersection" |$IntVec0|)
            ((MRETURN) |$IntVec0|)))) 
(ADDLABEL '$%I185) 
(DSKSETQ $%O185
         '((MDEFINE SIMP)
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
             (($ERROR) "Vec1 must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
             (($ERROR) "Vec2 must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
              ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
             ((MRETURN) ((MLIST))) T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
               (($LENGTH) ((|$Vec2| ARRAY) 1.))))
             (($ERROR) "Vec1 and Vec2 must have the same dimension") T
             $FALSE)
            ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
            ((MSETQ) $UNK0
             (($MAKELIST) (($QW ARRAY) $K) $K 1.
              ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
            ((MSETQ) $SUM01
             (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K))
              $K 1. (($LENGTH) |$Vec1|)))
            ((MSETQ) $SUM0
             ((MPLUS) $SUM01
              (($SUM)
               ((MTIMES) ((|$Vec2| ARRAY) $K)
                (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
               $K 1. (($LENGTH) |$Vec2|))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1.
              |$dVec0|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MSETQ) |$IntVec0| ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K 1.
                |$dVec0|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dVec0|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) |$IntVec0|
               (($APPEND) |$IntVec0|
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
            (($PRINT) "  intersection" |$IntVec0|)
            ((MRETURN) |$IntVec0|)))) 
(ADDLABEL '$%O185) 
(DSKSETQ $%O186 '"/home/igor/tex/LCSFT/maxima/42_exam_irreps.v1.mat") 
(ADDLABEL '$%O186) 
(DSKSETQ $%I187 '(($BATCH) "44_compute_irreps_brute_force.v2.mat")) 
(ADDLABEL '$%I187) 
(DSKSETQ $%I188
         '((MCOND) ((MNOT) ((MEQUAL) |$exam_irreps_loaded| T))
           (($ERROR) "batch exam_irreps!") T $FALSE)) 
(ADDLABEL '$%I188) 
(DSKSETQ $%O188 'NIL) 
(ADDLABEL '$%O188) 
(DSKSETQ $%I189
         '((MDEFINE)
           ((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
            |$YoungTableauIndexes|)
           ((MPROG) ((MLIST) $K)
            ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
            ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
            ((MDO) $K 1. NIL NIL |$dimT0| NIL
             ((MPROGN)
              ((MSETQ) |$tmpT|
               ((|$do_Young_or_antiYoung_opsV1|)
                ((|$VectorSpace| ARRAY) $K) |$YoungTableauIndexes| 0.))
              ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
              ((MSETQ) |$coeff_tmpT|
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                |$tmpT| |$VectorSpace|))
              ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
            ((MRETURN) |$Mat0|)))) 
(ADDLABEL '$%I189) 
(DSKSETQ $%O189
         '((MDEFINE SIMP)
           ((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
            |$YoungTableauIndexes|)
           ((MPROG) ((MLIST) $K)
            ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
            ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
            ((MDO) $K 1. NIL NIL |$dimT0| NIL
             ((MPROGN)
              ((MSETQ) |$tmpT|
               ((|$do_Young_or_antiYoung_opsV1|)
                ((|$VectorSpace| ARRAY) $K) |$YoungTableauIndexes| 0.))
              ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
              ((MSETQ) |$coeff_tmpT|
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                |$tmpT| |$VectorSpace|))
              ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
            ((MRETURN) |$Mat0|)))) 
(ADDLABEL '$%O189) 
(DSKSETQ $%I190
         '((MDEFINE)
           ((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
           ((MPROG)
            ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0
             $SOL0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
             (($ERROR) "Argument must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
            ((MCOND)
             ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
             ((MRETURN) |$YTMat|) T $FALSE)
            ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
            ((MSETQ) $ZERO0
             ((MPLUS) ((MTIMES) $XX |$YTMat|)
              ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $K0 1.)
            ((MDO) NIL NIL NIL NIL NIL
             ((MNOT)
              ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
               ((MLEQP) $K0 |$dimT0|)))
             ((MSETQ) $K0 ((MPLUS) $K0 1.)))
            ((MSETQ) $SOL0
             (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
              ((MLIST) $XX)))
            ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
             (($ERROR) "cannot find a normalization") T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($EV) $ZERO0 $SOL0)
               (($ZEROMATRIX) |$dimT0| |$dimT0|)))
             (($ERROR) "cannot find a global normalization") T $FALSE)
            ((MRETURN)
             ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
              |$NormMat0|))))) 
(ADDLABEL '$%I190) 
(DSKSETQ $%O190
         '((MDEFINE SIMP)
           ((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
           ((MPROG)
            ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0
             $SOL0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
             (($ERROR) "Argument must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
            ((MCOND)
             ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
             ((MRETURN) |$YTMat|) T $FALSE)
            ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
            ((MSETQ) $ZERO0
             ((MPLUS) ((MTIMES) $XX |$YTMat|)
              ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $K0 1.)
            ((MDO) NIL NIL NIL NIL NIL
             ((MNOT)
              ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
               ((MLEQP) $K0 |$dimT0|)))
             ((MSETQ) $K0 ((MPLUS) $K0 1.)))
            ((MSETQ) $SOL0
             (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
              ((MLIST) $XX)))
            ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
             (($ERROR) "cannot find a normalization") T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($EV) $ZERO0 $SOL0)
               (($ZEROMATRIX) |$dimT0| |$dimT0|)))
             (($ERROR) "cannot find a global normalization") T $FALSE)
            ((MRETURN)
             ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
              |$NormMat0|))))) 
(ADDLABEL '$%O190) 
(DSKSETQ $%I191
         '((MDEFINE)
           ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
           ((MPROG) ((MLIST) $NR $K)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
            ((MSETQ) |$dimT0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
            ((MSETQ) |$dimR0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) $COEFF_SMALL_BASIS0
             (($ZEROMATRIX) |$dimR0| |$dimT0|))
            ((MDO) $NR 1. NIL NIL |$dimR0| NIL
             ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
              (($MAKELIST)
               (($COEFF)
                (($RATEXPAND)
                 (($RHS)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                    3.)
                   $K)))
                ((MQAPPLY ARRAY)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                  4.)
                 $NR))
               $K 1. |$dimT0|)))
            ((MRETURN) $COEFF_SMALL_BASIS0)))) 
(ADDLABEL '$%I191) 
(DSKSETQ $%O191
         '((MDEFINE SIMP)
           ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
           ((MPROG) ((MLIST) $NR $K)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
            ((MSETQ) |$dimT0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
            ((MSETQ) |$dimR0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) $COEFF_SMALL_BASIS0
             (($ZEROMATRIX) |$dimR0| |$dimT0|))
            ((MDO) $NR 1. NIL NIL |$dimR0| NIL
             ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
              (($MAKELIST)
               (($COEFF)
                (($RATEXPAND)
                 (($RHS)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                    3.)
                   $K)))
                ((MQAPPLY ARRAY)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                  4.)
                 $NR))
               $K 1. |$dimT0|)))
            ((MRETURN) $COEFF_SMALL_BASIS0)))) 
(ADDLABEL '$%O191) 
(DSKSETQ $%I192
         '((MDEFINE)
           ((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
            |$YTBigMat|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
             (($ERROR) "YTBigMat must be a matrix") T $FALSE)
            ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))) 
(ADDLABEL '$%I192) 
(DSKSETQ $%O192
         '((MDEFINE SIMP)
           ((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
            |$YTBigMat|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
             (($ERROR) "YTBigMat must be a matrix") T $FALSE)
            ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))) 
(ADDLABEL '$%O192) 
(DSKSETQ $%I193
         '((MDEFINE) (($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|)
           ((MPROG) ((MLIST) $K $NR0 $NU0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
             (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
            ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
            ((MSETQ) $EQS0 $ZEROROW0)
            ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
              ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
               ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
               ((MSETQ) $EQS0
                ((MPLUS) $EQS0
                 ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
              T $FALSE))
            ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
            ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T
             $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
             ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
              ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
              ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
               $FALSE)
              ((MCOND)
               ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
               (($ERROR) "NO independent solutions????") T $FALSE)
              ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
              ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
               ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
                ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
                 (($PRINT) "   exam_coeff0[" $NU0 "]="
                  (($EXAM_COEFF0 ARRAY) $NU0))
                 (($PRINT) "   coeff="
                  (($COEFF)
                   (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                   (($%RNUM_LIST ARRAY) $NR0)))
                 ((MCOND)
                  ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
                   ((MNOT)
                    ((MEQUAL)
                     (($COEFF)
                      (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                      (($%RNUM_LIST ARRAY) $NR0))
                     0.)))
                  ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
                   ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
                   ((MSETQ) $LIST_INDEP_VECTORS0
                    (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
                     $LIST_INDEP_VECTORS0))
                   ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
                  T $FALSE)))))
             T $FALSE)
            ((MRETURN) $LIST_INDEP_VECTORS0)))) 
(ADDLABEL '$%I193) 
(DSKSETQ $%O193
         '((MDEFINE SIMP) (($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|)
           ((MPROG) ((MLIST) $K $NR0 $NU0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
             (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
            ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
            ((MSETQ) $EQS0 $ZEROROW0)
            ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
              ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
               ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
               ((MSETQ) $EQS0
                ((MPLUS) $EQS0
                 ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
              T $FALSE))
            ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
            ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T
             $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
             ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
              ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
              ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
               $FALSE)
              ((MCOND)
               ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
               (($ERROR) "NO independent solutions????") T $FALSE)
              ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
              ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
               ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
                ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
                 (($PRINT) "   exam_coeff0[" $NU0 "]="
                  (($EXAM_COEFF0 ARRAY) $NU0))
                 (($PRINT) "   coeff="
                  (($COEFF)
                   (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                   (($%RNUM_LIST ARRAY) $NR0)))
                 ((MCOND)
                  ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
                   ((MNOT)
                    ((MEQUAL)
                     (($COEFF)
                      (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                      (($%RNUM_LIST ARRAY) $NR0))
                     0.)))
                  ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
                   ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
                   ((MSETQ) $LIST_INDEP_VECTORS0
                    (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
                     $LIST_INDEP_VECTORS0))
                   ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
                  T $FALSE)))))
             T $FALSE)
            ((MRETURN) $LIST_INDEP_VECTORS0)))) 
(ADDLABEL '$%O193) 
(DSKSETQ $%I194 '((MSETQ) |$compute_irreps_brute_force_loaded| T)) 
(ADDLABEL '$%I194) 
(DSKSETQ $%O194 'T) 
(ADDLABEL '$%O194) 
(DSKSETQ $%O195
         '"/home/igor/tex/LCSFT/maxima/44_compute_irreps_brute_force.v2.mat") 
(ADDLABEL '$%O195) 
(DSKSETQ $%I196
         '((MCOND)
           ((MNOT) ((MEQUAL) |$compute_irreps_brute_force_loaded| T))
           (($ERROR) "batch 44_compute_irreps_brute_force") T $FALSE)) 
(ADDLABEL '$%I196) 
(DSKSETQ $%O196 'NIL) 
(ADDLABEL '$%O196) 
(DSKSETQ $%I197
         '(($BATCH)
           "84_functions_for_automatically_compute_irreps_brute_force.v2.mat")) 
(ADDLABEL '$%I197) 
(DSKSETQ $%I198
         '(($DEFINE_VARIABLE) |$functions_for_auto_computing_loaded|
           NIL $BOOLEAN)) 
(ADDLABEL '$%I198) 
(DSKSETQ $%O198 'NIL) 
(ADDLABEL '$%O198) 
(DSKSETQ $%I199 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I199) 
(DSKSETQ $%O199 'NIL) 
(ADDLABEL '$%O199) 
(DSKSETQ $%I200
         '((MCOND)
           ((MNOT) ((MEQUAL) |$compute_irreps_brute_force_loaded| T))
           (($ERROR) "batch compute_irreps_brute_force!") T $FALSE)) 
(ADDLABEL '$%I200) 
(DSKSETQ $%O200 'NIL) 
(ADDLABEL '$%O200) 
(DSKSETQ $%I201
         '((MDEFINE) (($DO_BRUTE_FORCE_SCALAR) |$nn|)
           ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
            ((MSETQ) $SCALARS0 ((MLIST)))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
              0.)
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PSUBSTITUTE)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MDO) $K 1. NIL NIL
               (($LENGTH)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
               NIL
               ((MSETQ) $SCALARS0
                (($ENDCONS)
                 (($COEFF) $TMP0
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)
                   $K))
                 $SCALARS0)))
              ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST) (($COPYMATRIX) $SCALARS0)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))))
            |$done_scalar_irrep|))) 
(ADDLABEL '$%I201) 
(DSKSETQ $%O201
         '((MDEFINE SIMP) (($DO_BRUTE_FORCE_SCALAR) |$nn|)
           ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
            ((MSETQ) $SCALARS0 ((MLIST)))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
              0.)
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PSUBSTITUTE)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MDO) $K 1. NIL NIL
               (($LENGTH)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
               NIL
               ((MSETQ) $SCALARS0
                (($ENDCONS)
                 (($COEFF) $TMP0
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)
                   $K))
                 $SCALARS0)))
              ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST) (($COPYMATRIX) $SCALARS0)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))))
            |$done_scalar_irrep|))) 
(ADDLABEL '$%O201) 
(DSKSETQ $%I202
         '((MDEFINE) (($DO_BRUTE_FORCE_VECTOR) |$nn|)
           ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
              0.)
             ((MPROGN)
              ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                 ((MLIST)))
                ((MSETQ) $TMP00
                 (($RATEXPAND)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
                    ((MPLUS) 2. ((MMINUS) $S0)))
                   3.)))
                ((MDO) $K 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                 NIL
                 ((MCOND) ((MEQUAL) $K 1.)
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($COEFF) $TMP00
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                      4.)
                     $K)))
                  T
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($ADDROW)
                    (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                    (($COEFF) $TMP00
                     ((MQAPPLY ARRAY)
                      ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                       4.)
                      $K))))))))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MLIST) (($TMP0 ARRAY) 1.)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               ((MLIST)
                ((MLIST) |$nn| 1.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                  1.))
                ((MLIST) |$nn| 0.
                 ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
            |$done_vector_irrep|))) 
(ADDLABEL '$%I202) 
(DSKSETQ $%O202
         '((MDEFINE SIMP) (($DO_BRUTE_FORCE_VECTOR) |$nn|)
           ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
              0.)
             ((MPROGN)
              ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                 ((MLIST)))
                ((MSETQ) $TMP00
                 (($RATEXPAND)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
                    ((MPLUS) 2. ((MMINUS) $S0)))
                   3.)))
                ((MDO) $K 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                 NIL
                 ((MCOND) ((MEQUAL) $K 1.)
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($COEFF) $TMP00
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                      4.)
                     $K)))
                  T
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($ADDROW)
                    (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                    (($COEFF) $TMP00
                     ((MQAPPLY ARRAY)
                      ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                       4.)
                      $K))))))))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MLIST) (($TMP0 ARRAY) 1.)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               ((MLIST)
                ((MLIST) |$nn| 1.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                  1.))
                ((MLIST) |$nn| 0.
                 ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
            |$done_vector_irrep|))) 
(ADDLABEL '$%O202) 
(DSKSETQ $%I203
         '((MDEFINE) ((|$do_brute_force_leading_Regge|) |$nn|)
           ((MPROG)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
              ((|$leading_Regge| ARRAY) |$nn|))
             T)
            ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
             (($COMPUTE_DESCENDENTS) |$nn| |$nn|
              (($MATRIX) ((MLIST) 1.))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. |$nn|)))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             (($MAKELIST) (($IDENT) 1.) $K 1.
              ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
            |$done_leading_regge_irrep|))) 
(ADDLABEL '$%I203) 
(DSKSETQ $%O203
         '((MDEFINE SIMP) ((|$do_brute_force_leading_Regge|) |$nn|)
           ((MPROG)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
              ((|$leading_Regge| ARRAY) |$nn|))
             T)
            ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
             (($COMPUTE_DESCENDENTS) |$nn| |$nn|
              (($MATRIX) ((MLIST) 1.))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. |$nn|)))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             (($MAKELIST) (($IDENT) 1.) $K 1.
              ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
            |$done_leading_regge_irrep|))) 
(ADDLABEL '$%O203) 
(DSKSETQ $%I204
         '((MDEFINE) ((|$do_brute_force_subleading_Regge|) |$nn|)
           ((MPROG) ((MLIST) |$lenT0| $K)
            ((MCOND) ((MEQUAL) |$nn| 2.) MRETURN T $FALSE)
            ((MSETQ)
             ((|$YT_is_present| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) NIL $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$YT_is_present| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             T)
            ((MSETQ) |$lenT0|
             (($LENGTH)
              ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmallbasis| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$IrrepSmallbasis| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K |$lenT0|)
               ((MMINUS) 1.))))
            ((MSETQ)
             ((|$IrrepDescendents| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($COMPUTE_DESCENDENTS) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((MQAPPLY ARRAY)
               ((|$IrrepSmallbasis| ARRAY) |$nn|
                ((MPLUS) |$nn| ((MMINUS) 1.)))
               ((|$subleading_Regge| ARRAY)
                ((MPLUS) |$nn| ((MMINUS) 1.))))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K
              1. ((MPLUS) |$nn| ((MMINUS) 2.))))
            ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. 1.)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K $K)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K 1.)
               1.)))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MSETQ)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepSmall| ARRAY) |$nn|
                 ((MPLUS) |$nn| ((MMINUS) 1.)))
                ((MPLUS) |$nn| ((MMINUS) 2.)))
               $K 1.)
              ((MMINUS) 1.)))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             ((MLIST) ((MLIST))
              ((|$IrrepSmall| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))))
            |$done_sub_leading_regge_irrep|))) 
(ADDLABEL '$%I204) 
(DSKSETQ $%O204
         '((MDEFINE SIMP) ((|$do_brute_force_subleading_Regge|) |$nn|)
           ((MPROG) ((MLIST) |$lenT0| $K)
            ((MCOND) ((MEQUAL) |$nn| 2.) MRETURN T $FALSE)
            ((MSETQ)
             ((|$YT_is_present| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) NIL $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$YT_is_present| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             T)
            ((MSETQ) |$lenT0|
             (($LENGTH)
              ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmallbasis| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$IrrepSmallbasis| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K |$lenT0|)
               ((MMINUS) 1.))))
            ((MSETQ)
             ((|$IrrepDescendents| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($COMPUTE_DESCENDENTS) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((MQAPPLY ARRAY)
               ((|$IrrepSmallbasis| ARRAY) |$nn|
                ((MPLUS) |$nn| ((MMINUS) 1.)))
               ((|$subleading_Regge| ARRAY)
                ((MPLUS) |$nn| ((MMINUS) 1.))))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K
              1. ((MPLUS) |$nn| ((MMINUS) 2.))))
            ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. 1.)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K $K)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K 1.)
               1.)))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MSETQ)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepSmall| ARRAY) |$nn|
                 ((MPLUS) |$nn| ((MMINUS) 1.)))
                ((MPLUS) |$nn| ((MMINUS) 2.)))
               $K 1.)
              ((MMINUS) 1.)))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             ((MLIST) ((MLIST))
              ((|$IrrepSmall| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))))
            |$done_sub_leading_regge_irrep|))) 
(ADDLABEL '$%O204) 
(DSKSETQ $%I205
         '((MDEFINE)
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
            ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
             (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T
             $FALSE)
            ((MCOND)
             ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.)
               |$YTab|))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 0.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 1.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| |$nn|)
              (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T
             $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
              (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
             $FALSE)
            ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
             (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) |$Matzero|
             (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
              ((|$dimT| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_0_compute_YT_on_big_basis|)
                ((|$t| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
              (($PRINT) "MatB OK")
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_1_normalize_YT_projected_big_basis|)
                ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
              (($PRINT) "NB OK")))
            ((MDO) $NUSEDYT 1. NIL NIL
             ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.))
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
               (($LENGTH) |$irreplist_to_use|) NIL
               ((MPROGN)
                ((MSETQ) $NYTP1
                 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
                (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt"
                 $NYT "killed by yt" $NYTP1 "? "
                 (($IS)
                  ((MEQUAL)
                   ((MNCTIMES)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYT)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYTP1))
                   |$Matzero|)))))))
            ((MSETQ) |$listJJ|
             (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
              (($MAKELIST) $K $K 1. |$spin|)))
            ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
             ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|)
              |$listJJ|))
            ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
             ((MPROGN)
              ((MSETQ) |$idT|
               (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MCOND)
                ((MNOT)
                 (($IS)
                  ((MEQUAL)
                   ((MNCEXPT)
                    ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                     $I0)
                    2.)
                   |$idT|)))
                (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                 ")]^^2 is NOT unity")
                T $FALSE))
              (($PRINT) "Check: Rep^^2=1 OK")
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.))
                NIL
                ((MCOND)
                 ((MNOT)
                  (($IS)
                   ((MEQUAL)
                    ((MNCEXPT)
                     ((MNCTIMES)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $I0)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $J0))
                     3.)
                    |$idT|)))
                 (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                  ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
                  ")] )^^3" "is NOT unity")
                 T $FALSE)))
              (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
             T
             (($PRINT)
              "---> Rep has dimension 1: checks skipped because of maxima bug"))
            ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) |$zeromatrixSmall|
             (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
              ((|$dimSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$normalize_mat_in_ZV1|)
              ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_metricV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_controvariant_red_repV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
              ((|$rep_t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
             (($COMPUTE_REDUCIBLE_REP)
              ((|$coREPSmall| ARRAY) |$nn| |$spin|)
              ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
                $NYT)
               ((|$step1_1_compute_YT_on_real_Ns_basis|)
                ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
             (($MAKELIST) $K $K 1.
              (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
            ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
             (($MAKELIST) ((MLIST)) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ)
             (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
             (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
            ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
               (($APPLY) $SUBMATRIX
                (($ENDCONS)
                 ((MQAPPLY ARRAY)
                  ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                 (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               (($COMPUTE_BASIS_FROM_COEFF_SET)
                (($MAKELIST)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                  $K)
                 $K 1.
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> In irrep no" $NYT
               " we will use vectors no (in local order)"
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                 $NYT)
                1.))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the map is"
               (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn|
                |$spin|))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the used vectors are"
               (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MSETQ)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| |$spin|) $NYT)
                T)
               T $FALSE)
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MPROGN)
                ((MSETQ) $OLDDIM
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                   1.)))
                ((MSETQ) |$oldStep1|
                 ((MQAPPLY ARRAY)
                  ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT))
                ((MSETQ) |$biggerV| T)
                ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
                 ((MPROGN)
                  ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                   ((MLIST)))
                  ((MDO) $NSW 1. NIL NIL
                   (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
                   ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL
                    NIL
                    ((MSETQ)
                     (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                     (($ENDCONS)
                      (($LIST_MATRIX_ENTRIES)
                       ((MNCTIMES) $V0
                        ((MQAPPLY ARRAY)
                         ((|$rep_t| ARRAY) |$nn| |$spin|) $NSW)))
                      (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
                  ((MSETQ)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   (($COMPUTE_BASIS_FROM_COEFF_SET)
                    (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
                  ((MSETQ) $NEWDIM
                   (($LENGTH)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                     1.)))
                  ((MSETQ) |$biggerV|
                   (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
                  ((MSETQ) $OLDDIM $NEWDIM)
                  ((MSETQ) |$oldStep1|
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT))
                  (($PRINT) "--> Level" |$nn| "spin" |$spin|
                   "in irrep no" $NYT "step" $K "new size" $OLDDIM)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)
                 (($APPLY) $MATRIX
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   2.)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$normalize_mat_in_ZV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 ((|$compute_metricV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$compute_controvariant_red_repV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                  ((|$rep_t| ARRAY) |$nn| |$spin|)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 (($COPYLIST)
                  (($COMPUTE_REDUCIBLE_REP)
                   ((MQAPPLY ARRAY)
                    ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                   ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                    $NYT)))))
               T $FALSE)
              |$skip|))
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "compute descendents")
               ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
                (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
                  ((|$irreplist_to_use| ARRAY) $K)))))
              T $FALSE))
            (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             |$irreplist_to_use|)
            |$computed_irreps|))) 
(ADDLABEL '$%I205) 
(DSKSETQ $%O205
         '((MDEFINE SIMP)
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
            ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
             (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T
             $FALSE)
            ((MCOND)
             ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.)
               |$YTab|))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 0.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 1.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| |$nn|)
              (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T
             $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
              (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
             $FALSE)
            ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
             (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) |$Matzero|
             (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
              ((|$dimT| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_0_compute_YT_on_big_basis|)
                ((|$t| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
              (($PRINT) "MatB OK")
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_1_normalize_YT_projected_big_basis|)
                ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
              (($PRINT) "NB OK")))
            ((MDO) $NUSEDYT 1. NIL NIL
             ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.))
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
               (($LENGTH) |$irreplist_to_use|) NIL
               ((MPROGN)
                ((MSETQ) $NYTP1
                 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
                (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt"
                 $NYT "killed by yt" $NYTP1 "? "
                 (($IS)
                  ((MEQUAL)
                   ((MNCTIMES)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYT)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYTP1))
                   |$Matzero|)))))))
            ((MSETQ) |$listJJ|
             (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
              (($MAKELIST) $K $K 1. |$spin|)))
            ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
             ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|)
              |$listJJ|))
            ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
             ((MPROGN)
              ((MSETQ) |$idT|
               (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MCOND)
                ((MNOT)
                 (($IS)
                  ((MEQUAL)
                   ((MNCEXPT)
                    ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                     $I0)
                    2.)
                   |$idT|)))
                (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                 ")]^^2 is NOT unity")
                T $FALSE))
              (($PRINT) "Check: Rep^^2=1 OK")
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.))
                NIL
                ((MCOND)
                 ((MNOT)
                  (($IS)
                   ((MEQUAL)
                    ((MNCEXPT)
                     ((MNCTIMES)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $I0)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $J0))
                     3.)
                    |$idT|)))
                 (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                  ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
                  ")] )^^3" "is NOT unity")
                 T $FALSE)))
              (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
             T
             (($PRINT)
              "---> Rep has dimension 1: checks skipped because of maxima bug"))
            ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) |$zeromatrixSmall|
             (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
              ((|$dimSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$normalize_mat_in_ZV1|)
              ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_metricV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_controvariant_red_repV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
              ((|$rep_t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
             (($COMPUTE_REDUCIBLE_REP)
              ((|$coREPSmall| ARRAY) |$nn| |$spin|)
              ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
                $NYT)
               ((|$step1_1_compute_YT_on_real_Ns_basis|)
                ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
             (($MAKELIST) $K $K 1.
              (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
            ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
             (($MAKELIST) ((MLIST)) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ)
             (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
             (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
            ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
               (($APPLY) $SUBMATRIX
                (($ENDCONS)
                 ((MQAPPLY ARRAY)
                  ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                 (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               (($COMPUTE_BASIS_FROM_COEFF_SET)
                (($MAKELIST)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                  $K)
                 $K 1.
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> In irrep no" $NYT
               " we will use vectors no (in local order)"
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                 $NYT)
                1.))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the map is"
               (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn|
                |$spin|))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the used vectors are"
               (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MSETQ)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| |$spin|) $NYT)
                T)
               T $FALSE)
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MPROGN)
                ((MSETQ) $OLDDIM
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                   1.)))
                ((MSETQ) |$oldStep1|
                 ((MQAPPLY ARRAY)
                  ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT))
                ((MSETQ) |$biggerV| T)
                ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
                 ((MPROGN)
                  ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                   ((MLIST)))
                  ((MDO) $NSW 1. NIL NIL
                   (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
                   ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL
                    NIL
                    ((MSETQ)
                     (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                     (($ENDCONS)
                      (($LIST_MATRIX_ENTRIES)
                       ((MNCTIMES) $V0
                        ((MQAPPLY ARRAY)
                         ((|$rep_t| ARRAY) |$nn| |$spin|) $NSW)))
                      (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
                  ((MSETQ)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   (($COMPUTE_BASIS_FROM_COEFF_SET)
                    (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
                  ((MSETQ) $NEWDIM
                   (($LENGTH)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                     1.)))
                  ((MSETQ) |$biggerV|
                   (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
                  ((MSETQ) $OLDDIM $NEWDIM)
                  ((MSETQ) |$oldStep1|
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT))
                  (($PRINT) "--> Level" |$nn| "spin" |$spin|
                   "in irrep no" $NYT "step" $K "new size" $OLDDIM)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)
                 (($APPLY) $MATRIX
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   2.)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$normalize_mat_in_ZV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 ((|$compute_metricV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$compute_controvariant_red_repV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                  ((|$rep_t| ARRAY) |$nn| |$spin|)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 (($COPYLIST)
                  (($COMPUTE_REDUCIBLE_REP)
                   ((MQAPPLY ARRAY)
                    ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                   ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                    $NYT)))))
               T $FALSE)
              |$skip|))
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "compute descendents")
               ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
                (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
                  ((|$irreplist_to_use| ARRAY) $K)))))
              T $FALSE))
            (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             |$irreplist_to_use|)
            |$computed_irreps|))) 
(ADDLABEL '$%O205) 
(DSKSETQ $%I206
         '((MDEFINE)
           (($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
            $IRREP_LIST0)
           ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
            ((MDO) $NI00 1. NIL NIL NIL
             ((MNOT)
              (($IS)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|)))
             ((MPROGN) (($PRINT) "ni00=" $NI00)
              (($PRINT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|))
              (($PRINT)
               (($IS)
                ((MEQUAL)
                 ((|$IrrepSmallbasis00| ARRAY)
                  (($IRREP_LIST0 ARRAY) $NI00))
                 |$zeromatrixSmall|)))
              ((MSETQ) $NI0 $NI00)))
            ((MSETQ) $NEWBASIS0
             ((|$IrrepSmallbasis00| ARRAY)
              (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
            ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL
             (($LENGTH) $IRREP_LIST0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))
                |$zeromatrixSmall|))
              ((MSETQ) $NEWBASIS0
               (($ADDROW) $NEWBASIS0
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))))
              T $FALSE))
            ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
             ((MPROGN)
              ((MSETQ) $TMP00
               ((|$compute_coeffs_over_basis_from_coeffsV0|)
                (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
               (($MAP) $RHS $TMP00))
              (($PRINT) "old vector no" $NV0 " is in new basis"
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
              ((MCOND)
               ((MEQUAL)
                ((MQAPPLY ARRAY)
                 ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
                ((MLIST)))
               (($ERROR) "MISSING an element in new basis") T $FALSE)))))) 
(ADDLABEL '$%I206) 
(DSKSETQ $%O206
         '((MDEFINE SIMP)
           (($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
            $IRREP_LIST0)
           ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
            ((MDO) $NI00 1. NIL NIL NIL
             ((MNOT)
              (($IS)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|)))
             ((MPROGN) (($PRINT) "ni00=" $NI00)
              (($PRINT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|))
              (($PRINT)
               (($IS)
                ((MEQUAL)
                 ((|$IrrepSmallbasis00| ARRAY)
                  (($IRREP_LIST0 ARRAY) $NI00))
                 |$zeromatrixSmall|)))
              ((MSETQ) $NI0 $NI00)))
            ((MSETQ) $NEWBASIS0
             ((|$IrrepSmallbasis00| ARRAY)
              (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
            ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL
             (($LENGTH) $IRREP_LIST0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))
                |$zeromatrixSmall|))
              ((MSETQ) $NEWBASIS0
               (($ADDROW) $NEWBASIS0
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))))
              T $FALSE))
            ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
             ((MPROGN)
              ((MSETQ) $TMP00
               ((|$compute_coeffs_over_basis_from_coeffsV0|)
                (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
               (($MAP) $RHS $TMP00))
              (($PRINT) "old vector no" $NV0 " is in new basis"
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
              ((MCOND)
               ((MEQUAL)
                ((MQAPPLY ARRAY)
                 ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
                ((MLIST)))
               (($ERROR) "MISSING an element in new basis") T $FALSE)))))) 
(ADDLABEL '$%O206) 
(DSKSETQ $%I207
         '((MDEFINE)
           (($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
            (($PRINT)
             "*********************************************************************")
            (($PRINT) "Level" |$nn| "spin" |$spin|)
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               ((MSETQ) $DIM0
                ((MPLUS) $DIM0
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                    ((|$irreplist_to_use| ARRAY) $K))
                   1.))))
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "dim="
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                   ((|$irreplist_to_use| ARRAY) $K))
                  1.))))
              T
              (($PRINT) $K "YTab"
               ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                ((|$irreplist_to_use| ARRAY) $K))
               "UNSUSED")))
            (($PRINT) "")
            (($PRINT)
             "dimension of the vector space of true tensors at level"
             |$nn| "and spin" |$spin| "is"
             (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            (($PRINT) "---> and we can account for" $DIM0)
            (($PRINT) "")
            (($PRINT) "all_vector numbers"
             (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
            (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
             "spin" |$spin|
             "tensors on new small basis, i.e. the basis from irreps:")
            (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
            |$results_shown|))) 
(ADDLABEL '$%I207) 
(DSKSETQ $%O207
         '((MDEFINE SIMP)
           (($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
            (($PRINT)
             "*********************************************************************")
            (($PRINT) "Level" |$nn| "spin" |$spin|)
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               ((MSETQ) $DIM0
                ((MPLUS) $DIM0
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                    ((|$irreplist_to_use| ARRAY) $K))
                   1.))))
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "dim="
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                   ((|$irreplist_to_use| ARRAY) $K))
                  1.))))
              T
              (($PRINT) $K "YTab"
               ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                ((|$irreplist_to_use| ARRAY) $K))
               "UNSUSED")))
            (($PRINT) "")
            (($PRINT)
             "dimension of the vector space of true tensors at level"
             |$nn| "and spin" |$spin| "is"
             (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            (($PRINT) "---> and we can account for" $DIM0)
            (($PRINT) "")
            (($PRINT) "all_vector numbers"
             (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
            (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
             "spin" |$spin|
             "tensors on new small basis, i.e. the basis from irreps:")
            (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
            |$results_shown|))) 
(ADDLABEL '$%O207) 
(DSKSETQ $%I208 '((MSETQ) |$functions_for_auto_computing_loaded| T)) 
(ADDLABEL '$%I208) 
(DSKSETQ $%O208 'T) 
(ADDLABEL '$%O208) 
(DSKSETQ $%O209
         '"/home/igor/tex/LCSFT/maxima/84_functions_for_automatically_compute_irreps_brute_force.v2.mat") 
(ADDLABEL '$%O209) 
(DSKSETQ $%I210
         '((MCOND)
           ((MNOT) ((MEQUAL) |$functions_for_auto_computing_loaded| T))
           (($ERROR)
            "batch 84_functions_for_automatically_compute_irreps_brute_force")
           T $FALSE)) 
(ADDLABEL '$%I210) 
(DSKSETQ $%O210 'NIL) 
(ADDLABEL '$%O210) 
(DSKSETQ $%I211 '(($BATCH) "52_aux_functions.v1.mat")) 
(ADDLABEL '$%I211) 
(DSKSETQ $%I212 '(($DEFINE_VARIABLE) |$coeffcoeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I212) 
(DSKSETQ $%O212 'NIL) 
(ADDLABEL '$%O212) 
(DSKSETQ $%I213 '(($DEFINE_VARIABLE) |$coeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I213) 
(DSKSETQ $%O213 'NIL) 
(ADDLABEL '$%O213) 
(DSKSETQ $%I214
         '((MDEFINE) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%I214) 
(DSKSETQ $%O214
         '((MDEFINE SIMP) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%O214) 
(DSKSETQ $%I215 '(($LOAD) "functs")) 
(ADDLABEL '$%I215) 
(DSKSETQ $%O215
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O215) 
(DSKSETQ $%I216
         '((MDEFINE) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%I216) 
(DSKSETQ $%O216
         '((MDEFINE SIMP) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%O216) 
(DSKSETQ $%I217
         '((MDEFINE) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I217) 
(DSKSETQ $%O217
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O217) 
(DSKSETQ $%I218
         '((MDEFINE) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I218) 
(DSKSETQ $%O218
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O218) 
(DSKSETQ $%I219
         '((MDEFINE)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I219) 
(DSKSETQ $%O219
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O219) 
(DSKSETQ $%I220
         '((MDEFINE) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I220) 
(DSKSETQ $%O220
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O220) 
(DSKSETQ $%I221
         '(($DEFINE_VARIABLE) |$aux_functions_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I221) 
(DSKSETQ $%O221 'T) 
(ADDLABEL '$%O221) 
(DSKSETQ $%O222 '"/home/igor/tex/LCSFT/maxima/52_aux_functions.v1.mat") 
(ADDLABEL '$%O222) 
(DSKSETQ $%I223
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "Error loading 52_aux_functions") T $FALSE)) 
(ADDLABEL '$%I223) 
(DSKSETQ $%O223 'NIL) 
(ADDLABEL '$%O223) 
(DSKSETQ $%I224
         '(($BATCH) "56_aux_tex_functions_for_making_level_tex.v3.mat")) 
(ADDLABEL '$%I224) 
(DSKSETQ $%I225 '((MSETQ) |$tex_irrep_dbg| T)) 
(ADDLABEL '$%I225) 
(DSKSETQ $%O225 'T) 
(ADDLABEL '$%O225) 
(DSKSETQ $%I226 '(($LOAD) "sregex")) 
(ADDLABEL '$%I226) 
(DSKSETQ $%O226
         '"/usr/share/maxima/5.45.1/share/stringproc/sregex.mac") 
(ADDLABEL '$%O226) 
(DSKSETQ $%I227 '(($TEXPUT) $P "")) 
(ADDLABEL '$%I227) 
(DSKSETQ $%O227 '"") 
(ADDLABEL '$%O227) 
(DSKSETQ $%I228
         '((MDEFINE) (($TEXV) $VEX0)
           ((MPROG) ((MLIST) |$n| |$i|)
            ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
            (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))) 
(ADDLABEL '$%I228) 
(DSKSETQ $%O228
         '((MDEFINE SIMP) (($TEXV) $VEX0)
           ((MPROG) ((MLIST) |$n| |$i|)
            ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
            (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))) 
(ADDLABEL '$%O228) 
(DSKSETQ $%I229 '(($TEXPUT) $V $TEXV)) 
(ADDLABEL '$%I229) 
(DSKSETQ $%O229 '$TEXV) 
(ADDLABEL '$%O229) 
(DSKSETQ $%I230
         '((MDEFINE) (($LATEX_YDIAGRAM) |$YDia|)
           (($CONCAT) "\\ydiagram{"
            (($SUBSTRING) (($STRING) |$YDia|) 2.
             (($SLENGTH) (($STRING) |$YDia|)))
            "}"))) 
(ADDLABEL '$%I230) 
(DSKSETQ $%O230
         '((MDEFINE SIMP) (($LATEX_YDIAGRAM) |$YDia|)
           (($CONCAT) "\\ydiagram{"
            (($SUBSTRING) (($STRING) |$YDia|) 2.
             (($SLENGTH) (($STRING) |$YDia|)))
            "}"))) 
(ADDLABEL '$%O230) 
(DSKSETQ $%I231
         '((MDEFINE) (($MYTEX1) $EXPR0)
           ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))) 
(ADDLABEL '$%I231) 
(DSKSETQ $%O231
         '((MDEFINE SIMP) (($MYTEX1) $EXPR0)
           ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))) 
(ADDLABEL '$%O231) 
(DSKSETQ $%I232
         '((MDEFINE)
           (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
            |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
           ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
            ((MSETQ) $EXPR0
             (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
            ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
             ((MPLUS) 0. 1.) NIL
             ((MPROGN)
              ((MSETQ) $NT0
               (($LENGTH)
                ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT)
                "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
                (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
              ((MDO) $NB_NCOL0 1. NIL NIL
               (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
               ((MPROGN)
                ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  ((MEQUAL) $NB_NCOL0
                   (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                  ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
                 T $FALSE)
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
                ((MDO) $NROW0 1. NIL NIL $NR0 NIL
                 ((MDO) $NCOL0
                  ((MPLUS)
                   ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
                    |$Nterms_line|)
                   1.)
                  NIL NIL
                  (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)) NIL
                  ((MPROGN)
                   ((MSETQ) (($EXPR0 ARRAY) $S0)
                    (($CONCAT) (($EXPR0 ARRAY) $S0)
                     (($MYTEX1)
                      ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                       $NROW0 $NCOL0))
                     "
"))
                   ((MCOND)
                    ((MLESSP) $NCOL0
                     (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MLESSP) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MEQUAL) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
                    T $FALSE)
                   |$end_ncol0|)))
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
                ((MCOND)
                 ((MAND) ((MEQUAL) $NB_NCOL0 1.)
                  ((MNOT)
                   ((MEQUAL)
                    (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
                 T $FALSE)
                ((MCOND)
                 ((MEQUAL) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
                 T $FALSE)
                ((MCOND)
                 ((MLESSP) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
                  T
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0)
                    "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
                 T $FALSE)))
              ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
               T
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0)
                "\\end{align}
} %% parbox
} %% \\myscale"))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
            ((MRETURN) $EXPR0)))) 
(ADDLABEL '$%I232) 
(DSKSETQ $%O232
         '((MDEFINE SIMP)
           (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
            |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
           ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
            ((MSETQ) $EXPR0
             (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
            ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
             ((MPLUS) 0. 1.) NIL
             ((MPROGN)
              ((MSETQ) $NT0
               (($LENGTH)
                ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT)
                "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
                (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
              ((MDO) $NB_NCOL0 1. NIL NIL
               (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
               ((MPROGN)
                ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  ((MEQUAL) $NB_NCOL0
                   (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                  ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
                 T $FALSE)
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
                ((MDO) $NROW0 1. NIL NIL $NR0 NIL
                 ((MDO) $NCOL0
                  ((MPLUS)
                   ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
                    |$Nterms_line|)
                   1.)
                  NIL NIL
                  (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)) NIL
                  ((MPROGN)
                   ((MSETQ) (($EXPR0 ARRAY) $S0)
                    (($CONCAT) (($EXPR0 ARRAY) $S0)
                     (($MYTEX1)
                      ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                       $NROW0 $NCOL0))
                     "
"))
                   ((MCOND)
                    ((MLESSP) $NCOL0
                     (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MLESSP) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MEQUAL) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
                    T $FALSE)
                   |$end_ncol0|)))
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
                ((MCOND)
                 ((MAND) ((MEQUAL) $NB_NCOL0 1.)
                  ((MNOT)
                   ((MEQUAL)
                    (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
                 T $FALSE)
                ((MCOND)
                 ((MEQUAL) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
                 T $FALSE)
                ((MCOND)
                 ((MLESSP) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
                  T
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0)
                    "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
                 T $FALSE)))
              ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
               T
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0)
                "\\end{align}
} %% parbox
} %% \\myscale"))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
            ((MRETURN) $EXPR0)))) 
(ADDLABEL '$%O232) 
(DSKSETQ $%I233
         '((MDEFINE)
           (($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
            |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
            $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T|
            |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
            |$with_S_irrep_flag|)
           ((MPROG)
            ((MCOND)
             ((MNOT)
              ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
               (($NUMBERP) |$Smax|)))
             (($ERROR) "Input parameters must be numbers") T $FALSE)
            ((MCOND) ((MLESSP) |$Smax| |$Smin|)
             (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
            ((MDO) $N 1. NIL NIL |$Smax| NIL
             (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
            ((MSETQ) |$filename|
             (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_"
              |$Smax| ".tex"))
            ((MSETQ) |$TexStream| (($OPENW) |$filename|))
            ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
             $FALSE)
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream|
              "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
              $SCALING_BOX_VALUE_FOR_IRREP)
             T $FALSE)
            (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
            (($PRINTF) |$TexStream| "~%~%")
            (($PRINTF) |$TexStream|
             "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
            (($PRINTF) |$TexStream|
             "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
            (($PRINTF) |$TexStream| "\\subsection{Basis}")
            (($PRINTF) |$TexStream| "~%~%")
            ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
               (($TEX1) |$nn|) (($TEX1) $S0))
              ((MDO) $K0 1. NIL NIL
               (($CEILING)
                ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                 |$Nterms_line_T|))
               NIL
               ((MPROGN) (($PRINTF) |$TexStream| "&~%")
                ((MDO) $K1
                 ((MPLUS)
                  ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                   |$Nterms_line_T|)
                  1.)
                 NIL NIL
                 (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 NIL
                 ((MPROGN)
                  ((MCOND)
                   ((MGREATERP) $K1
                    ((MPLUS)
                     ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                      |$Nterms_line_T|)
                     1.))
                   (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
                  (($PRINTF) |$TexStream| "~a~%"
                   (($TEX1)
                    ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
                ((MCOND)
                 ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T
                 $FALSE)))
              (($PRINTF) |$TexStream|
               "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
              (($PRINTF) |$TexStream| "~%~%")))
            ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
              (($PRINTF) |$TexStream|
               "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
               24. $SPIN0)
              (($PRINTF) |$TexStream| "~%~%")
              ((MSETQ) $ANY_IRREP_PRESENT NIL)
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MSETQ) $ANY_IRREP_PRESENT
                ((MOR) $ANY_IRREP_PRESENT
                 ((MQAPPLY ARRAY)
                  ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                  ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                   $NYT0)))))
              ((MCOND) $ANY_IRREP_PRESENT
               (($PRINTF) |$TexStream|
                "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
               T
               (($PRINTF) |$TexStream|
                "No irreps with spin ~a are present.
" $SPIN0))
              (($PRINTF) |$TexStream| "~%~%")
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MCOND)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                 ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                  $NYT0))
                ((MPROGN)
                 (($PRINTF) |$TexStream|
                  "\\subsubsection{Irrep $ ~a $}"
                  (($LATEX_YDIAGRAM)
                   ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))))
                 (($PRINTF) |$TexStream| "~%~%")
                 (($PRINTF) |$TexStream|
                  "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
                 ((MSETQ) $NR0
                  (($LENGTH)
                   ((MQAPPLY ARRAY)
                    ((MQAPPLY ARRAY)
                     ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                     1.)
                    3.)))
                 ((MSETQ) $LIST_VECT00
                  (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  ((MPROGN)
                   ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                      ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
                     3.))
                   ((MCOND) ((MEQUAL) |$in_Z_flag| T)
                    ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                     ((|$normalize_mat_in_ZV1|)
                      (($LIST_VECT00 ARRAY) $S0)))
                    T $FALSE)))
                 ((MSETQ) $LIST_LATEX_STRING0
                  (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
                   |$Nterms_line| NIL))
                 (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%"
                  $SPIN0)
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  (($PRINTF) |$TexStream| "~a ~%~% "
                   (($LIST_LATEX_STRING0 ARRAY) $S0)))
                 (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%"
                  $SPIN0)
                 ((MCOND) $WITH_TENSOR_FLAG
                  ((MPROGN)
                   ((MSETQ) $LIST_VECT00_EXPL
                    (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    ((MPROGN)
                     ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                      (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
                     ((MDO) $RR0 1. NIL NIL
                      (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                      ((MDO) $NNTERM0 1. NIL NIL
                       (($LENGTH)
                        ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                       NIL
                       ((MPROGN)
                        ((MSETQ) $TMP00
                         ((MTIMES)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          ((MQAPPLY ARRAY)
                           ((|$t| ARRAY) |$nn|
                            ((MPLUS) $S0 ((MMINUS) 1.)))
                           $NNTERM0)))
                        ((MSETQ) $TMP00 (($TEX1) $TMP00))
                        ((MCOND)
                         ((MGREATERP)
                          ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                           $RR0 $NNTERM0)
                          0.)
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          (($CONCAT) "+" $TMP00))
                         T
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          $TMP00)))))))
                   ((MSETQ) $LIST_LATEX_STRING0
                    (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
                     $SPIN0 4. NIL))
                   (($PRINTF) |$TexStream|
                    "%% begin of spin ~a with tensors~%~%" $SPIN0)
                   (($PRINTF) |$TexStream|
                    "The expression including explicitly the basis elements reads as follows.~%~%")
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    (($PRINTF) |$TexStream| "~a ~%~% "
                     (($LIST_LATEX_STRING0 ARRAY) $S0)))
                   (($PRINTF) |$TexStream|
                    "%% end of spin ~a with tensors ~%~%" $SPIN0))
                  T $FALSE)
                 ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
                  ((MCOND) ((MGEQP) $SPIN0 2.)
                   ((MPROGN)
                    (($PRINTF) |$TexStream|
                     "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
                    (($PRINTF) |$TexStream|
                     "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
                    ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
                     ((MPROGN)
                      (($PRINTF) |$TexStream|
                       "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                      (($PRINTF) |$TexStream|
                       "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                      ((MSETQ) $TMP000
                       (($TEX1)
                        ((MQAPPLY ARRAY)
                         ((MQAPPLY ARRAY)
                          ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                          ((MQAPPLY ARRAY)
                           (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                         ((MPLUS) $SW0 ((MMINUS) 1.)))))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                        $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                        $TMP000))
                      (($PRINTF) |$TexStream| "~a" $TMP000)
                      (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                      ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                       (($PRINTF) |$TexStream| ". ~%") T
                       (($PRINTF) |$TexStream| ", ~%"))
                      (($PRINTF) |$TexStream|
                       "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                      (($PRINTF) |$TexStream|
                       "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                      |$end_irrep_matrixes|)))
                   T $FALSE)
                  T $FALSE)
                 |$end_yt|)
                T $FALSE))))
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
            (($CLOSE) |$TexStream|)))) 
(ADDLABEL '$%I233) 
(DSKSETQ $%O233
         '((MDEFINE SIMP)
           (($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
            |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
            $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T|
            |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
            |$with_S_irrep_flag|)
           ((MPROG)
            ((MCOND)
             ((MNOT)
              ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
               (($NUMBERP) |$Smax|)))
             (($ERROR) "Input parameters must be numbers") T $FALSE)
            ((MCOND) ((MLESSP) |$Smax| |$Smin|)
             (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
            ((MDO) $N 1. NIL NIL |$Smax| NIL
             (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
            ((MSETQ) |$filename|
             (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_"
              |$Smax| ".tex"))
            ((MSETQ) |$TexStream| (($OPENW) |$filename|))
            ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
             $FALSE)
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream|
              "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
              $SCALING_BOX_VALUE_FOR_IRREP)
             T $FALSE)
            (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
            (($PRINTF) |$TexStream| "~%~%")
            (($PRINTF) |$TexStream|
             "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
            (($PRINTF) |$TexStream|
             "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
            (($PRINTF) |$TexStream| "\\subsection{Basis}")
            (($PRINTF) |$TexStream| "~%~%")
            ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
               (($TEX1) |$nn|) (($TEX1) $S0))
              ((MDO) $K0 1. NIL NIL
               (($CEILING)
                ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                 |$Nterms_line_T|))
               NIL
               ((MPROGN) (($PRINTF) |$TexStream| "&~%")
                ((MDO) $K1
                 ((MPLUS)
                  ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                   |$Nterms_line_T|)
                  1.)
                 NIL NIL
                 (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 NIL
                 ((MPROGN)
                  ((MCOND)
                   ((MGREATERP) $K1
                    ((MPLUS)
                     ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                      |$Nterms_line_T|)
                     1.))
                   (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
                  (($PRINTF) |$TexStream| "~a~%"
                   (($TEX1)
                    ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
                ((MCOND)
                 ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T
                 $FALSE)))
              (($PRINTF) |$TexStream|
               "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
              (($PRINTF) |$TexStream| "~%~%")))
            ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
              (($PRINTF) |$TexStream|
               "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
               24. $SPIN0)
              (($PRINTF) |$TexStream| "~%~%")
              ((MSETQ) $ANY_IRREP_PRESENT NIL)
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MSETQ) $ANY_IRREP_PRESENT
                ((MOR) $ANY_IRREP_PRESENT
                 ((MQAPPLY ARRAY)
                  ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                  ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                   $NYT0)))))
              ((MCOND) $ANY_IRREP_PRESENT
               (($PRINTF) |$TexStream|
                "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
               T
               (($PRINTF) |$TexStream|
                "No irreps with spin ~a are present.
" $SPIN0))
              (($PRINTF) |$TexStream| "~%~%")
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MCOND)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                 ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                  $NYT0))
                ((MPROGN)
                 (($PRINTF) |$TexStream|
                  "\\subsubsection{Irrep $ ~a $}"
                  (($LATEX_YDIAGRAM)
                   ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))))
                 (($PRINTF) |$TexStream| "~%~%")
                 (($PRINTF) |$TexStream|
                  "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
                 ((MSETQ) $NR0
                  (($LENGTH)
                   ((MQAPPLY ARRAY)
                    ((MQAPPLY ARRAY)
                     ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                     1.)
                    3.)))
                 ((MSETQ) $LIST_VECT00
                  (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  ((MPROGN)
                   ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                      ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
                     3.))
                   ((MCOND) ((MEQUAL) |$in_Z_flag| T)
                    ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                     ((|$normalize_mat_in_ZV1|)
                      (($LIST_VECT00 ARRAY) $S0)))
                    T $FALSE)))
                 ((MSETQ) $LIST_LATEX_STRING0
                  (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
                   |$Nterms_line| NIL))
                 (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%"
                  $SPIN0)
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  (($PRINTF) |$TexStream| "~a ~%~% "
                   (($LIST_LATEX_STRING0 ARRAY) $S0)))
                 (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%"
                  $SPIN0)
                 ((MCOND) $WITH_TENSOR_FLAG
                  ((MPROGN)
                   ((MSETQ) $LIST_VECT00_EXPL
                    (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    ((MPROGN)
                     ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                      (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
                     ((MDO) $RR0 1. NIL NIL
                      (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                      ((MDO) $NNTERM0 1. NIL NIL
                       (($LENGTH)
                        ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                       NIL
                       ((MPROGN)
                        ((MSETQ) $TMP00
                         ((MTIMES)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          ((MQAPPLY ARRAY)
                           ((|$t| ARRAY) |$nn|
                            ((MPLUS) $S0 ((MMINUS) 1.)))
                           $NNTERM0)))
                        ((MSETQ) $TMP00 (($TEX1) $TMP00))
                        ((MCOND)
                         ((MGREATERP)
                          ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                           $RR0 $NNTERM0)
                          0.)
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          (($CONCAT) "+" $TMP00))
                         T
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          $TMP00)))))))
                   ((MSETQ) $LIST_LATEX_STRING0
                    (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
                     $SPIN0 4. NIL))
                   (($PRINTF) |$TexStream|
                    "%% begin of spin ~a with tensors~%~%" $SPIN0)
                   (($PRINTF) |$TexStream|
                    "The expression including explicitly the basis elements reads as follows.~%~%")
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    (($PRINTF) |$TexStream| "~a ~%~% "
                     (($LIST_LATEX_STRING0 ARRAY) $S0)))
                   (($PRINTF) |$TexStream|
                    "%% end of spin ~a with tensors ~%~%" $SPIN0))
                  T $FALSE)
                 ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
                  ((MCOND) ((MGEQP) $SPIN0 2.)
                   ((MPROGN)
                    (($PRINTF) |$TexStream|
                     "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
                    (($PRINTF) |$TexStream|
                     "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
                    ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
                     ((MPROGN)
                      (($PRINTF) |$TexStream|
                       "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                      (($PRINTF) |$TexStream|
                       "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                      ((MSETQ) $TMP000
                       (($TEX1)
                        ((MQAPPLY ARRAY)
                         ((MQAPPLY ARRAY)
                          ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                          ((MQAPPLY ARRAY)
                           (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                         ((MPLUS) $SW0 ((MMINUS) 1.)))))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                        $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                        $TMP000))
                      (($PRINTF) |$TexStream| "~a" $TMP000)
                      (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                      ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                       (($PRINTF) |$TexStream| ". ~%") T
                       (($PRINTF) |$TexStream| ", ~%"))
                      (($PRINTF) |$TexStream|
                       "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                      (($PRINTF) |$TexStream|
                       "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                      |$end_irrep_matrixes|)))
                   T $FALSE)
                  T $FALSE)
                 |$end_yt|)
                T $FALSE))))
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
            (($CLOSE) |$TexStream|)))) 
(ADDLABEL '$%O233) 
(DSKSETQ $%O234
         '"/home/igor/tex/LCSFT/maxima/56_aux_tex_functions_for_making_level_tex.v3.mat") 
(ADDLABEL '$%O234) 
(DSKSETQ $%I235
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "batch aux_functions") T $FALSE)) 
(ADDLABEL '$%I235) 
(DSKSETQ $%O235 'NIL) 
(ADDLABEL '$%O235) 
(DSKSETQ $%I236 '((MSETQ) |$compute_tensor_dbg| NIL)) 
(ADDLABEL '$%I236) 
(DSKSETQ $%O236 'NIL) 
(ADDLABEL '$%O236) 
(DSKSETQ $%I237 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I237) 
(DSKSETQ $%O237 'NIL) 
(ADDLABEL '$%O237) 
(DSKSETQ $%I238
         '(($PRINT)
           "**************************************************")) 
(ADDLABEL '$%I238) 
(DSKSETQ $%O238 '"**************************************************") 
(ADDLABEL '$%O238) 
(DSKSETQ $%I239
         '((MSETQ) |$yn| (($READ) "compile (y/n followed by ;)"))) 
(ADDLABEL '$%I239) 
(DSKSETQ $%O239 '$N) 
(ADDLABEL '$%O239) 
(DSKSETQ $%I240
         '((MCOND) ((MEQUAL) |$yn| $Y) (($COMPILE) $ALL) T $FALSE)) 
(ADDLABEL '$%I240) 
(DSKSETQ $%O240 'NIL) 
(ADDLABEL '$%O240) 
(DSKSETQ $%I241
         '(($PRINT)
           "**************************************************")) 
(ADDLABEL '$%I241) 
(DSKSETQ $%O241 '"**************************************************") 
(ADDLABEL '$%O241) 
(DSKSETQ $%I242
         '((MSETQ) |$nn| (($READ) "input level (followed by ;)"))) 
(ADDLABEL '$%I242) 
(DSKSETQ $%O242 '2.) 
(ADDLABEL '$%O242) 
(DSKSETQ $%I243
         '(($LOAD) (($CONCAT) "Level_" |$nn| "_T_UpMat_DownMat.lisp"))) 
(ADDLABEL '$%I243) 
(DSKSETQ $%O243 '"Level_2_T_UpMat_DownMat.lisp") 
(ADDLABEL '$%O243) 
(DSKSETQ $%I244
         '(($LOAD)
           (($CONCAT) "Level_" |$nn| "_true_tensors_Descendents.lisp"))) 
(ADDLABEL '$%I244) 
(DSKSETQ $%O244 '"Level_2_true_tensors_Descendents.lisp") 
(ADDLABEL '$%O244) 
(DSKSETQ $%I245
         '((MDO) |$spin| ((MPLUS) |$nn| ((MMINUS) 2.)) ((MMINUS) 1.)
           NIL 2. NIL
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin|
            (($LIST_IRREPS_TO_USE ARRAY) |$spin|)))) 
(ADDLABEL '$%I245) 
(DSKSETQ $%O245 '$DONE) 
(ADDLABEL '$%O245) 
(DSKSETQ $%I246
         '((MDO) |$spin| ((MPLUS) |$nn| ((MMINUS) 2.)) ((MMINUS) 1.)
           NIL 2. NIL
           (($SHOW_IRREP_RESULTS) |$nn| |$spin|
            (($LIST_IRREPS_TO_USE ARRAY) |$spin|)))) 
(ADDLABEL '$%I246) 
(DSKSETQ $%O246 '$DONE) 
(ADDLABEL '$%O246) 
(DSKSETQ $%I247 '(($DO_BRUTE_FORCE_SCALAR) |$nn|)) 
(ADDLABEL '$%I247) 
(DSKSETQ $%O247 '|$done_scalar_irrep|) 
(ADDLABEL '$%O247) 
(DSKSETQ $%I248 '(($DO_BRUTE_FORCE_VECTOR) |$nn|)) 
(ADDLABEL '$%I248) 
(DSKSETQ $%O248 '|$done_vector_irrep|) 
(ADDLABEL '$%O248) 
(DSKSETQ $%I249 '((|$do_brute_force_leading_Regge|) |$nn|)) 
(ADDLABEL '$%I249) 
(DSKSETQ $%O249 '|$done_leading_regge_irrep|) 
(ADDLABEL '$%O249) 
(DSKSETQ $%I250
         '((MCOND) ((MGREATERP) |$nn| 2.)
           ((|$do_brute_force_subleading_Regge|) |$nn|) T $FALSE)) 
(ADDLABEL '$%I250) 
(DSKSETQ $%O250 'NIL) 
(ADDLABEL '$%O250) 
(DSKSETQ $%I251 '(($SAVE) (($CONCAT) "Level_" |$nn| "_all.lisp") $ALL)) 
(ADDLABEL '$%I251) 
(DSKSETQ |$sc_bas_dbg| 'T) 
(ADD2LNC '|$sc_bas_dbg| $VALUES) 
(DEFPROP |$sc_bas_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$sc_bas_dbg| $PROPS) 
(DEFPROP |$sc_bas_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$sc_bas_dbg| $PROPS) 
(DSKSETQ |$tensor_bas_dbg| 'T) 
(ADD2LNC '|$tensor_bas_dbg| $VALUES) 
(DEFPROP |$tensor_bas_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$tensor_bas_dbg| $PROPS) 
(DEFPROP |$tensor_bas_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$tensor_bas_dbg| $PROPS) 
(DSKSETQ |$dbg| 'NIL) 
(ADD2LNC '|$dbg| $VALUES) 
(DEFPROP |$dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg| $PROPS) 
(DEFPROP |$dbg| $BOOLEAN MODE) 
(ADD2LNC '|$dbg| $PROPS) 
(DSKSETQ |$boost_loaded| 'T) 
(ADD2LNC '|$boost_loaded| $VALUES) 
(DEFPROP |$boost_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$boost_loaded| $PROPS) 
(DEFPROP |$boost_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$boost_loaded| $PROPS) 
(DSKSETQ |$incr_dbg| 'NIL) 
(ADD2LNC '|$incr_dbg| $VALUES) 
(DEFPROP |$incr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$incr_dbg| $PROPS) 
(DEFPROP |$incr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$incr_dbg| $PROPS) 
(DSKSETQ $OLDLINEL '79.) 
(ADD2LNC '$OLDLINEL $VALUES) 
(DSKSETQ |$increase_indexes_loaded| 'T) 
(ADD2LNC '|$increase_indexes_loaded| $VALUES) 
(DEFPROP |$increase_indexes_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$increase_indexes_loaded| $PROPS) 
(DEFPROP |$increase_indexes_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$increase_indexes_loaded| $PROPS) 
(DSKSETQ |$decr_dbg| 'NIL) 
(ADD2LNC '|$decr_dbg| $VALUES) 
(DEFPROP |$decr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$decr_dbg| $PROPS) 
(DEFPROP |$decr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$decr_dbg| $PROPS) 
(DSKSETQ |$high_decr_dbg| 'NIL) 
(ADD2LNC '|$high_decr_dbg| $VALUES) 
(DEFPROP |$high_decr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$high_decr_dbg| $PROPS) 
(DEFPROP |$high_decr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$high_decr_dbg| $PROPS) 
(DSKSETQ |$decrease_indexes_loaded| 'T) 
(ADD2LNC '|$decrease_indexes_loaded| $VALUES) 
(DEFPROP |$decrease_indexes_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$decrease_indexes_loaded| $PROPS) 
(DEFPROP |$decrease_indexes_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$decrease_indexes_loaded| $PROPS) 
(DSKSETQ |$compute_tensor_dbg| 'NIL) 
(ADD2LNC '|$compute_tensor_dbg| $VALUES) 
(DEFPROP |$compute_tensor_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_tensor_dbg| $PROPS) 
(DEFPROP |$compute_tensor_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$compute_tensor_dbg| $PROPS) 
(DSKSETQ |$compute_tensors_loaded| 'T) 
(ADD2LNC '|$compute_tensors_loaded| $VALUES) 
(DEFPROP |$compute_tensors_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_tensors_loaded| $PROPS) 
(DEFPROP |$compute_tensors_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_tensors_loaded| $PROPS) 
(DSKSETQ |$tensor_dbg| 'T) 
(ADD2LNC '|$tensor_dbg| $VALUES) 
(DEFPROP |$tensor_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$tensor_dbg| $PROPS) 
(DEFPROP |$tensor_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$tensor_dbg| $PROPS) 
(DSKSETQ |$minimal_set_down_matrices| 'NIL) 
(ADD2LNC '|$minimal_set_down_matrices| $VALUES) 
(DEFPROP |$minimal_set_down_matrices| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DEFPROP |$minimal_set_down_matrices| $BOOLEAN MODE) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DSKSETQ |$yt_data_loaded| 'T) 
(ADD2LNC '|$yt_data_loaded| $VALUES) 
(DEFPROP |$yt_data_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$yt_data_loaded| $PROPS) 
(DEFPROP |$yt_data_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$yt_data_loaded| $PROPS) 
(DSKSETQ |$coeffcoeff_dbg| 'NIL) 
(ADD2LNC '|$coeffcoeff_dbg| $VALUES) 
(DEFPROP |$coeffcoeff_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$coeffcoeff_dbg| $PROPS) 
(DEFPROP |$coeffcoeff_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$coeffcoeff_dbg| $PROPS) 
(DSKSETQ |$coeff_dbg| 'NIL) 
(ADD2LNC '|$coeff_dbg| $VALUES) 
(DEFPROP |$coeff_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$coeff_dbg| $PROPS) 
(DEFPROP |$coeff_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$coeff_dbg| $PROPS) 
(DSKSETQ $TAKEGCD 'T) 
(ADD2LNC '$TAKEGCD $VALUES) 
(DEFPROP $TAKEGCD ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$TAKEGCD $PROPS) 
(DEFPROP $TAKEGCD $BOOLEAN MODE) 
(ADD2LNC '$TAKEGCD $PROPS) 
(DSKSETQ |$aux_functions_loaded| 'T) 
(ADD2LNC '|$aux_functions_loaded| $VALUES) 
(DEFPROP |$aux_functions_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$aux_functions_loaded| $PROPS) 
(DEFPROP |$aux_functions_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$aux_functions_loaded| $PROPS) 
(DSKSETQ |$young_ops_loaded| 'T) 
(ADD2LNC '|$young_ops_loaded| $VALUES) 
(DEFPROP |$young_ops_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$young_ops_loaded| $PROPS) 
(DEFPROP |$young_ops_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$young_ops_loaded| $PROPS) 
(DSKSETQ |$basis_coeffs_dbg| 'NIL) 
(ADD2LNC '|$basis_coeffs_dbg| $VALUES) 
(DEFPROP |$basis_coeffs_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$basis_coeffs_dbg| $PROPS) 
(DEFPROP |$basis_coeffs_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$basis_coeffs_dbg| $PROPS) 
(DSKSETQ |$yt_dbg| 'NIL) 
(ADD2LNC '|$yt_dbg| $VALUES) 
(DEFPROP |$yt_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$yt_dbg| $PROPS) 
(DEFPROP |$yt_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$yt_dbg| $PROPS) 
(DSKSETQ |$exam_irreps_loaded| 'T) 
(ADD2LNC '|$exam_irreps_loaded| $VALUES) 
(DEFPROP |$exam_irreps_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$exam_irreps_loaded| $PROPS) 
(DEFPROP |$exam_irreps_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$exam_irreps_loaded| $PROPS) 
(DSKSETQ |$T_rep_DBG| 'NIL) 
(ADD2LNC '|$T_rep_DBG| $VALUES) 
(DEFPROP |$T_rep_DBG| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$T_rep_DBG| $PROPS) 
(DEFPROP |$T_rep_DBG| $BOOLEAN MODE) 
(ADD2LNC '|$T_rep_DBG| $PROPS) 
(DSKSETQ |$compute_irreps_brute_force_loaded| 'T) 
(ADD2LNC '|$compute_irreps_brute_force_loaded| $VALUES) 
(DSKSETQ |$functions_for_auto_computing_loaded| 'T) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $VALUES) 
(DEFPROP |$functions_for_auto_computing_loaded| ASSIGN-MODE-CHECK
         ASSIGN) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $PROPS) 
(DEFPROP |$functions_for_auto_computing_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $PROPS) 
(DSKSETQ |$tex_irrep_dbg| 'T) 
(ADD2LNC '|$tex_irrep_dbg| $VALUES) 
(DSKSETQ |$yn| '$N) 
(ADD2LNC '|$yn| $VALUES) 
(DSKSETQ |$nn| '2.) 
(ADD2LNC '|$nn| $VALUES) 
(MDEFPROP $COMPUTE_SCALAR_BASIS
    ((LAMBDA) ((MLIST) |$n|)
     ((MPROG)
      ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N $M1
       $M2 $N0)
      ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
      ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
      ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
      ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
      ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
      ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
      ((MDO) $N 3. NIL NIL |$n| NIL
       ((MPROGN)
        ((MSETQ) ((|$basic_S0| ARRAY) $N)
         (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
          ((MQUOTIENT) $N 2.)))
        ((MSETQ) ((|$set_S| ARRAY) $N)
         (($SETIFY) ((|$basic_S0| ARRAY) $N)))
        ((MCOND) |$sc_bas_dbg| (($PRINT) "basic scalar level=" $N) T
         $FALSE)
        ((MCOND) |$sc_bas_dbg| (($PRINT) "  =>" ((|$set_S| ARRAY) $N))
         T $FALSE)
        ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
         ((MDO) $M2 $M1 NIL NIL
          (($MIN) ((MPLUS) $N ((MMINUS) 1.))
           ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
          NIL
          ((MPROGN)
           ((MCOND) |$sc_bas_dbg|
            (($PRINT) "    creating scalars using p(" $M2 "," $M1 ")")
            T $FALSE)
           ((MSETQ) |$tmp_list_S|
            (($MAKELIST)
             ((MTIMES) (($P) $M2 $M1)
              ((MQAPPLY ARRAY)
               ((|$s| ARRAY)
                ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
               $K))
             $K 1.
             ((|$lenS| ARRAY)
              ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
           ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
           ((MSETQ) ((|$set_S| ARRAY) $N)
            (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
        ((MSETQ) ((|$s| ARRAY) $N) (($LISTIFY) ((|$set_S| ARRAY) $N)))
        ((MSETQ) ((|$lenS| ARRAY) $N) (($LENGTH) ((|$s| ARRAY) $N)))
        ((MCOND) |$sc_bas_dbg|
         (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N)) T
         $FALSE)
        ((MCOND) |$sc_bas_dbg| (($PRINT) "  =>" ((|$s| ARRAY) $N)) T
         $FALSE)))
      ((MDO) $N 1. NIL NIL |$n| NIL
       ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
        ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
      |$DONE_COMPUTING_Sn|
      ((MDO) $N0 1. NIL NIL |$n| NIL
       ((MSETQ) ((|$list_S| ARRAY) $N0)
        ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
         (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
      ((MRETURN) ((|$list_S| ARRAY) |$n|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SCALAR_BASIS) |$n|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR_BASIS
    ((LAMBDA) ((MLIST) |$n| $S $LIST_SCALAR_BASIS)
     ((MPROG)
      ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
       |$Ttemp| |$list_Ttemp| $P1)
      ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
       (($ERROR) "list_scalar_basis must be a list") T $FALSE)
      ((MCOND)
       ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
        ((MPLUS) |$n| ((MMINUS) $S)))
       (($ERROR)
        "Scalar basis computed to too low level for computing tensor basis as level"
        |$n|)
       T $FALSE)
      ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
       ((MSETQ) |$list_Ts|
        (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS 1.))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S |$n|)
       ((MSETQ) |$list_Ts|
        ((MLIST)
         (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
       ((MPROGN)
        ((MSETQ) $TMP0
         (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
          ((MPLUS) |$n| ((MMINUS) 1.))))
        ((MSETQ) |$list_Ts|
         (($MAKELIST)
          (($RATSIMP)
           ((MTIMES) ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
            (($V) 2. (($CONCAT) |$jj| $K))))
          $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
       T $FALSE)
      ((MRETURN) |$list_Ts|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
         $FUNCTIONS) 
(MDEFPROP $MINIMAL_COMPUTE_TENSOR_BASIS
    ((LAMBDA) ((MLIST) |$n| $S $LIST_SCALAR_BASIS $MIN_VECTOR_LEVEL)
     ((MPROG)
      ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
       |$Ttemp| |$list_Ttemp| $P1)
      (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.) ((MSETQ) |$genTs0| 1.)
      ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL) NIL
       ((MPROGN)
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  computing basic vector stuctures up to" $S0 "/"
          $S "indexes")
         T $FALSE)
        ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
        ((MSETQ) |$genTs0|
         ((MTIMES) |$genTs0|
          ((MPLUS) 1.
           (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP)) $K
            $MIN_VECTOR_LEVEL |$n|))))
        ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T $FALSE)))
      ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
      ((MCOND) |$tensor_bas_dbg|
       (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T $FALSE)
      ((MSETQ) |$list_Ts| ((MLIST)))
      ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
       ((MPROG)
        ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
         ((MGO) |$NEXTn0|) T $FALSE)
        ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
        ((MSETQ) |$list_Ttemp| ((MLIST)))
        ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
         ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
          ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
         T ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")=" |$list_Ttemp|) T
         $FALSE)
        ((MCOND) ((MLESSP) $N0 |$n|)
         ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
          ((MDOIN) $S1
           ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
            ((MPLUS) |$n| ((MMINUS) $N0)))
           NIL NIL NIL NIL
           ((MSETQ) |$list_Ts| (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
         T ((MSETQ) |$list_Ts| |$list_Ttemp|))
        |$NEXTn0| |$fakenext|))
      (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))
    MEXPR) 
(ADD2LNC '(($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
           $MIN_VECTOR_LEVEL)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR_GENERATING_FUNCTION
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
      ((MSETQ) |$genT0|
       ((MTIMES)
        ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
        (($PRODUCT)
         ((MEXPT)
          ((MQUOTIENT)
           ((MQUOTIENT) 1.
            ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
           ((MPLUS) 1.
            ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
          $K)
         $K 1. ((MQUOTIENT) |$n| 2.))))
      ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S) $FUNCTIONS) 
(MDEFPROP $CHK_TENSOR_BASIS_DIMENSION
    ((LAMBDA) ((MLIST) |$n| $S $LIST_TENSOR_BASIS)
     ((MPROG) ((MLIST) |$lenT0| $GENF0)
      ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
      ((MSETQ) $GENF0 (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
      ((MCOND) ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
       (($ERROR) "basis has the wrong dimension!!") T
       (($PRINT) "basis has" |$lenT0|
        "elements and is the right dimension!!"))
      ((MRETURN) T)))
    MEXPR) 
(ADD2LNC '(($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
         $FUNCTIONS) 
(MDEFPROP $MAKE_LIST_FROM_MONOMIAL
    ((LAMBDA) ((MLIST) $MONOMIAL)
     ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
      ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) |$dbg|
       (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T $FALSE)
      ((MCOND)
       ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
        (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
        (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MSETQ) $TERMS ((MLIST)))
      ((MDO) $NT 1. NIL NIL
       (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
       ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
        ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
         ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
         ((MPROGN)
          ((MCOND) |$dbg|
           (($PRINT) "    true onj make_list t=" $T
            (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
           T $FALSE)
          ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
           ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
           ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
            ((MSETQ) $T0 (($INPART) $T 1.))
            ((MDO) $N 1. NIL NIL $N_POW NIL
             ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
      ((MRETURN) $TERMS)))
    MEXPR) 
(ADD2LNC '(($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL) $FUNCTIONS) 
(MDEFPROP |$make_list_from_monomialV0|
    ((LAMBDA) ((MLIST) $MONOMIAL)
     ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
      ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) |$dbg| (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T
       $FALSE)
      ((MCOND)
       ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
        (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
        (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
       ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
        ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
       T
       ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
        ((MSETQ) $MONOMIAL0 $MONOMIAL)))
      ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
       ((MPROGN)
        ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
         ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
         ((MPROGN)
          ((MCOND) |$dbg|
           (($PRINT) "    make_list t=" $T
            (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
           T $FALSE)
          ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
           ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
           ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
            ((MSETQ) $T0 (($PART) $T 1.))
            ((MDO) $N 1. NIL NIL $N_POW NIL
             ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
      ((MRETURN) $TERMS)))
    MEXPR) 
(ADD2LNC '((|$make_list_from_monomialV0|) $MONOMIAL) $FUNCTIONS) 
(MDEFPROP $REORDER
    ((LAMBDA) ((MLIST) |$x| |$Nmax|)
     ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
      ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
       ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
        ((MSETQ) |$x0|
         (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1)) |$x0|))))
      ((MRETURN) |$x0|)))
    MEXPR) 
(ADD2LNC '(($REORDER) |$x| |$Nmax|) $FUNCTIONS) 
(MDEFPROP $EXCHANGE
    ((LAMBDA) ((MLIST) $POLY $INDEX1 $INDEX2)
     ((MPROG) ((MLIST) $TMP)
      ((MSETQ) $TMP
       (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
        (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
      ((MSETQ) $TMP
       (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
        (($EV) ((MEQUAL) $ASDFG $INDEX1))))
      ((MRETURN) $TMP)))
    MEXPR) 
(ADD2LNC '(($EXCHANGE) $POLY $INDEX1 $INDEX2) $FUNCTIONS) 
(MDEFPROP $MAKE_ADDEND_INCREASING_VARIATION
    ((LAMBDA) ((MLIST) $MONOMIAL0)
     ((MPROG)
      ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C $LIST_V $LLT
       $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3| |$var_C2|
       |$var_C01| |$var_C00| |$var_C000| |$var_C001| |$var_C0000|
       |$var_C0001| $T $N1T $N2T)
      (($PRINT) "  var mono:" $MONOMIAL0)
      ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
      ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_t:" $LIST_T) T
       $FALSE)
      ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
      ((MSETQ) $LIST_C ((MLIST)))
      ((MDOIN) $T $LIST_T NIL NIL NIL NIL
       ((MPROGN) ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
         ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
         ((MPROGN)
          ((MCOND) |$incr_dbg|
           (($PRINT) "    var mono p?"
            (($IS) (($EQUAL) (($PART) $T 0.) $P))
            (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
           T $FALSE)
          ((MCOND) |$incr_dbg|
           (($PRINT) "    var mono v?"
            (($IS) (($EQUAL) (($PART) $T 0.) $V))
            (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
           T $FALSE)
          ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
           ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
           (($IS) ((MEQUAL) (($PART) $T 0.) $V))
           ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
           ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_c:" $LIST_C)
         T $FALSE)
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_p:" $LIST_P)
         T $FALSE)
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_v:" $LIST_V)
         T $FALSE)))
      ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
      ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_c:" $LIST_C) T
       $FALSE)
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_p:" $LIST_P) T
       $FALSE)
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_v:" $LIST_V) T
       $FALSE)
      ((MSETQ) $LLP (($LENGTH) $LIST_P))
      ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
      ((MDOIN) $T $LIST_P NIL NIL NIL NIL
       ((MSETQ) |$var_C1|
        ((MPLUS) |$var_C1|
         ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
          (($VARIATION_ONE_COUPLE) $T)))))
      ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T $FALSE)
      ((MSETQ) |$var_C01| 0.)
      ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
       ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
        ((MSETQ) |$var_C01|
         ((MPLUS) |$var_C01|
          ((MTIMES)
           ((MQUOTIENT) ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
            (($LIST_P ARRAY) $N2T))
           (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
            (($LIST_P ARRAY) $N2T)))))))
      ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
       $FALSE)
      ((MSETQ) |$var_C000| 0.)
      ((MDOIN) $T $LIST_V NIL NIL NIL NIL
       ((MSETQ) |$var_C000|
        ((MPLUS) |$var_C000|
         ((MTIMES) ((MQUOTIENT) $MONOMIAL $T) (($VARIATION_VECTOR) $T)))))
      ((MCOND) |$incr_dbg| (($PRINT) "  same vector :" |$var_C000|) T
       $FALSE)
      ((MSETQ) |$var_C001| 0.)
      ((MDO) $N1T 1. NIL NIL $LLV NIL
       ((MDO) $N2T 1. NIL NIL $LLP NIL
        ((MSETQ) |$var_C001|
         ((MPLUS) |$var_C001|
          ((MTIMES)
           ((MQUOTIENT) ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
            (($LIST_P ARRAY) $N2T))
           (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
            (($LIST_P ARRAY) $N2T)))))))
      ((MCOND) |$incr_dbg| (($PRINT) "  vector pair:" |$var_C001|) T
       $FALSE)
      ((MRETURN)
       (($EV) ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
        ((MEQUAL) |$qw$as$| 1.)))))
    MEXPR) 
(ADD2LNC '(($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0) $FUNCTIONS) 
(MDEFPROP $VARIATION_ONE_COUPLE
    ((LAMBDA) ((MLIST) $PP)
     ((MPROG) ((MLIST) $N1 $N2 $VAR00)
      ((MCOND) |$incr_dbg| (($PRINT) "    single p - keep p:" $PP) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $PP 1.)) ((MSETQ) $N2 (($PART) $PP 2.))
      ((MSETQ) $VAR00 0.)
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MMINUS) $N1)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
          $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MMINUS) $N2)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
          $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES)
         ((MPLUS)
          ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
           ((MPLUS) $N1 $N2))
          $N1 $N2)
         (($V) ((MPLUS) $N1 $N2) $I))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MQUOTIENT) 1. 2.)
         (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
          ((MPLUS) $N1 ((MMINUS) 1.)))
         (($V) $N2 $I))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MQUOTIENT) 1. 2.)
         (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
          ((MPLUS) $N2 ((MMINUS) 1.)))
         (($V) $N1 $I))))
      ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
      ((MRETURN) $VAR00)))
    MEXPR) 
(ADD2LNC '(($VARIATION_ONE_COUPLE) $PP) $FUNCTIONS) 
(MDEFPROP $VARIATION_TWO_PAIRS
    ((LAMBDA) ((MLIST) $PP $QQ)
     ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
      ((MCOND) |$incr_dbg|
       (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T $FALSE)
      ((MSETQ) $N1 (($PART) $PP 1.)) ((MSETQ) $N2 (($PART) $PP 2.))
      ((MSETQ) $M1 (($PART) $QQ 1.)) ((MSETQ) $M2 (($PART) $QQ 2.))
      ((MSETQ) $VAR11 0.)
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MMINUS)
         ((MTIMES) $N1
          ((MPLUS)
           ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
            (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
           ((MMINUS)
            ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
           ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
            (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
           ((MTIMES) ((MMINUS) (($V) $M1 $I))
            (($P) ((MPLUS) $N1 $M2) $N2)))))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MMINUS)
         ((MTIMES) $N2
          ((MPLUS)
           ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
            (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
           ((MMINUS)
            ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
           ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
            (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
           ((MTIMES) ((MMINUS) (($V) $M1 $I))
            (($P) ((MPLUS) $N2 $M2) $N1)))))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
      ((MSETQ) $VAR11 (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
      ((MRETURN) $VAR11)))
    MEXPR) 
(ADD2LNC '(($VARIATION_TWO_PAIRS) $PP $QQ) $FUNCTIONS) 
(MDEFPROP $VARIATION_VECTOR
    ((LAMBDA) ((MLIST) $VV)
     ((MPROG) ((MLIST) $N1 $J1 $VAR000)
      ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $VAR000 0.)
      ((MSETQ) $VAR000
       ((MPLUS) $VAR000
        ((MTIMES) ((MMINUS) $N1)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
          $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
      ((MRETURN) $VAR000)))
    MEXPR) 
(ADD2LNC '(($VARIATION_VECTOR) $VV) $FUNCTIONS) 
(MDEFPROP $VARIATION_VECTOR_PAIR
    ((LAMBDA) ((MLIST) $VV $QQ)
     ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
      ((MCOND) |$incr_dbg|
       (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->" $QQ) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $M1 (($PART) $QQ 1.)) ((MSETQ) $M2 (($PART) $QQ 2.))
      ((MSETQ) $VAR001 0.)
      ((MSETQ) $VAR001
       ((MTIMES) ((MMINUS) $N1)
        ((MPLUS)
         ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
          (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
         ((MMINUS)
          ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
         ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
          (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
         ((MTIMES) ((MMINUS) (($V) $M1 $I))
          (($V) ((MPLUS) $N1 $M2) $J1)))))
      ((MRETURN) $VAR001)))
    MEXPR) 
(ADD2LNC '(($VARIATION_VECTOR_PAIR) $VV $QQ) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM
    ((LAMBDA) ((MLIST) |$listTdown| |$listTup| $INDEXESUP)
     ((MPROG)
      ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
       $TMPCOEFF0)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) |$listTdown|))
        ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
       (($ERROR) "listTdown must be a non empty list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
       ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
       $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
      ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_INCREASING_VARIATION)
          ((|$listTdown| ARRAY) $NEDOWN0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
         ((MPROGN)
          ((MSETQ) $TMP0
           (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|)) $TMP0))
          ((MCOND) |$incr_dbg| (($PRINT) "    PROPER JJ ->" $TMP0) T
           $FALSE)
          ((MCOND) |$incr_dbg|
           (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
            (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
           T $FALSE)
          ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
           ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
            ((MCOND) |$incr_dbg|
             (($PRINT) "      up basis el" $NUP0 "->"
              ((|$listTup| ARRAY) $NUP0))
             T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
             ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
              ((MPROGN)
               ((MSETQ) $INP0
                ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                 ((|$listTup| ARRAY) $NUP0)))
               ((MCOND)
                (($NUMBERP)
                 (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                ((MPROGN)
                 ((MCOND) |$incr_dbg|
                  (($PRINT) "      ratio"
                   ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                    ((|$listTup| ARRAY) $NUP0)))
                  T $FALSE)
                 ((MSETQ) $TMPCOEFF0
                  ((MPLUS) $TMPCOEFF0
                   ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                    ((|$listTup| ARRAY) $NUP0)))))
                T $FALSE)))
             T
             ((MPROGN)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    only term in PROPER JJ" $TMP0) T $FALSE)
              ((MCOND)
               (($NUMBERP)
                (($RATSIMP)
                 (($EV) ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                  ((MEQUAL) $D 24.))))
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      1 term ratio"
                  ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                 T $FALSE)
                ((MSETQ) $TMPCOEFF0
                 ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
               T $FALSE)))
            ((MCOND) |$incr_dbg|
             (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
            ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0) $TMPCOEFF0))))
         T $FALSE)))
      ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
           |$listTdown| |$listTup| $INDEXESUP)
         $FUNCTIONS) 
(MDEFPROP $MAKE_INCREASING_VARIATION
    ((LAMBDA) ((MLIST) |$s0|)
     ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
      (($PRINT) "S0=" |$s0|)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
       ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
        ((MPROGN) ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
         ((MSETQ) |$Var|
          ((MPLUS) |$Var| (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
       T
       ((MPROGN) ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
        ((MSETQ) |$Var|
         ((MPLUS) |$Var| (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
      ((MRETURN) |$Var|)))
    MEXPR) 
(ADD2LNC '(($MAKE_INCREASING_VARIATION) |$s0|) $FUNCTIONS) 
(MDEFPROP $MAKE_ADDEND_DECREASING_VARIATION
    ((LAMBDA) ((MLIST) $MONOMIAL0)
     ((MPROG)
      ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C $LIST_V $LLT
       $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv| |$var_Cvp| $N1V $N2V $N1T
       $N2P)
      (($PRINT) "  decreasing var mono:" $MONOMIAL0)
      ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
      ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_t:" $LIST_T) T
       $FALSE)
      ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
      ((MSETQ) $LIST_C ((MLIST)))
      ((MDOIN) $T $LIST_T NIL NIL NIL NIL
       ((MPROGN) ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
         ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
         ((MPROGN)
          ((MCOND) |$decr_dbg|
           (($PRINT) "    var mono p?"
            (($IS) (($EQUAL) (($PART) $T 0.) $P))
            (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
           T $FALSE)
          ((MCOND) |$decr_dbg|
           (($PRINT) "    var mono v?"
            (($IS) (($EQUAL) (($PART) $T 0.) $V))
            (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
           T $FALSE)
          ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
           ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
           (($IS) ((MEQUAL) (($PART) $T 0.) $V))
           ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
           ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_c:" $LIST_C)
         T $FALSE)
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_p:" $LIST_P)
         T $FALSE)
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_v:" $LIST_V)
         T $FALSE)))
      ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
      ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_c:" $LIST_C) T
       $FALSE)
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_p:" $LIST_P) T
       $FALSE)
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_v:" $LIST_V) T
       $FALSE)
      ((MSETQ) $LLP (($LENGTH) $LIST_P))
      ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
      ((MDO) $N1V 1. NIL NIL $LLV NIL
       ((MSETQ) |$var_Cv|
        ((MPLUS) |$var_Cv|
         ((MTIMES)
          ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
          (($DECREASING_VARIATION_ONE_VECTOR) (($LIST_V ARRAY) $N1V))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T $FALSE)
      ((MSETQ) |$var_Cvv| 0.)
      ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
       ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
        ((MSETQ) |$var_Cvv|
         ((MPLUS) |$var_Cvv|
          ((MTIMES)
           ((MQUOTIENT)
            ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
            (($LIST_V ARRAY) $N2V))
           (($DECREASING_VARIATION_TWO_VECTORS) (($LIST_V ARRAY) $N1V)
            (($LIST_V ARRAY) $N2V)))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T $FALSE)
      ((MSETQ) |$var_Cvp| 0.)
      ((MDO) $N1V 1. NIL NIL $LLV NIL
       ((MDO) $N2P 1. NIL NIL $LLP NIL
        ((MSETQ) |$var_Cvp|
         ((MPLUS) |$var_Cvp|
          ((MTIMES)
           ((MQUOTIENT)
            ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
            (($LIST_P ARRAY) $N2P))
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
            (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill one vector one pair -> pair:" |$var_Cvv|) T
       $FALSE)
      ((MRETURN)
       (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
        ((MEQUAL) |$qw$as$| 1.)))))
    MEXPR) 
(ADD2LNC '(($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_ONE_VECTOR
    ((LAMBDA) ((MLIST) $VV)
     ((MPROG) ((MLIST) $N1 $J1 $VARV)
      ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $VARV
       ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
        (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
         ((MQUOTIENT) $N1 2.))))
      ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
       ((MSETQ) $VARV
        ((MPLUS) $VARV
         ((MMINUS)
          ((MTIMES) ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
           (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
       T $FALSE)
      ((MRETURN) (($RATEXPAND) $VARV))))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_ONE_VECTOR) $VV) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_TWO_VECTORS
    ((LAMBDA) ((MLIST) $VV $WW)
     ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
      ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $N2 (($PART) $WW 1.)) ((MSETQ) $J2 (($PART) $WW 2.))
      ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
       ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
       ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
      ((MSETQ) $VARVV
       ((MPLUS)
        ((MTIMES)
         ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2) ((MPLUS) $N1 $N2))
         $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
        ((MTIMES) $N2 ((%DEL) $I $J1) (($V) ((MPLUS) $N1 $N2) $J2))
        ((MTIMES) $N1 ((%DEL) $I $J2) (($V) ((MPLUS) $N1 $N2) $J1))))
      ((MRETURN) $VARVV)))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_TWO_VECTORS) $VV $WW) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR
    ((LAMBDA) ((MLIST) $VV $PP)
     ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
      ((MCOND) |$decr_dbg| (($PRINT) "    one v one p into p" $VV $PP)
       T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $N2 (($PART) $PP 1.)) ((MSETQ) $N3 (($PART) $PP 2.))
      ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
       ((MSETQ) $VARVP
        ((MTIMES) $N2 ((%DEL) $I $J1) (($P) ((MPLUS) $N1 $N2) $N3)))
       T
       ((MSETQ) $VARVP
        ((MTIMES) $N2 ((%DEL) $I $J1) (($P) $N3 ((MPLUS) $N1 $N2)))))
      ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
       ((MSETQ) $VARVP
        ((MPLUS) $VARVP
         ((MTIMES) $N3 ((%DEL) $I $J1) (($P) ((MPLUS) $N1 $N3) $N2))))
       T
       ((MSETQ) $VARVP
        ((MPLUS) $VARVP
         ((MTIMES) $N3 ((%DEL) $I $J1) (($P) $N2 ((MPLUS) $N1 $N3))))))
      ((MRETURN) $VARVP)))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM
    ((LAMBDA)
     ((MLIST) |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
     ((MPROG)
      ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
       |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1 $LIST_DEL2
       $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0 $TMPDEL0
       $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1 $INDEXESDOWN2
       $TMP_LISTUP)
      ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
       (($ERROR) "listTdown must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
      ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T $FALSE)
      ((MSETQ) $LIST_DEL1
       (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1. $SPIN0))
      ((MSETQ) $LIST_SUB1
       (($MAKELIST)
        (($MAP) "=" (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
         $INDEXESDOWN1)
        $K 1. $SPIN0))
      ((MCOND)
       ((MAND) $MINIMALDELTASET_FLAG
        ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
       ((MSETQ) $SPIN0 2.) T $FALSE)
      ((MSETQ) $LIST_DEL2 ((MLIST))) ((MSETQ) $LIST_SUB2 ((MLIST)))
      ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
       ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
        ((MPROGN)
         ((MSETQ) $LIST_DEL2
          (($ENDCONS)
           ((%DEL) (($INDEXESUP ARRAY) $K1) (($INDEXESUP ARRAY) $K2))
           $LIST_DEL2))
         ((MSETQ) $TMP_LISTUP
          (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
         ((MSETQ) $TMP_LISTUP
          (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
         ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
         ((MSETQ) $LIST_SUB2
          (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
           $LIST_SUB2)))))
      ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
      ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
      ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> deltas are" $LIST_DEL)
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> maps are" $LIST_SUB) T
       $FALSE)
      ((MSETQ) |$listMatdown0|
       (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1. |$Ndel0|))
      ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_DECREASING_VARIATION)
          ((|$listTup| ARRAY) $NEUP0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        (($PRINT) "Making down variation term " $NEUP0 "out of"
         |$Nup0|)
        ((MCOND) |$high_decr_dbg|
         (($PRINT) "---> making variation term no" $NEUP0 "out of"
          |$Nup0|)
         T $FALSE)
        ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T $FALSE)
        ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
         ((MPROGN)
          ((MSETQ) $TMPDEL0 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
          ((MCOND) |$high_decr_dbg|
           (($PRINT) "    delta no" $ND0 "/" |$Ndel0| "for up element"
            $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
           T $FALSE)
          ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
           ((MPROGN)
            ((MSETQ) $TMPDEL0
             (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "    PROPER JJ delta no" $ND0 "->" $TMPDEL0) T
             $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.) "=+?"
              (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
             T $FALSE)
            ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      down basis el" $NED0 "->"
                ((|$listTdown| ARRAY) $NED0))
               T $FALSE)
              ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
               ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0) NIL
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                   ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      ratio"
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MPLUS) $TMPCOEFF0
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))))
                 T $FALSE))
               T
               ((MPROGN)
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    only term in PROPER JJ" $TMPDEL0) T
                 $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      1 term ratio"
                    ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0))))
                 T $FALSE)))
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0) $NEUP0
                $NED0)
               $TMPCOEFF0))))
           T
           ((MCOND) |$high_decr_dbg|
            (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
      ((MSETQ) $INFLAG $OLDINFLAG0)
      ((MCOND) |$high_decr_dbg|
       (($PRINT)
        "---> return from compute_decreasing_variation_in_matricial_form")
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T $FALSE)
      (($PRINT)
       "---> return from compute_decreasing_variation_in_matricial_form")
      ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM) |$listTup|
           |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
         $FUNCTIONS) 
(MDEFPROP |$compute_decreasing_variation_in_matricial_formV0|
    ((LAMBDA)
     ((MLIST) |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
     ((MPROG)
      ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
       |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1 $LIST_DEL2
       $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0 $TMPDEL0
       $TMPCOEFF0 |$listMatdown0|)
      ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
       (($ERROR) "listTdown must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) $LIST_DEL1
       (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1. $SPIN0))
      ((MSETQ) $LIST_SUB1
       (($MAKELIST)
        ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K))) $K 1.
        $SPIN0))
      ((MSETQ) $LIST_DEL2 ((MLIST))) ((MSETQ) $LIST_SUB2 ((MLIST)))
      ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
       ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
        ((MPROGN)
         ((MSETQ) $LIST_DEL2
          (($ENDCONS)
           ((%DEL) (($INDEXESUP ARRAY) $K1) (($INDEXESUP ARRAY) $K2))
           $LIST_DEL2))
         ((MSETQ) $LIST_SUB2
          (($ENDCONS)
           ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
            ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
           $LIST_SUB2)))))
      ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
      ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
      ((MCOND) $MINIMALDELTASET_FLAG
       ((MCOND) ((MGREATERP) $SPIN0 1.)
        ((MPROGN)
         ((MSETQ) $LIST_DEL
          ((MLIST) (($LIST_DEL1 ARRAY) 1.) (($LIST_DEL2 ARRAY) 1.)))
         ((MSETQ) $LIST_SUB
          ((MLIST) (($LIST_SUB1 ARRAY) 1.) (($LIST_SUB2 ARRAY) 1.))))
        T
        ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
         ((MSETQ) $LIST_SUB $LIST_SUB1)))
       T
       ((MPROGN) ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
        ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
      ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> deltas are" $LIST_DEL)
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> maps are" $LIST_SUB) T
       $FALSE)
      ((MSETQ) |$listMatdown0|
       (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1. |$Ndel0|))
      ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_DECREASING_VARIATION)
          ((|$listTup| ARRAY) $NEUP0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        (($PRINT) "Making down variation term " $NEUP0 "out of"
         |$Nup0|)
        ((MCOND) |$high_decr_dbg|
         (($PRINT) "---> making variation term no" $NEUP0 "out of"
          |$Nup0|)
         T $FALSE)
        ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T $FALSE)
        ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
         ((MPROGN)
          ((MSETQ) $TMPDEL0 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
          ((MCOND) |$high_decr_dbg|
           (($PRINT) "    delta no" $ND0 "/" |$Ndel0| "for up element"
            $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
           T $FALSE)
          ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
           ((MPROGN)
            ((MSETQ) $TMPDEL0
             (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "    PROPER JJ delta no" $ND0 "->" $TMPDEL0) T
             $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.) "=+?"
              (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
             T $FALSE)
            ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      down basis el" $NED0 "->"
                ((|$listTdown| ARRAY) $NED0))
               T $FALSE)
              ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
               ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0) NIL
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                   ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      ratio"
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MPLUS) $TMPCOEFF0
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))))
                 T $FALSE))
               T
               ((MPROGN)
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    only term in PROPER JJ" $TMPDEL0) T
                 $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      1 term ratio"
                    ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0))))
                 T $FALSE)))
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0) $NEUP0
                $NED0)
               $TMPCOEFF0))))
           T
           ((MCOND) |$high_decr_dbg|
            (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
      ((MSETQ) $INFLAG $OLDINFLAG0)
      ((MCOND) |$high_decr_dbg|
       (($PRINT)
        "---> return from compute_decreasing_variation_in_matricial_form")
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T $FALSE)
      (($PRINT)
       "---> return from compute_decreasing_variation_in_matricial_form")
      ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))
    MEXPR) 
(ADD2LNC '((|$compute_decreasing_variation_in_matricial_formV0|)
           |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR
    ((LAMBDA) ((MLIST) |$coeffMatTs|)
     ((MPROG)
      ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS $ALL_EQS
       $SOL0)
      ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
      ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
      ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
      ((MSETQ) $ALL_MATRIX_EQS
       ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
        (($TRANSPOSE) (($MATRIX) $LIST_C0))))
      ((MSETQ) $ALL_EQS
       (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.) $K 1.
        (($LENGTH) $ALL_MATRIX_EQS)))
      ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
      ((MRETURN)
       ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST |$coeffMatTs|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR) |$coeffMatTs|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_DESCENDENTS
    ((LAMBDA) ((MLIST) |$nn| $S |$CoeffTNs| |$listDownNs|)
     ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
      ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
       (($ERROR)
        "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
        $S)
       T $FALSE)
      ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
      ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
       (($ERROR) "listDownNs must be a list of down matrices") T
       $FALSE)
      ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
       (($ERROR) "listDownNs must be a list of at least" $S
        "down matrices")
       T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S)) |$dimTNs|))
       (($ERROR) "dimension of listDownNs[" $S
        "] must match that of CoeffTNs")
       T $FALSE)
      ((MSETQ) |$coeffImageTNs|
       (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
      ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
       ((MLIST) |$nn| $S |$CoeffTNs|))
      ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0. NIL
       ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
        ((MLIST) |$nn| $S0
         ((MNCTIMES)
          ((MQAPPLY ARRAY) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.))
           3.)
          ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
      ((MRETURN) (($REVERSE) |$coeffImageTNs|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DECREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $SS)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0 $INDEXES0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
          "possible scalar terms from level 0  level" |$n|)
         T $FALSE))
       T $FALSE)
      ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  -> chk part 0="
          (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
         T $FALSE)
        ((MCOND)
         (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
         ((MPROGN)
          ((MSETQ) |$list_Ts|
           (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
          ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "  there are" |$lenTs| "tensors with" $SS
            "indexes at level" |$n|)
           T $FALSE)
          ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
          ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
         T
         ((MCOND) |$compute_tensor_dbg| (($PRINT) " -> already done") T
          $FALSE))))
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
         |$DownMat|))
       ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
       T $FALSE)
      ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
       ((MCOND)
        (($IS)
         ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
          |$DownMat|))
        ((MPROGN)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T $FALSE)
         ((MSETQ) $INDEXES0
          (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
         ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
          (($COPYLIST)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            ((|$t| ARRAY) |$n| $S0)
            ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.))) $INDEXES0
            |$minimal_set_down_matrices|))))
        T $FALSE))
      |$done_decreasing| ((MRETURN) T)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DECREASING_MATRICES) |$n| $SS) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INCREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0 $S0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
       ((MCOND)
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.) |$UpMat|))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
       T $FALSE)
      ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.)) NIL
       ((MCOND)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.) |$UpMat|))
        ((MPROGN)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T $FALSE)
         ((MSETQ) $INDEXES0
          (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S0 1.)))
         ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
          (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
           ((|$t| ARRAY) |$n| $S0) ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.))
           $INDEXES0)))
        T $FALSE))
      |$done_increasing|))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INCREASING_MATRICES) |$n| $S) $FUNCTIONS) 
(MDEFPROP $COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0 $S0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
       ((MCOND)
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND)
       ((MAND) ((MEQUAL) $S |$n|)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
          |$UpMat|)))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
       T $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.) |$UpMat|))
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
        ((MSETQ) $INDEXES0
         (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
        ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
         (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
          ((|$t| ARRAY) |$n| $S) ((|$t| ARRAY) |$n| ((MPLUS) $S 1.))
          $INDEXES0)))
       T $FALSE)
      |$done_single_level_increasing|))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_VECTOR_DESCENDENTS
    ((LAMBDA) ((MLIST) |$n| $S |$CoeffVec|)
     ((MPROG) ((MLIST) $S0 |$tmpCV|)
      (($COMPUTE_DECREASING_MATRICES) |$n| $S)
      ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
       ((MSETQ) |$Descendents0|
        ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
       T
       ((MSETQ) |$Descendents0|
        ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
      ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0. NIL
       ((MPROGN)
        ((MSETQ) |$tmpCV|
         ((MNCTIMES)
          ((MQAPPLY ARRAY)
           ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|)) 3.)
          ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.))
           1.)))
        ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
        ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
         ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T $FALSE)
        ((MSETQ) |$Descendents0|
         (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
      |$done_descendents| ((MRETURN) |$Descendents0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TRUE_TENSOR
    ((LAMBDA) ((MLIST) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs| $INDEX_SP1
       |$CoeffVec0|)
      ((MCOND) ((MGREATERP) $S |$n|)
       ((MPROGN)
        (($PRINT) "indexes" $S "> level" |$n| "==> NOTHING TO DO")
        ((MRETURN)))
       T $FALSE)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
       ((MCOND)
        ((MAND)
         (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
         ((MLEQP) $S0 |$n|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
      ((MSETQ) $INDEX_SP1
       (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
      ((MCOND)
       ((MAND) ((MLESSP) $S |$n|)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.) |$UpMat|)))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
        (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
         ((|$t| ARRAY) |$n| $S) ((|$t| ARRAY) |$n| ((MPLUS) $S 1.))
         $INDEX_SP1))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S |$n|)
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T $FALSE)
        ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|) (($ZEROMATRIX) 1. 1.)))
       T $FALSE)
      ((MCOND) |$compute_tensor_dbg|
       (($PRINT) "Computing the true tensors for N=" |$n| "s=" $S) T
       $FALSE)
      ((MCOND) (($NUMBERP) $D)
       ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
        (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
       T
       ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
        (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computing the descendents for N=" |$n| "s=" $S) T
         $FALSE)
        ((MSETQ) |$CoeffVec0|
         (($EV) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
        ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
         (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
       T $FALSE)
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
       ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
         $FUNCTIONS) 
(MDEFPROP |$compute_YDia|
    ((LAMBDA) ((MLIST) |$Ytab0|)
     (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
      (($LENGTH) |$Ytab0|)))
    MEXPR) 
(ADD2LNC '((|$compute_YDia|) |$Ytab0|) $FUNCTIONS) 
(MDEFPROP $NORMALIZE
    ((LAMBDA) ((MLIST) $EX0)
     ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
      ((MSETQ) $EX0 (($NUM) $EX0)) ((MSETQ) $EX0 (($FACTOR) $EX0))
      ((MCOND)
       ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
        (($NUMBERP) (($INPART) $EX0 1.)))
       ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
      ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))
    MEXPR) 
(ADD2LNC '(($NORMALIZE) $EX0) $FUNCTIONS) 
(DEFPROP $REMPART %REMPART VERB) 
(MDEFPROP $REMPART
    ((LAMBDA) ((MLIST) $EXPR $N)
     ((MCOND) (($SYMBOLP) $EXPR) ((%REMPART) $EXPR $N) T
      ((MCOND) (($ATOM) $EXPR)
       (($ERROR)
        "rempart expects a compound object as its first argument")
       T
       ((MCOND) (($SYMBOLP) $N) ((%REMPART) $EXPR $N) T
        ((MPROG) ((MLIST) ((MSETQ) $ELTS (($ARGS) $EXPR)))
         (($LOCAL) $ELTS)
         ((MCOND) (($NUMBERP) $N)
          ((MCOND) ((MNOT) (($INTEGERP) $N))
           (($ERROR) "Non-integer n in rempart") T
           ((MCOND)
            (($IS)
             ((MOR) ((MLESSP) $N 1.)
              ((MGREATERP) $N (($LENGTH) $ELTS))))
            $EXPR T
            (($APPLY) (($OP) $EXPR)
             (($APPEND)
              (($MAKELIST) (($ELTS ARRAY) $I) $I 1.
               ((MPLUS) $N ((MMINUS) 1.)))
              (($MAKELIST) (($ELTS ARRAY) $I) $I ((MPLUS) $N 1.)
               (($LENGTH) $ELTS))))))
          T
          ((MCOND) ((MNOT) (($LISTP) $N)) ((%REMPART) $EXPR $N) T
           ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $N) 2.))
            (($ERROR)
             "If second argument to rempart is a list, it should be a pair")
            T
            ((MPROG)
             ((MLIST) ((MSETQ) $A (($FIRST) $N))
              ((MSETQ) $B (($SECOND) $N)))
             ((MCOND) ((MNOT) ((MAND) (($NUMBERP) $A) (($NUMBERP) $B)))
              ((%REMPART) $EXPR $N) T
              ((MCOND)
               ((MNOT) ((MAND) (($INTEGERP) $A) (($INTEGERP) $B)))
               (($ERROR) "Non-integer [a,b] to remove in rempart") T
               ((MCOND) (($IS) ((MLESSP) $B $A)) $EXPR T
                ((MPROGN)
                 ((MSETQ) $A
                  (($MIN) (($MAX) $A 0.)
                   ((MPLUS) (($LENGTH) $ELTS) 1.)))
                 ((MSETQ) $B
                  (($MIN) (($MAX) $B 0.)
                   ((MPLUS) (($LENGTH) $ELTS) 1.)))
                 (($APPLY) (($OP) $EXPR)
                  (($APPEND)
                   (($MAKELIST) (($ELTS ARRAY) $I) $I 1.
                    ((MPLUS) $A ((MMINUS) 1.)))
                   (($MAKELIST) (($ELTS ARRAY) $I) $I ((MPLUS) $B 1.)
                    (($LENGTH) $ELTS)))))))))))))))))
    MEXPR) 
(ADD2LNC '(($REMPART) $EXPR $N) $FUNCTIONS) 
(DEFPROP %REMPART $REMPART NOUN) 
(MDEFPROP $WRONSKIAN
    ((LAMBDA) ((MLIST) $FUNCTLIST $VAR)
     ((MPROG) ((MLIST) $END)
      ((MSETQ) $END ((MPLUS) (($LENGTH) $FUNCTLIST) ((MMINUS) 1.)))
      ((MSETQ) $FUNCTLIST ((MLIST) $FUNCTLIST))
      ((MDO) NIL NIL NIL NIL $END NIL
       ((MSETQ) $FUNCTLIST
        (($ENDCONS)
         (($MAP) ((LAMBDA) ((MLIST) $X) (($DIFF) $X $VAR))
          (($LAST) $FUNCTLIST))
         $FUNCTLIST)))
      (($APPLY) ((MQUOTE) $MATRIX) $FUNCTLIST)))
    MEXPR) 
(ADD2LNC '(($WRONSKIAN) $FUNCTLIST $VAR) $FUNCTIONS) 
(MDEFPROP $TRACEMATRIX
    ((LAMBDA) ((MLIST) $M)
     ((MPROG) ((MLIST) $SUM $LEN) ((MSETQ) $SUM 0.)
      ((MSETQ) $LEN (($LENGTH) $M))
      ((MDO) $I 1. NIL NIL $LEN NIL
       ((MSETQ) $SUM ((MPLUS) $SUM (($PART) $M $I $I))))
      $SUM))
    MEXPR) 
(ADD2LNC '(($TRACEMATRIX) $M) $FUNCTIONS) 
(ADD2LNC '$RATIONAL $FEATURES) 
(MDEFPROP $RATIONAL
    ((LAMBDA) ((MLIST) $Z)
     ((MPROG) ((MLIST) $N $D $CD $RATFAC) ((MSETQ) $RATFAC NIL)
      ((MSETQ) $N
       (($RATDISREP)
        ((MTIMES) (($RATNUMER) $Z)
         ((MSETQ) $CD (($CONJUGATE) ((MSETQ) $D (($RATDENOM) $Z)))))))
      ((MSETQ) $D
       (($RAT) ((MQUOTIENT) $N (($RATDISREP) ((MTIMES) $D $CD)))))
      ((MCOND) (($RATP) $Z) $D T (($RATDISREP) $D))))
    MEXPR) 
(ADD2LNC '(($RATIONAL) $Z) $FUNCTIONS) 
(MDEFPROP $NONZEROANDFREEOF
    ((LAMBDA) ((MLIST) $X $E)
     (($IS) ((MAND) ((MNOTEQUAL) $E 0.) (($FREEOF) $X $E))))
    MEXPR) 
(ADD2LNC '(($NONZEROANDFREEOF) $X $E) $FUNCTIONS) 
(MDEFPROP $LCM T MLEXPRP) 
(MDEFPROP $LCM
    ((LAMBDA) ((MLIST) ((MLIST) $LIST))
     ((MPROG) ((MLIST) ((MSETQ) $LISTCONSTVARS NIL))
      ((MCOND) ((MEQUAL) (($LISTOFVARS) $LIST) ((MLIST)))
       (($LCM1) $LIST) T (($FACTOR) (($LCM1) $LIST)))))
    MEXPR) 
(ADD2LNC '(($LCM) ((MLIST) $LIST)) $FUNCTIONS) 
(MDEFPROP $LCM1
    ((LAMBDA) ((MLIST) $LIST)
     ((MPROG)
      ((MLIST) $FLIST $RLIST $RESULT ((MSETQ) $KEEPFLOAT T)
       ((MSETQ) $RATPRINT NIL))
      ((MSETQ) $RESULT (($FLATTEN) $LIST))
      ((MCOND) ((MEQUAL) $RESULT ((MLIST)))
       ((MSETQ) $RESULT ((MLIST) 1.)) T $FALSE)
      ((MDO) NIL NIL NIL NIL NIL ((MEQUAL) (($REST) $RESULT) ((MLIST)))
       ((MPROGN) ((MSETQ) $FLIST (($FIRST) $RESULT))
        ((MSETQ) $RLIST (($FIRST) (($REST) $RESULT)))
        ((MCOND) ((MEQUAL) $RLIST 0.) ((MSETQ) $RESULT ((MLIST) 0.)) T
         ((MSETQ) $RESULT
          (($CONS)
           ((MQUOTIENT) ((MTIMES) $FLIST $RLIST)
            (($GCD) $FLIST $RLIST))
           (($REST) (($REST) $RESULT)))))))
      (($FIRST) $RESULT)))
    MEXPR) 
(ADD2LNC '(($LCM1) $LIST) $FUNCTIONS) 
(MDEFPROP $GCDIVIDE
    ((LAMBDA) ((MLIST) $POLY1 $POLY2)
     ((MPROG) ((MLIST) $GCDLIST)
      ((MSETQ) $GCDLIST
       ((MCOND) $TAKEGCD (($EZGCD) $POLY1 $POLY2) T
        ((MLIST) 1. $POLY1 $POLY2)))
      ((MQUOTIENT) (($GCDLIST ARRAY) 2.) (($GCDLIST ARRAY) 3.))))
    MEXPR) 
(ADD2LNC '(($GCDIVIDE) $POLY1 $POLY2) $FUNCTIONS) 
(MDEFPROP $ARITHMETIC
    ((LAMBDA) ((MLIST) $A $D $N)
     ((MPLUS) $A ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $D)))
    MEXPR) 
(ADD2LNC '(($ARITHMETIC) $A $D $N) $FUNCTIONS) 
(MDEFPROP $GEOMETRIC
    ((LAMBDA) ((MLIST) $A $R $N)
     ((MTIMES) $A ((MEXPT) $R ((MPLUS) $N ((MMINUS) 1.)))))
    MEXPR) 
(ADD2LNC '(($GEOMETRIC) $A $R $N) $FUNCTIONS) 
(MDEFPROP $HARMONIC
    ((LAMBDA) ((MLIST) $A $B $C $N)
     ((MQUOTIENT) $A
      ((MPLUS) $B ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $C))))
    MEXPR) 
(ADD2LNC '(($HARMONIC) $A $B $C $N) $FUNCTIONS) 
(MDEFPROP $ARITHSUM
    ((LAMBDA) ((MLIST) $A $D $N)
     ((MTIMES) $N
      ((MPLUS) $A
       ((MQUOTIENT) ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $D) 2.))))
    MEXPR) 
(ADD2LNC '(($ARITHSUM) $A $D $N) $FUNCTIONS) 
(DEFPROP $GEOSUM %GEOSUM VERB) 
(MDEFPROP $GEOSUM
    ((LAMBDA) ((MLIST) $A $R $N)
     ((MPROG) ((MLIST) ((MSETQ) $DUMMYVAR (($GENSYM))))
      ((MCOND) ((MEQUAL) $N ((MQUOTE) $INF))
       ((MPROG) ((MLIST) ((MSETQ) $COEF_SIGN (($SIGN) $A)))
        ((MCOND)
         (($MEMBER) (($SIGN) ((MPLUS) $R ((MMINUS) 1.)))
          ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $ZERO) ((MQUOTE) $PZ)))
         ((MCOND)
          (($MEMBER) $COEF_SIGN
           ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $NEG) ((MQUOTE) $ZERO)))
          (($LIMIT) ((MTIMES) $A $INF)) T ((%GEOSUM) $A $R $N))
         T
         ((MCOND) ((MEQUAL) $COEF_SIGN ((MQUOTE) $ZERO)) 0. T
          ((MPROG)
           ((MLIST)
            ((MSETQ) $SGN_ABS
             (($SIGN) ((MPLUS) ((MABS) $R) ((MMINUS) 1.)))))
           ((MCOND)
            (($MEMBER) $SGN_ABS
             ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $PZ) ((MQUOTE) $ZERO)))
            ((MCOND)
             ((MNOT)
              (($MEMBER) $COEF_SIGN
               ((MLIST) ((MQUOTE) $PZ) ((MQUOTE) $NZ) ((MQUOTE) $PNZ))))
             ((MQUOTE) $UND) T ((%GEOSUM) $A $R $N))
            T
            ((MCOND) ((MNOTEQUAL) $SGN_ABS ((MQUOTE) $NEG))
             ((%GEOSUM) $A $R $N) T
             ((MQUOTIENT) $A ((MPLUS) 1. ((MMINUS) $R)))))))))
       T
       ((MQUOTIENT)
        ((MTIMES) $A ((MPLUS) 1. ((MMINUS) ((MEXPT) $R $N))))
        ((MPLUS) 1. ((MMINUS) $R))))))
    MEXPR) 
(ADD2LNC '(($GEOSUM) $A $R $N) $FUNCTIONS) 
(DEFPROP %GEOSUM $GEOSUM NOUN) 
(MDEFPROP $GAUSSPROB
    ((LAMBDA) ((MLIST) $X)
     ((MTIMES) ((MQUOTIENT) 1. ((%SQRT) ((MTIMES) 2. $%PI)))
      ((MEXPT) $%E ((MQUOTIENT) ((MMINUS) ((MEXPT) $X 2.)) 2.))))
    MEXPR) 
(ADD2LNC '(($GAUSSPROB) $X) $FUNCTIONS) 
(MDEFPROP $GD
    ((LAMBDA) ((MLIST) $X)
     ((MPLUS) ((MTIMES) 2. ((%ATAN) ((MEXPT) $%E $X)))
      ((MMINUS) ((MQUOTIENT) $%PI 2.))))
    MEXPR) 
(ADD2LNC '(($GD) $X) $FUNCTIONS) 
(MDEFPROP $AGD
    ((LAMBDA) ((MLIST) $X)
     ((%LOG)
      ((%TAN) ((MPLUS) ((MQUOTIENT) $%PI 4.) ((MQUOTIENT) $X 2.)))))
    MEXPR) 
(ADD2LNC '(($AGD) $X) $FUNCTIONS) 
(MDEFPROP $VERS
    ((LAMBDA) ((MLIST) $X) ((MPLUS) 1. ((MMINUS) ((%COS) $X)))) MEXPR) 
(ADD2LNC '(($VERS) $X) $FUNCTIONS) 
(MDEFPROP $COVERS
    ((LAMBDA) ((MLIST) $X) ((MPLUS) 1. ((MMINUS) ((%SIN) $X)))) MEXPR) 
(ADD2LNC '(($COVERS) $X) $FUNCTIONS) 
(MDEFPROP $EXSEC
    ((LAMBDA) ((MLIST) $X) ((MPLUS) ((%SEC) $X) ((MMINUS) 1.))) MEXPR) 
(ADD2LNC '(($EXSEC) $X) $FUNCTIONS) 
(MDEFPROP $HAV
    ((LAMBDA) ((MLIST) $X)
     ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((%COS) $X))) 2.))
    MEXPR) 
(ADD2LNC '(($HAV) $X) $FUNCTIONS) 
(MDEFPROP $COMBINATION ((LAMBDA) ((MLIST) $N $R) ((%BINOMIAL) $N $R))
    MEXPR) 
(ADD2LNC '(($COMBINATION) $N $R) $FUNCTIONS) 
(MDEFPROP $PERMUTATION
    ((LAMBDA) ((MLIST) $N $R)
     ((MTIMES) ((%BINOMIAL) $N $R) ((MFACTORIAL) $R)))
    MEXPR) 
(ADD2LNC '(($PERMUTATION) $N $R) $FUNCTIONS) 
(MDEFPROP |$normalize_in_Z|
    ((LAMBDA) ((MLIST) $LIST0)
     ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
      ((MCOND)
       ((MAND) ((MNOT) (($LISTP) $LIST0))
        ((MNOT)
         ((MAND) (($MATRIXP) $LIST0) ((MEQUAL) (($LENGTH) $LIST0) 1.))))
       (($ERROR)
        "Input parameter list0 is neither a list or a 1xk matrix")
       T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $LIST0))
       (($PRINT) "list0 should be better a list converting") T $FALSE)
      ((MCOND) (($MATRIXP) $LIST0)
       ((MPROGN) ((MSETQ) $ISMATRIX0 T)
        ((MSETQ) $LIST00
         (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
          (($LENGTH) (($LIST0 ARRAY) 1.)))))
       T ((MPROGN) ((MSETQ) $ISMATRIX0 NIL) ((MSETQ) $LIST00 $LIST0)))
      ((MSETQ) $LCM0 1.)
      ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
       ((MSETQ) $LCM0 (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
      ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
      ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
      ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
      ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
       ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
      ((MCOND) ((MGREATERP) $GCD0 0.)
       ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T $FALSE)
      ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
       ((MRETURN) $NEWLIST0))))
    MEXPR) 
(ADD2LNC '((|$normalize_in_Z|) $LIST0) $FUNCTIONS) 
(MDEFPROP |$normalize_mat_in_ZV1|
    ((LAMBDA) ((MLIST) $MAT0)
     ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
      ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
       (($ERROR) "mat0 must be a matrix") T $FALSE)
      ((MSETQ) $NR0 (($LENGTH) $MAT0))
      ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
      ((MSETQ) $LISTFROMMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $LISTFROMMAT0
        (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
      ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
      ((MSETQ) $NEWLISTMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $NEWLISTMAT0
        (($ENDCONS)
         (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
          ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0) 1.)
          ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0) $NC0))
         $NEWLISTMAT0)))
      ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))
    MEXPR) 
(ADD2LNC '((|$normalize_mat_in_ZV1|) $MAT0) $FUNCTIONS) 
(MDEFPROP |$normalize_mat_in_ZV0|
    ((LAMBDA) ((MLIST) $MAT0)
     ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
      ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
       (($ERROR) "mat0 must be a matrix") T $FALSE)
      ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
      ((MSETQ) $NEWLISTMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $NEWLISTMAT0
        (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
         $NEWLISTMAT0)))
      ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))
    MEXPR) 
(ADD2LNC '((|$normalize_mat_in_ZV0|) $MAT0) $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basis_from_coeffsV0|
    ((LAMBDA) ((MLIST) $COEFF_EXPR0 $COEFF_BASIS0)
     ((MPROG) ((MLIST) $EQS0 $SOL0)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
         (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
       (($ERROR) "different global basis!!") T $FALSE)
      ((MSETQ) $EQS0 (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
      ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
       $FALSE)
      ((MSETQ) $EQS0 $COEFF_EXPR0)
      ((MSETQ) $EQS0
       ((MPLUS) $EQS0
        ((MMINUS)
         (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K)) $K 1.
          (($LENGTH) $COEFF_BASIS0)))))
      ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T $FALSE)
      ((MSETQ) $SOL0
       (($LINSOLVE) $EQS0
        (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
      ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
           $COEFF_BASIS0)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIS_FROM_COEFF_SET
    ((LAMBDA) ((MLIST) $COEFF_SET0)
     ((MPROG)
      ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
       $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0 $TMPL0
       $UNK0 $EQS0 $SOL0)
      ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
       (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
      ((MSETQ) $INDEP_EL0 ((MLIST))) ((MSETQ) $COEFFBASIS0 ((MLIST)))
      ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
      ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
      ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
       ((MRETURN)
        ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0 $COEFF0LINDEPEL0))
       T $FALSE)
      ((MSETQ) $ZEROVECTOR0
       (($MAKELIST) 0. $K 1. (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
      ((MSETQ) $K0 1.)
      ((MDO) $K 1. NIL NIL NIL
       ((MNOT)
        ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
         ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
       ((MPROGN) ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
        ((MSETQ) $COEFF0LINDEPEL0
         (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
          $COEFF0LINDEPEL0))
        ((MSETQ) $K0 ((MPLUS) $K 1.))))
      ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
       ((MPROGN)
        ((MCOND) |$coeff_dbg|
         (($PRINT) "  adding element no" $K0 "in coeff_set0") T $FALSE)
        ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
        ((MSETQ) $COEFFBASIS0
         (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
       T $FALSE)
      ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0) NIL
       ((MPROGN)
        ((MCOND) |$coeff_dbg|
         (($PRINT) "  examining element no" $K "in coeff_set0") T
         $FALSE)
        ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
        ((MSETQ) $UNK0
         (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $COEFFBASIS0)))
        ((MSETQ) $EQS0
         ((MPLUS) $COEFFS0
          ((MMINUS)
           (($SUM) ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB))
            $NB 1. (($LENGTH) $COEFFBASIS0)))))
        ((MSETQ) $EQS0
         (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
        ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
        ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
        ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
        ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
         ((MPROGN)
          ((MCOND) |$coeff_dbg|
           (($PRINT) "  adding element no" $K "in coeff_set0") T
           $FALSE)
          ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
          ((MSETQ) $COEFFBASIS0
           (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
         T
         ((MPROGN)
          ((MCOND) |$coeff_dbg|
           (($PRINT) "  NOT adding element no" $K "in coeff_set0") T
           $FALSE)
          ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
          ((MSETQ) $COEFF0LINDEPEL0
           (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
      ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
      ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
       ((MPROGN)
        ((MSETQ) $TMPL0 (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
        ((MSETQ) $TMP_COEFF0
         (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
          (($COEFF0LINDEPEL0 ARRAY) $K)))
        ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
         (($APPEND) $TMP_COEFF0
          (($MAKELIST) 0. $NE 1.
           ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
      ((MRETURN)
       ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0 $COEFF0LINDEPEL0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0) $FUNCTIONS) 
(MDEFPROP |$compute_Young_tensors|
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG) ((MLIST) $TMP $NT)
      (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S |$level_Ns_to_exam|)
      ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST))) ((MSETQ) |$yt| 0.)
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         ((|$do_Young_ops|)
          ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
        ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
         (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
          ((|$t| ARRAY) |$n| $S) |$n|))
        ((MCOND) ((MEQUAL) $NT 1.)
         ((MSETQ) |$coeffMatYTTs| (($TRANSPOSE) (($MATRIX) $TMP))) T
         ((MSETQ) |$coeffMatYTTs| (($ADDCOL) |$coeffMatYTTs| $TMP)))))
      ((MRETURN) |$coeffMatYTTs|)))
    MEXPR) 
(ADD2LNC '((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP |$compute_antiYoung_tensors|
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG)
      (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S |$level_Ns_to_exam|)
      ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
      ((MSETQ) |$yt| 1.)
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         ((|$do_antiYoung_ops|)
          ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
        ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
         (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
          ((|$t| ARRAY) |$n| $S) |$n|))
        ((MCOND) ((MEQUAL) $NT 1.)
         ((MSETQ) |$coeffMatAYTTs| (($TRANSPOSE) (($MATRIX) $TMP))) T
         ((MSETQ) |$coeffMatAYTTs| (($ADDCOL) |$coeffMatYTTs| $TMP)))))
      ((MRETURN) |$coeffMatAYTTs|)))
    MEXPR) 
(ADD2LNC '((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_SUM_OF_EXPLICIT_TENSORS
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG) ((MLIST) |$sumT| |$nr|)
      ((MSETQ) |$sumT|
       (($SUM)
        ((MTIMES) (($C) $K)
         ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
        $K 1. ((|$lenT| ARRAY) |$n| $S)))
      ((MSETQ) |$sumT|
       (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
      ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
      ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
      ((MDO) |$nr| 1. NIL NIL
       (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COEFF) |$sumT|
          ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.) |$nr|)))
        ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
        ((MSETQ) $TMP (($FACTOR) $TMP))
        ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
         (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
        (($PRINT) "level" |$n| "; no indexs" $S "; tensors no" |$nr|)
        (($PRINT) "  -->" $TMP)))
      ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
       (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
           |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS
    ((LAMBDA) ((MLIST) $EXPR0 $MONOBASIS0 |$n|)
     ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
      ((MRETURN)
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
        $MONOBASIS0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
           $MONOBASIS0 |$n|)
         $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basisV1|
    ((LAMBDA) ((MLIST) $EXPR00 $BASIS0 $MONOBASIS0)
     ((MPROG) ((MLIST) $COEFFS00 $K)
      ((MSETQ) $COEFFS00
       (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
      ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T $FALSE)
      (($PRINT) "  computing coeffs for expr00")
      ((MSETQ) $TOTAL_EXPR00
       ((MPLUS) $EXPR00
        ((MMINUS)
         (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
          (($LENGTH) $BASIS0)))))
      ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
      ((MSETQ) $UNK0 (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
      ((MSETQ) $EQS0
       (($MAKELIST)
        ((MEQUAL) (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
        $K 1. (($LENGTH) $MONOBASIS0)))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0)) ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
           $MONOBASIS0)
         $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basisV0|
    ((LAMBDA) ((MLIST) $EXPR00 $BASIS0 $MONOBASIS0)
     ((MPROG) ((MLIST) $EQS0 $K)
      ((MSETQ) $EQS0 (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
      ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
      (($PRINT) "  computing coeffs for expr0")
      ((MSETQ) $EQS0
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR00
        $MONOBASIS0))
      (($PRINT) "eqs0=" $EQS0)
      ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
       ((MPROGN) (($PRINT) "  adding basis element no" $K)
        ((MSETQ) $EQS0
         ((MPLUS) $EQS0
          ((MMINUS)
           ((MTIMES) (($C) $K)
            (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
             (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
      (($PRINT) "eqs0=" $EQS0)
      ((MSETQ) $SOL0
       (($LINSOLVE) $EQS0
        (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
      ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
           $MONOBASIS0)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIS_FROM_SET
    ((LAMBDA) ((MLIST) $SET0 $MONOBASIS0)
     ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
      ((MSETQ) $BASIS0 ((MLIST))) ((MSETQ) $COEFFBASIS0 ((MLIST)))
      ((MSETQ) $LINDEPEL0 ((MLIST)))
      ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
      ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
      ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T $FALSE)
      ((MSETQ) $K 1.) (($PRINT) "  adding element no" $K "in set0")
      ((MSETQ) $COEFFS0
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
        (($SET0 ARRAY) $K) $MONOBASIS0))
      ((MSETQ) $BASIS0
       (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
      ((MSETQ) $COEFFBASIS0
       (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
      ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
       ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
        ((MSETQ) $COEFFS0
         (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          (($SET0 ARRAY) $K) $MONOBASIS0))
        (($PRINT) "coeffs0=" $COEFFS0)
        ((MSETQ) $UNK0
         (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
        ((MSETQ) $EQS0
         ((MPLUS) $COEFFS0
          (($SUM) ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
           1. (($LENGTH) $BASIS0))))
        ((MSETQ) $EQS0
         (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
        ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
        (($PRINT) " sol0=" $SOL0)
        ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
         ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
          ((MSETQ) $BASIS0
           (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
          ((MSETQ) $COEFFBASIS0
           (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
         T
         ((MPROGN) (($PRINT) "  NOT adding element no" $K "in set0")
          ((MSETQ) $LINDEPEL0
           (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
          ((MSETQ) $COEFFLINDEPEL0
           (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
          ((MSETQ) $COEFF0LINDEPEL0
           (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
      ((MRETURN)
       ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
        $COEFF0LINDEPEL0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0) $FUNCTIONS) 
(MDEFPROP $BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS
    ((LAMBDA) ((MLIST) $EXPR0 $BASIS0)
     ((MPROG)
      ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
      ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
      ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
      ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T $FALSE)
      ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
      ((MCOND) |$basis_coeffs_dbg| (($PRINT) "  expession" $EXPR0) T
       $FALSE)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
       ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
        ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
         ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
       T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
      ((MCOND) |$basis_coeffs_dbg|
       (($PRINT) "  list of terms from variation" $LIST_ADDENDS0) T
       $FALSE)
      ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
       ((MPROGN)
        ((MCOND) |$basis_coeffs_dbg| (($PRINT) "  exam term" $TS0) T
         $FALSE)
        ((MSETQ) $TMP_COEFF ((MLIST)))
        ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
         ((MPROGN)
          ((MCOND) |$basis_coeffs_dbg|
           (($PRINT) "    exam term in basis0" (($BASIS0 ARRAY) $NSP1))
           T $FALSE)
          ((MCOND)
           (($NUMBERP)
            (($RATSIMP)
             (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
              ((MEQUAL) $D 24.))))
           ((MPROGN)
            ((MSETQ) $TMP_COEFF
             (($CONS)
              (($RATSIMP) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
              $TMP_COEFF))
            ((MSETQ) $TMP_COEFF
             (($APPEND)
              (($MAKELIST) 0. $K 1.
               ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
              $TMP_COEFF))
            ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
           T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
          ((MCOND) |$basis_coeffs_dbg| (($PRINT) "	coeffs0=" $COEFFS0)
           T $FALSE)
          ((MCOND) |$basis_coeffs_dbg|
           (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
        ((MSETQ) $COEFFS0 ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
        ((MCOND) |$basis_coeffs_dbg|
         (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
      ((MRETURN) $COEFFS0)))
    MEXPR) 
(ADD2LNC '(($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
           $BASIS0)
         $FUNCTIONS) 
(MDEFPROP $FIND_LINEAR_INDEPENDENT_SOLUTIONS
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG)
      ((MSETQ) $TMP
       (($MAP) $NUM (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
        (($LENGTH) $TMP)))
      ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
      ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))
    MEXPR) 
(ADD2LNC '(($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
           |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_ops|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))
    MEXPR) 
(ADD2LNC '((|$do_Young_ops|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$do_antiYoung_ops|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))
    MEXPR) 
(ADD2LNC '((|$do_antiYoung_ops|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$do_Young_or_antiYoung_opsV1|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableauIndexes| |$Y_aY|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ
       $NORM0)
      ((MSETQ) $POLY0 $POLY)
      ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
      ((MSETQ) $NC (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0
       (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR)) $NR0 1.
        $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> number of indexes s=" $S0) T
       $FALSE)
      ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL
        (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
       $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
      ((MSETQ) |$t_YoungTableauIndexes|
       (($MAKELIST) ((MLIST)) $K 1. $T_NR))
      ((MDO) $I0 1. NIL NIL $NC NIL
       ((MDO) $NR0 1. NIL NIL $NR NIL
        ((MCOND)
         ((MNOT)
          ((MEQUAL) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
           0.))
         ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
          (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
           ((MLIST)
            ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
         T $FALSE)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableauIndexes|) T
       $FALSE)
      ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
      ((MDO) $STEPS0 1. NIL NIL 2. NIL
       ((MCOND) ((MEQUAL) |$Y_aY| 0.)
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T $FALSE)
         ((MDO) $NR0 1. NIL NIL $NR NIL
          ((MCOND)
           ((MGREATERP)
            (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0)
                $K)
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
              $K 1. (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->permutations for"
              ((|$YoungTableauIndexes| ARRAY) $NR0))
             T $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS)
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
               $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                 ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0)
                  (($P0 ARRAY) $K)))
                $K 1.
                (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
           T $FALSE))
         ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0)
          T $FALSE)
         ((MSETQ) |$Y_aY| 1.))
        T
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
          $FALSE)
         ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
          ((MCOND)
           ((MGREATERP)
            (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               ((MQAPPLY ARRAY)
                ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
              $K 1.
              (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS)
              (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $K))
                 ((MQAPPLY ARRAY)
                  ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                  (($P0 ARRAY) $K)))
                $K 1.
                (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0
                ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                 ((MPLUS) 1.
                  ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
           T $FALSE))
         ((MCOND) |$yt_dbg|
          (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
         ((MSETQ) |$Y_aY| 0.))))
      ((MSETQ) $NORM0
       ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
      ((MSETQ) $NORM0 1.)
      ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))
    MEXPR) 
(ADD2LNC '((|$do_Young_or_antiYoung_opsV1|) $POLY
           |$YoungTableauIndexes| |$Y_aY|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_or_antiYoung_opsV0|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau| |$Y_aY|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ
       $NORM0)
      ((MSETQ) $POLY0 $POLY) ((MSETQ) $NR (($LENGTH) |$YoungTableau|))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0 (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
      ((MSETQ) $INDEX_MATRIX0
       (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.)) ((MSETQ) $T_NC $NR)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MPROGN) ((MSETQ) $TMP 0.)
        ((MDO) $I0 1. NIL NIL $T_NC NIL
         ((MCOND)
          ((MNOT)
           ((MEQUAL)
            ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $I0) 0.))
          ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
        ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
       $FALSE)
      ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
      ((MDO) $STEPS0 1. NIL NIL 2. NIL
       ((MCOND) ((MEQUAL) |$Y_aY| 0.)
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T $FALSE)
         ((MDO) $NR0 1. NIL NIL $NR NIL
          ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               (($CONCAT) |$jj|
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
              $K 1. ((|$YoungTableau| ARRAY) $NR0)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->permutations for"
              ((|$YoungTableau| ARRAY) $NR0))
             T $FALSE)
            ((MSETQ) $PERMS0 (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
               $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                 (($CONCAT) |$jj|
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                   (($P0 ARRAY) $K))))
                $K 1. ((|$YoungTableau| ARRAY) $NR0)))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
           T $FALSE))
         ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0)
          T $FALSE)
         ((MSETQ) |$Y_aY| 1.))
        T
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
          $FALSE)
         ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
          ((MCOND) ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               (($CONCAT) |$jj|
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
              $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $K))
                 (($CONCAT) |$jj|
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   (($P0 ARRAY) $K))))
                $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0
                ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                 ((MPLUS) 1.
                  ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
           T $FALSE))
         ((MCOND) |$yt_dbg|
          (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
         ((MSETQ) |$Y_aY| 0.))))
      ((MSETQ) $NORM0
       ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
      ((MSETQ) $NORM0 1.)
      ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))
    MEXPR) 
(ADD2LNC '((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
           |$Y_aY|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_opsV0|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ)
      ((MSETQ) $POLY0 $POLY) ((MSETQ) $NR (($LENGTH) |$YoungTableau|))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0 (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
      ((MSETQ) $INDEX_MATRIX0
       (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.)) ((MSETQ) $T_NC $NR)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MPROGN) ((MSETQ) $TMP 0.)
        ((MDO) $I0 1. NIL NIL $T_NC NIL
         ((MCOND)
          ((MNOT)
           ((MEQUAL)
            ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $I0) 0.))
          ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
        ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
       $FALSE)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
        ((MPROGN)
         ((MSETQ) $TEMPLATE_SUB_LIST0
          (($MAKELIST)
           ((MEQUAL)
            (($CONCAT) |$jj|
             ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
            (($CONCAT) $JJ
             ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
           $K 1. ((|$YoungTableau| ARRAY) $NR0)))
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
           $TEMPLATE_SUB_LIST0)
          T $FALSE)
         ((MSETQ) $TEMPLATE_POLY0 (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
         ((MSETQ) $POLY0 0.)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T $FALSE)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->permutations for"
           ((|$YoungTableau| ARRAY) $NR0))
          T $FALSE)
         ((MSETQ) $PERMS0 (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
         ((MSETQ) $TMP $TEMPLATE_POLY0)
         ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
          ((MPROGN)
           ((MCOND) |$yt_dbg|
            (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
            $FALSE)
           ((MSETQ) $SUB_LIST0
            (($MAKELIST)
             ((MEQUAL)
              (($CONCAT) $JJ
               ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
              (($CONCAT) |$jj|
               ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                (($P0 ARRAY) $K))))
             $K 1. ((|$YoungTableau| ARRAY) $NR0)))
           ((MCOND) |$yt_dbg| (($PRINT) "    --> sub_list0" $SUB_LIST0)
            T $FALSE)
           ((MSETQ) $POLY0
            ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
        T $FALSE))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0) T
       $FALSE)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MCOND) ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
        ((MPROGN)
         ((MSETQ) $TEMPLATE_SUB_LIST0
          (($MAKELIST)
           ((MEQUAL)
            (($CONCAT) |$jj|
             ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
            (($CONCAT) $JJ
             ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
           $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
           $TEMPLATE_SUB_LIST0)
          T $FALSE)
         ((MSETQ) $TEMPLATE_POLY0 (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
         ((MSETQ) $POLY0 0.)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T $FALSE)
         ((MSETQ) $PERMS0
          (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
         ((MSETQ) $TMP $TEMPLATE_POLY0)
         ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
          ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
           ((MSETQ) $SUB_LIST0
            (($MAKELIST)
             ((MEQUAL)
              (($CONCAT) $JJ
               ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
              (($CONCAT) |$jj|
               ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                (($P0 ARRAY) $K))))
             $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
           ((MCOND) |$yt_dbg| (($PRINT) "    --> sub_list0" $SUB_LIST0)
            T $FALSE)
           ((MSETQ) $POLY0
            ((MPLUS) $POLY0
             ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
              ((MPLUS) 1.
               ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
        T $FALSE))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
      ((MRETURN) $POLY0)))
    MEXPR) 
(ADD2LNC '((|$do_Young_opsV0|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$compute_metricV1|
    ((LAMBDA) ((MLIST) $COEFF_BASIS)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
      ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
      ((MSETQ) $G0
       ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
      ((MCOND) ((MNOT) (($MATRIXP) $G0))
       ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
      ((MRETURN) $G0)))
    MEXPR) 
(ADD2LNC '((|$compute_metricV1|) $COEFF_BASIS) $FUNCTIONS) 
(MDEFPROP |$compute_metricV0|
    ((LAMBDA) ((MLIST) $E_L0)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $E_L0))
        ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
       (($ERROR) "need an exam_level structure") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
      ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
      ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
      ((MSETQ) $NORM0
       (($SUM)
        ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K)) 2.)
        $K 1. |$dimT0|))
      ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
      (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
      ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
       ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
        (($COEFF) $NORM0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
      ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($COEFF) $NORM0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
        ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
         ((MPROGN)
          ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
           ((MTIMES) ((MQUOTIENT) 1. 2.)
            (($COEFF) $TMP0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1)
             1.)))
          ((MSETQ) (($G0 ARRAY) $NS1 $NS0) (($G0 ARRAY) $NS0 $NS1))))))
      ((MRETURN) $G0)))
    MEXPR) 
(ADD2LNC '((|$compute_metricV0|) $E_L0) $FUNCTIONS) 
(MDEFPROP |$compute_T_rep|
    ((LAMBDA) ((MLIST) |$t0| $IND0)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) |$t0|)) ((MNOT) (($LISTP) $IND0)))
       (($ERROR) "need two lists") T $FALSE)
      ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
      ((MSETQ) $LENIND0 (($LENGTH) $IND0))
      ((MCOND) ((MLEQP) $LENIND0 1.)
       (($ERROR)
        "There is no S_1 representation since there are no indexes to swap")
       T $FALSE)
      ((MSETQ) $REP0
       (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $LENIND0 ((MMINUS) 1.))))
      ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
       ((MPROGN) ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
        ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
        ((MDO) $NT 1. NIL NIL |$lenT0| NIL
         ((MCOND) ((|$examT0| ARRAY) $NT)
          ((MPROGN)
           ((MCOND) |$T_rep_DBG|
            (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
             (($IND0 ARRAY) $NSW))
            T $FALSE)
           ((MSETQ) |$swT0|
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
              ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
             ((|$t0| ARRAY) $NT)))
           ((MCOND) |$T_rep_DBG|
            (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->" |$swT0|) T
            $FALSE)
           ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
            ((MCOND) ((|$examT0| ARRAY) $SNT)
             ((MPROGN)
              ((MCOND) |$T_rep_DBG|
               (($PRINT) "      compare with" ((|$t0| ARRAY) $SNT)) T
               $FALSE)
              ((MSETQ) $TMP0
               (($RATSIMP)
                ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
              ((MCOND) |$T_rep_DBG| (($PRINT) "      diff=" $TMP0) T
               $FALSE)
              ((MCOND) ((MEQUAL) $TMP0 0.)
               ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
               T $FALSE))
             T $FALSE))
           ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.))) |$m0|))
          T $FALSE))))
      ((MRETURN) $REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_T_rep|) |$t0| $IND0) $FUNCTIONS) 
(MDEFPROP |$compute_controvariant_red_repV1|
    ((LAMBDA) ((MLIST) $COEFF_BASIS |$rep_T0|)
     ((MPROG) ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
       (($ERROR) "need rep_T0 to be a list") T $FALSE)
      ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
      ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
      ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
      ((MCOND)
       ((MNOT) ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
       (($ERROR) "issues with the size of rep_T0") T $FALSE)
      ((MSETQ) $CO_REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($TRANSPOSE)
          ((MNCTIMES) $COEFF_BASIS
           ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
            (($TRANSPOSE) $COEFF_BASIS)))))
        ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
         ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.) $TMP0)
         T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
      ((MRETURN) $CO_REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_controvariant_red_repV1|) $COEFF_BASIS |$rep_T0|)
         $FUNCTIONS) 
(MDEFPROP |$compute_controvariant_red_repV0|
    ((LAMBDA) ((MLIST) $E_L0 |$rep_T0|)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $E_L0))
        ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
       (($ERROR) "need an exam_level structure") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
       (($ERROR) "need rep_T0 to be a list") T $FALSE)
      ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
      ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
      ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
      ((MCOND)
       ((MNOT) ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
       (($ERROR) "issues with the size of rep_T0") T $FALSE)
      ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
      ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
       ((MDO) $NT 1. NIL NIL |$dimT0| NIL
        ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
         (($COEFF)
          (($EXPAND) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
          ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
      (($PRINT) "  coeff sol on T" |$csol_T0|)
      ((MSETQ) $CO_REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($TRANSPOSE)
          ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
           ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
        ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
         ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.) $TMP0)
         T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
      ((MRETURN) $CO_REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_REDUCIBLE_REP
    ((LAMBDA) ((MLIST) $CO_REP0 $METRIC0)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
       (($ERROR) "co_rep0 is not a list") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
       (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
       (($ERROR) "metric0 is not a matrix") T $FALSE)
      ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
       ((MSETQ) $INVERSE_METRIC0 ((MNCEXPT) $METRIC0 ((MMINUS) 1.))) T
       ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
        ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
         ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
         (($LENGTH) $INVERSE_METRIC0)))
       (($ERROR) "mismatch in dimensions co_rep0[1] is"
        (($LENGTH) (($CO_REP0 ARRAY) 1.)) "while inverse_metric0 is"
        (($LENGTH) $INVERSE_METRIC0))
       T $FALSE)
      ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
      ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
      ((MSETQ) $REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) (($REP0 ARRAY) $K)
         ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
        ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
         ((MSETQ) (($REP0 ARRAY) $K)
          (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
         T $FALSE)))
      ((MRETURN) $REP0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0) $FUNCTIONS) 
(MDEFPROP $COMPUTE_SINGLE_MATRIX_EIGENSPACES
    ((LAMBDA) ((MLIST) |$id|)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) |$id|))
       (($ERROR) "ID should be a matrix") T $FALSE)
      ((MSETQ) |$dID0| (($LENGTH) |$id|))
      ((MSETQ) |$Vplus0|
       (($COMPUTE_NULL_EIGENSPACE)
        ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
      ((MSETQ) |$Vminus0|
       (($COMPUTE_NULL_EIGENSPACE) ((MPLUS) |$id| (($IDENT) |$dID0|))
        |$dID0|))
      ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_NULL_EIGENSPACE
    ((LAMBDA) ((MLIST) |$mm| |$dMM|)
     ((MPROG)
      ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
      ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1. |$dMM|))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
      ((MSETQ) $NULLV0 ((MLIST)))
      ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
       ((MPROGN)
        ((MSETQ) |$vector_in_Q0|
         (($MAKELIST)
          (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0) $K 1.
          |$dMM|))
        ((MSETQ) $DENOM0
         (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K 1.
          |$dMM|))
        ((MSETQ) $LCM0 (($LCM) $DENOM0))
        ((MSETQ) $NULLV0
         (($APPEND) $NULLV0
          ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
      ((MRETURN) $NULLV0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIC_SWAP_EIGENSPACES
    ((LAMBDA) ((MLIST) |$REPs|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$REPs|))
       (($ERROR) "REPs should be a list") T $FALSE)
      ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
      ((MSETQ) $EIGENSPACES0 ((MLIST)))
      ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
       ((MSETQ) $EIGENSPACES0
        (($APPEND) $EIGENSPACES0
         ((MLIST)
          (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) ((|$REPs| ARRAY) $NSW))))))
      ((MRETURN) $EIGENSPACES0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_IDEAL_FROM_SEED
    ((LAMBDA) ((MLIST) $SEED_NO0 $BASIS0 |$REPs0|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $BASIS0))
       (($ERROR) "basis0 must be a list of basis vectors") T $FALSE)
      ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
      ((MCOND)
       ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
       (($ERROR)
        "mismatch between number of vectors and their dimension")
       T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
       (($ERROR)
        "REPs0 must be a list of matrices associated with the basic swaps")
       T $FALSE)
      ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
      ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
      ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
      ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
      ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
      ((MSETQ) $ADDED_VEC0 T)
      ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
       ((MPROGN) (($PRINT) "-->step" $NSTEP0) ((MSETQ) $ADDED_VEC0 NIL)
        ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
         ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
          ((MPROGN)
           ((MSETQ) $TMPVEC0
            ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
           ((MSETQ) $COEFF_ON_BASIS0
            (($MAKELIST) ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0)
             $K 1. $DIM0))
           (($PRINT) "   nswap" $NSW0 "vec0" $VEC0 "coeffs on basis0"
            $COEFF_ON_BASIS0)
           ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
            ((MCOND)
             ((MAND)
              ((MNOT)
               ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
              ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
             ((MPROGN) ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
              ((MSETQ) |$Ideal0|
               (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
              ((MSETQ) $ADDED_VEC0 T))
             T $FALSE)))))
        (($PRINT) "  --> Ideal0" |$Ideal0|)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DUAL_VECTORS
    ((LAMBDA) ((MLIST) $BASIS0)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $BASIS0))
       (($ERROR) "basis0 must be a list of basis vectors") T $FALSE)
      ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
      ((MCOND)
       ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
       (($ERROR)
        "mismatch between number of vectors and their dimension")
       T $FALSE)
      ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
      ((MDO) $I 1. NIL NIL $DIM0 NIL
       ((MDO) $J $I NIL NIL $DIM0 NIL
        ((MPROGN)
         ((MSETQ) (($GG0 ARRAY) $I $J)
          (($SUM)
           ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
            ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
           $K 1. $DIM0))
         ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
      ((MCOND) ((MGREATERP) $DIM0 1.)
       ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
       ((MSETQ) $GG0M1
        ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
      ((MSETQ) $DUALBASIS0 ((MLIST)))
      ((MDO) $I 1. NIL NIL $DIM0 NIL
       ((MSETQ) $DUALBASIS0
        (($APPEND) $DUALBASIS0
         ((MLIST)
          (($SUM)
           ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K)) $K 1.
           $DIM0)))))
      ((MRETURN) $DUALBASIS0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DUAL_VECTORS) $BASIS0) $FUNCTIONS) 
(MDEFPROP $COMPUTE_EIGENSPACES
    ((LAMBDA) ((MLIST) |$eig|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$eig|))
       (($ERROR) "EIG must be a list of lists with 2 components") T
       $FALSE)
      ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
      ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
      (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
      ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
       ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
        ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
         ((MSETQ) |$tmp_listEig1|
          (($APPEND) |$tmp_listEig1|
           ((MLIST)
            (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
             ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
        ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
         ((MSETQ) |$tmp_listEig1|
          (($APPEND) |$tmp_listEig1|
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
            ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
        ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
      ((MRETURN) |$tmp_listEig0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_EIGENSPACES) |$eig|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INTERSECTION_VECTOR_SPACES
    ((LAMBDA) ((MLIST) |$Vec1| |$Vec2|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
       (($ERROR) "Vec1 must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
       (($ERROR) "Vec2 must be a list") T $FALSE)
      ((MCOND)
       ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
        ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
       ((MRETURN) ((MLIST))) T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
         (($LENGTH) ((|$Vec2| ARRAY) 1.))))
       (($ERROR) "Vec1 and Vec2 must have the same dimension") T
       $FALSE)
      ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
      ((MSETQ) $UNK0
       (($MAKELIST) (($QW ARRAY) $K) $K 1.
        ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
      ((MSETQ) $SUM01
       (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K)) $K 1.
        (($LENGTH) |$Vec1|)))
      ((MSETQ) $SUM0
       ((MPLUS) $SUM01
        (($SUM)
         ((MTIMES) ((|$Vec2| ARRAY) $K)
          (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
         $K 1. (($LENGTH) |$Vec2|))))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1. |$dVec0|))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
      ((MSETQ) |$IntVec0| ((MLIST)))
      ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
        ((MSETQ) |$vector_in_Q0|
         (($MAKELIST) (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K
          1. |$dVec0|))
        ((MSETQ) $DENOM0
         (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K 1.
          |$dVec0|))
        ((MSETQ) $LCM0 (($LCM) $DENOM0))
        ((MSETQ) |$IntVec0|
         (($APPEND) |$IntVec0|
          ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
      (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
      (($PRINT) "  intersection" |$IntVec0|) ((MRETURN) |$IntVec0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
         $FUNCTIONS) 
(MDEFPROP |$step0_0_compute_YT_on_big_basis|
    ((LAMBDA) ((MLIST) |$VectorSpace| |$YoungTableauIndexes|)
     ((MPROG) ((MLIST) $K)
      ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
      ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
      ((MDO) $K 1. NIL NIL |$dimT0| NIL
       ((MPROGN)
        ((MSETQ) |$tmpT|
         ((|$do_Young_or_antiYoung_opsV1|) ((|$VectorSpace| ARRAY) $K)
          |$YoungTableauIndexes| 0.))
        ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
        ((MSETQ) |$coeff_tmpT|
         (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) |$tmpT|
          |$VectorSpace|))
        ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
      ((MRETURN) |$Mat0|)))
    MEXPR) 
(ADD2LNC '((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
           |$YoungTableauIndexes|)
         $FUNCTIONS) 
(MDEFPROP |$step0_1_normalize_YT_projected_big_basis|
    ((LAMBDA) ((MLIST) |$YTMat|)
     ((MPROG)
      ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0 $SOL0)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
       (($ERROR) "Argument must be a matrix") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
      ((MCOND) ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
       ((MRETURN) |$YTMat|) T $FALSE)
      ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
      ((MSETQ) $ZERO0
       ((MPLUS) ((MTIMES) $XX |$YTMat|)
        ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
      ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
      ((MSETQ) $K0 1.)
      ((MDO) NIL NIL NIL NIL NIL
       ((MNOT)
        ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
         ((MLEQP) $K0 |$dimT0|)))
       ((MSETQ) $K0 ((MPLUS) $K0 1.)))
      ((MSETQ) $SOL0
       (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
        ((MLIST) $XX)))
      ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
       (($ERROR) "cannot find a normalization") T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($EV) $ZERO0 $SOL0)
         (($ZEROMATRIX) |$dimT0| |$dimT0|)))
       (($ERROR) "cannot find a global normalization") T $FALSE)
      ((MRETURN)
       ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
        |$NormMat0|))))
    MEXPR) 
(ADD2LNC '((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
         $FUNCTIONS) 
(MDEFPROP |$step1_0_compute_coeff_on_T_basis|
    ((LAMBDA) ((MLIST) |$nn| |$spin|)
     ((MPROG) ((MLIST) $NR $K)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
         $EXAM_LEVEL))
       (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
      ((MSETQ) |$dimT0|
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
      ((MSETQ) |$dimR0|
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
      ((MSETQ) $COEFF_SMALL_BASIS0 (($ZEROMATRIX) |$dimR0| |$dimT0|))
      ((MDO) $NR 1. NIL NIL |$dimR0| NIL
       ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
        (($MAKELIST)
         (($COEFF)
          (($RATEXPAND)
           (($RHS)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)
             $K)))
          ((MQAPPLY ARRAY)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)
           $NR))
         $K 1. |$dimT0|)))
      ((MRETURN) $COEFF_SMALL_BASIS0)))
    MEXPR) 
(ADD2LNC '((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
         $FUNCTIONS) 
(MDEFPROP |$step1_1_compute_YT_on_real_Ns_basis|
    ((LAMBDA) ((MLIST) $COEFF_BASIS |$YTBigMat|)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
       (($ERROR) "YTBigMat must be a matrix") T $FALSE)
      ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))
    MEXPR) 
(ADD2LNC '((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
           |$YTBigMat|)
         $FUNCTIONS) 
(MDEFPROP $STEP2_0_FIND_INDEP_IRREPS
    ((LAMBDA) ((MLIST) |$YTSmallMat|)
     ((MPROG) ((MLIST) $K $NR0 $NU0)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
       (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
      ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
      ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
      ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
      ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
      ((MSETQ) $EQS0 $ZEROROW0)
      ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
        ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
         ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
         ((MSETQ) $EQS0
          ((MPLUS) $EQS0
           ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
        T $FALSE))
      ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
      ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T $FALSE)
      ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
       ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
        ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
        ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
         $FALSE)
        ((MCOND) ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
         (($ERROR) "NO independent solutions????") T $FALSE)
        ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
        ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
         ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
          ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
           (($PRINT) "   exam_coeff0[" $NU0 "]="
            (($EXAM_COEFF0 ARRAY) $NU0))
           (($PRINT) "   coeff="
            (($COEFF) (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
             (($%RNUM_LIST ARRAY) $NR0)))
           ((MCOND)
            ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
             ((MNOT)
              ((MEQUAL)
               (($COEFF) (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                (($%RNUM_LIST ARRAY) $NR0))
               0.)))
            ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
             ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
             ((MSETQ) $LIST_INDEP_VECTORS0
              (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
               $LIST_INDEP_VECTORS0))
             ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
            T $FALSE)))))
       T $FALSE)
      ((MRETURN) $LIST_INDEP_VECTORS0)))
    MEXPR) 
(ADD2LNC '(($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_SCALAR
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
      ((MSETQ) $SCALARS0 ((MLIST)))
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
       ((MLIST)
        (($IS)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
          0.))))
      ((MCOND)
       ((MGREATERP)
        (($LENGTH) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
        0.)
       ((MPROGN)
        ((MSETQ) $TMP0
         (($PSUBSTITUTE)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        ((MDO) $K 1. NIL NIL
         (($LENGTH)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
         NIL
         ((MSETQ) $SCALARS0
          (($ENDCONS)
           (($COEFF) $TMP0
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.) $K))
           $SCALARS0)))
        ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
         ((MLIST) (($COPYMATRIX) $SCALARS0)))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
         ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
         ((MLIST)
          ((MLIST) |$nn| 0.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.)
         (($IDENT)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
       T
       ((MPROGN)
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
         ((MLIST)
          (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
           (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
         ((MLIST)
          (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
           (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
         ((MLIST)
          ((MLIST) |$nn| 0.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.))))))
      |$done_scalar_irrep|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_SCALAR) |$nn|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_VECTOR
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
       ((MLIST)
        (($IS)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
          0.))))
      ((MCOND)
       ((MGREATERP)
        (($LENGTH) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
        0.)
       ((MPROGN)
        ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN)
          ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
           ((MLIST)))
          ((MSETQ) $TMP00
           (($RATEXPAND)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
              ((MPLUS) 2. ((MMINUS) $S0)))
             3.)))
          ((MDO) $K 1. NIL NIL
           (($LENGTH)
            ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
           NIL
           ((MCOND) ((MEQUAL) $K 1.)
            ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
             (($COEFF) $TMP00
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.) $K)))
            T
            ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
             (($ADDROW) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
              (($COEFF) $TMP00
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.) $K))))))))
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
         ((MLIST) (($TMP0 ARRAY) 1.)))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
         ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
         ((MLIST)
          ((MLIST) |$nn| 1.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.) 1.))
          ((MLIST) |$nn| 0.
           ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.) 1.)
         (($IDENT)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
       T
       ((MPROGN)
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.) 3.))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.) 3.))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
         (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
      |$done_vector_irrep|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_VECTOR) |$nn|) $FUNCTIONS) 
(MDEFPROP |$do_brute_force_leading_Regge|
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG)
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
       (($MAKELIST) NIL $K 1. (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
      ((MSETQ)
       ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
        ((|$leading_Regge| ARRAY) |$nn|))
       T)
      ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
       (($COMPUTE_DESCENDENTS) |$nn| |$nn| (($MATRIX) ((MLIST) 1.))
        (($MAKELIST)
         ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0 1.
         |$nn|)))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
       (($MAKELIST) (($IDENT) 1.) $K 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
       ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
      |$done_leading_regge_irrep|))
    MEXPR) 
(ADD2LNC '((|$do_brute_force_leading_Regge|) |$nn|) $FUNCTIONS) 
(MDEFPROP |$do_brute_force_subleading_Regge|
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) |$lenT0| $K)
      ((MCOND) ((MEQUAL) |$nn| 2.) MRETURN T $FALSE)
      ((MSETQ)
       ((|$YT_is_present| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) NIL $K 1.
        (($LENGTH) ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
      ((MSETQ)
       ((MQAPPLY ARRAY)
        ((|$YT_is_present| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       T)
      ((MSETQ) |$lenT0|
       (($LENGTH) ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
      ((MSETQ)
       ((|$IrrepSmallbasis| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
      ((MSETQ)
       ((MQAPPLY ARRAY)
        ((|$IrrepSmallbasis| ARRAY) |$nn|
         ((MPLUS) |$nn| ((MMINUS) 1.)))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
      ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
       ((MPROGN)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmallbasis| ARRAY) |$nn|
            ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
          $K $K)
         1.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmallbasis| ARRAY) |$nn|
            ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
          $K |$lenT0|)
         ((MMINUS) 1.))))
      ((MSETQ)
       ((|$IrrepDescendents| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       (($COMPUTE_DESCENDENTS) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.))
        ((MQAPPLY ARRAY)
         ((|$IrrepSmallbasis| ARRAY) |$nn|
          ((MPLUS) |$nn| ((MMINUS) 1.)))
         ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
        (($MAKELIST)
         ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0 1.
         ((MPLUS) |$nn| ((MMINUS) 1.)))))
      ((MSETQ)
       ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K 1.
        ((MPLUS) |$nn| ((MMINUS) 2.))))
      ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
       ((MPROGN)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          1. 1.)
         0.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          $K $K)
         0.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          1. $K)
         1.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          $K 1.)
         1.)))
      ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
       ((MSETQ)
        ((MQAPPLY ARRAY)
         ((MQAPPLY ARRAY)
          ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
          ((MPLUS) |$nn| ((MMINUS) 2.)))
         $K 1.)
        ((MMINUS) 1.)))
      ((MSETQ)
       ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       ((MLIST) ((MLIST))
        ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
      |$done_sub_leading_regge_irrep|))
    MEXPR) 
(ADD2LNC '((|$do_brute_force_subleading_Regge|) |$nn|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_IRREPS
    ((LAMBDA) ((MLIST) |$nn| |$spin| |$irreplist_to_use|)
     ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
      ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
       (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
       (($ERROR) "exam_level[" |$nn| "," |$spin| "] is not defined!") T
       $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
         $EXAM_LEVEL))
       (($ERROR) "exam_level[" |$nn| "," |$spin| "] is not defined!") T
       $FALSE)
      ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
       (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.) |$YTab|))
       (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| 0.)
        ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
       ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| 1.)
        ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
       ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| |$nn|)
        (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
         |$irreplist_to_use|))
       ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
        (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
         |$irreplist_to_use|))
       ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
       $FALSE)
      ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
       (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
      ((MSETQ) |$Matzero|
       (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
        ((|$dimT| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
       (($MAKELIST) |$Matzero| $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
       (($MAKELIST) |$Matzero| $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
        ((MSETQ) ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step0_0_compute_YT_on_big_basis|)
          ((|$t| ARRAY) |$nn| |$spin|)
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
        (($PRINT) "MatB OK")
        ((MSETQ) ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step0_1_normalize_YT_projected_big_basis|)
          ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
        (($PRINT) "NB OK")))
      ((MDO) $NUSEDYT 1. NIL NIL
       ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
         (($LENGTH) |$irreplist_to_use|) NIL
         ((MPROGN)
          ((MSETQ) $NYTP1 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
          (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt" $NYT
           "killed by yt" $NYTP1 "? "
           (($IS)
            ((MEQUAL)
             ((MNCTIMES)
              ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
              ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYTP1))
             |$Matzero|)))))))
      ((MSETQ) |$listJJ|
       (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
        (($MAKELIST) $K $K 1. |$spin|)))
      ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
       ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|) |$listJJ|))
      ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
       ((MPROGN)
        ((MSETQ) |$idT| (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
        ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
         ((MCOND)
          ((MNOT)
           (($IS)
            ((MEQUAL)
             ((MNCEXPT)
              ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $I0)
              2.)
             |$idT|)))
          (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
           ")]^^2 is NOT unity")
          T $FALSE))
        (($PRINT) "Check: Rep^^2=1 OK")
        ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
         ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
          ((MCOND)
           ((MNOT)
            (($IS)
             ((MEQUAL)
              ((MNCEXPT)
               ((MNCTIMES)
                ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $I0)
                ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $J0))
               3.)
              |$idT|)))
           (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
            ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
            ")] )^^3" "is NOT unity")
           T $FALSE)))
        (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
       T
       (($PRINT)
        "---> Rep has dimension 1: checks skipped because of maxima bug"))
      ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
      ((MSETQ) |$zeromatrixSmall|
       (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
        ((|$dimSmall| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
       ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
      ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       ((|$normalize_mat_in_ZV1|)
        ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
       ((|$compute_metricV1|) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
       ((|$compute_controvariant_red_repV1|)
        ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
        ((|$rep_t| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
       (($COMPUTE_REDUCIBLE_REP) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
        ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step1_1_compute_YT_on_real_Ns_basis|)
          ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
          ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
       (($MAKELIST) NIL $K 1. (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
       (($MAKELIST) $K $K 1.
        (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
      ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
       (($MAKELIST) ((MLIST)) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ)
       (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
       (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
      ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|) ((MLIST)))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
         (($APPLY) $SUBMATRIX
          (($ENDCONS)
           ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
            $NYT)
           (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
         (($COMPUTE_BASIS_FROM_COEFF_SET)
          (($MAKELIST)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY)
             ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
            $K)
           $K 1.
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". --> In irrep no"
         $NYT " we will use vectors no (in local order)"
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
          1.))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
         ". --> After irrep no" $NYT "the map is"
         (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
         ". --> After irrep no" $NYT "the used vectors are"
         (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
        ((MCOND)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             $NYT)
            1.))
          0.)
         ((MSETQ)
          ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
           $NYT)
          T)
         T $FALSE)
        ((MCOND)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             $NYT)
            1.))
          0.)
         ((MPROGN)
          ((MSETQ) $OLDDIM
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             1.)))
          ((MSETQ) |$oldStep1|
           ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
            $NYT))
          ((MSETQ) |$biggerV| T)
          ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
           ((MPROGN)
            ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NSW 1. NIL NIL
             (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
             ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL NIL
              ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
               (($ENDCONS)
                (($LIST_MATRIX_ENTRIES)
                 ((MNCTIMES) $V0
                  ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                   $NSW)))
                (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             (($COMPUTE_BASIS_FROM_COEFF_SET)
              (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
            ((MSETQ) $NEWDIM
             (($LENGTH)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               1.)))
            ((MSETQ) |$biggerV| (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
            ((MSETQ) $OLDDIM $NEWDIM)
            ((MSETQ) |$oldStep1|
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT))
            (($PRINT) "--> Level" |$nn| "spin" |$spin| "in irrep no"
             $NYT "step" $K "new size" $OLDDIM)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
            $NYT)
           (($APPLY) $MATRIX
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             2.)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
            $NYT)
           ((|$normalize_mat_in_ZV1|)
            ((MQAPPLY ARRAY)
             ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|) $NYT)
           ((|$compute_metricV1|)
            ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             $NYT)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
            $NYT)
           ((|$compute_controvariant_red_repV1|)
            ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             $NYT)
            ((|$rep_t| ARRAY) |$nn| |$spin|)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
           (($COPYLIST)
            (($COMPUTE_REDUCIBLE_REP)
             ((MQAPPLY ARRAY) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
              $NYT)
             ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|) $NYT)))))
         T $FALSE)
        |$skip|))
      ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MCOND)
        ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
         ((|$irreplist_to_use| ARRAY) $K))
        ((MPROGN)
         (($PRINT) $K "YTab"
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
           ((|$irreplist_to_use| ARRAY) $K))
          "compute descendents")
         ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
          (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
            ((|$irreplist_to_use| ARRAY) $K)))))
        T $FALSE))
      (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) |$irreplist_to_use|)
      |$computed_irreps|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
         $FUNCTIONS) 
(MDEFPROP $CHK_NEW_BASIS
    ((LAMBDA) ((MLIST) $OLDBASIS0 |$IrrepSmallbasis00| $IRREP_LIST0)
     ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
      ((MDO) $NI00 1. NIL NIL NIL
       ((MNOT)
        (($IS)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
          |$zeromatrixSmall|)))
       ((MPROGN) (($PRINT) "ni00=" $NI00)
        (($PRINT)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
          |$zeromatrixSmall|))
        (($PRINT)
         (($IS)
          ((MEQUAL)
           ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
           |$zeromatrixSmall|)))
        ((MSETQ) $NI0 $NI00)))
      ((MSETQ) $NEWBASIS0
       ((|$IrrepSmallbasis00| ARRAY)
        (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
      ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL (($LENGTH) $IRREP_LIST0) NIL
       ((MCOND)
        ((MNOT)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $K))
          |$zeromatrixSmall|))
        ((MSETQ) $NEWBASIS0
         (($ADDROW) $NEWBASIS0
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $K))))
        T $FALSE))
      ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
       ((MPROGN)
        ((MSETQ) $TMP00
         ((|$compute_coeffs_over_basis_from_coeffsV0|)
          (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
         (($MAP) $RHS $TMP00))
        (($PRINT) "old vector no" $NV0 " is in new basis"
         ((MQAPPLY ARRAY)
          ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
        ((MCOND)
         ((MEQUAL)
          ((MQAPPLY ARRAY)
           ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
          ((MLIST)))
         (($ERROR) "MISSING an element in new basis") T $FALSE)))))
    MEXPR) 
(ADD2LNC '(($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
           $IRREP_LIST0)
         $FUNCTIONS) 
(MDEFPROP $SHOW_IRREP_RESULTS
    ((LAMBDA) ((MLIST) |$nn| |$spin| |$irreplist_to_use|)
     ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
      (($PRINT)
       "*********************************************************************")
      (($PRINT) "Level" |$nn| "spin" |$spin|)
      ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MCOND)
        ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
         ((|$irreplist_to_use| ARRAY) $K))
        ((MPROGN)
         ((MSETQ) $DIM0
          ((MPLUS) $DIM0
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
              ((|$irreplist_to_use| ARRAY) $K))
             1.))))
         (($PRINT) $K "YTab"
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
           ((|$irreplist_to_use| ARRAY) $K))
          "dim="
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             ((|$irreplist_to_use| ARRAY) $K))
            1.))))
        T
        (($PRINT) $K "YTab"
         ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
          ((|$irreplist_to_use| ARRAY) $K))
         "UNSUSED")))
      (($PRINT) "")
      (($PRINT)
       "dimension of the vector space of true tensors at level" |$nn|
       "and spin" |$spin| "is"
       (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
      (($PRINT) "---> and we can account for" $DIM0) (($PRINT) "")
      (($PRINT) "all_vector numbers"
       (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
      (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
       "spin" |$spin|
       "tensors on new small basis, i.e. the basis from irreps:")
      (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
      |$results_shown|))
    MEXPR) 
(ADD2LNC '(($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
         $FUNCTIONS) 
(MDEFPROP $TEXV
    ((LAMBDA) ((MLIST) $VEX0)
     ((MPROG) ((MLIST) |$n| |$i|)
      ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
      (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))
    MEXPR) 
(ADD2LNC '(($TEXV) $VEX0) $FUNCTIONS) 
(MDEFPROP $LATEX_YDIAGRAM
    ((LAMBDA) ((MLIST) |$YDia|)
     (($CONCAT) "\\ydiagram{"
      (($SUBSTRING) (($STRING) |$YDia|) 2.
       (($SLENGTH) (($STRING) |$YDia|)))
      "}"))
    MEXPR) 
(ADD2LNC '(($LATEX_YDIAGRAM) |$YDia|) $FUNCTIONS) 
(MDEFPROP $MYTEX1
    ((LAMBDA) ((MLIST) $EXPR0)
     ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))
    MEXPR) 
(ADD2LNC '(($MYTEX1) $EXPR0) $FUNCTIONS) 
(MDEFPROP $SPLIT_MATRIX_MAKE_LATEX
    ((LAMBDA)
     ((MLIST) $LIST_VECT00 |$nn| $SPIN0 |$Nterms_line|
      $MAKE_ONE_ALIGN_FLAG)
     ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
      ((MSETQ) $EXPR0
       (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
      ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL ((MPLUS) 0. 1.)
       NIL
       ((MPROGN)
        ((MSETQ) $NT0
         (($LENGTH) ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT)
          "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
          (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
        ((MDO) $NB_NCOL0 1. NIL NIL
         (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
         ((MPROGN)
          ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
           T $FALSE)
          ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
           T $FALSE)
          ((MCOND)
           ((MAND)
            ((MEQUAL) $NB_NCOL0
             (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
            ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
           T $FALSE)
          ((MSETQ) (($EXPR0 ARRAY) $S0)
           (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
          ((MDO) $NROW0 1. NIL NIL $NR0 NIL
           ((MDO) $NCOL0
            ((MPLUS)
             ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
              |$Nterms_line|)
             1.)
            NIL NIL (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|))
            NIL
            ((MPROGN)
             ((MSETQ) (($EXPR0 ARRAY) $S0)
              (($CONCAT) (($EXPR0 ARRAY) $S0)
               (($MYTEX1)
                ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) $NROW0
                 $NCOL0))
               "
"))
             ((MCOND)
              ((MLESSP) $NCOL0
               (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
              T $FALSE)
             ((MCOND)
              ((MAND)
               ((MEQUAL) $NCOL0
                (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
               ((MLESSP) $NROW0 $NR0))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
              T $FALSE)
             ((MCOND)
              ((MAND)
               ((MEQUAL) $NCOL0
                (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
               ((MEQUAL) $NROW0 $NR0))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
              T $FALSE)
             |$end_ncol0|)))
          ((MSETQ) (($EXPR0 ARRAY) $S0)
           (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
          ((MCOND)
           ((MAND) ((MEQUAL) $NB_NCOL0 1.)
            ((MNOT)
             ((MEQUAL) (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|))
              1.)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
           T $FALSE)
          ((MCOND)
           ((MEQUAL) $NB_NCOL0
            (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
           T $FALSE)
          ((MCOND)
           ((MLESSP) $NB_NCOL0
            (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
           ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
            ((MSETQ) (($EXPR0 ARRAY) $S0)
             (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
            T
            ((MSETQ) (($EXPR0 ARRAY) $S0)
             (($CONCAT) (($EXPR0 ARRAY) $S0)
              "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
           T $FALSE)))
        ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
         ((MSETQ) (($EXPR0 ARRAY) $S0)
          (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
         T
         ((MSETQ) (($EXPR0 ARRAY) $S0)
          (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT) (($EXPR0 ARRAY) $S0)
          "\\end{align}
} %% parbox
} %% \\myscale"))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
      ((MRETURN) $EXPR0)))
    MEXPR) 
(ADD2LNC '(($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
           |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
         $FUNCTIONS) 
(MDEFPROP $MAKE_TEX_FOR_LEVEL
    ((LAMBDA)
     ((MLIST) |$nn| |$Smin| |$Smax| |$scaling_box_value_for_T|
      $SCALING_BOX_VALUE_FOR_MATRIX $SCALING_BOX_VALUE_FOR_IRREP
      |$Nterms_line_T| |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
      |$with_S_irrep_flag|)
     ((MPROG)
      ((MCOND)
       ((MNOT)
        ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
         (($NUMBERP) |$Smax|)))
       (($ERROR) "Input parameters must be numbers") T $FALSE)
      ((MCOND) ((MLESSP) |$Smax| |$Smin|)
       (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
      ((MDO) $N 1. NIL NIL |$Smax| NIL
       (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
      ((MSETQ) |$filename|
       (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_" |$Smax|
        ".tex"))
      ((MSETQ) |$TexStream| (($OPENW) |$filename|))
      ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
       $FALSE)
      ((MCOND) |$tex_irrep_dbg|
       (($PRINTF) |$TexStream|
        "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
        $SCALING_BOX_VALUE_FOR_IRREP)
       T $FALSE)
      (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
      (($PRINTF) |$TexStream| "~%~%")
      (($PRINTF) |$TexStream|
       "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
      (($PRINTF) |$TexStream|
       "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
      (($PRINTF) |$TexStream| "\\subsection{Basis}")
      (($PRINTF) |$TexStream| "~%~%")
      ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
       ((MPROGN)
        (($PRINTF) |$TexStream|
         "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
         (($TEX1) |$nn|) (($TEX1) $S0))
        ((MDO) $K0 1. NIL NIL
         (($CEILING)
          ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
           |$Nterms_line_T|))
         NIL
         ((MPROGN) (($PRINTF) |$TexStream| "&~%")
          ((MDO) $K1
           ((MPLUS)
            ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.)) |$Nterms_line_T|) 1.)
           NIL NIL
           (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
            ((MTIMES) $K0 |$Nterms_line_T|))
           NIL
           ((MPROGN)
            ((MCOND)
             ((MGREATERP) $K1
              ((MPLUS)
               ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.)) |$Nterms_line_T|)
               1.))
             (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
            (($PRINTF) |$TexStream| "~a~%"
             (($TEX1) ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
          ((MCOND)
           ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
            ((MTIMES) $K0 |$Nterms_line_T|))
           (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T $FALSE)))
        (($PRINTF) |$TexStream|
         "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
        (($PRINTF) |$TexStream| "~%~%")))
      ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
       ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
        (($PRINTF) |$TexStream|
         "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
         24. $SPIN0)
        (($PRINTF) |$TexStream| "~%~%")
        ((MSETQ) $ANY_IRREP_PRESENT NIL)
        ((MDO) $NYT0 1. NIL NIL
         (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
         ((MSETQ) $ANY_IRREP_PRESENT
          ((MOR) $ANY_IRREP_PRESENT
           ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
            ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
             $NYT0)))))
        ((MCOND) $ANY_IRREP_PRESENT
         (($PRINTF) |$TexStream|
          "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
         T
         (($PRINTF) |$TexStream| "No irreps with spin ~a are present.
" $SPIN0))
        (($PRINTF) |$TexStream| "~%~%")
        ((MDO) $NYT0 1. NIL NIL
         (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
         ((MCOND)
          ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
           ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
          ((MPROGN)
           (($PRINTF) |$TexStream| "\\subsubsection{Irrep $ ~a $}"
            (($LATEX_YDIAGRAM)
             ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
              ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
               $NYT0))))
           (($PRINTF) |$TexStream| "~%~%")
           (($PRINTF) |$TexStream|
            "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
           ((MSETQ) $NR0
            (($LENGTH)
             ((MQAPPLY ARRAY)
              ((MQAPPLY ARRAY)
               ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0) 1.)
              3.)))
           ((MSETQ) $LIST_VECT00
            (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
           ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
            ((MPLUS) 0. 1.) NIL
            ((MPROGN)
             ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
               3.))
             ((MCOND) ((MEQUAL) |$in_Z_flag| T)
              ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
               ((|$normalize_mat_in_ZV1|) (($LIST_VECT00 ARRAY) $S0)))
              T $FALSE)))
           ((MSETQ) $LIST_LATEX_STRING0
            (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
             |$Nterms_line| NIL))
           (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%" $SPIN0)
           ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
            ((MPLUS) 0. 1.) NIL
            (($PRINTF) |$TexStream| "~a ~%~% "
             (($LIST_LATEX_STRING0 ARRAY) $S0)))
           (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%" $SPIN0)
           ((MCOND) $WITH_TENSOR_FLAG
            ((MPROGN)
             ((MSETQ) $LIST_VECT00_EXPL
              (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
             ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
              ((MPLUS) 0. 1.) NIL
              ((MPROGN)
               ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
               ((MDO) $RR0 1. NIL NIL
                (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                ((MDO) $NNTERM0 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                 NIL
                 ((MPROGN)
                  ((MSETQ) $TMP00
                   ((MTIMES)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    ((MQAPPLY ARRAY)
                     ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))
                     $NNTERM0)))
                  ((MSETQ) $TMP00 (($TEX1) $TMP00))
                  ((MCOND)
                   ((MGREATERP)
                    ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) $RR0
                     $NNTERM0)
                    0.)
                   ((MSETQ)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    (($CONCAT) "+" $TMP00))
                   T
                   ((MSETQ)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    $TMP00)))))))
             ((MSETQ) $LIST_LATEX_STRING0
              (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
               $SPIN0 4. NIL))
             (($PRINTF) |$TexStream|
              "%% begin of spin ~a with tensors~%~%" $SPIN0)
             (($PRINTF) |$TexStream|
              "The expression including explicitly the basis elements reads as follows.~%~%")
             ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
              ((MPLUS) 0. 1.) NIL
              (($PRINTF) |$TexStream| "~a ~%~% "
               (($LIST_LATEX_STRING0 ARRAY) $S0)))
             (($PRINTF) |$TexStream|
              "%% end of spin ~a with tensors ~%~%" $SPIN0))
            T $FALSE)
           ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
            ((MCOND) ((MGEQP) $SPIN0 2.)
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
              (($PRINTF) |$TexStream|
               "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
              ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
               ((MPROGN)
                (($PRINTF) |$TexStream|
                 "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                (($PRINTF) |$TexStream|
                 "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                ((MSETQ) $TMP000
                 (($TEX1)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                   ((MPLUS) $SW0 ((MMINUS) 1.)))))
                ((MSETQ) $TMP000 (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                ((MSETQ) $TMP000
                 (($REGEX_SUBST) ""
                  "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                  $TMP000))
                ((MSETQ) $TMP000
                 (($REGEX_SUBST) ""
                  "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                  $TMP000))
                (($PRINTF) |$TexStream| "~a" $TMP000)
                (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                 (($PRINTF) |$TexStream| ". ~%") T
                 (($PRINTF) |$TexStream| ", ~%"))
                (($PRINTF) |$TexStream|
                 "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                (($PRINTF) |$TexStream|
                 "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                |$end_irrep_matrixes|)))
             T $FALSE)
            T $FALSE)
           |$end_yt|)
          T $FALSE))))
      ((MCOND) |$tex_irrep_dbg|
       (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
      (($CLOSE) |$TexStream|)))
    MEXPR) 
(ADD2LNC '(($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
           |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
           $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T| |$Nterms_line|
           |$in_Z_flag| $WITH_TENSOR_FLAG |$with_S_irrep_flag|)
         $FUNCTIONS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YTab|) 
(MREMPROP '|$YTab| 'ARRAY) 
(MPUTPROP '|$YTab| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP)))))
      (((1.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1|))))
      (((2.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|))))
      (((3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|))))
      (((4.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))))
      (((5.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
         ((MLIST SIMP) |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj2| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj5|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))))
      (((6.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))))
      (((7.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
          |$jj7|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))))
      (((8.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
          |$jj7|)
         ((MLIST SIMP) |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7| |$jj8|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7| |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|) ((MLIST SIMP) |$jj8|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7|) ((MLIST SIMP) |$jj8|))))
      (((9.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8|)
         ((MLIST SIMP) |$jj9|))))
      (((10.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9| |$jj10|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9|)
         ((MLIST SIMP) |$jj10|))))
      NIL NIL NIL NIL NIL)) 
(ADD2LNC '|$YTab| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_IRREPS_TO_USE) 
(MREMPROP '$LIST_IRREPS_TO_USE 'ARRAY) 
(MPUTPROP '$LIST_IRREPS_TO_USE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) 1.)) (((1.) (MLIST SIMP) 1.))
      (((2.) (MLIST SIMP) 1. 2.)) (((3.) (MLIST SIMP) 1. 2. 3.))
      (((4.) (MLIST SIMP) 1. 2. 5. 7. 10.))
      (((5.) (MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.))
      (((6.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.))
      (((7.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13.
        14. 15.))
      (((8.) (MLIST SIMP) 1. 2. 3. 4. 5. 6.)) (((9.) (MLIST SIMP) 1.))
      (((10.) (MLIST SIMP) 1.)) NIL NIL NIL NIL NIL)) 
(ADD2LNC '$LIST_IRREPS_TO_USE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$leading_Regge|) 
(MREMPROP '|$leading_Regge| 'ARRAY) 
(MPUTPROP '|$leading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 1.)) (((1.) . 1.)) (((2.) . 1.))
      (((3.) . 1.)) (((4.) . 1.)) (((5.) . 1.)) (((6.) . 1.))
      (((7.) . 1.)) (((8.) . 1.)) (((9.) . 1.)) (((10.) . 1.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$leading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$subleading_Regge|) 
(MREMPROP '|$subleading_Regge| 'ARRAY) 
(MPUTPROP '|$subleading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 0.)) (((1.) . 0.)) (((2.) . 2.))
      (((3.) . 2.)) (((4.) . 2.)) (((5.) . 2.)) (((6.) . 2.))
      (((7.) . 2.)) (((8.) . 2.)) (((9.) . 2.)) (((10.) . 2.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$subleading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YDia|) 
(MREMPROP '|$YDia| 'ARRAY) 
(MPUTPROP '|$YDia| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) ((MLIST SIMP) 0.)))
      (((1.) (MLIST SIMP) ((MLIST SIMP) 1.)))
      (((2.) (MLIST SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1. 1.)))
      (((3.) (MLIST SIMP) ((MLIST SIMP) 3.) ((MLIST SIMP) 2. 1.)
        ((MLIST SIMP) 1. 1. 1.)))
      (((4.) (MLIST SIMP) ((MLIST SIMP) 4.) ((MLIST SIMP) 3. 1.)
        ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 2. 2.)
        ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. 1. 1.)
        ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 2. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1.)))
      (((5.) (MLIST SIMP) ((MLIST SIMP) 5.) ((MLIST SIMP) 4. 1.)
        ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.)
        ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
        ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
        ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
        ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1. 1.)))
      (((6.) (MLIST SIMP) ((MLIST SIMP) 6.) ((MLIST SIMP) 5. 1.)
        ((MLIST SIMP) 4. 2.) ((MLIST SIMP) 3. 3.)
        ((MLIST SIMP) 4. 1. 1.) ((MLIST SIMP) 3. 2. 1.)
        ((MLIST SIMP) 2. 2. 2.) ((MLIST SIMP) 3. 1. 1. 1.)
        ((MLIST SIMP) 2. 2. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1.)))
      (((7.) (MLIST SIMP) ((MLIST SIMP) 7.) ((MLIST SIMP) 6. 1.)
        ((MLIST SIMP) 5. 2.) ((MLIST SIMP) 4. 3.)
        ((MLIST SIMP) 5. 1. 1.) ((MLIST SIMP) 4. 2. 1.)
        ((MLIST SIMP) 3. 3. 1.) ((MLIST SIMP) 3. 2. 2.)
        ((MLIST SIMP) 4. 1. 1. 1.) ((MLIST SIMP) 3. 2. 1. 1.)
        ((MLIST SIMP) 2. 2. 2. 1.) ((MLIST SIMP) 3. 1. 1. 1. 1.)
        ((MLIST SIMP) 2. 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.)))
      (((8.) (MLIST SIMP) ((MLIST SIMP) 8.) ((MLIST SIMP) 7. 1.)
        ((MLIST SIMP) 6. 2.) ((MLIST SIMP) 5. 3.)
        ((MLIST SIMP) 6. 1. 1.) ((MLIST SIMP) 5. 2. 1.)))
      (((9.) (MLIST SIMP) ((MLIST SIMP) 9.) ((MLIST SIMP) 8. 1.)))
      (((10.) (MLIST SIMP) ((MLIST SIMP) 10.) ((MLIST SIMP) 9. 1.)))
      NIL NIL NIL NIL NIL)) 
(ADD2LNC '|$YDia| $ARRAYS) 
(DSKSETQ |$t| '|$t|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((2. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))))
      (((1. 0.) (MLIST SIMP))
       ((2. 1.) (MLIST SIMP) (($V SIMP) 2. |$jj1|)))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.))) NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DSKSETQ |$UpMat| '|$UpMat|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$UpMat|) 
(MREMPROP '|$UpMat| 'ARRAY) 
(MPUTPROP '|$UpMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. (((2. 2.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((2. 1.) ($MATRIX SIMP) ((MLIST SIMP) -2.)))
      (((2. 0.) ($MATRIX SIMP) ((MLIST SIMP) -10.))) NIL)) 
(ADD2LNC '|$UpMat| $ARRAYS) 
(DSKSETQ |$DownMat| '|$DownMat|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$DownMat|) 
(MREMPROP '|$DownMat| 'ARRAY) 
(MPUTPROP '|$DownMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((2. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.)))))
      (((2. 1.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.)))))
      (((2. 0.) ($MATRIX SIMP) ((MLIST SIMP) 0.))) NIL)) 
(ADD2LNC '|$DownMat| $ARRAYS) 
(DSKSETQ $EXAM_LEVEL '$EXAM_LEVEL) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((2. 2.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R3))
        ((MLIST SIMP) $%R3) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((2. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.)) 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)) ((MLIST SIMP))
        (($MATRIX SIMP) ((MLIST SIMP) -2.))))
      (((2. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP) ((MTIMES SIMP) -10. (($C SIMP) 1.)) 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)) ((MLIST SIMP))
        (($MATRIX SIMP) ((MLIST SIMP) -10.))))
      NIL)) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DSKSETQ |$Descendents| '|$Descendents|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((2. 2.) (MLIST SIMP)
        ((MLIST SIMP) 2. 2. (($MATRIX SIMP) ((MLIST SIMP) $%R3)))
        ((MLIST SIMP) 2. 1. (($MATRIX SIMP) ((MLIST SIMP) $%R3)))
        ((MLIST SIMP) 2. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R3))))))
      (((2. 1.) (MLIST SIMP)
        ((MLIST SIMP) 2. 1. (($MATRIX SIMP) ((MLIST SIMP) 0.)))
        ((MLIST SIMP) 2. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      (((2. 0.) (MLIST SIMP)
        ((MLIST SIMP) 2. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      NIL)) 
(ADD2LNC '|$Descendents| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YT_is_present|) 
(MREMPROP '|$YT_is_present| 'ARRAY) 
(MPUTPROP '|$YT_is_present| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. (((2. 2.) (MLIST SIMP) T NIL))
      (((2. 1.) (MLIST SIMP) NIL)) (((2. 0.) (MLIST SIMP) NIL)) NIL)) 
(ADD2LNC '|$YT_is_present| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis0|) 
(MREMPROP '|$IrrepSmallbasis0| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL (((2. 1.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((2. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL)) 
(ADD2LNC '|$IrrepSmallbasis0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis|) 
(MREMPROP '|$IrrepSmallbasis| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL (((2. 1.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((2. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL)) 
(ADD2LNC '|$IrrepSmallbasis| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepDescendents|) 
(MREMPROP '|$IrrepDescendents| 'ARRAY) 
(MPUTPROP '|$IrrepDescendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 3. NIL
      (((2. 2. 1.) (MLIST SIMP)
        ((MLIST SIMP) 2. 2. (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) 2. 1. (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) 2. 0.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.))))))
      (((2. 1. 1.) (MLIST SIMP)
        ((MLIST SIMP) 2. 1. (($MATRIX SIMP) ((MLIST SIMP) 0.)))
        ((MLIST SIMP) 2. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      (((2. 0. 1.) (MLIST SIMP)
        ((MLIST SIMP) 2. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))))) 
(ADD2LNC '|$IrrepDescendents| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmall|) 
(MREMPROP '|$IrrepSmall| 'ARRAY) 
(MPUTPROP '|$IrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2.
      (((2. 2.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.)))))
      NIL NIL NIL)) 
(ADD2LNC '|$IrrepSmall| $ARRAYS) 
(DSKSETQ $SCALARMATRIXP 'NIL) 
(DSKSETQ $LINEL '79.) 
(DSKSETQ $LISTCONSTVARS 'NIL) 
(DSKSETQ $KEEPFLOAT 'NIL) 
(DSKSETQ $RATPRINT 'T) 
(MDEFPROP $POLYNOMIALP (NIL $VERSION 1.) $PROPS) 
(ADD2LNC '$POLYNOMIALP $PROPS) 
(SETQ $LINENUM 251.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 

==> anc/lisp_Level_3_10/Level_2._irrep_data.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_IRREPS_TO_USE) 
(MREMPROP '$LIST_IRREPS_TO_USE 'ARRAY) 
(MPUTPROP '$LIST_IRREPS_TO_USE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) 1.)) (((1.) (MLIST SIMP) 1.))
      (((2.) (MLIST SIMP) 1. 2.)) (((3.) (MLIST SIMP) 1. 2. 3.))
      (((4.) (MLIST SIMP) 1. 2. 5. 7. 10.))
      (((5.) (MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.))
      (((6.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.))
      (((7.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13.
        14. 15.))
      (((8.) (MLIST SIMP) 1. 2. 3. 4. 5. 6.)) (((9.) (MLIST SIMP) 1.))
      (((10.) (MLIST SIMP) 1.)) NIL NIL NIL NIL NIL)) 
(ADD2LNC '$LIST_IRREPS_TO_USE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$leading_Regge|) 
(MREMPROP '|$leading_Regge| 'ARRAY) 
(MPUTPROP '|$leading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 1.)) (((1.) . 1.)) (((2.) . 1.))
      (((3.) . 1.)) (((4.) . 1.)) (((5.) . 1.)) (((6.) . 1.))
      (((7.) . 1.)) (((8.) . 1.)) (((9.) . 1.)) (((10.) . 1.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$leading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$subleading_Regge|) 
(MREMPROP '|$subleading_Regge| 'ARRAY) 
(MPUTPROP '|$subleading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 0.)) (((1.) . 0.)) (((2.) . 2.))
      (((3.) . 2.)) (((4.) . 2.)) (((5.) . 2.)) (((6.) . 2.))
      (((7.) . 2.)) (((8.) . 2.)) (((9.) . 2.)) (((10.) . 2.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$subleading_Regge| $ARRAYS) 
(DSKSETQ |$t| '|$t|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((2. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))))
      (((1. 0.) (MLIST SIMP))
       ((2. 1.) (MLIST SIMP) (($V SIMP) 2. |$jj1|)))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.))) NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DSKSETQ $EXAM_LEVEL '$EXAM_LEVEL) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((2. 2.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R3))
        ((MLIST SIMP) $%R3) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((2. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.)) 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)) ((MLIST SIMP))
        (($MATRIX SIMP) ((MLIST SIMP) -2.))))
      (((2. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP) ((MTIMES SIMP) -10. (($C SIMP) 1.)) 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)) ((MLIST SIMP))
        (($MATRIX SIMP) ((MLIST SIMP) -10.))))
      NIL)) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DSKSETQ |$Descendents| '|$Descendents|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((2. 2.) (MLIST SIMP)
        ((MLIST SIMP) 2. 2. (($MATRIX SIMP) ((MLIST SIMP) $%R3)))
        ((MLIST SIMP) 2. 1. (($MATRIX SIMP) ((MLIST SIMP) $%R3)))
        ((MLIST SIMP) 2. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R3))))))
      (((2. 1.) (MLIST SIMP)
        ((MLIST SIMP) 2. 1. (($MATRIX SIMP) ((MLIST SIMP) 0.)))
        ((MLIST SIMP) 2. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      (((2. 0.) (MLIST SIMP)
        ((MLIST SIMP) 2. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      NIL)) 
(ADD2LNC '|$Descendents| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis|) 
(MREMPROP '|$IrrepSmallbasis| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL (((2. 1.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((2. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL)) 
(ADD2LNC '|$IrrepSmallbasis| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis0|) 
(MREMPROP '|$IrrepSmallbasis0| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL (((2. 1.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((2. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL)) 
(ADD2LNC '|$IrrepSmallbasis0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmall|) 
(MREMPROP '|$IrrepSmall| 'ARRAY) 
(MPUTPROP '|$IrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2.
      (((2. 2.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.)))))
      NIL NIL NIL)) 
(ADD2LNC '|$IrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YT_is_present|) 
(MREMPROP '|$YT_is_present| 'ARRAY) 
(MPUTPROP '|$YT_is_present| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. (((2. 2.) (MLIST SIMP) T NIL))
      (((2. 1.) (MLIST SIMP) NIL)) (((2. 0.) (MLIST SIMP) NIL)) NIL)) 
(ADD2LNC '|$YT_is_present| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepDescendents|) 
(MREMPROP '|$IrrepDescendents| 'ARRAY) 
(MPUTPROP '|$IrrepDescendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 3. NIL
      (((2. 2. 1.) (MLIST SIMP)
        ((MLIST SIMP) 2. 2. (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) 2. 1. (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) 2. 0.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.))))))
      (((2. 1. 1.) (MLIST SIMP)
        ((MLIST SIMP) 2. 1. (($MATRIX SIMP) ((MLIST SIMP) 0.)))
        ((MLIST SIMP) 2. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      (((2. 0. 1.) (MLIST SIMP)
        ((MLIST SIMP) 2. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))))) 
(ADD2LNC '|$IrrepDescendents| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_2_T_UpMat_DownMat.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((2. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))))
      (((1. 0.) (MLIST SIMP))
       ((2. 1.) (MLIST SIMP) (($V SIMP) 2. |$jj1|)))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.))) NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$UpMat|) 
(MREMPROP '|$UpMat| 'ARRAY) 
(MPUTPROP '|$UpMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. (((2. 2.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((2. 1.) ($MATRIX SIMP) ((MLIST SIMP) -2.)))
      (((2. 0.) ($MATRIX SIMP) ((MLIST SIMP) -10.))) NIL)) 
(ADD2LNC '|$UpMat| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$DownMat|) 
(MREMPROP '|$DownMat| 'ARRAY) 
(MPUTPROP '|$DownMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((2. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.)))))
      (((2. 1.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.)))))
      (((2. 0.) ($MATRIX SIMP) ((MLIST SIMP) 0.))) NIL)) 
(ADD2LNC '|$DownMat| $ARRAYS) 
(DSKSETQ |$minimal_set_down_matrices| 'NIL) 
(ADD2LNC '|$minimal_set_down_matrices| $VALUES) 
(DEFPROP |$minimal_set_down_matrices| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DEFPROP |$minimal_set_down_matrices| $BOOLEAN MODE) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 

==> anc/lisp_Level_3_10/Level_2_spin_vectorspaces_splitted_into_descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$SPLIT_BASIS) 
(MREMPROP '$SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL (((2. 1.) (MLIST SIMP) ((MLIST SIMP) 1.)))
      (((2. 0.) (MLIST SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.)))) NIL)) 
(ADD2LNC '$SPLIT_BASIS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$OLD_BASIS_ON_SPLIT_BASIS) 
(MREMPROP '$OLD_BASIS_ON_SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$OLD_BASIS_ON_SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL (((2. 1.) ($MATRIX SIMP) ((MLIST SIMP) 1.)))
      (((2. 0.) ($MATRIX SIMP) ((MLIST SIMP) 2.))) NIL)) 
(ADD2LNC '$OLD_BASIS_ON_SPLIT_BASIS $ARRAYS) 

==> anc/lisp_Level_3_10/Level_2_true_tensors_Descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((2. 2.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R3))
        ((MLIST SIMP) $%R3) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((2. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.)) 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)) ((MLIST SIMP))
        (($MATRIX SIMP) ((MLIST SIMP) -2.))))
      (((2. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP) ((MTIMES SIMP) -10. (($C SIMP) 1.)) 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)) ((MLIST SIMP))
        (($MATRIX SIMP) ((MLIST SIMP) -10.))))
      NIL)) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((2. 2.) (MLIST SIMP)
        ((MLIST SIMP) 2. 2. (($MATRIX SIMP) ((MLIST SIMP) $%R3)))
        ((MLIST SIMP) 2. 1. (($MATRIX SIMP) ((MLIST SIMP) $%R3)))
        ((MLIST SIMP) 2. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R3))))))
      (((2. 1.) (MLIST SIMP)
        ((MLIST SIMP) 2. 1. (($MATRIX SIMP) ((MLIST SIMP) 0.)))
        ((MLIST SIMP) 2. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      (((2. 0.) (MLIST SIMP)
        ((MLIST SIMP) 2. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      NIL)) 
(ADD2LNC '|$Descendents| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_3._all.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($DEBUGMODE) T)) 
(ADDLABEL '$%I1) 
(DSKSETQ $%O1 'T) 
(ADDLABEL '$%O1) 
(DSKSETQ $%I2 '(($BATCH) "10_compute_scalar_basis.v1.mat")) 
(ADDLABEL '$%I2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$sc_bas_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'T) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4
         '((MDEFINE) (($COMPUTE_SCALAR_BASIS) |$n|)
           ((MPROG)
            ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N
             $M1 $M2 $N0)
            ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
            ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
            ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
            ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
            ((MDO) $N 3. NIL NIL |$n| NIL
             ((MPROGN)
              ((MSETQ) ((|$basic_S0| ARRAY) $N)
               (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
                ((MQUOTIENT) $N 2.)))
              ((MSETQ) ((|$set_S| ARRAY) $N)
               (($SETIFY) ((|$basic_S0| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "basic scalar level=" $N) T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$set_S| ARRAY) $N)) T $FALSE)
              ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
               ((MDO) $M2 $M1 NIL NIL
                (($MIN) ((MPLUS) $N ((MMINUS) 1.))
                 ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
                NIL
                ((MPROGN)
                 ((MCOND) |$sc_bas_dbg|
                  (($PRINT) "    creating scalars using p(" $M2 "," $M1
                   ")")
                  T $FALSE)
                 ((MSETQ) |$tmp_list_S|
                  (($MAKELIST)
                   ((MTIMES) (($P) $M2 $M1)
                    ((MQAPPLY ARRAY)
                     ((|$s| ARRAY)
                      ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
                     $K))
                   $K 1.
                   ((|$lenS| ARRAY)
                    ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
                 ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
                 ((MSETQ) ((|$set_S| ARRAY) $N)
                  (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
              ((MSETQ) ((|$s| ARRAY) $N)
               (($LISTIFY) ((|$set_S| ARRAY) $N)))
              ((MSETQ) ((|$lenS| ARRAY) $N)
               (($LENGTH) ((|$s| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N))
               T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$s| ARRAY) $N)) T $FALSE)))
            ((MDO) $N 1. NIL NIL |$n| NIL
             ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
              ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
            |$DONE_COMPUTING_Sn|
            ((MDO) $N0 1. NIL NIL |$n| NIL
             ((MSETQ) ((|$list_S| ARRAY) $N0)
              ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
               (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
            ((MRETURN) ((|$list_S| ARRAY) |$n|))))) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4
         '((MDEFINE SIMP) (($COMPUTE_SCALAR_BASIS) |$n|)
           ((MPROG)
            ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N
             $M1 $M2 $N0)
            ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
            ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
            ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
            ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
            ((MDO) $N 3. NIL NIL |$n| NIL
             ((MPROGN)
              ((MSETQ) ((|$basic_S0| ARRAY) $N)
               (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
                ((MQUOTIENT) $N 2.)))
              ((MSETQ) ((|$set_S| ARRAY) $N)
               (($SETIFY) ((|$basic_S0| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "basic scalar level=" $N) T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$set_S| ARRAY) $N)) T $FALSE)
              ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
               ((MDO) $M2 $M1 NIL NIL
                (($MIN) ((MPLUS) $N ((MMINUS) 1.))
                 ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
                NIL
                ((MPROGN)
                 ((MCOND) |$sc_bas_dbg|
                  (($PRINT) "    creating scalars using p(" $M2 "," $M1
                   ")")
                  T $FALSE)
                 ((MSETQ) |$tmp_list_S|
                  (($MAKELIST)
                   ((MTIMES) (($P) $M2 $M1)
                    ((MQAPPLY ARRAY)
                     ((|$s| ARRAY)
                      ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
                     $K))
                   $K 1.
                   ((|$lenS| ARRAY)
                    ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
                 ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
                 ((MSETQ) ((|$set_S| ARRAY) $N)
                  (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
              ((MSETQ) ((|$s| ARRAY) $N)
               (($LISTIFY) ((|$set_S| ARRAY) $N)))
              ((MSETQ) ((|$lenS| ARRAY) $N)
               (($LENGTH) ((|$s| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N))
               T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$s| ARRAY) $N)) T $FALSE)))
            ((MDO) $N 1. NIL NIL |$n| NIL
             ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
              ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
            |$DONE_COMPUTING_Sn|
            ((MDO) $N0 1. NIL NIL |$n| NIL
             ((MSETQ) ((|$list_S| ARRAY) $N0)
              ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
               (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
            ((MRETURN) ((|$list_S| ARRAY) |$n|))))) 
(ADDLABEL '$%O4) 
(DSKSETQ $%O5
         '"/home/igor/tex/LCSFT/maxima/10_compute_scalar_basis.v1.mat") 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($BATCH) "12_compute_tensor_basis.v3.mat")) 
(ADDLABEL '$%I6) 
(DSKSETQ $%I7 '(($DEFINE_VARIABLE) |$tensor_bas_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7 'T) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8 'NIL) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           (($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
             (($ERROR) "list_scalar_basis must be a list") T $FALSE)
            ((MCOND)
             ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
              ((MPLUS) |$n| ((MMINUS) $S)))
             (($ERROR)
              "Scalar basis computed to too low level for computing tensor basis as level"
              |$n|)
             T $FALSE)
            ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
             ((MSETQ) |$list_Ts|
              (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S
               $LIST_SCALAR_BASIS 1.))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MSETQ) |$list_Ts|
              ((MLIST)
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
                ((MPLUS) |$n| ((MMINUS) 1.))))
              ((MSETQ) |$list_Ts|
               (($MAKELIST)
                (($RATSIMP)
                 ((MTIMES)
                  ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
                  (($V) 2. (($CONCAT) |$jj| $K))))
                $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
             T $FALSE)
            ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           (($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
             (($ERROR) "list_scalar_basis must be a list") T $FALSE)
            ((MCOND)
             ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
              ((MPLUS) |$n| ((MMINUS) $S)))
             (($ERROR)
              "Scalar basis computed to too low level for computing tensor basis as level"
              |$n|)
             T $FALSE)
            ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
             ((MSETQ) |$list_Ts|
              (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S
               $LIST_SCALAR_BASIS 1.))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MSETQ) |$list_Ts|
              ((MLIST)
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
                ((MPLUS) |$n| ((MMINUS) 1.))))
              ((MSETQ) |$list_Ts|
               (($MAKELIST)
                (($RATSIMP)
                 ((MTIMES)
                  ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
                  (($V) 2. (($CONCAT) |$jj| $K))))
                $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
             T $FALSE)
            ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
            $MIN_VECTOR_LEVEL)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.)
            ((MSETQ) |$genTs0| 1.)
            ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL)
             NIL
             ((MPROGN)
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  computing basic vector stuctures up to" $S0
                "/" $S "indexes")
               T $FALSE)
              ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
              ((MSETQ) |$genTs0|
               ((MTIMES) |$genTs0|
                ((MPLUS) 1.
                 (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP))
                  $K $MIN_VECTOR_LEVEL |$n|))))
              ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T
               $FALSE)))
            ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
            ((MCOND) |$tensor_bas_dbg|
             (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T
             $FALSE)
            ((MSETQ) |$list_Ts| ((MLIST)))
            ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
             ((MPROG)
              ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
               ((MGO) |$NEXTn0|) T $FALSE)
              ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
              ((MSETQ) |$list_Ttemp| ((MLIST)))
              ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
               ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
                ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
               T
               ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")="
                |$list_Ttemp|)
               T $FALSE)
              ((MCOND) ((MLESSP) $N0 |$n|)
               ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
                ((MDOIN) $S1
                 ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
                  ((MPLUS) |$n| ((MMINUS) $N0)))
                 NIL NIL NIL NIL
                 ((MSETQ) |$list_Ts|
                  (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
               T ((MSETQ) |$list_Ts| |$list_Ttemp|))
              |$NEXTn0| |$fakenext|))
            (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
            $MIN_VECTOR_LEVEL)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.)
            ((MSETQ) |$genTs0| 1.)
            ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL)
             NIL
             ((MPROGN)
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  computing basic vector stuctures up to" $S0
                "/" $S "indexes")
               T $FALSE)
              ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
              ((MSETQ) |$genTs0|
               ((MTIMES) |$genTs0|
                ((MPLUS) 1.
                 (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP))
                  $K $MIN_VECTOR_LEVEL |$n|))))
              ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T
               $FALSE)))
            ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
            ((MCOND) |$tensor_bas_dbg|
             (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T
             $FALSE)
            ((MSETQ) |$list_Ts| ((MLIST)))
            ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
             ((MPROG)
              ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
               ((MGO) |$NEXTn0|) T $FALSE)
              ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
              ((MSETQ) |$list_Ttemp| ((MLIST)))
              ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
               ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
                ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
               T
               ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")="
                |$list_Ttemp|)
               T $FALSE)
              ((MCOND) ((MLESSP) $N0 |$n|)
               ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
                ((MDOIN) $S1
                 ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
                  ((MPLUS) |$n| ((MMINUS) $N0)))
                 NIL NIL NIL NIL
                 ((MSETQ) |$list_Ts|
                  (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
               T ((MSETQ) |$list_Ts| |$list_Ttemp|))
              |$NEXTn0| |$fakenext|))
            (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE) (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S)
           ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
            ((MSETQ) |$genT0|
             ((MTIMES)
              ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
              (($PRODUCT)
               ((MEXPT)
                ((MQUOTIENT)
                 ((MQUOTIENT) 1.
                  ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
                 ((MPLUS) 1.
                  ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
                $K)
               $K 1. ((MQUOTIENT) |$n| 2.))))
            ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S)
           ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
            ((MSETQ) |$genT0|
             ((MTIMES)
              ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
              (($PRODUCT)
               ((MEXPT)
                ((MQUOTIENT)
                 ((MQUOTIENT) 1.
                  ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
                 ((MPLUS) 1.
                  ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
                $K)
               $K 1. ((MQUOTIENT) |$n| 2.))))
            ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE)
           (($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
           ((MPROG) ((MLIST) |$lenT0| $GENF0)
            ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
            ((MSETQ) $GENF0
             (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
            ((MCOND)
             ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
             (($ERROR) "basis has the wrong dimension!!") T
             (($PRINT) "basis has" |$lenT0|
              "elements and is the right dimension!!"))
            ((MRETURN) T)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP)
           (($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
           ((MPROG) ((MLIST) |$lenT0| $GENF0)
            ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
            ((MSETQ) $GENF0
             (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
            ((MCOND)
             ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
             (($ERROR) "basis has the wrong dimension!!") T
             (($PRINT) "basis has" |$lenT0|
              "elements and is the right dimension!!"))
            ((MRETURN) T)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%O13
         '"/home/igor/tex/LCSFT/maxima/12_compute_tensor_basis.v3.mat") 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14 '(($BATCH) "20_boost.v7.mat")) 
(ADDLABEL '$%I14) 
(DSKSETQ $%I15 '(($LOAD) "combinatorics")) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '"/usr/share/maxima/5.45.1/share/combinatorics/combinatorics.lisp") 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16 '(($DEFINE_VARIABLE) |$dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16 'NIL) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '(($DEFINE_VARIABLE) |$boost_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%I18
         '((MDEFINE) (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T
             $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MSETQ) $TERMS ((MLIST)))
            ((MDO) $NT 1. NIL NIL
             (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
             ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND)
               ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    true onj make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
                  ((MSETQ) $T0 (($INPART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%I18) 
(DSKSETQ $%O18
         '((MDEFINE SIMP) (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T
             $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MSETQ) $TERMS ((MLIST)))
            ((MDO) $NT 1. NIL NIL
             (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
             ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND)
               ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    true onj make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
                  ((MSETQ) $T0 (($INPART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MDEFINE) ((|$make_list_from_monomialV0|) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
             ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
              ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
             T
             ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
              ((MSETQ) $MONOMIAL0 $MONOMIAL)))
            ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
                  ((MSETQ) $T0 (($PART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19
         '((MDEFINE SIMP) ((|$make_list_from_monomialV0|) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
             ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
              ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
             T
             ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
              ((MSETQ) $MONOMIAL0 $MONOMIAL)))
            ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
                  ((MSETQ) $T0 (($PART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20
         '((MDEFINE) (($REORDER) |$x| |$Nmax|)
           ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
            ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
             ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
              ((MSETQ) |$x0|
               (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1))
                |$x0|))))
            ((MRETURN) |$x0|)))) 
(ADDLABEL '$%I20) 
(DSKSETQ $%O20
         '((MDEFINE SIMP) (($REORDER) |$x| |$Nmax|)
           ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
            ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
             ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
              ((MSETQ) |$x0|
               (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1))
                |$x0|))))
            ((MRETURN) |$x0|)))) 
(ADDLABEL '$%O20) 
(DSKSETQ $%I21
         '((MDEFINE) (($EXCHANGE) $POLY $INDEX1 $INDEX2)
           ((MPROG) ((MLIST) $TMP)
            ((MSETQ) $TMP
             (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
              (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
            ((MSETQ) $TMP
             (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
              (($EV) ((MEQUAL) $ASDFG $INDEX1))))
            ((MRETURN) $TMP)))) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21
         '((MDEFINE SIMP) (($EXCHANGE) $POLY $INDEX1 $INDEX2)
           ((MPROG) ((MLIST) $TMP)
            ((MSETQ) $TMP
             (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
              (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
            ((MSETQ) $TMP
             (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
              (($EV) ((MEQUAL) $ASDFG $INDEX1))))
            ((MRETURN) $TMP)))) 
(ADDLABEL '$%O21) 
(DSKSETQ $%O23 '"/home/igor/tex/LCSFT/maxima/20_boost.v7.mat") 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($BATCH) "22_boost_increasing.v2.mat")) 
(ADDLABEL '$%I24) 
(DSKSETQ $%I25
         '((MCOND) ((MNOT) ((MEQUAL) |$boost_loaded| T))
           (($ERROR) "boost file must be loaded!") T $FALSE)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$incr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27
         '((MDEFINE) (($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3|
             |$var_C2| |$var_C01| |$var_C00| |$var_C000| |$var_C001|
             |$var_C0000| |$var_C0001| $T $N1T $N2T)
            (($PRINT) "  var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
            ((MDOIN) $T $LIST_P NIL NIL NIL NIL
             ((MSETQ) |$var_C1|
              ((MPLUS) |$var_C1|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_ONE_COUPLE) $T)))))
            ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T
             $FALSE)
            ((MSETQ) |$var_C01| 0.)
            ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
             ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
              ((MSETQ) |$var_C01|
               ((MPLUS) |$var_C01|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
             $FALSE)
            ((MSETQ) |$var_C000| 0.)
            ((MDOIN) $T $LIST_V NIL NIL NIL NIL
             ((MSETQ) |$var_C000|
              ((MPLUS) |$var_C000|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_VECTOR) $T)))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  same vector :" |$var_C000|) T $FALSE)
            ((MSETQ) |$var_C001| 0.)
            ((MDO) $N1T 1. NIL NIL $LLV NIL
             ((MDO) $N2T 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_C001|
               ((MPLUS) |$var_C001|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  vector pair:" |$var_C001|) T $FALSE)
            ((MRETURN)
             (($EV)
              ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27
         '((MDEFINE SIMP)
           (($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3|
             |$var_C2| |$var_C01| |$var_C00| |$var_C000| |$var_C001|
             |$var_C0000| |$var_C0001| $T $N1T $N2T)
            (($PRINT) "  var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
            ((MDOIN) $T $LIST_P NIL NIL NIL NIL
             ((MSETQ) |$var_C1|
              ((MPLUS) |$var_C1|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_ONE_COUPLE) $T)))))
            ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T
             $FALSE)
            ((MSETQ) |$var_C01| 0.)
            ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
             ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
              ((MSETQ) |$var_C01|
               ((MPLUS) |$var_C01|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
             $FALSE)
            ((MSETQ) |$var_C000| 0.)
            ((MDOIN) $T $LIST_V NIL NIL NIL NIL
             ((MSETQ) |$var_C000|
              ((MPLUS) |$var_C000|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_VECTOR) $T)))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  same vector :" |$var_C000|) T $FALSE)
            ((MSETQ) |$var_C001| 0.)
            ((MDO) $N1T 1. NIL NIL $LLV NIL
             ((MDO) $N2T 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_C001|
               ((MPLUS) |$var_C001|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  vector pair:" |$var_C001|) T $FALSE)
            ((MRETURN)
             (($EV)
              ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28
         '((MDEFINE) (($VARIATION_ONE_COUPLE) $PP)
           ((MPROG) ((MLIST) $N1 $N2 $VAR00)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    single p - keep p:" $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.)) ((MSETQ) $VAR00 0.)
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N2)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
                $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES)
               ((MPLUS)
                ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
                 ((MPLUS) $N1 $N2))
                $N1 $N2)
               (($V) ((MPLUS) $N1 $N2) $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N1 ((MMINUS) 1.)))
               (($V) $N2 $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N2 ((MMINUS) 1.)))
               (($V) $N1 $I))))
            ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
            ((MRETURN) $VAR00)))) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28
         '((MDEFINE SIMP) (($VARIATION_ONE_COUPLE) $PP)
           ((MPROG) ((MLIST) $N1 $N2 $VAR00)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    single p - keep p:" $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.)) ((MSETQ) $VAR00 0.)
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N2)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
                $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES)
               ((MPLUS)
                ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
                 ((MPLUS) $N1 $N2))
                $N1 $N2)
               (($V) ((MPLUS) $N1 $N2) $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N1 ((MMINUS) 1.)))
               (($V) $N2 $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N2 ((MMINUS) 1.)))
               (($V) $N1 $I))))
            ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
            ((MRETURN) $VAR00)))) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29
         '((MDEFINE) (($VARIATION_TWO_PAIRS) $PP $QQ)
           ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR11 0.)
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N1
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                  (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                  (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N1 $M2) $N2)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N2
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
                  (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
                  (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N2 $M2) $N1)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
            ((MSETQ) $VAR11
             (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
            ((MRETURN) $VAR11)))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29
         '((MDEFINE SIMP) (($VARIATION_TWO_PAIRS) $PP $QQ)
           ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR11 0.)
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N1
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                  (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                  (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N1 $M2) $N2)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N2
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
                  (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
                  (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N2 $M2) $N1)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
            ((MSETQ) $VAR11
             (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
            ((MRETURN) $VAR11)))) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE) (($VARIATION_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VAR000)
            ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.)) ((MSETQ) $VAR000 0.)
            ((MSETQ) $VAR000
             ((MPLUS) $VAR000
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MRETURN) $VAR000)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP) (($VARIATION_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VAR000)
            ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.)) ((MSETQ) $VAR000 0.)
            ((MSETQ) $VAR000
             ((MPLUS) $VAR000
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MRETURN) $VAR000)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE) (($VARIATION_VECTOR_PAIR) $VV $QQ)
           ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->"
              $QQ)
             T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR001 0.)
            ((MSETQ) $VAR001
             ((MTIMES) ((MMINUS) $N1)
              ((MPLUS)
               ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
               ((MMINUS)
                ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
               ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
               ((MTIMES) ((MMINUS) (($V) $M1 $I))
                (($V) ((MPLUS) $N1 $M2) $J1)))))
            ((MRETURN) $VAR001)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP) (($VARIATION_VECTOR_PAIR) $VV $QQ)
           ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->"
              $QQ)
             T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR001 0.)
            ((MSETQ) $VAR001
             ((MTIMES) ((MMINUS) $N1)
              ((MPLUS)
               ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
               ((MMINUS)
                ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
               ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
               ((MTIMES) ((MMINUS) (($V) $M1 $I))
                (($V) ((MPLUS) $N1 $M2) $J1)))))
            ((MRETURN) $VAR001)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32 '((MSETQ) $OLDLINEL $LINEL)) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32 '79.) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33 '((MSETQ) $LINEL 120.)) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33 '120.) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTdown| |$listTup| $INDEXESUP)
           ((MPROG)
            ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
             $TMPCOEFF0)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$listTdown|))
              ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
             (($ERROR) "listTdown must be a non empty list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
             ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
             $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
            ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_INCREASING_VARIATION)
                ((|$listTdown| ARRAY) $NEDOWN0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
               ((MPROGN)
                ((MSETQ) $TMP0
                 (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|))
                  $TMP0))
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    PROPER JJ ->" $TMP0) T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
                  (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
                 T $FALSE)
                ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
                 ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      up basis el" $NUP0 "->"
                    ((|$listTup| ARRAY) $NUP0))
                   T $FALSE)
                  ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
                   ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
                    ((MPROGN)
                     ((MSETQ) $INP0
                      ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                       ((|$listTup| ARRAY) $NUP0)))
                     ((MCOND)
                      (($NUMBERP)
                       (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                      ((MPROGN)
                       ((MCOND) |$incr_dbg|
                        (($PRINT) "      ratio"
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))
                        T $FALSE)
                       ((MSETQ) $TMPCOEFF0
                        ((MPLUS) $TMPCOEFF0
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))))
                      T $FALSE)))
                   T
                   ((MPROGN)
                    ((MCOND) |$incr_dbg|
                     (($PRINT) "    only term in PROPER JJ" $TMP0) T
                     $FALSE)
                    ((MCOND)
                     (($NUMBERP)
                      (($RATSIMP)
                       (($EV)
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                        ((MEQUAL) $D 24.))))
                     ((MPROGN)
                      ((MCOND) |$incr_dbg|
                       (($PRINT) "      1 term ratio"
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                       T $FALSE)
                      ((MSETQ) $TMPCOEFF0
                       ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
                     T $FALSE)))
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                  ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0)
                   $TMPCOEFF0))))
               T $FALSE)))
            ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTdown| |$listTup| $INDEXESUP)
           ((MPROG)
            ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
             $TMPCOEFF0)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$listTdown|))
              ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
             (($ERROR) "listTdown must be a non empty list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
             ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
             $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
            ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_INCREASING_VARIATION)
                ((|$listTdown| ARRAY) $NEDOWN0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
               ((MPROGN)
                ((MSETQ) $TMP0
                 (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|))
                  $TMP0))
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    PROPER JJ ->" $TMP0) T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
                  (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
                 T $FALSE)
                ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
                 ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      up basis el" $NUP0 "->"
                    ((|$listTup| ARRAY) $NUP0))
                   T $FALSE)
                  ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
                   ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
                    ((MPROGN)
                     ((MSETQ) $INP0
                      ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                       ((|$listTup| ARRAY) $NUP0)))
                     ((MCOND)
                      (($NUMBERP)
                       (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                      ((MPROGN)
                       ((MCOND) |$incr_dbg|
                        (($PRINT) "      ratio"
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))
                        T $FALSE)
                       ((MSETQ) $TMPCOEFF0
                        ((MPLUS) $TMPCOEFF0
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))))
                      T $FALSE)))
                   T
                   ((MPROGN)
                    ((MCOND) |$incr_dbg|
                     (($PRINT) "    only term in PROPER JJ" $TMP0) T
                     $FALSE)
                    ((MCOND)
                     (($NUMBERP)
                      (($RATSIMP)
                       (($EV)
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                        ((MEQUAL) $D 24.))))
                     ((MPROGN)
                      ((MCOND) |$incr_dbg|
                       (($PRINT) "      1 term ratio"
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                       T $FALSE)
                      ((MSETQ) $TMPCOEFF0
                       ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
                     T $FALSE)))
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                  ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0)
                   $TMPCOEFF0))))
               T $FALSE)))
            ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35 '((MSETQ) $LINEL $OLDLINEL)) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35 '79.) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($MAKE_INCREASING_VARIATION) |$s0|)
           ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
            (($PRINT) "S0=" |$s0|)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
             ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
              ((MPROGN)
               ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
               ((MSETQ) |$Var|
                ((MPLUS) |$Var|
                 (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
             T
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
              ((MSETQ) |$Var|
               ((MPLUS) |$Var|
                (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
            ((MRETURN) |$Var|)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($MAKE_INCREASING_VARIATION) |$s0|)
           ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
            (($PRINT) "S0=" |$s0|)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
             ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
              ((MPROGN)
               ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
               ((MSETQ) |$Var|
                ((MPLUS) |$Var|
                 (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
             T
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
              ((MSETQ) |$Var|
               ((MPLUS) |$Var|
                (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
            ((MRETURN) |$Var|)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '(($DEFINE_VARIABLE) |$increase_indexes_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37 'T) 
(ADDLABEL '$%O37) 
(DSKSETQ $%O38
         '"/home/igor/tex/LCSFT/maxima/22_boost_increasing.v2.mat") 
(ADDLABEL '$%O38) 
(DSKSETQ $%I39
         '((MCOND) ((MNOT) ((MEQUAL) |$increase_indexes_loaded| T))
           (($ERROR) "Error loading 22_boost_increasing") T $FALSE)) 
(ADDLABEL '$%I39) 
(DSKSETQ $%O39 'NIL) 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40 '(($BATCH) "24_boost_decreasing.v4.mat")) 
(ADDLABEL '$%I40) 
(DSKSETQ $%I41
         '((MCOND) ((MNOT) ((MEQUAL) |$boost_loaded| T))
           (($ERROR) "boost file must be loaded!") T $FALSE)) 
(ADDLABEL '$%I41) 
(DSKSETQ $%O41 'NIL) 
(ADDLABEL '$%O41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$decr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) |$high_decr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 'NIL) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv|
             |$var_Cvp| $N1V $N2V $N1T $N2P)
            (($PRINT) "  decreasing var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MSETQ) |$var_Cv|
              ((MPLUS) |$var_Cv|
               ((MTIMES)
                ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                 (($LIST_V ARRAY) $N1V))
                (($DECREASING_VARIATION_ONE_VECTOR)
                 (($LIST_V ARRAY) $N1V))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T
             $FALSE)
            ((MSETQ) |$var_Cvv| 0.)
            ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
             ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
              ((MSETQ) |$var_Cvv|
               ((MPLUS) |$var_Cvv|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_V ARRAY) $N2V))
                 (($DECREASING_VARIATION_TWO_VECTORS)
                  (($LIST_V ARRAY) $N1V) (($LIST_V ARRAY) $N2V)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T
             $FALSE)
            ((MSETQ) |$var_Cvp| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MDO) $N2P 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_Cvp|
               ((MPLUS) |$var_Cvp|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_P ARRAY) $N2P))
                 (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
                  (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector one pair -> pair:"
              |$var_Cvv|)
             T $FALSE)
            ((MRETURN)
             (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP)
           (($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv|
             |$var_Cvp| $N1V $N2V $N1T $N2P)
            (($PRINT) "  decreasing var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MSETQ) |$var_Cv|
              ((MPLUS) |$var_Cv|
               ((MTIMES)
                ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                 (($LIST_V ARRAY) $N1V))
                (($DECREASING_VARIATION_ONE_VECTOR)
                 (($LIST_V ARRAY) $N1V))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T
             $FALSE)
            ((MSETQ) |$var_Cvv| 0.)
            ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
             ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
              ((MSETQ) |$var_Cvv|
               ((MPLUS) |$var_Cvv|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_V ARRAY) $N2V))
                 (($DECREASING_VARIATION_TWO_VECTORS)
                  (($LIST_V ARRAY) $N1V) (($LIST_V ARRAY) $N2V)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T
             $FALSE)
            ((MSETQ) |$var_Cvp| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MDO) $N2P 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_Cvp|
               ((MPLUS) |$var_Cvp|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_P ARRAY) $N2P))
                 (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
                  (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector one pair -> pair:"
              |$var_Cvv|)
             T $FALSE)
            ((MRETURN)
             (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) (($DECREASING_VARIATION_ONE_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VARV)
            ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $VARV
             ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
              (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
               ((MQUOTIENT) $N1 2.))))
            ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
             ((MSETQ) $VARV
              ((MPLUS) $VARV
               ((MMINUS)
                ((MTIMES)
                 ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
                 (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
             T $FALSE)
            ((MRETURN) (($RATEXPAND) $VARV))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) (($DECREASING_VARIATION_ONE_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VARV)
            ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $VARV
             ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
              (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
               ((MQUOTIENT) $N1 2.))))
            ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
             ((MSETQ) $VARV
              ((MPLUS) $VARV
               ((MMINUS)
                ((MTIMES)
                 ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
                 (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
             T $FALSE)
            ((MRETURN) (($RATEXPAND) $VARV))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($DECREASING_VARIATION_TWO_VECTORS) $VV $WW)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
            ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $WW 1.))
            ((MSETQ) $J2 (($PART) $WW 2.))
            ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
             ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
             ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
            ((MSETQ) $VARVV
             ((MPLUS)
              ((MTIMES)
               ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2)
                ((MPLUS) $N1 $N2))
               $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($V) ((MPLUS) $N1 $N2) $J2))
              ((MTIMES) $N1 ((%DEL) $I $J2)
               (($V) ((MPLUS) $N1 $N2) $J1))))
            ((MRETURN) $VARVV)))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($DECREASING_VARIATION_TWO_VECTORS) $VV $WW)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
            ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $WW 1.))
            ((MSETQ) $J2 (($PART) $WW 2.))
            ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
             ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
             ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
            ((MSETQ) $VARVV
             ((MPLUS)
              ((MTIMES)
               ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2)
                ((MPLUS) $N1 $N2))
               $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($V) ((MPLUS) $N1 $N2) $J2))
              ((MTIMES) $N1 ((%DEL) $I $J2)
               (($V) ((MPLUS) $N1 $N2) $J1))))
            ((MRETURN) $VARVV)))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE)
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
            ((MCOND) |$decr_dbg|
             (($PRINT) "    one v one p into p" $VV $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $PP 1.))
            ((MSETQ) $N3 (($PART) $PP 2.))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) ((MPLUS) $N1 $N2) $N3)))
             T
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) $N3 ((MPLUS) $N1 $N2)))))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) ((MPLUS) $N1 $N3) $N2))))
             T
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) $N2 ((MPLUS) $N1 $N3))))))
            ((MRETURN) $VARVP)))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP)
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
            ((MCOND) |$decr_dbg|
             (($PRINT) "    one v one p into p" $VV $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $PP 1.))
            ((MSETQ) $N3 (($PART) $PP 2.))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) ((MPLUS) $N1 $N2) $N3)))
             T
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) $N3 ((MPLUS) $N1 $N2)))))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) ((MPLUS) $N1 $N3) $N2))))
             T
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) $N2 ((MPLUS) $N1 $N3))))))
            ((MRETURN) $VARVP)))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MDEFINE)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1
             $INDEXESDOWN2 $TMP_LISTUP)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
            ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T
             $FALSE)
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              (($MAP) "="
               (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
               $INDEXESDOWN1)
              $K 1. $SPIN0))
            ((MCOND)
             ((MAND) $MINIMALDELTASET_FLAG
              ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
             ((MSETQ) $SPIN0 2.) T $FALSE)
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
               ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MDEFINE SIMP)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1
             $INDEXESDOWN2 $TMP_LISTUP)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
            ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T
             $FALSE)
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              (($MAP) "="
               (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
               $INDEXESDOWN1)
              $K 1. $SPIN0))
            ((MCOND)
             ((MAND) $MINIMALDELTASET_FLAG
              ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
             ((MSETQ) $SPIN0 2.) T $FALSE)
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
               ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49
         '((MDEFINE)
           ((|$compute_decreasing_variation_in_matricial_formV0|)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0|)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K)))
              $K 1. $SPIN0))
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS)
                 ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
                  ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MCOND) $MINIMALDELTASET_FLAG
             ((MCOND) ((MGREATERP) $SPIN0 1.)
              ((MPROGN)
               ((MSETQ) $LIST_DEL
                ((MLIST) (($LIST_DEL1 ARRAY) 1.)
                 (($LIST_DEL2 ARRAY) 1.)))
               ((MSETQ) $LIST_SUB
                ((MLIST) (($LIST_SUB1 ARRAY) 1.)
                 (($LIST_SUB2 ARRAY) 1.))))
              T
              ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
               ((MSETQ) $LIST_SUB $LIST_SUB1)))
             T
             ((MPROGN)
              ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
              ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49
         '((MDEFINE SIMP)
           ((|$compute_decreasing_variation_in_matricial_formV0|)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0|)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K)))
              $K 1. $SPIN0))
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS)
                 ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
                  ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MCOND) $MINIMALDELTASET_FLAG
             ((MCOND) ((MGREATERP) $SPIN0 1.)
              ((MPROGN)
               ((MSETQ) $LIST_DEL
                ((MLIST) (($LIST_DEL1 ARRAY) 1.)
                 (($LIST_DEL2 ARRAY) 1.)))
               ((MSETQ) $LIST_SUB
                ((MLIST) (($LIST_SUB1 ARRAY) 1.)
                 (($LIST_SUB2 ARRAY) 1.))))
              T
              ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
               ((MSETQ) $LIST_SUB $LIST_SUB1)))
             T
             ((MPROGN)
              ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
              ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50
         '(($DEFINE_VARIABLE) |$decrease_indexes_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 'T) 
(ADDLABEL '$%O50) 
(DSKSETQ $%O51
         '"/home/igor/tex/LCSFT/maxima/24_boost_decreasing.v4.mat") 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MCOND) ((MNOT) ((MEQUAL) |$decrease_indexes_loaded| T))
           (($ERROR) "Error loading 24_boost_decreasing") T $FALSE)) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52 'NIL) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53 '(($BATCH) "30_compute_tensors.v2.mat")) 
(ADDLABEL '$%I53) 
(DSKSETQ $%I54 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54 'NIL) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55 '(($DEFINE_VARIABLE) |$compute_tensor_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55 'T) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($COMPUTE_TENSOR) |$coeffMatTs|)
           ((MPROG)
            ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS
             $ALL_EQS $SOL0)
            ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
            ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
            ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
            ((MSETQ) $ALL_MATRIX_EQS
             ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
              (($TRANSPOSE) (($MATRIX) $LIST_C0))))
            ((MSETQ) $ALL_EQS
             (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.)
              $K 1. (($LENGTH) $ALL_MATRIX_EQS)))
            ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
            ((MRETURN)
             ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST
              |$coeffMatTs|))))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($COMPUTE_TENSOR) |$coeffMatTs|)
           ((MPROG)
            ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS
             $ALL_EQS $SOL0)
            ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
            ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
            ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
            ((MSETQ) $ALL_MATRIX_EQS
             ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
              (($TRANSPOSE) (($MATRIX) $LIST_C0))))
            ((MSETQ) $ALL_EQS
             (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.)
              $K 1. (($LENGTH) $ALL_MATRIX_EQS)))
            ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
            ((MRETURN)
             ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST
              |$coeffMatTs|))))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE)
           (($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
           ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
             (($ERROR)
              "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
              $S)
             T $FALSE)
            ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
            ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
             (($ERROR) "listDownNs must be a list of down matrices") T
             $FALSE)
            ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
             (($ERROR) "listDownNs must be a list of at least" $S
              "down matrices")
             T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S))
               |$dimTNs|))
             (($ERROR) "dimension of listDownNs[" $S
              "] must match that of CoeffTNs")
             T $FALSE)
            ((MSETQ) |$coeffImageTNs|
             (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
            ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
             ((MLIST) |$nn| $S |$CoeffTNs|))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
              ((MLIST) |$nn| $S0
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.)) 3.)
                ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
            ((MRETURN) (($REVERSE) |$coeffImageTNs|))))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP)
           (($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
           ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
             (($ERROR)
              "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
              $S)
             T $FALSE)
            ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
            ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
             (($ERROR) "listDownNs must be a list of down matrices") T
             $FALSE)
            ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
             (($ERROR) "listDownNs must be a list of at least" $S
              "down matrices")
             T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S))
               |$dimTNs|))
             (($ERROR) "dimension of listDownNs[" $S
              "] must match that of CoeffTNs")
             T $FALSE)
            ((MSETQ) |$coeffImageTNs|
             (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
            ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
             ((MLIST) |$nn| $S |$CoeffTNs|))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
              ((MLIST) |$nn| $S0
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.)) 3.)
                ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
            ((MRETURN) (($REVERSE) |$coeffImageTNs|))))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '(($DEFINE_VARIABLE) |$compute_tensors_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58 'T) 
(ADDLABEL '$%O58) 
(DSKSETQ $%O59
         '"/home/igor/tex/LCSFT/maxima/30_compute_tensors.v2.mat") 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MCOND) ((MNOT) ((MEQUAL) |$compute_tensors_loaded| T))
           (($ERROR) "Error loading 30_compute_tensors") T $FALSE)) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60 'NIL) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '(($BATCH)
           "80_functions_for_automatically_compute_tensors.v2.mat")) 
(ADDLABEL '$%I61) 
(DSKSETQ $%I62
         '((MCOND) ((MNOT) ((MEQUAL) |$compute_tensors_loaded| T))
           (($ERROR) "30_compute_tensors must be batch-ed") T $FALSE)) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62 'NIL) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63 '(($DEFINE_VARIABLE) |$tensor_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63 'T) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '(($DEFINE_VARIABLE) |$minimal_set_down_matrices| NIL
           $BOOLEAN)) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64 'NIL) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65
         '((MDEFINE) (($COMPUTE_DECREASING_MATRICES) |$n| $SS)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0
             $INDEXES0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
                "possible scalar terms from level 0  level" |$n|)
               T $FALSE))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T
               $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  -> chk part 0="
                (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
               T $FALSE)
              ((MCOND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MPROGN)
                ((MSETQ) |$list_Ts|
                 (($COMPUTE_TENSOR_BASIS) |$n| $S0
                  ((|$list_S| ARRAY) |$n|)))
                ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  there are" |$lenTs| "tensors with" $SS
                  "indexes at level" |$n|)
                 T $FALSE)
                ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
                ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
               T
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) " -> already done") T $FALSE))))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
               |$DownMat|))
             ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
                |$DownMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
               ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
                (($COPYLIST)
                 (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
                  ((|$t| ARRAY) |$n| $S0)
                  ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.)))
                  $INDEXES0 |$minimal_set_down_matrices|))))
              T $FALSE))
            |$done_decreasing| ((MRETURN) T)))) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65
         '((MDEFINE SIMP) (($COMPUTE_DECREASING_MATRICES) |$n| $SS)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0
             $INDEXES0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
                "possible scalar terms from level 0  level" |$n|)
               T $FALSE))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T
               $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  -> chk part 0="
                (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
               T $FALSE)
              ((MCOND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MPROGN)
                ((MSETQ) |$list_Ts|
                 (($COMPUTE_TENSOR_BASIS) |$n| $S0
                  ((|$list_S| ARRAY) |$n|)))
                ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  there are" |$lenTs| "tensors with" $SS
                  "indexes at level" |$n|)
                 T $FALSE)
                ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
                ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
               T
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) " -> already done") T $FALSE))))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
               |$DownMat|))
             ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
                |$DownMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
               ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
                (($COPYLIST)
                 (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
                  ((|$t| ARRAY) |$n| $S0)
                  ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.)))
                  $INDEXES0 |$minimal_set_down_matrices|))))
              T $FALSE))
            |$done_decreasing| ((MRETURN) T)))) 
(ADDLABEL '$%O65) 
(DSKSETQ $%I66
         '((MDEFINE) (($COMPUTE_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
               |$UpMat|))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.))
             NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.)
                |$UpMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1.
                 ((MPLUS) $S0 1.)))
               ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
                (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                 ((|$t| ARRAY) |$n| $S0)
                 ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.)) $INDEXES0)))
              T $FALSE))
            |$done_increasing|))) 
(ADDLABEL '$%I66) 
(DSKSETQ $%O66
         '((MDEFINE SIMP) (($COMPUTE_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
               |$UpMat|))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.))
             NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.)
                |$UpMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1.
                 ((MPLUS) $S0 1.)))
               ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
                (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                 ((|$t| ARRAY) |$n| $S0)
                 ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.)) $INDEXES0)))
              T $FALSE))
            |$done_increasing|))) 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MDEFINE)
           (($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             ((MAND) ((MEQUAL) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
               |$UpMat|))
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
              ((MSETQ) $INDEXES0
               (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
              ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
               (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                ((|$t| ARRAY) |$n| $S)
                ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEXES0)))
             T $FALSE)
            |$done_single_level_increasing|))) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67
         '((MDEFINE SIMP)
           (($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             ((MAND) ((MEQUAL) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
               |$UpMat|))
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
              ((MSETQ) $INDEXES0
               (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
              ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
               (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                ((|$t| ARRAY) |$n| $S)
                ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEXES0)))
             T $FALSE)
            |$done_single_level_increasing|))) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68
         '((MDEFINE)
           (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
           ((MPROG) ((MLIST) $S0 |$tmpCV|)
            (($COMPUTE_DECREASING_MATRICES) |$n| $S)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
             T
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MPROGN)
              ((MSETQ) |$tmpCV|
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|))
                 3.)
                ((MQAPPLY ARRAY)
                 ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.)) 1.)))
              ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
              ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
               ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T
               $FALSE)
              ((MSETQ) |$Descendents0|
               (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
            |$done_descendents| ((MRETURN) |$Descendents0|)))) 
(ADDLABEL '$%I68) 
(DSKSETQ $%O68
         '((MDEFINE SIMP)
           (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
           ((MPROG) ((MLIST) $S0 |$tmpCV|)
            (($COMPUTE_DECREASING_MATRICES) |$n| $S)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
             T
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MPROGN)
              ((MSETQ) |$tmpCV|
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|))
                 3.)
                ((MQAPPLY ARRAY)
                 ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.)) 1.)))
              ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
              ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
               ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T
               $FALSE)
              ((MSETQ) |$Descendents0|
               (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
            |$done_descendents| ((MRETURN) |$Descendents0|)))) 
(ADDLABEL '$%O68) 
(DSKSETQ $%I69
         '((MDEFINE)
           (($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs|
             $INDEX_SP1 |$CoeffVec0|)
            ((MCOND) ((MGREATERP) $S |$n|)
             ((MPROGN)
              (($PRINT) "indexes" $S "> level" |$n|
               "==> NOTHING TO DO")
              ((MRETURN)))
             T $FALSE)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
             ((MCOND)
              ((MAND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MLEQP) $S0 |$n|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
            ((MSETQ) $INDEX_SP1
             (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
            ((MCOND)
             ((MAND) ((MLESSP) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
              (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
               ((|$t| ARRAY) |$n| $S)
               ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEX_SP1))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T
               $FALSE)
              ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
               (($ZEROMATRIX) 1. 1.)))
             T $FALSE)
            ((MCOND) |$compute_tensor_dbg|
             (($PRINT) "Computing the true tensors for N=" |$n| "s="
              $S)
             T $FALSE)
            ((MCOND) (($NUMBERP) $D)
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
             T
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing the descendents for N=" |$n| "s="
                $S)
               T $FALSE)
              ((MSETQ) |$CoeffVec0|
               (($EV)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
              ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
               (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
             T $FALSE)
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
             ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69
         '((MDEFINE SIMP)
           (($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs|
             $INDEX_SP1 |$CoeffVec0|)
            ((MCOND) ((MGREATERP) $S |$n|)
             ((MPROGN)
              (($PRINT) "indexes" $S "> level" |$n|
               "==> NOTHING TO DO")
              ((MRETURN)))
             T $FALSE)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
             ((MCOND)
              ((MAND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MLEQP) $S0 |$n|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
            ((MSETQ) $INDEX_SP1
             (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
            ((MCOND)
             ((MAND) ((MLESSP) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
              (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
               ((|$t| ARRAY) |$n| $S)
               ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEX_SP1))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T
               $FALSE)
              ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
               (($ZEROMATRIX) 1. 1.)))
             T $FALSE)
            ((MCOND) |$compute_tensor_dbg|
             (($PRINT) "Computing the true tensors for N=" |$n| "s="
              $S)
             T $FALSE)
            ((MCOND) (($NUMBERP) $D)
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
             T
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing the descendents for N=" |$n| "s="
                $S)
               T $FALSE)
              ((MSETQ) |$CoeffVec0|
               (($EV)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
              ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
               (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
             T $FALSE)
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
             ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))) 
(ADDLABEL '$%O69) 
(DSKSETQ $%O70
         '"/home/igor/tex/LCSFT/maxima/80_functions_for_automatically_compute_tensors.v2.mat") 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71 '(($BATCH) "14_minimal_Young_tableau.v1.mat")) 
(ADDLABEL '$%I71) 
(DSKSETQ $%I72 '(($DEFINE_VARIABLE) |$yt_data_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72 'NIL) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$compute_YDia|) |$Ytab0|)
           (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
            (($LENGTH) |$Ytab0|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$compute_YDia|) |$Ytab0|)
           (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
            (($LENGTH) |$Ytab0|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MSETQ) ((|$YTab| ARRAY) 0.) ((MLIST) ((MLIST) ((MLIST)))))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74 '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP))))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 0.) ((MLIST) 1.))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76 '((MSETQ) ((|$leading_Regge| ARRAY) 0.) 1.)) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76 '1.) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77 '((MSETQ) ((|$subleading_Regge| ARRAY) 0.) 0.)) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77 '0.) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78 '((MSETQ) ((|$YDia| ARRAY) 0.) ((MLIST) ((MLIST) 0.)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78 '((MLIST SIMP) ((MLIST SIMP) 0.))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MSETQ) ((|$YTab| ARRAY) 1.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1|))))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79 '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 1.) ((MLIST) 1.))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81 '((MSETQ) ((|$leading_Regge| ARRAY) 1.) 1.)) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81 '1.) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82 '((MSETQ) ((|$subleading_Regge| ARRAY) 1.) 0.)) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82 '0.) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) ((|$YDia| ARRAY) 1.) ((MLIST) ((MLIST) 1.)))) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 '((MLIST SIMP) ((MLIST SIMP) 1.))) 
(ADDLABEL '$%O83) 
(DSKSETQ $%I84
         '((MSETQ) ((|$YTab| ARRAY) 2.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|))))) 
(ADDLABEL '$%I84) 
(DSKSETQ $%O84
         '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)))) 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 2.) ((MLIST) 1. 2.))) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '((MSETQ) ((|$leading_Regge| ARRAY) 2.) 1.)) 
(ADDLABEL '$%I86) 
(DSKSETQ $%O86 '1.) 
(ADDLABEL '$%O86) 
(DSKSETQ $%I87 '((MSETQ) ((|$subleading_Regge| ARRAY) 2.) 2.)) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87 '2.) 
(ADDLABEL '$%O87) 
(DSKSETQ $%I88
         '((MSETQ) ((|$YDia| ARRAY) 2.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 2.)))) 
(ADDLABEL '$%I88) 
(DSKSETQ $%O88 '((MLIST SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1. 1.))) 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89
         '((MSETQ) ((|$YTab| ARRAY) 3.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|))))) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89
         '((MLIST SIMP)
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|)))) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 3.) ((MLIST) 1. 2. 3.))) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '((MLIST SIMP) 1. 2. 3.)) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '((MSETQ) ((|$leading_Regge| ARRAY) 3.) 1.)) 
(ADDLABEL '$%I91) 
(DSKSETQ $%O91 '1.) 
(ADDLABEL '$%O91) 
(DSKSETQ $%I92 '((MSETQ) ((|$subleading_Regge| ARRAY) 3.) 2.)) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92 '2.) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93
         '((MSETQ) ((|$YDia| ARRAY) 3.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 3.)))) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93
         '((MLIST SIMP) ((MLIST SIMP) 3.) ((MLIST SIMP) 2. 1.)
           ((MLIST SIMP) 1. 1. 1.))) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MSETQ) ((|$YTab| ARRAY) 4.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|) ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|) ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MLIST SIMP)
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%I95
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 4.)
           ((MLIST) 1. 2. 5. 7. 10.))) 
(ADDLABEL '$%I95) 
(DSKSETQ $%O95 '((MLIST SIMP) 1. 2. 5. 7. 10.)) 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96 '((MSETQ) ((|$leading_Regge| ARRAY) 4.) 1.)) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '1.) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) ((|$subleading_Regge| ARRAY) 4.) 2.)) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '2.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) ((|$YDia| ARRAY) 4.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 4.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98
         '((MLIST SIMP) ((MLIST SIMP) 4.) ((MLIST SIMP) 3. 1.)
           ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 3. 1.)
           ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. 2.)
           ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 2. 1. 1.)
           ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1.))) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99
         '((MSETQ) ((|$YTab| ARRAY) 5.)
           ((MLIST)
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4| |$jj5|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|)
             ((MLIST) |$jj3| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj5|)
             ((MLIST) |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|)
             ((MLIST) |$jj2| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj5|)
             ((MLIST) |$jj2| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|) ((MLIST) |$jj3|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj5|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2| |$jj5|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|) ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))))) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
            ((MLIST SIMP) |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj2| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj5|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|)))) 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 5.)
           ((MLIST) 1. 2. 6. 11. 17. 22. 26.))) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100 '((MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.)) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) ((|$leading_Regge| ARRAY) 5.) 1.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '1.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) ((|$subleading_Regge| ARRAY) 5.) 2.)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102 '2.) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103
         '((MSETQ) ((|$YDia| ARRAY) 5.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 5.)))) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103
         '((MLIST SIMP) ((MLIST SIMP) 5.) ((MLIST SIMP) 4. 1.)
           ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.)
           ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) ((|$YTab| ARRAY) 6.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 6.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 6.))))) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105 '((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.)) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '((MSETQ) ((|$leading_Regge| ARRAY) 6.) 1.)) 
(ADDLABEL '$%I106) 
(DSKSETQ $%O106 '1.) 
(ADDLABEL '$%O106) 
(DSKSETQ $%I107 '((MSETQ) ((|$subleading_Regge| ARRAY) 6.) 2.)) 
(ADDLABEL '$%I107) 
(DSKSETQ $%O107 '2.) 
(ADDLABEL '$%O107) 
(DSKSETQ $%I108
         '((MSETQ) ((|$YDia| ARRAY) 6.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 6.)))) 
(ADDLABEL '$%I108) 
(DSKSETQ $%O108
         '((MLIST SIMP) ((MLIST SIMP) 6.) ((MLIST SIMP) 5. 1.)
           ((MLIST SIMP) 4. 2.) ((MLIST SIMP) 3. 3.)
           ((MLIST SIMP) 4. 1. 1.) ((MLIST SIMP) 3. 2. 1.)
           ((MLIST SIMP) 2. 2. 2.) ((MLIST SIMP) 3. 1. 1. 1.)
           ((MLIST SIMP) 2. 2. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1.)
           ((MLIST SIMP) 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O108) 
(DSKSETQ $%I109
         '((MSETQ) ((|$YTab| ARRAY) 7.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|)
             ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|)
             ((MLIST) |$jj7|))))) 
(ADDLABEL '$%I109) 
(DSKSETQ $%O109
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6| |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6| |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|)))) 
(ADDLABEL '$%O109) 
(DSKSETQ $%I110
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 7.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 7.))))) 
(ADDLABEL '$%I110) 
(DSKSETQ $%O110
         '((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13. 14.
           15.)) 
(ADDLABEL '$%O110) 
(DSKSETQ $%I111 '((MSETQ) ((|$leading_Regge| ARRAY) 7.) 1.)) 
(ADDLABEL '$%I111) 
(DSKSETQ $%O111 '1.) 
(ADDLABEL '$%O111) 
(DSKSETQ $%I112 '((MSETQ) ((|$subleading_Regge| ARRAY) 7.) 2.)) 
(ADDLABEL '$%I112) 
(DSKSETQ $%O112 '2.) 
(ADDLABEL '$%O112) 
(DSKSETQ $%I113
         '((MSETQ) ((|$YDia| ARRAY) 7.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 7.)))) 
(ADDLABEL '$%I113) 
(DSKSETQ $%O113
         '((MLIST SIMP) ((MLIST SIMP) 7.) ((MLIST SIMP) 6. 1.)
           ((MLIST SIMP) 5. 2.) ((MLIST SIMP) 4. 3.)
           ((MLIST SIMP) 5. 1. 1.) ((MLIST SIMP) 4. 2. 1.)
           ((MLIST SIMP) 3. 3. 1.) ((MLIST SIMP) 3. 2. 2.)
           ((MLIST SIMP) 4. 1. 1. 1.) ((MLIST SIMP) 3. 2. 1. 1.)
           ((MLIST SIMP) 2. 2. 2. 1.) ((MLIST SIMP) 3. 1. 1. 1. 1.)
           ((MLIST SIMP) 2. 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1. 1. 1.)
           ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O113) 
(DSKSETQ $%I114
         '((MSETQ) ((|$YTab| ARRAY) 8.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|)
             ((MLIST) |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7| |$jj8|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7| |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7|) ((MLIST) |$jj8|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7|) ((MLIST) |$jj8|))))) 
(ADDLABEL '$%I114) 
(DSKSETQ $%O114
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7|)
            ((MLIST SIMP) |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|) ((MLIST SIMP) |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7|) ((MLIST SIMP) |$jj8|)))) 
(ADDLABEL '$%O114) 
(DSKSETQ $%I115
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 8.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 8.))))) 
(ADDLABEL '$%I115) 
(DSKSETQ $%O115 '((MLIST SIMP) 1. 2. 3. 4. 5. 6.)) 
(ADDLABEL '$%O115) 
(DSKSETQ $%I116 '((MSETQ) ((|$leading_Regge| ARRAY) 8.) 1.)) 
(ADDLABEL '$%I116) 
(DSKSETQ $%O116 '1.) 
(ADDLABEL '$%O116) 
(DSKSETQ $%I117 '((MSETQ) ((|$subleading_Regge| ARRAY) 8.) 2.)) 
(ADDLABEL '$%I117) 
(DSKSETQ $%O117 '2.) 
(ADDLABEL '$%O117) 
(DSKSETQ $%I118
         '((MSETQ) ((|$YDia| ARRAY) 8.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 8.)))) 
(ADDLABEL '$%I118) 
(DSKSETQ $%O118
         '((MLIST SIMP) ((MLIST SIMP) 8.) ((MLIST SIMP) 7. 1.)
           ((MLIST SIMP) 6. 2.) ((MLIST SIMP) 5. 3.)
           ((MLIST SIMP) 6. 1. 1.) ((MLIST SIMP) 5. 2. 1.))) 
(ADDLABEL '$%O118) 
(DSKSETQ $%I119
         '((MSETQ) ((|$YTab| ARRAY) 9.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8|)
             ((MLIST) |$jj9|))))) 
(ADDLABEL '$%I119) 
(DSKSETQ $%O119
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8|)
            ((MLIST SIMP) |$jj9|)))) 
(ADDLABEL '$%O119) 
(DSKSETQ $%I120
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 9.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 9.))))) 
(ADDLABEL '$%I120) 
(DSKSETQ $%O120 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O120) 
(DSKSETQ $%I121
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 9.) ((MLIST) 1.))) 
(ADDLABEL '$%I121) 
(DSKSETQ $%O121 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O121) 
(DSKSETQ $%I122 '((MSETQ) ((|$leading_Regge| ARRAY) 9.) 1.)) 
(ADDLABEL '$%I122) 
(DSKSETQ $%O122 '1.) 
(ADDLABEL '$%O122) 
(DSKSETQ $%I123 '((MSETQ) ((|$subleading_Regge| ARRAY) 9.) 2.)) 
(ADDLABEL '$%I123) 
(DSKSETQ $%O123 '2.) 
(ADDLABEL '$%O123) 
(DSKSETQ $%I124
         '((MSETQ) ((|$YDia| ARRAY) 9.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 9.)))) 
(ADDLABEL '$%I124) 
(DSKSETQ $%O124 '((MLIST SIMP) ((MLIST SIMP) 9.) ((MLIST SIMP) 8. 1.))) 
(ADDLABEL '$%O124) 
(DSKSETQ $%I125
         '((MSETQ) ((|$YTab| ARRAY) 10.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9| |$jj10|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9|)
             ((MLIST) |$jj10|))))) 
(ADDLABEL '$%I125) 
(DSKSETQ $%O125
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9| |$jj10|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9|)
            ((MLIST SIMP) |$jj10|)))) 
(ADDLABEL '$%O125) 
(DSKSETQ $%I126
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 10.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 10.))))) 
(ADDLABEL '$%I126) 
(DSKSETQ $%O126 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O126) 
(DSKSETQ $%I127
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 10.) ((MLIST) 1.))) 
(ADDLABEL '$%I127) 
(DSKSETQ $%O127 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O127) 
(DSKSETQ $%I128 '((MSETQ) ((|$leading_Regge| ARRAY) 10.) 1.)) 
(ADDLABEL '$%I128) 
(DSKSETQ $%O128 '1.) 
(ADDLABEL '$%O128) 
(DSKSETQ $%I129 '((MSETQ) ((|$subleading_Regge| ARRAY) 10.) 2.)) 
(ADDLABEL '$%I129) 
(DSKSETQ $%O129 '2.) 
(ADDLABEL '$%O129) 
(DSKSETQ $%I130
         '((MSETQ) ((|$YDia| ARRAY) 10.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 10.)))) 
(ADDLABEL '$%I130) 
(DSKSETQ $%O130
         '((MLIST SIMP) ((MLIST SIMP) 10.) ((MLIST SIMP) 9. 1.))) 
(ADDLABEL '$%O130) 
(DSKSETQ $%I131 '((MSETQ) |$yt_data_loaded| T)) 
(ADDLABEL '$%I131) 
(DSKSETQ $%O131 'T) 
(ADDLABEL '$%O131) 
(DSKSETQ $%O132
         '"/home/igor/tex/LCSFT/maxima/14_minimal_Young_tableau.v1.mat") 
(ADDLABEL '$%O132) 
(DSKSETQ $%I133
         '((MCOND) ((MNOT) ((MEQUAL) |$yt_data_loaded| T))
           (($ERROR) "Error loading 14_minimal_Young_tableau") T
           $FALSE)) 
(ADDLABEL '$%I133) 
(DSKSETQ $%O133 'NIL) 
(ADDLABEL '$%O133) 
(DSKSETQ $%I134 '(($BATCH) "52_aux_functions.v1.mat")) 
(ADDLABEL '$%I134) 
(DSKSETQ $%I135 '(($DEFINE_VARIABLE) |$coeffcoeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I135) 
(DSKSETQ $%O135 'NIL) 
(ADDLABEL '$%O135) 
(DSKSETQ $%I136 '(($DEFINE_VARIABLE) |$coeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I136) 
(DSKSETQ $%O136 'NIL) 
(ADDLABEL '$%O136) 
(DSKSETQ $%I137
         '((MDEFINE) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%I137) 
(DSKSETQ $%O137
         '((MDEFINE SIMP) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%O137) 
(DSKSETQ $%I138 '(($LOAD) "functs")) 
(ADDLABEL '$%I138) 
(DSKSETQ $%O138
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O138) 
(DSKSETQ $%I139
         '((MDEFINE) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%I139) 
(DSKSETQ $%O139
         '((MDEFINE SIMP) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%O139) 
(DSKSETQ $%I140
         '((MDEFINE) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I140) 
(DSKSETQ $%O140
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O140) 
(DSKSETQ $%I141
         '((MDEFINE) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I141) 
(DSKSETQ $%O141
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O141) 
(DSKSETQ $%I142
         '((MDEFINE)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I142) 
(DSKSETQ $%O142
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O142) 
(DSKSETQ $%I143
         '((MDEFINE) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I143) 
(DSKSETQ $%O143
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O143) 
(DSKSETQ $%I144
         '(($DEFINE_VARIABLE) |$aux_functions_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I144) 
(DSKSETQ $%O144 'T) 
(ADDLABEL '$%O144) 
(DSKSETQ $%O145 '"/home/igor/tex/LCSFT/maxima/52_aux_functions.v1.mat") 
(ADDLABEL '$%O145) 
(DSKSETQ $%I146 '(($BATCH) "40_Young_ops.v2.mat")) 
(ADDLABEL '$%I146) 
(DSKSETQ $%I147
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "batch aux_functions") T $FALSE)) 
(ADDLABEL '$%I147) 
(DSKSETQ $%O147 'NIL) 
(ADDLABEL '$%O147) 
(DSKSETQ $%I148 '(($DEFINE_VARIABLE) |$young_ops_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I148) 
(DSKSETQ $%O148 'T) 
(ADDLABEL '$%O148) 
(DSKSETQ $%I149 '(($LOAD) "combinatorics")) 
(ADDLABEL '$%I149) 
(DSKSETQ $%O149
         '"/usr/share/maxima/5.45.1/share/combinatorics/combinatorics.lisp") 
(ADDLABEL '$%O149) 
(DSKSETQ $%I150 '(($DEFINE_VARIABLE) |$basis_coeffs_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I150) 
(DSKSETQ $%O150 'NIL) 
(ADDLABEL '$%O150) 
(DSKSETQ $%I151 '(($DEFINE_VARIABLE) |$yt_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I151) 
(DSKSETQ $%O151 'NIL) 
(ADDLABEL '$%O151) 
(DSKSETQ $%I152
         '((MDEFINE)
           ((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) $TMP $NT)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 0.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_Young_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatYTTs|)))) 
(ADDLABEL '$%I152) 
(DSKSETQ $%O152
         '((MDEFINE SIMP)
           ((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) $TMP $NT)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 0.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_Young_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatYTTs|)))) 
(ADDLABEL '$%O152) 
(DSKSETQ $%I153
         '((MDEFINE)
           ((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 1.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_antiYoung_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatAYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatAYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatAYTTs|)))) 
(ADDLABEL '$%I153) 
(DSKSETQ $%O153
         '((MDEFINE SIMP)
           ((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 1.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_antiYoung_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatAYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatAYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatAYTTs|)))) 
(ADDLABEL '$%O153) 
(DSKSETQ $%I154
         '((MDEFINE)
           (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) |$sumT| |$nr|)
            ((MSETQ) |$sumT|
             (($SUM)
              ((MTIMES) (($C) $K)
               ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
              $K 1. ((|$lenT| ARRAY) |$n| $S)))
            ((MSETQ) |$sumT|
             (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
            ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
            ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
            ((MDO) |$nr| 1. NIL NIL
             (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COEFF) |$sumT|
                ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.)
                 |$nr|)))
              ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
              ((MSETQ) $TMP (($FACTOR) $TMP))
              ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
               (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
              (($PRINT) "level" |$n| "; no indexs" $S "; tensors no"
               |$nr|)
              (($PRINT) "  -->" $TMP)))
            ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
             (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))) 
(ADDLABEL '$%I154) 
(DSKSETQ $%O154
         '((MDEFINE SIMP)
           (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) |$sumT| |$nr|)
            ((MSETQ) |$sumT|
             (($SUM)
              ((MTIMES) (($C) $K)
               ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
              $K 1. ((|$lenT| ARRAY) |$n| $S)))
            ((MSETQ) |$sumT|
             (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
            ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
            ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
            ((MDO) |$nr| 1. NIL NIL
             (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COEFF) |$sumT|
                ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.)
                 |$nr|)))
              ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
              ((MSETQ) $TMP (($FACTOR) $TMP))
              ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
               (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
              (($PRINT) "level" |$n| "; no indexs" $S "; tensors no"
               |$nr|)
              (($PRINT) "  -->" $TMP)))
            ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
             (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))) 
(ADDLABEL '$%O154) 
(DSKSETQ $%I155
         '((MDEFINE)
           (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
            $MONOBASIS0 |$n|)
           ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
            ((MRETURN)
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR0 $MONOBASIS0))))) 
(ADDLABEL '$%I155) 
(DSKSETQ $%O155
         '((MDEFINE SIMP)
           (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
            $MONOBASIS0 |$n|)
           ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
            ((MRETURN)
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR0 $MONOBASIS0))))) 
(ADDLABEL '$%O155) 
(DSKSETQ $%I156
         '((MDEFINE)
           ((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $COEFFS00 $K)
            ((MSETQ) $COEFFS00
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T
             $FALSE)
            (($PRINT) "  computing coeffs for expr00")
            ((MSETQ) $TOTAL_EXPR00
             ((MPLUS) $EXPR00
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
                (($LENGTH) $BASIS0)))))
            ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
            ((MSETQ) $UNK0
             (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
            ((MSETQ) $EQS0
             (($MAKELIST)
              ((MEQUAL)
               (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
              $K 1. (($LENGTH) $MONOBASIS0)))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I156) 
(DSKSETQ $%O156
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $COEFFS00 $K)
            ((MSETQ) $COEFFS00
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T
             $FALSE)
            (($PRINT) "  computing coeffs for expr00")
            ((MSETQ) $TOTAL_EXPR00
             ((MPLUS) $EXPR00
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
                (($LENGTH) $BASIS0)))))
            ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
            ((MSETQ) $UNK0
             (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
            ((MSETQ) $EQS0
             (($MAKELIST)
              ((MEQUAL)
               (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
              $K 1. (($LENGTH) $MONOBASIS0)))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O156) 
(DSKSETQ $%I157
         '((MDEFINE)
           ((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $EQS0 $K)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
            (($PRINT) "  computing coeffs for expr0")
            ((MSETQ) $EQS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR00 $MONOBASIS0))
            (($PRINT) "eqs0=" $EQS0)
            ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
             ((MPROGN) (($PRINT) "  adding basis element no" $K)
              ((MSETQ) $EQS0
               ((MPLUS) $EQS0
                ((MMINUS)
                 ((MTIMES) (($C) $K)
                  (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                   (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
            (($PRINT) "eqs0=" $EQS0)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I157) 
(DSKSETQ $%O157
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $EQS0 $K)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
            (($PRINT) "  computing coeffs for expr0")
            ((MSETQ) $EQS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR00 $MONOBASIS0))
            (($PRINT) "eqs0=" $EQS0)
            ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
             ((MPROGN) (($PRINT) "  adding basis element no" $K)
              ((MSETQ) $EQS0
               ((MPLUS) $EQS0
                ((MMINUS)
                 ((MTIMES) (($C) $K)
                  (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                   (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
            (($PRINT) "eqs0=" $EQS0)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O157) 
(DSKSETQ $%I158
         '((MDEFINE) (($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0)
           ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
            ((MSETQ) $BASIS0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T
             $FALSE)
            ((MSETQ) $K 1.)
            (($PRINT) "  adding element no" $K "in set0")
            ((MSETQ) $COEFFS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              (($SET0 ARRAY) $K) $MONOBASIS0))
            ((MSETQ) $BASIS0
             (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
            ((MSETQ) $COEFFBASIS0
             (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
            ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
             ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
              ((MSETQ) $COEFFS0
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                (($SET0 ARRAY) $K) $MONOBASIS0))
              (($PRINT) "coeffs0=" $COEFFS0)
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                (($SUM)
                 ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                 1. (($LENGTH) $BASIS0))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
              (($PRINT) " sol0=" $SOL0)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
                ((MSETQ) $BASIS0
                 (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFBASIS0
                 (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
               T
               ((MPROGN)
                (($PRINT) "  NOT adding element no" $K "in set0")
                ((MSETQ) $LINDEPEL0
                 (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFLINDEPEL0
                 (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
            ((MRETURN)
             ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I158) 
(DSKSETQ $%O158
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0)
           ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
            ((MSETQ) $BASIS0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T
             $FALSE)
            ((MSETQ) $K 1.)
            (($PRINT) "  adding element no" $K "in set0")
            ((MSETQ) $COEFFS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              (($SET0 ARRAY) $K) $MONOBASIS0))
            ((MSETQ) $BASIS0
             (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
            ((MSETQ) $COEFFBASIS0
             (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
            ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
             ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
              ((MSETQ) $COEFFS0
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                (($SET0 ARRAY) $K) $MONOBASIS0))
              (($PRINT) "coeffs0=" $COEFFS0)
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                (($SUM)
                 ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                 1. (($LENGTH) $BASIS0))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
              (($PRINT) " sol0=" $SOL0)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
                ((MSETQ) $BASIS0
                 (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFBASIS0
                 (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
               T
               ((MPROGN)
                (($PRINT) "  NOT adding element no" $K "in set0")
                ((MSETQ) $LINDEPEL0
                 (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFLINDEPEL0
                 (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
            ((MRETURN)
             ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O158) 
(DSKSETQ $%I159
         '((MDEFINE)
           (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
            $EXPR0 $BASIS0)
           ((MPROG)
            ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
            ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
            ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
            ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T
             $FALSE)
            ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  expession" $EXPR0) T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
             ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
              ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
               ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
             T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  list of terms from variation" $LIST_ADDENDS0)
             T $FALSE)
            ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  exam term" $TS0) T $FALSE)
              ((MSETQ) $TMP_COEFF ((MLIST)))
              ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
               ((MPROGN)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    exam term in basis0"
                  (($BASIS0 ARRAY) $NSP1))
                 T $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  (($RATSIMP)
                   (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
                    ((MEQUAL) $D 24.))))
                 ((MPROGN)
                  ((MSETQ) $TMP_COEFF
                   (($CONS)
                    (($RATSIMP)
                     ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $TMP_COEFF
                   (($APPEND)
                    (($MAKELIST) 0. $K 1.
                     ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
                 T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "	coeffs0=" $COEFFS0) T $FALSE)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
              ((MSETQ) $COEFFS0
               ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
            ((MRETURN) $COEFFS0)))) 
(ADDLABEL '$%I159) 
(DSKSETQ $%O159
         '((MDEFINE SIMP)
           (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
            $EXPR0 $BASIS0)
           ((MPROG)
            ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
            ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
            ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
            ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T
             $FALSE)
            ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  expession" $EXPR0) T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
             ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
              ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
               ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
             T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  list of terms from variation" $LIST_ADDENDS0)
             T $FALSE)
            ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  exam term" $TS0) T $FALSE)
              ((MSETQ) $TMP_COEFF ((MLIST)))
              ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
               ((MPROGN)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    exam term in basis0"
                  (($BASIS0 ARRAY) $NSP1))
                 T $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  (($RATSIMP)
                   (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
                    ((MEQUAL) $D 24.))))
                 ((MPROGN)
                  ((MSETQ) $TMP_COEFF
                   (($CONS)
                    (($RATSIMP)
                     ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $TMP_COEFF
                   (($APPEND)
                    (($MAKELIST) 0. $K 1.
                     ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
                 T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "	coeffs0=" $COEFFS0) T $FALSE)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
              ((MSETQ) $COEFFS0
               ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
            ((MRETURN) $COEFFS0)))) 
(ADDLABEL '$%O159) 
(DSKSETQ $%I160
         '((MDEFINE)
           (($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG)
            ((MSETQ) $TMP
             (($MAP) $NUM
              (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
              (($LENGTH) $TMP)))
            ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
            ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))) 
(ADDLABEL '$%I160) 
(DSKSETQ $%O160
         '((MDEFINE SIMP)
           (($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG)
            ((MSETQ) $TMP
             (($MAP) $NUM
              (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
              (($LENGTH) $TMP)))
            ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
            ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))) 
(ADDLABEL '$%O160) 
(DSKSETQ $%I161
         '((MDEFINE) ((|$do_Young_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))) 
(ADDLABEL '$%I161) 
(DSKSETQ $%O161
         '((MDEFINE SIMP) ((|$do_Young_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))) 
(ADDLABEL '$%O161) 
(DSKSETQ $%I162
         '((MDEFINE) ((|$do_antiYoung_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))) 
(ADDLABEL '$%I162) 
(DSKSETQ $%O162
         '((MDEFINE SIMP) ((|$do_antiYoung_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))) 
(ADDLABEL '$%O162) 
(DSKSETQ $%I163
         '((MDEFINE)
           ((|$do_Young_or_antiYoung_opsV1|) $POLY
            |$YoungTableauIndexes| |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
            ((MSETQ) $NC
             (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
            ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR))
              $NR0 1. $NR))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> number of indexes s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
             $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
            ((MSETQ) |$t_YoungTableauIndexes|
             (($MAKELIST) ((MLIST)) $K 1. $T_NR))
            ((MDO) $I0 1. NIL NIL $NC NIL
             ((MDO) $NR0 1. NIL NIL $NR NIL
              ((MCOND)
               ((MNOT)
                ((MEQUAL)
                 ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                 0.))
               ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                 ((MLIST)
                  ((MQAPPLY ARRAY)
                   ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
               T $FALSE)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau"
              |$t_YoungTableauIndexes|)
             T $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$YoungTableauIndexes| ARRAY) $NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1.
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableauIndexes| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       ((MQAPPLY ARRAY)
                        ((|$YoungTableauIndexes| ARRAY) $NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))
                  1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1.
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T
                     $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       ((MQAPPLY ARRAY)
                        ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH)
                       ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%I163) 
(DSKSETQ $%O163
         '((MDEFINE SIMP)
           ((|$do_Young_or_antiYoung_opsV1|) $POLY
            |$YoungTableauIndexes| |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
            ((MSETQ) $NC
             (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
            ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR))
              $NR0 1. $NR))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> number of indexes s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
             $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
            ((MSETQ) |$t_YoungTableauIndexes|
             (($MAKELIST) ((MLIST)) $K 1. $T_NR))
            ((MDO) $I0 1. NIL NIL $NC NIL
             ((MDO) $NR0 1. NIL NIL $NR NIL
              ((MCOND)
               ((MNOT)
                ((MEQUAL)
                 ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                 0.))
               ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                 ((MLIST)
                  ((MQAPPLY ARRAY)
                   ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
               T $FALSE)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau"
              |$t_YoungTableauIndexes|)
             T $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$YoungTableauIndexes| ARRAY) $NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1.
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableauIndexes| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       ((MQAPPLY ARRAY)
                        ((|$YoungTableauIndexes| ARRAY) $NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))
                  1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1.
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T
                     $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       ((MQAPPLY ARRAY)
                        ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH)
                       ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%O163) 
(DSKSETQ $%I164
         '((MDEFINE)
           ((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
            |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableau| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%I164) 
(DSKSETQ $%O164
         '((MDEFINE SIMP)
           ((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
            |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableau| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%O164) 
(DSKSETQ $%I165
         '((MDEFINE) ((|$do_Young_opsV0|) $POLY |$YoungTableau|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
                 $K 1. ((|$YoungTableau| ARRAY) $NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->permutations for"
                 ((|$YoungTableau| ARRAY) $NR0))
                T $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN)
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
                  $FALSE)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MCOND)
              ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K)))
                 $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0
                   ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                    ((MPLUS) 1.
                     ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
            ((MRETURN) $POLY0)))) 
(ADDLABEL '$%I165) 
(DSKSETQ $%O165
         '((MDEFINE SIMP) ((|$do_Young_opsV0|) $POLY |$YoungTableau|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
                 $K 1. ((|$YoungTableau| ARRAY) $NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->permutations for"
                 ((|$YoungTableau| ARRAY) $NR0))
                T $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN)
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
                  $FALSE)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MCOND)
              ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K)))
                 $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0
                   ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                    ((MPLUS) 1.
                     ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
            ((MRETURN) $POLY0)))) 
(ADDLABEL '$%O165) 
(DSKSETQ $%O166 '"/home/igor/tex/LCSFT/maxima/40_Young_ops.v2.mat") 
(ADDLABEL '$%O166) 
(DSKSETQ $%I167
         '((MCOND) ((MNOT) ((MEQUAL) |$young_ops_loaded| T))
           (($ERROR) "batch 40_Young_ops") T $FALSE)) 
(ADDLABEL '$%I167) 
(DSKSETQ $%O167 'NIL) 
(ADDLABEL '$%O167) 
(DSKSETQ $%I168 '(($BATCH) "42_exam_irreps.v1.mat")) 
(ADDLABEL '$%I168) 
(DSKSETQ $%I169 '(($LOAD) "functs")) 
(ADDLABEL '$%I169) 
(DSKSETQ $%O169
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O169) 
(DSKSETQ $%I170 '(($DEFINE_VARIABLE) |$exam_irreps_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I170) 
(DSKSETQ $%O170 'T) 
(ADDLABEL '$%O170) 
(DSKSETQ $%I171 '(($DEFINE_VARIABLE) |$T_rep_DBG| NIL $BOOLEAN)) 
(ADDLABEL '$%I171) 
(DSKSETQ $%O171 'NIL) 
(ADDLABEL '$%O171) 
(DSKSETQ $%I172 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I172) 
(DSKSETQ $%O172 'NIL) 
(ADDLABEL '$%O172) 
(DSKSETQ $%I173
         '((MDEFINE) ((|$compute_metricV1|) $COEFF_BASIS)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) $G0
             ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
            ((MCOND) ((MNOT) (($MATRIXP) $G0))
             ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
            ((MRETURN) $G0)))) 
(ADDLABEL '$%I173) 
(DSKSETQ $%O173
         '((MDEFINE SIMP) ((|$compute_metricV1|) $COEFF_BASIS)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) $G0
             ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
            ((MCOND) ((MNOT) (($MATRIXP) $G0))
             ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
            ((MRETURN) $G0)))) 
(ADDLABEL '$%O173) 
(DSKSETQ $%I174
         '((MDEFINE) ((|$compute_metricV0|) $E_L0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
            ((MSETQ) $NORM0
             (($SUM)
              ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K))
               2.)
              $K 1. |$dimT0|))
            ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
            (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
            ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
             ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
              (($COEFF) $NORM0
               ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
            ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($COEFF) $NORM0
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
              ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
               ((MPROGN)
                ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
                 ((MTIMES) ((MQUOTIENT) 1. 2.)
                  (($COEFF) $TMP0
                   ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1) 1.)))
                ((MSETQ) (($G0 ARRAY) $NS1 $NS0)
                 (($G0 ARRAY) $NS0 $NS1))))))
            ((MRETURN) $G0)))) 
(ADDLABEL '$%I174) 
(DSKSETQ $%O174
         '((MDEFINE SIMP) ((|$compute_metricV0|) $E_L0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
            ((MSETQ) $NORM0
             (($SUM)
              ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K))
               2.)
              $K 1. |$dimT0|))
            ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
            (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
            ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
             ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
              (($COEFF) $NORM0
               ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
            ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($COEFF) $NORM0
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
              ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
               ((MPROGN)
                ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
                 ((MTIMES) ((MQUOTIENT) 1. 2.)
                  (($COEFF) $TMP0
                   ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1) 1.)))
                ((MSETQ) (($G0 ARRAY) $NS1 $NS0)
                 (($G0 ARRAY) $NS0 $NS1))))))
            ((MRETURN) $G0)))) 
(ADDLABEL '$%O174) 
(DSKSETQ $%I175
         '((MDEFINE) ((|$compute_T_rep|) |$t0| $IND0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$t0|))
              ((MNOT) (($LISTP) $IND0)))
             (($ERROR) "need two lists") T $FALSE)
            ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
            ((MSETQ) $LENIND0 (($LENGTH) $IND0))
            ((MCOND) ((MLEQP) $LENIND0 1.)
             (($ERROR)
              "There is no S_1 representation since there are no indexes to swap")
             T $FALSE)
            ((MSETQ) $REP0
             (($MAKELIST) ((MLIST)) $K 1.
              ((MPLUS) $LENIND0 ((MMINUS) 1.))))
            ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
             ((MPROGN)
              ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
              ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
              ((MDO) $NT 1. NIL NIL |$lenT0| NIL
               ((MCOND) ((|$examT0| ARRAY) $NT)
                ((MPROGN)
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
                   (($IND0 ARRAY) $NSW))
                  T $FALSE)
                 ((MSETQ) |$swT0|
                  (($PSUBSTITUTE)
                   ((MLIST)
                    ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
                    ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
                   ((|$t0| ARRAY) $NT)))
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->"
                   |$swT0|)
                  T $FALSE)
                 ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
                  ((MCOND) ((|$examT0| ARRAY) $SNT)
                   ((MPROGN)
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      compare with"
                      ((|$t0| ARRAY) $SNT))
                     T $FALSE)
                    ((MSETQ) $TMP0
                     (($RATSIMP)
                      ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      diff=" $TMP0) T $FALSE)
                    ((MCOND) ((MEQUAL) $TMP0 0.)
                     ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                      ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                      ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                      ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                      ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
                     T $FALSE))
                   T $FALSE))
                 ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.)))
                  |$m0|))
                T $FALSE))))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%I175) 
(DSKSETQ $%O175
         '((MDEFINE SIMP) ((|$compute_T_rep|) |$t0| $IND0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$t0|))
              ((MNOT) (($LISTP) $IND0)))
             (($ERROR) "need two lists") T $FALSE)
            ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
            ((MSETQ) $LENIND0 (($LENGTH) $IND0))
            ((MCOND) ((MLEQP) $LENIND0 1.)
             (($ERROR)
              "There is no S_1 representation since there are no indexes to swap")
             T $FALSE)
            ((MSETQ) $REP0
             (($MAKELIST) ((MLIST)) $K 1.
              ((MPLUS) $LENIND0 ((MMINUS) 1.))))
            ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
             ((MPROGN)
              ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
              ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
              ((MDO) $NT 1. NIL NIL |$lenT0| NIL
               ((MCOND) ((|$examT0| ARRAY) $NT)
                ((MPROGN)
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
                   (($IND0 ARRAY) $NSW))
                  T $FALSE)
                 ((MSETQ) |$swT0|
                  (($PSUBSTITUTE)
                   ((MLIST)
                    ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
                    ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
                   ((|$t0| ARRAY) $NT)))
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->"
                   |$swT0|)
                  T $FALSE)
                 ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
                  ((MCOND) ((|$examT0| ARRAY) $SNT)
                   ((MPROGN)
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      compare with"
                      ((|$t0| ARRAY) $SNT))
                     T $FALSE)
                    ((MSETQ) $TMP0
                     (($RATSIMP)
                      ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      diff=" $TMP0) T $FALSE)
                    ((MCOND) ((MEQUAL) $TMP0 0.)
                     ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                      ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                      ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                      ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                      ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
                     T $FALSE))
                   T $FALSE))
                 ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.)))
                  |$m0|))
                T $FALSE))))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%O175) 
(DSKSETQ $%I176
         '((MDEFINE)
           ((|$compute_controvariant_red_repV1|) $COEFF_BASIS
            |$rep_T0|)
           ((MPROG)
            ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) $COEFF_BASIS
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
                  (($TRANSPOSE) $COEFF_BASIS)))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%I176) 
(DSKSETQ $%O176
         '((MDEFINE SIMP)
           ((|$compute_controvariant_red_repV1|) $COEFF_BASIS
            |$rep_T0|)
           ((MPROG)
            ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) $COEFF_BASIS
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
                  (($TRANSPOSE) $COEFF_BASIS)))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%O176) 
(DSKSETQ $%I177
         '((MDEFINE)
           ((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
            ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
             ((MDO) $NT 1. NIL NIL |$dimT0| NIL
              ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
               (($COEFF)
                (($EXPAND)
                 (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
            (($PRINT) "  coeff sol on T" |$csol_T0|)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%I177) 
(DSKSETQ $%O177
         '((MDEFINE SIMP)
           ((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
            ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
             ((MDO) $NT 1. NIL NIL |$dimT0| NIL
              ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
               (($COEFF)
                (($EXPAND)
                 (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
            (($PRINT) "  coeff sol on T" |$csol_T0|)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%O177) 
(DSKSETQ $%I178
         '((MDEFINE) (($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
             (($ERROR) "co_rep0 is not a list") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
             (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
             (($ERROR) "metric0 is not a matrix") T $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
             ((MSETQ) $INVERSE_METRIC0
              ((MNCEXPT) $METRIC0 ((MMINUS) 1.)))
             T
             ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
              ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
               ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
               (($LENGTH) $INVERSE_METRIC0)))
             (($ERROR) "mismatch in dimensions co_rep0[1] is"
              (($LENGTH) (($CO_REP0 ARRAY) 1.))
              "while inverse_metric0 is" (($LENGTH) $INVERSE_METRIC0))
             T $FALSE)
            ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
            ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
            ((MSETQ) $REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) (($REP0 ARRAY) $K)
               ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
              ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
               ((MSETQ) (($REP0 ARRAY) $K)
                (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
               T $FALSE)))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%I178) 
(DSKSETQ $%O178
         '((MDEFINE SIMP) (($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
             (($ERROR) "co_rep0 is not a list") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
             (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
             (($ERROR) "metric0 is not a matrix") T $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
             ((MSETQ) $INVERSE_METRIC0
              ((MNCEXPT) $METRIC0 ((MMINUS) 1.)))
             T
             ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
              ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
               ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
               (($LENGTH) $INVERSE_METRIC0)))
             (($ERROR) "mismatch in dimensions co_rep0[1] is"
              (($LENGTH) (($CO_REP0 ARRAY) 1.))
              "while inverse_metric0 is" (($LENGTH) $INVERSE_METRIC0))
             T $FALSE)
            ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
            ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
            ((MSETQ) $REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) (($REP0 ARRAY) $K)
               ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
              ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
               ((MSETQ) (($REP0 ARRAY) $K)
                (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
               T $FALSE)))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%O178) 
(DSKSETQ $%I179
         '((MDEFINE) (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) |$id|))
             (($ERROR) "ID should be a matrix") T $FALSE)
            ((MSETQ) |$dID0| (($LENGTH) |$id|))
            ((MSETQ) |$Vplus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
            ((MSETQ) |$Vminus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| (($IDENT) |$dID0|)) |$dID0|))
            ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))) 
(ADDLABEL '$%I179) 
(DSKSETQ $%O179
         '((MDEFINE SIMP) (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) |$id|))
             (($ERROR) "ID should be a matrix") T $FALSE)
            ((MSETQ) |$dID0| (($LENGTH) |$id|))
            ((MSETQ) |$Vplus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
            ((MSETQ) |$Vminus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| (($IDENT) |$dID0|)) |$dID0|))
            ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))) 
(ADDLABEL '$%O179) 
(DSKSETQ $%I180
         '((MDEFINE) (($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|)
           ((MPROG)
            ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
            ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1.
              |$dMM|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
            ((MSETQ) $NULLV0 ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN)
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0)
                $K 1. |$dMM|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dMM|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) $NULLV0
               (($APPEND) $NULLV0
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            ((MRETURN) $NULLV0)))) 
(ADDLABEL '$%I180) 
(DSKSETQ $%O180
         '((MDEFINE SIMP) (($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|)
           ((MPROG)
            ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
            ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1.
              |$dMM|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
            ((MSETQ) $NULLV0 ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN)
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0)
                $K 1. |$dMM|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dMM|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) $NULLV0
               (($APPEND) $NULLV0
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            ((MRETURN) $NULLV0)))) 
(ADDLABEL '$%O180) 
(DSKSETQ $%I181
         '((MDEFINE) (($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$REPs|))
             (($ERROR) "REPs should be a list") T $FALSE)
            ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
            ((MSETQ) $EIGENSPACES0 ((MLIST)))
            ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
             ((MSETQ) $EIGENSPACES0
              (($APPEND) $EIGENSPACES0
               ((MLIST)
                (($COMPUTE_SINGLE_MATRIX_EIGENSPACES)
                 ((|$REPs| ARRAY) $NSW))))))
            ((MRETURN) $EIGENSPACES0)))) 
(ADDLABEL '$%I181) 
(DSKSETQ $%O181
         '((MDEFINE SIMP) (($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$REPs|))
             (($ERROR) "REPs should be a list") T $FALSE)
            ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
            ((MSETQ) $EIGENSPACES0 ((MLIST)))
            ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
             ((MSETQ) $EIGENSPACES0
              (($APPEND) $EIGENSPACES0
               ((MLIST)
                (($COMPUTE_SINGLE_MATRIX_EIGENSPACES)
                 ((|$REPs| ARRAY) $NSW))))))
            ((MRETURN) $EIGENSPACES0)))) 
(ADDLABEL '$%O181) 
(DSKSETQ $%I182
         '((MDEFINE)
           (($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
             (($ERROR)
              "REPs0 must be a list of matrices associated with the basic swaps")
             T $FALSE)
            ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
            ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
            ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
            ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
            ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
            ((MSETQ) $ADDED_VEC0 T)
            ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
             ((MPROGN) (($PRINT) "-->step" $NSTEP0)
              ((MSETQ) $ADDED_VEC0 NIL)
              ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
               ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
                ((MPROGN)
                 ((MSETQ) $TMPVEC0
                  ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
                 ((MSETQ) $COEFF_ON_BASIS0
                  (($MAKELIST)
                   ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0) $K 1.
                   $DIM0))
                 (($PRINT) "   nswap" $NSW0 "vec0" $VEC0
                  "coeffs on basis0" $COEFF_ON_BASIS0)
                 ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
                  ((MCOND)
                   ((MAND)
                    ((MNOT)
                     ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
                    ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
                   ((MPROGN)
                    ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
                    ((MSETQ) |$Ideal0|
                     (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
                    ((MSETQ) $ADDED_VEC0 T))
                   T $FALSE)))))
              (($PRINT) "  --> Ideal0" |$Ideal0|)))))) 
(ADDLABEL '$%I182) 
(DSKSETQ $%O182
         '((MDEFINE SIMP)
           (($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
             (($ERROR)
              "REPs0 must be a list of matrices associated with the basic swaps")
             T $FALSE)
            ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
            ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
            ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
            ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
            ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
            ((MSETQ) $ADDED_VEC0 T)
            ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
             ((MPROGN) (($PRINT) "-->step" $NSTEP0)
              ((MSETQ) $ADDED_VEC0 NIL)
              ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
               ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
                ((MPROGN)
                 ((MSETQ) $TMPVEC0
                  ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
                 ((MSETQ) $COEFF_ON_BASIS0
                  (($MAKELIST)
                   ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0) $K 1.
                   $DIM0))
                 (($PRINT) "   nswap" $NSW0 "vec0" $VEC0
                  "coeffs on basis0" $COEFF_ON_BASIS0)
                 ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
                  ((MCOND)
                   ((MAND)
                    ((MNOT)
                     ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
                    ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
                   ((MPROGN)
                    ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
                    ((MSETQ) |$Ideal0|
                     (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
                    ((MSETQ) $ADDED_VEC0 T))
                   T $FALSE)))))
              (($PRINT) "  --> Ideal0" |$Ideal0|)))))) 
(ADDLABEL '$%O182) 
(DSKSETQ $%I183
         '((MDEFINE) (($COMPUTE_DUAL_VECTORS) $BASIS0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MDO) $J $I NIL NIL $DIM0 NIL
              ((MPROGN)
               ((MSETQ) (($GG0 ARRAY) $I $J)
                (($SUM)
                 ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
                  ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
                 $K 1. $DIM0))
               ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
            ((MCOND) ((MGREATERP) $DIM0 1.)
             ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
             ((MSETQ) $GG0M1
              ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
            ((MSETQ) $DUALBASIS0 ((MLIST)))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MSETQ) $DUALBASIS0
              (($APPEND) $DUALBASIS0
               ((MLIST)
                (($SUM)
                 ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K))
                 $K 1. $DIM0)))))
            ((MRETURN) $DUALBASIS0)))) 
(ADDLABEL '$%I183) 
(DSKSETQ $%O183
         '((MDEFINE SIMP) (($COMPUTE_DUAL_VECTORS) $BASIS0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MDO) $J $I NIL NIL $DIM0 NIL
              ((MPROGN)
               ((MSETQ) (($GG0 ARRAY) $I $J)
                (($SUM)
                 ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
                  ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
                 $K 1. $DIM0))
               ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
            ((MCOND) ((MGREATERP) $DIM0 1.)
             ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
             ((MSETQ) $GG0M1
              ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
            ((MSETQ) $DUALBASIS0 ((MLIST)))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MSETQ) $DUALBASIS0
              (($APPEND) $DUALBASIS0
               ((MLIST)
                (($SUM)
                 ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K))
                 $K 1. $DIM0)))))
            ((MRETURN) $DUALBASIS0)))) 
(ADDLABEL '$%O183) 
(DSKSETQ $%I184
         '((MDEFINE) (($COMPUTE_EIGENSPACES) |$eig|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$eig|))
             (($ERROR) "EIG must be a list of lists with 2 components")
             T $FALSE)
            ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
            ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
            (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
            ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
             ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 ((MLIST)
                  (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                   ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                  ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
              ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
            ((MRETURN) |$tmp_listEig0|)))) 
(ADDLABEL '$%I184) 
(DSKSETQ $%O184
         '((MDEFINE SIMP) (($COMPUTE_EIGENSPACES) |$eig|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$eig|))
             (($ERROR) "EIG must be a list of lists with 2 components")
             T $FALSE)
            ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
            ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
            (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
            ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
             ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 ((MLIST)
                  (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                   ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                  ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
              ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
            ((MRETURN) |$tmp_listEig0|)))) 
(ADDLABEL '$%O184) 
(DSKSETQ $%I185
         '((MDEFINE)
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
             (($ERROR) "Vec1 must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
             (($ERROR) "Vec2 must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
              ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
             ((MRETURN) ((MLIST))) T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
               (($LENGTH) ((|$Vec2| ARRAY) 1.))))
             (($ERROR) "Vec1 and Vec2 must have the same dimension") T
             $FALSE)
            ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
            ((MSETQ) $UNK0
             (($MAKELIST) (($QW ARRAY) $K) $K 1.
              ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
            ((MSETQ) $SUM01
             (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K))
              $K 1. (($LENGTH) |$Vec1|)))
            ((MSETQ) $SUM0
             ((MPLUS) $SUM01
              (($SUM)
               ((MTIMES) ((|$Vec2| ARRAY) $K)
                (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
               $K 1. (($LENGTH) |$Vec2|))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1.
              |$dVec0|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MSETQ) |$IntVec0| ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K 1.
                |$dVec0|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dVec0|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) |$IntVec0|
               (($APPEND) |$IntVec0|
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
            (($PRINT) "  intersection" |$IntVec0|)
            ((MRETURN) |$IntVec0|)))) 
(ADDLABEL '$%I185) 
(DSKSETQ $%O185
         '((MDEFINE SIMP)
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
             (($ERROR) "Vec1 must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
             (($ERROR) "Vec2 must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
              ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
             ((MRETURN) ((MLIST))) T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
               (($LENGTH) ((|$Vec2| ARRAY) 1.))))
             (($ERROR) "Vec1 and Vec2 must have the same dimension") T
             $FALSE)
            ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
            ((MSETQ) $UNK0
             (($MAKELIST) (($QW ARRAY) $K) $K 1.
              ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
            ((MSETQ) $SUM01
             (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K))
              $K 1. (($LENGTH) |$Vec1|)))
            ((MSETQ) $SUM0
             ((MPLUS) $SUM01
              (($SUM)
               ((MTIMES) ((|$Vec2| ARRAY) $K)
                (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
               $K 1. (($LENGTH) |$Vec2|))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1.
              |$dVec0|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MSETQ) |$IntVec0| ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K 1.
                |$dVec0|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dVec0|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) |$IntVec0|
               (($APPEND) |$IntVec0|
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
            (($PRINT) "  intersection" |$IntVec0|)
            ((MRETURN) |$IntVec0|)))) 
(ADDLABEL '$%O185) 
(DSKSETQ $%O186 '"/home/igor/tex/LCSFT/maxima/42_exam_irreps.v1.mat") 
(ADDLABEL '$%O186) 
(DSKSETQ $%I187 '(($BATCH) "44_compute_irreps_brute_force.v2.mat")) 
(ADDLABEL '$%I187) 
(DSKSETQ $%I188
         '((MCOND) ((MNOT) ((MEQUAL) |$exam_irreps_loaded| T))
           (($ERROR) "batch exam_irreps!") T $FALSE)) 
(ADDLABEL '$%I188) 
(DSKSETQ $%O188 'NIL) 
(ADDLABEL '$%O188) 
(DSKSETQ $%I189
         '((MDEFINE)
           ((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
            |$YoungTableauIndexes|)
           ((MPROG) ((MLIST) $K)
            ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
            ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
            ((MDO) $K 1. NIL NIL |$dimT0| NIL
             ((MPROGN)
              ((MSETQ) |$tmpT|
               ((|$do_Young_or_antiYoung_opsV1|)
                ((|$VectorSpace| ARRAY) $K) |$YoungTableauIndexes| 0.))
              ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
              ((MSETQ) |$coeff_tmpT|
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                |$tmpT| |$VectorSpace|))
              ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
            ((MRETURN) |$Mat0|)))) 
(ADDLABEL '$%I189) 
(DSKSETQ $%O189
         '((MDEFINE SIMP)
           ((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
            |$YoungTableauIndexes|)
           ((MPROG) ((MLIST) $K)
            ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
            ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
            ((MDO) $K 1. NIL NIL |$dimT0| NIL
             ((MPROGN)
              ((MSETQ) |$tmpT|
               ((|$do_Young_or_antiYoung_opsV1|)
                ((|$VectorSpace| ARRAY) $K) |$YoungTableauIndexes| 0.))
              ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
              ((MSETQ) |$coeff_tmpT|
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                |$tmpT| |$VectorSpace|))
              ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
            ((MRETURN) |$Mat0|)))) 
(ADDLABEL '$%O189) 
(DSKSETQ $%I190
         '((MDEFINE)
           ((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
           ((MPROG)
            ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0
             $SOL0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
             (($ERROR) "Argument must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
            ((MCOND)
             ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
             ((MRETURN) |$YTMat|) T $FALSE)
            ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
            ((MSETQ) $ZERO0
             ((MPLUS) ((MTIMES) $XX |$YTMat|)
              ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $K0 1.)
            ((MDO) NIL NIL NIL NIL NIL
             ((MNOT)
              ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
               ((MLEQP) $K0 |$dimT0|)))
             ((MSETQ) $K0 ((MPLUS) $K0 1.)))
            ((MSETQ) $SOL0
             (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
              ((MLIST) $XX)))
            ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
             (($ERROR) "cannot find a normalization") T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($EV) $ZERO0 $SOL0)
               (($ZEROMATRIX) |$dimT0| |$dimT0|)))
             (($ERROR) "cannot find a global normalization") T $FALSE)
            ((MRETURN)
             ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
              |$NormMat0|))))) 
(ADDLABEL '$%I190) 
(DSKSETQ $%O190
         '((MDEFINE SIMP)
           ((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
           ((MPROG)
            ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0
             $SOL0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
             (($ERROR) "Argument must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
            ((MCOND)
             ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
             ((MRETURN) |$YTMat|) T $FALSE)
            ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
            ((MSETQ) $ZERO0
             ((MPLUS) ((MTIMES) $XX |$YTMat|)
              ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $K0 1.)
            ((MDO) NIL NIL NIL NIL NIL
             ((MNOT)
              ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
               ((MLEQP) $K0 |$dimT0|)))
             ((MSETQ) $K0 ((MPLUS) $K0 1.)))
            ((MSETQ) $SOL0
             (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
              ((MLIST) $XX)))
            ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
             (($ERROR) "cannot find a normalization") T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($EV) $ZERO0 $SOL0)
               (($ZEROMATRIX) |$dimT0| |$dimT0|)))
             (($ERROR) "cannot find a global normalization") T $FALSE)
            ((MRETURN)
             ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
              |$NormMat0|))))) 
(ADDLABEL '$%O190) 
(DSKSETQ $%I191
         '((MDEFINE)
           ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
           ((MPROG) ((MLIST) $NR $K)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
            ((MSETQ) |$dimT0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
            ((MSETQ) |$dimR0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) $COEFF_SMALL_BASIS0
             (($ZEROMATRIX) |$dimR0| |$dimT0|))
            ((MDO) $NR 1. NIL NIL |$dimR0| NIL
             ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
              (($MAKELIST)
               (($COEFF)
                (($RATEXPAND)
                 (($RHS)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                    3.)
                   $K)))
                ((MQAPPLY ARRAY)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                  4.)
                 $NR))
               $K 1. |$dimT0|)))
            ((MRETURN) $COEFF_SMALL_BASIS0)))) 
(ADDLABEL '$%I191) 
(DSKSETQ $%O191
         '((MDEFINE SIMP)
           ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
           ((MPROG) ((MLIST) $NR $K)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
            ((MSETQ) |$dimT0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
            ((MSETQ) |$dimR0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) $COEFF_SMALL_BASIS0
             (($ZEROMATRIX) |$dimR0| |$dimT0|))
            ((MDO) $NR 1. NIL NIL |$dimR0| NIL
             ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
              (($MAKELIST)
               (($COEFF)
                (($RATEXPAND)
                 (($RHS)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                    3.)
                   $K)))
                ((MQAPPLY ARRAY)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                  4.)
                 $NR))
               $K 1. |$dimT0|)))
            ((MRETURN) $COEFF_SMALL_BASIS0)))) 
(ADDLABEL '$%O191) 
(DSKSETQ $%I192
         '((MDEFINE)
           ((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
            |$YTBigMat|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
             (($ERROR) "YTBigMat must be a matrix") T $FALSE)
            ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))) 
(ADDLABEL '$%I192) 
(DSKSETQ $%O192
         '((MDEFINE SIMP)
           ((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
            |$YTBigMat|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
             (($ERROR) "YTBigMat must be a matrix") T $FALSE)
            ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))) 
(ADDLABEL '$%O192) 
(DSKSETQ $%I193
         '((MDEFINE) (($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|)
           ((MPROG) ((MLIST) $K $NR0 $NU0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
             (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
            ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
            ((MSETQ) $EQS0 $ZEROROW0)
            ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
              ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
               ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
               ((MSETQ) $EQS0
                ((MPLUS) $EQS0
                 ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
              T $FALSE))
            ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
            ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T
             $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
             ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
              ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
              ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
               $FALSE)
              ((MCOND)
               ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
               (($ERROR) "NO independent solutions????") T $FALSE)
              ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
              ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
               ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
                ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
                 (($PRINT) "   exam_coeff0[" $NU0 "]="
                  (($EXAM_COEFF0 ARRAY) $NU0))
                 (($PRINT) "   coeff="
                  (($COEFF)
                   (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                   (($%RNUM_LIST ARRAY) $NR0)))
                 ((MCOND)
                  ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
                   ((MNOT)
                    ((MEQUAL)
                     (($COEFF)
                      (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                      (($%RNUM_LIST ARRAY) $NR0))
                     0.)))
                  ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
                   ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
                   ((MSETQ) $LIST_INDEP_VECTORS0
                    (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
                     $LIST_INDEP_VECTORS0))
                   ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
                  T $FALSE)))))
             T $FALSE)
            ((MRETURN) $LIST_INDEP_VECTORS0)))) 
(ADDLABEL '$%I193) 
(DSKSETQ $%O193
         '((MDEFINE SIMP) (($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|)
           ((MPROG) ((MLIST) $K $NR0 $NU0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
             (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
            ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
            ((MSETQ) $EQS0 $ZEROROW0)
            ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
              ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
               ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
               ((MSETQ) $EQS0
                ((MPLUS) $EQS0
                 ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
              T $FALSE))
            ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
            ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T
             $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
             ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
              ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
              ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
               $FALSE)
              ((MCOND)
               ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
               (($ERROR) "NO independent solutions????") T $FALSE)
              ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
              ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
               ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
                ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
                 (($PRINT) "   exam_coeff0[" $NU0 "]="
                  (($EXAM_COEFF0 ARRAY) $NU0))
                 (($PRINT) "   coeff="
                  (($COEFF)
                   (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                   (($%RNUM_LIST ARRAY) $NR0)))
                 ((MCOND)
                  ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
                   ((MNOT)
                    ((MEQUAL)
                     (($COEFF)
                      (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                      (($%RNUM_LIST ARRAY) $NR0))
                     0.)))
                  ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
                   ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
                   ((MSETQ) $LIST_INDEP_VECTORS0
                    (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
                     $LIST_INDEP_VECTORS0))
                   ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
                  T $FALSE)))))
             T $FALSE)
            ((MRETURN) $LIST_INDEP_VECTORS0)))) 
(ADDLABEL '$%O193) 
(DSKSETQ $%I194 '((MSETQ) |$compute_irreps_brute_force_loaded| T)) 
(ADDLABEL '$%I194) 
(DSKSETQ $%O194 'T) 
(ADDLABEL '$%O194) 
(DSKSETQ $%O195
         '"/home/igor/tex/LCSFT/maxima/44_compute_irreps_brute_force.v2.mat") 
(ADDLABEL '$%O195) 
(DSKSETQ $%I196
         '((MCOND)
           ((MNOT) ((MEQUAL) |$compute_irreps_brute_force_loaded| T))
           (($ERROR) "batch 44_compute_irreps_brute_force") T $FALSE)) 
(ADDLABEL '$%I196) 
(DSKSETQ $%O196 'NIL) 
(ADDLABEL '$%O196) 
(DSKSETQ $%I197
         '(($BATCH)
           "84_functions_for_automatically_compute_irreps_brute_force.v2.mat")) 
(ADDLABEL '$%I197) 
(DSKSETQ $%I198
         '(($DEFINE_VARIABLE) |$functions_for_auto_computing_loaded|
           NIL $BOOLEAN)) 
(ADDLABEL '$%I198) 
(DSKSETQ $%O198 'NIL) 
(ADDLABEL '$%O198) 
(DSKSETQ $%I199 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I199) 
(DSKSETQ $%O199 'NIL) 
(ADDLABEL '$%O199) 
(DSKSETQ $%I200
         '((MCOND)
           ((MNOT) ((MEQUAL) |$compute_irreps_brute_force_loaded| T))
           (($ERROR) "batch compute_irreps_brute_force!") T $FALSE)) 
(ADDLABEL '$%I200) 
(DSKSETQ $%O200 'NIL) 
(ADDLABEL '$%O200) 
(DSKSETQ $%I201
         '((MDEFINE) (($DO_BRUTE_FORCE_SCALAR) |$nn|)
           ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
            ((MSETQ) $SCALARS0 ((MLIST)))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
              0.)
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PSUBSTITUTE)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MDO) $K 1. NIL NIL
               (($LENGTH)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
               NIL
               ((MSETQ) $SCALARS0
                (($ENDCONS)
                 (($COEFF) $TMP0
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)
                   $K))
                 $SCALARS0)))
              ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST) (($COPYMATRIX) $SCALARS0)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))))
            |$done_scalar_irrep|))) 
(ADDLABEL '$%I201) 
(DSKSETQ $%O201
         '((MDEFINE SIMP) (($DO_BRUTE_FORCE_SCALAR) |$nn|)
           ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
            ((MSETQ) $SCALARS0 ((MLIST)))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
              0.)
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PSUBSTITUTE)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MDO) $K 1. NIL NIL
               (($LENGTH)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
               NIL
               ((MSETQ) $SCALARS0
                (($ENDCONS)
                 (($COEFF) $TMP0
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)
                   $K))
                 $SCALARS0)))
              ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST) (($COPYMATRIX) $SCALARS0)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))))
            |$done_scalar_irrep|))) 
(ADDLABEL '$%O201) 
(DSKSETQ $%I202
         '((MDEFINE) (($DO_BRUTE_FORCE_VECTOR) |$nn|)
           ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
              0.)
             ((MPROGN)
              ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                 ((MLIST)))
                ((MSETQ) $TMP00
                 (($RATEXPAND)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
                    ((MPLUS) 2. ((MMINUS) $S0)))
                   3.)))
                ((MDO) $K 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                 NIL
                 ((MCOND) ((MEQUAL) $K 1.)
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($COEFF) $TMP00
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                      4.)
                     $K)))
                  T
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($ADDROW)
                    (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                    (($COEFF) $TMP00
                     ((MQAPPLY ARRAY)
                      ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                       4.)
                      $K))))))))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MLIST) (($TMP0 ARRAY) 1.)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               ((MLIST)
                ((MLIST) |$nn| 1.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                  1.))
                ((MLIST) |$nn| 0.
                 ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
            |$done_vector_irrep|))) 
(ADDLABEL '$%I202) 
(DSKSETQ $%O202
         '((MDEFINE SIMP) (($DO_BRUTE_FORCE_VECTOR) |$nn|)
           ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
              0.)
             ((MPROGN)
              ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                 ((MLIST)))
                ((MSETQ) $TMP00
                 (($RATEXPAND)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
                    ((MPLUS) 2. ((MMINUS) $S0)))
                   3.)))
                ((MDO) $K 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                 NIL
                 ((MCOND) ((MEQUAL) $K 1.)
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($COEFF) $TMP00
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                      4.)
                     $K)))
                  T
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($ADDROW)
                    (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                    (($COEFF) $TMP00
                     ((MQAPPLY ARRAY)
                      ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                       4.)
                      $K))))))))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MLIST) (($TMP0 ARRAY) 1.)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               ((MLIST)
                ((MLIST) |$nn| 1.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                  1.))
                ((MLIST) |$nn| 0.
                 ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
            |$done_vector_irrep|))) 
(ADDLABEL '$%O202) 
(DSKSETQ $%I203
         '((MDEFINE) ((|$do_brute_force_leading_Regge|) |$nn|)
           ((MPROG)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
              ((|$leading_Regge| ARRAY) |$nn|))
             T)
            ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
             (($COMPUTE_DESCENDENTS) |$nn| |$nn|
              (($MATRIX) ((MLIST) 1.))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. |$nn|)))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             (($MAKELIST) (($IDENT) 1.) $K 1.
              ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
            |$done_leading_regge_irrep|))) 
(ADDLABEL '$%I203) 
(DSKSETQ $%O203
         '((MDEFINE SIMP) ((|$do_brute_force_leading_Regge|) |$nn|)
           ((MPROG)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
              ((|$leading_Regge| ARRAY) |$nn|))
             T)
            ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
             (($COMPUTE_DESCENDENTS) |$nn| |$nn|
              (($MATRIX) ((MLIST) 1.))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. |$nn|)))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             (($MAKELIST) (($IDENT) 1.) $K 1.
              ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
            |$done_leading_regge_irrep|))) 
(ADDLABEL '$%O203) 
(DSKSETQ $%I204
         '((MDEFINE) ((|$do_brute_force_subleading_Regge|) |$nn|)
           ((MPROG) ((MLIST) |$lenT0| $K)
            ((MSETQ)
             ((|$YT_is_present| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) NIL $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$YT_is_present| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             T)
            ((MSETQ) |$lenT0|
             (($LENGTH)
              ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmallbasis| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$IrrepSmallbasis| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K |$lenT0|)
               ((MMINUS) 1.))))
            ((MSETQ)
             ((|$IrrepDescendents| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($COMPUTE_DESCENDENTS) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((MQAPPLY ARRAY)
               ((|$IrrepSmallbasis| ARRAY) |$nn|
                ((MPLUS) |$nn| ((MMINUS) 1.)))
               ((|$subleading_Regge| ARRAY)
                ((MPLUS) |$nn| ((MMINUS) 1.))))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K
              1. ((MPLUS) |$nn| ((MMINUS) 2.))))
            ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. 1.)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K $K)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K 1.)
               1.)))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MSETQ)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepSmall| ARRAY) |$nn|
                 ((MPLUS) |$nn| ((MMINUS) 1.)))
                ((MPLUS) |$nn| ((MMINUS) 2.)))
               $K 1.)
              ((MMINUS) 1.)))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             ((MLIST) ((MLIST))
              ((|$IrrepSmall| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))))
            |$done_sub_leading_regge_irrep|))) 
(ADDLABEL '$%I204) 
(DSKSETQ $%O204
         '((MDEFINE SIMP) ((|$do_brute_force_subleading_Regge|) |$nn|)
           ((MPROG) ((MLIST) |$lenT0| $K)
            ((MSETQ)
             ((|$YT_is_present| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) NIL $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$YT_is_present| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             T)
            ((MSETQ) |$lenT0|
             (($LENGTH)
              ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmallbasis| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$IrrepSmallbasis| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K |$lenT0|)
               ((MMINUS) 1.))))
            ((MSETQ)
             ((|$IrrepDescendents| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($COMPUTE_DESCENDENTS) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((MQAPPLY ARRAY)
               ((|$IrrepSmallbasis| ARRAY) |$nn|
                ((MPLUS) |$nn| ((MMINUS) 1.)))
               ((|$subleading_Regge| ARRAY)
                ((MPLUS) |$nn| ((MMINUS) 1.))))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K
              1. ((MPLUS) |$nn| ((MMINUS) 2.))))
            ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. 1.)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K $K)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K 1.)
               1.)))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MSETQ)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepSmall| ARRAY) |$nn|
                 ((MPLUS) |$nn| ((MMINUS) 1.)))
                ((MPLUS) |$nn| ((MMINUS) 2.)))
               $K 1.)
              ((MMINUS) 1.)))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             ((MLIST) ((MLIST))
              ((|$IrrepSmall| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))))
            |$done_sub_leading_regge_irrep|))) 
(ADDLABEL '$%O204) 
(DSKSETQ $%I205
         '((MDEFINE)
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
            ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
             (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T
             $FALSE)
            ((MCOND)
             ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.)
               |$YTab|))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 0.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 1.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| |$nn|)
              (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T
             $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
              (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
             $FALSE)
            ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
             (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) |$Matzero|
             (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
              ((|$dimT| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_0_compute_YT_on_big_basis|)
                ((|$t| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
              (($PRINT) "MatB OK")
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_1_normalize_YT_projected_big_basis|)
                ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
              (($PRINT) "NB OK")))
            ((MDO) $NUSEDYT 1. NIL NIL
             ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.))
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
               (($LENGTH) |$irreplist_to_use|) NIL
               ((MPROGN)
                ((MSETQ) $NYTP1
                 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
                (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt"
                 $NYT "killed by yt" $NYTP1 "? "
                 (($IS)
                  ((MEQUAL)
                   ((MNCTIMES)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYT)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYTP1))
                   |$Matzero|)))))))
            ((MSETQ) |$listJJ|
             (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
              (($MAKELIST) $K $K 1. |$spin|)))
            ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
             ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|)
              |$listJJ|))
            ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
             ((MPROGN)
              ((MSETQ) |$idT|
               (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MCOND)
                ((MNOT)
                 (($IS)
                  ((MEQUAL)
                   ((MNCEXPT)
                    ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                     $I0)
                    2.)
                   |$idT|)))
                (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                 ")]^^2 is NOT unity")
                T $FALSE))
              (($PRINT) "Check: Rep^^2=1 OK")
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.))
                NIL
                ((MCOND)
                 ((MNOT)
                  (($IS)
                   ((MEQUAL)
                    ((MNCEXPT)
                     ((MNCTIMES)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $I0)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $J0))
                     3.)
                    |$idT|)))
                 (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                  ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
                  ")] )^^3" "is NOT unity")
                 T $FALSE)))
              (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
             T
             (($PRINT)
              "---> Rep has dimension 1: checks skipped because of maxima bug"))
            ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) |$zeromatrixSmall|
             (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
              ((|$dimSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$normalize_mat_in_ZV1|)
              ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_metricV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_controvariant_red_repV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
              ((|$rep_t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
             (($COMPUTE_REDUCIBLE_REP)
              ((|$coREPSmall| ARRAY) |$nn| |$spin|)
              ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
                $NYT)
               ((|$step1_1_compute_YT_on_real_Ns_basis|)
                ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
             (($MAKELIST) $K $K 1.
              (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
            ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
             (($MAKELIST) ((MLIST)) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ)
             (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
             (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
            ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
               (($APPLY) $SUBMATRIX
                (($ENDCONS)
                 ((MQAPPLY ARRAY)
                  ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                 (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               (($COMPUTE_BASIS_FROM_COEFF_SET)
                (($MAKELIST)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                  $K)
                 $K 1.
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> In irrep no" $NYT
               " we will use vectors no (in local order)"
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                 $NYT)
                1.))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the map is"
               (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn|
                |$spin|))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the used vectors are"
               (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MSETQ)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| |$spin|) $NYT)
                T)
               T $FALSE)
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MPROGN)
                ((MSETQ) $OLDDIM
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                   1.)))
                ((MSETQ) |$oldStep1|
                 ((MQAPPLY ARRAY)
                  ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT))
                ((MSETQ) |$biggerV| T)
                ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
                 ((MPROGN)
                  ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                   ((MLIST)))
                  ((MDO) $NSW 1. NIL NIL
                   (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
                   ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL
                    NIL
                    ((MSETQ)
                     (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                     (($ENDCONS)
                      (($LIST_MATRIX_ENTRIES)
                       ((MNCTIMES) $V0
                        ((MQAPPLY ARRAY)
                         ((|$rep_t| ARRAY) |$nn| |$spin|) $NSW)))
                      (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
                  ((MSETQ)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   (($COMPUTE_BASIS_FROM_COEFF_SET)
                    (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
                  ((MSETQ) $NEWDIM
                   (($LENGTH)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                     1.)))
                  ((MSETQ) |$biggerV|
                   (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
                  ((MSETQ) $OLDDIM $NEWDIM)
                  ((MSETQ) |$oldStep1|
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT))
                  (($PRINT) "--> Level" |$nn| "spin" |$spin|
                   "in irrep no" $NYT "step" $K "new size" $OLDDIM)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)
                 (($APPLY) $MATRIX
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   2.)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$normalize_mat_in_ZV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 ((|$compute_metricV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$compute_controvariant_red_repV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                  ((|$rep_t| ARRAY) |$nn| |$spin|)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 (($COPYLIST)
                  (($COMPUTE_REDUCIBLE_REP)
                   ((MQAPPLY ARRAY)
                    ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                   ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                    $NYT)))))
               T $FALSE)
              |$skip|))
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "compute descendents")
               ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
                (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
                  ((|$irreplist_to_use| ARRAY) $K)))))
              T $FALSE))
            (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             |$irreplist_to_use|)
            |$computed_irreps|))) 
(ADDLABEL '$%I205) 
(DSKSETQ $%O205
         '((MDEFINE SIMP)
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
            ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
             (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T
             $FALSE)
            ((MCOND)
             ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.)
               |$YTab|))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 0.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 1.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| |$nn|)
              (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T
             $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
              (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
             $FALSE)
            ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
             (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) |$Matzero|
             (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
              ((|$dimT| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_0_compute_YT_on_big_basis|)
                ((|$t| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
              (($PRINT) "MatB OK")
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_1_normalize_YT_projected_big_basis|)
                ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
              (($PRINT) "NB OK")))
            ((MDO) $NUSEDYT 1. NIL NIL
             ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.))
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
               (($LENGTH) |$irreplist_to_use|) NIL
               ((MPROGN)
                ((MSETQ) $NYTP1
                 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
                (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt"
                 $NYT "killed by yt" $NYTP1 "? "
                 (($IS)
                  ((MEQUAL)
                   ((MNCTIMES)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYT)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYTP1))
                   |$Matzero|)))))))
            ((MSETQ) |$listJJ|
             (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
              (($MAKELIST) $K $K 1. |$spin|)))
            ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
             ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|)
              |$listJJ|))
            ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
             ((MPROGN)
              ((MSETQ) |$idT|
               (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MCOND)
                ((MNOT)
                 (($IS)
                  ((MEQUAL)
                   ((MNCEXPT)
                    ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                     $I0)
                    2.)
                   |$idT|)))
                (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                 ")]^^2 is NOT unity")
                T $FALSE))
              (($PRINT) "Check: Rep^^2=1 OK")
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.))
                NIL
                ((MCOND)
                 ((MNOT)
                  (($IS)
                   ((MEQUAL)
                    ((MNCEXPT)
                     ((MNCTIMES)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $I0)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $J0))
                     3.)
                    |$idT|)))
                 (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                  ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
                  ")] )^^3" "is NOT unity")
                 T $FALSE)))
              (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
             T
             (($PRINT)
              "---> Rep has dimension 1: checks skipped because of maxima bug"))
            ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) |$zeromatrixSmall|
             (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
              ((|$dimSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$normalize_mat_in_ZV1|)
              ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_metricV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_controvariant_red_repV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
              ((|$rep_t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
             (($COMPUTE_REDUCIBLE_REP)
              ((|$coREPSmall| ARRAY) |$nn| |$spin|)
              ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
                $NYT)
               ((|$step1_1_compute_YT_on_real_Ns_basis|)
                ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
             (($MAKELIST) $K $K 1.
              (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
            ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
             (($MAKELIST) ((MLIST)) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ)
             (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
             (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
            ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
               (($APPLY) $SUBMATRIX
                (($ENDCONS)
                 ((MQAPPLY ARRAY)
                  ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                 (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               (($COMPUTE_BASIS_FROM_COEFF_SET)
                (($MAKELIST)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                  $K)
                 $K 1.
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> In irrep no" $NYT
               " we will use vectors no (in local order)"
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                 $NYT)
                1.))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the map is"
               (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn|
                |$spin|))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the used vectors are"
               (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MSETQ)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| |$spin|) $NYT)
                T)
               T $FALSE)
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MPROGN)
                ((MSETQ) $OLDDIM
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                   1.)))
                ((MSETQ) |$oldStep1|
                 ((MQAPPLY ARRAY)
                  ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT))
                ((MSETQ) |$biggerV| T)
                ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
                 ((MPROGN)
                  ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                   ((MLIST)))
                  ((MDO) $NSW 1. NIL NIL
                   (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
                   ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL
                    NIL
                    ((MSETQ)
                     (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                     (($ENDCONS)
                      (($LIST_MATRIX_ENTRIES)
                       ((MNCTIMES) $V0
                        ((MQAPPLY ARRAY)
                         ((|$rep_t| ARRAY) |$nn| |$spin|) $NSW)))
                      (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
                  ((MSETQ)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   (($COMPUTE_BASIS_FROM_COEFF_SET)
                    (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
                  ((MSETQ) $NEWDIM
                   (($LENGTH)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                     1.)))
                  ((MSETQ) |$biggerV|
                   (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
                  ((MSETQ) $OLDDIM $NEWDIM)
                  ((MSETQ) |$oldStep1|
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT))
                  (($PRINT) "--> Level" |$nn| "spin" |$spin|
                   "in irrep no" $NYT "step" $K "new size" $OLDDIM)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)
                 (($APPLY) $MATRIX
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   2.)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$normalize_mat_in_ZV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 ((|$compute_metricV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$compute_controvariant_red_repV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                  ((|$rep_t| ARRAY) |$nn| |$spin|)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 (($COPYLIST)
                  (($COMPUTE_REDUCIBLE_REP)
                   ((MQAPPLY ARRAY)
                    ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                   ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                    $NYT)))))
               T $FALSE)
              |$skip|))
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "compute descendents")
               ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
                (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
                  ((|$irreplist_to_use| ARRAY) $K)))))
              T $FALSE))
            (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             |$irreplist_to_use|)
            |$computed_irreps|))) 
(ADDLABEL '$%O205) 
(DSKSETQ $%I206
         '((MDEFINE)
           (($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
            $IRREP_LIST0)
           ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
            ((MDO) $NI00 1. NIL NIL NIL
             ((MNOT)
              (($IS)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|)))
             ((MPROGN) (($PRINT) "ni00=" $NI00)
              (($PRINT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|))
              (($PRINT)
               (($IS)
                ((MEQUAL)
                 ((|$IrrepSmallbasis00| ARRAY)
                  (($IRREP_LIST0 ARRAY) $NI00))
                 |$zeromatrixSmall|)))
              ((MSETQ) $NI0 $NI00)))
            ((MSETQ) $NEWBASIS0
             ((|$IrrepSmallbasis00| ARRAY)
              (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
            ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL
             (($LENGTH) $IRREP_LIST0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))
                |$zeromatrixSmall|))
              ((MSETQ) $NEWBASIS0
               (($ADDROW) $NEWBASIS0
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))))
              T $FALSE))
            ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
             ((MPROGN)
              ((MSETQ) $TMP00
               ((|$compute_coeffs_over_basis_from_coeffsV0|)
                (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
               (($MAP) $RHS $TMP00))
              (($PRINT) "old vector no" $NV0 " is in new basis"
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
              ((MCOND)
               ((MEQUAL)
                ((MQAPPLY ARRAY)
                 ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
                ((MLIST)))
               (($ERROR) "MISSING an element in new basis") T $FALSE)))))) 
(ADDLABEL '$%I206) 
(DSKSETQ $%O206
         '((MDEFINE SIMP)
           (($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
            $IRREP_LIST0)
           ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
            ((MDO) $NI00 1. NIL NIL NIL
             ((MNOT)
              (($IS)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|)))
             ((MPROGN) (($PRINT) "ni00=" $NI00)
              (($PRINT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|))
              (($PRINT)
               (($IS)
                ((MEQUAL)
                 ((|$IrrepSmallbasis00| ARRAY)
                  (($IRREP_LIST0 ARRAY) $NI00))
                 |$zeromatrixSmall|)))
              ((MSETQ) $NI0 $NI00)))
            ((MSETQ) $NEWBASIS0
             ((|$IrrepSmallbasis00| ARRAY)
              (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
            ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL
             (($LENGTH) $IRREP_LIST0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))
                |$zeromatrixSmall|))
              ((MSETQ) $NEWBASIS0
               (($ADDROW) $NEWBASIS0
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))))
              T $FALSE))
            ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
             ((MPROGN)
              ((MSETQ) $TMP00
               ((|$compute_coeffs_over_basis_from_coeffsV0|)
                (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
               (($MAP) $RHS $TMP00))
              (($PRINT) "old vector no" $NV0 " is in new basis"
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
              ((MCOND)
               ((MEQUAL)
                ((MQAPPLY ARRAY)
                 ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
                ((MLIST)))
               (($ERROR) "MISSING an element in new basis") T $FALSE)))))) 
(ADDLABEL '$%O206) 
(DSKSETQ $%I207
         '((MDEFINE)
           (($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
            (($PRINT)
             "*********************************************************************")
            (($PRINT) "Level" |$nn| "spin" |$spin|)
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               ((MSETQ) $DIM0
                ((MPLUS) $DIM0
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                    ((|$irreplist_to_use| ARRAY) $K))
                   1.))))
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "dim="
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                   ((|$irreplist_to_use| ARRAY) $K))
                  1.))))
              T
              (($PRINT) $K "YTab"
               ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                ((|$irreplist_to_use| ARRAY) $K))
               "UNSUSED")))
            (($PRINT) "")
            (($PRINT)
             "dimension of the vector space of true tensors at level"
             |$nn| "and spin" |$spin| "is"
             (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            (($PRINT) "---> and we can account for" $DIM0)
            (($PRINT) "")
            (($PRINT) "all_vector numbers"
             (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
            (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
             "spin" |$spin|
             "tensors on new small basis, i.e. the basis from irreps:")
            (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
            |$results_shown|))) 
(ADDLABEL '$%I207) 
(DSKSETQ $%O207
         '((MDEFINE SIMP)
           (($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
            (($PRINT)
             "*********************************************************************")
            (($PRINT) "Level" |$nn| "spin" |$spin|)
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               ((MSETQ) $DIM0
                ((MPLUS) $DIM0
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                    ((|$irreplist_to_use| ARRAY) $K))
                   1.))))
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "dim="
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                   ((|$irreplist_to_use| ARRAY) $K))
                  1.))))
              T
              (($PRINT) $K "YTab"
               ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                ((|$irreplist_to_use| ARRAY) $K))
               "UNSUSED")))
            (($PRINT) "")
            (($PRINT)
             "dimension of the vector space of true tensors at level"
             |$nn| "and spin" |$spin| "is"
             (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            (($PRINT) "---> and we can account for" $DIM0)
            (($PRINT) "")
            (($PRINT) "all_vector numbers"
             (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
            (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
             "spin" |$spin|
             "tensors on new small basis, i.e. the basis from irreps:")
            (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
            |$results_shown|))) 
(ADDLABEL '$%O207) 
(DSKSETQ $%I208 '((MSETQ) |$functions_for_auto_computing_loaded| T)) 
(ADDLABEL '$%I208) 
(DSKSETQ $%O208 'T) 
(ADDLABEL '$%O208) 
(DSKSETQ $%O209
         '"/home/igor/tex/LCSFT/maxima/84_functions_for_automatically_compute_irreps_brute_force.v2.mat") 
(ADDLABEL '$%O209) 
(DSKSETQ $%I210
         '((MCOND)
           ((MNOT) ((MEQUAL) |$functions_for_auto_computing_loaded| T))
           (($ERROR)
            "batch 84_functions_for_automatically_compute_irreps_brute_force")
           T $FALSE)) 
(ADDLABEL '$%I210) 
(DSKSETQ $%O210 'NIL) 
(ADDLABEL '$%O210) 
(DSKSETQ $%I211 '(($BATCH) "52_aux_functions.v1.mat")) 
(ADDLABEL '$%I211) 
(DSKSETQ $%I212 '(($DEFINE_VARIABLE) |$coeffcoeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I212) 
(DSKSETQ $%O212 'NIL) 
(ADDLABEL '$%O212) 
(DSKSETQ $%I213 '(($DEFINE_VARIABLE) |$coeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I213) 
(DSKSETQ $%O213 'NIL) 
(ADDLABEL '$%O213) 
(DSKSETQ $%I214
         '((MDEFINE) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%I214) 
(DSKSETQ $%O214
         '((MDEFINE SIMP) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%O214) 
(DSKSETQ $%I215 '(($LOAD) "functs")) 
(ADDLABEL '$%I215) 
(DSKSETQ $%O215
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O215) 
(DSKSETQ $%I216
         '((MDEFINE) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%I216) 
(DSKSETQ $%O216
         '((MDEFINE SIMP) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%O216) 
(DSKSETQ $%I217
         '((MDEFINE) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I217) 
(DSKSETQ $%O217
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O217) 
(DSKSETQ $%I218
         '((MDEFINE) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I218) 
(DSKSETQ $%O218
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O218) 
(DSKSETQ $%I219
         '((MDEFINE)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I219) 
(DSKSETQ $%O219
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O219) 
(DSKSETQ $%I220
         '((MDEFINE) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I220) 
(DSKSETQ $%O220
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O220) 
(DSKSETQ $%I221
         '(($DEFINE_VARIABLE) |$aux_functions_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I221) 
(DSKSETQ $%O221 'T) 
(ADDLABEL '$%O221) 
(DSKSETQ $%O222 '"/home/igor/tex/LCSFT/maxima/52_aux_functions.v1.mat") 
(ADDLABEL '$%O222) 
(DSKSETQ $%I223
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "Error loading 52_aux_functions") T $FALSE)) 
(ADDLABEL '$%I223) 
(DSKSETQ $%O223 'NIL) 
(ADDLABEL '$%O223) 
(DSKSETQ $%I224
         '(($BATCH) "56_aux_tex_functions_for_making_level_tex.v3.mat")) 
(ADDLABEL '$%I224) 
(DSKSETQ $%I225 '((MSETQ) |$tex_irrep_dbg| T)) 
(ADDLABEL '$%I225) 
(DSKSETQ $%O225 'T) 
(ADDLABEL '$%O225) 
(DSKSETQ $%I226 '(($LOAD) "sregex")) 
(ADDLABEL '$%I226) 
(DSKSETQ $%O226
         '"/usr/share/maxima/5.45.1/share/stringproc/sregex.mac") 
(ADDLABEL '$%O226) 
(DSKSETQ $%I227 '(($TEXPUT) $P "")) 
(ADDLABEL '$%I227) 
(DSKSETQ $%O227 '"") 
(ADDLABEL '$%O227) 
(DSKSETQ $%I228
         '((MDEFINE) (($TEXV) $VEX0)
           ((MPROG) ((MLIST) |$n| |$i|)
            ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
            (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))) 
(ADDLABEL '$%I228) 
(DSKSETQ $%O228
         '((MDEFINE SIMP) (($TEXV) $VEX0)
           ((MPROG) ((MLIST) |$n| |$i|)
            ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
            (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))) 
(ADDLABEL '$%O228) 
(DSKSETQ $%I229 '(($TEXPUT) $V $TEXV)) 
(ADDLABEL '$%I229) 
(DSKSETQ $%O229 '$TEXV) 
(ADDLABEL '$%O229) 
(DSKSETQ $%I230
         '((MDEFINE) (($LATEX_YDIAGRAM) |$YDia|)
           (($CONCAT) "\\ydiagram{"
            (($SUBSTRING) (($STRING) |$YDia|) 2.
             (($SLENGTH) (($STRING) |$YDia|)))
            "}"))) 
(ADDLABEL '$%I230) 
(DSKSETQ $%O230
         '((MDEFINE SIMP) (($LATEX_YDIAGRAM) |$YDia|)
           (($CONCAT) "\\ydiagram{"
            (($SUBSTRING) (($STRING) |$YDia|) 2.
             (($SLENGTH) (($STRING) |$YDia|)))
            "}"))) 
(ADDLABEL '$%O230) 
(DSKSETQ $%I231
         '((MDEFINE) (($MYTEX1) $EXPR0)
           ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))) 
(ADDLABEL '$%I231) 
(DSKSETQ $%O231
         '((MDEFINE SIMP) (($MYTEX1) $EXPR0)
           ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))) 
(ADDLABEL '$%O231) 
(DSKSETQ $%I232
         '((MDEFINE)
           (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
            |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
           ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
            ((MSETQ) $EXPR0
             (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
            ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
             ((MPLUS) 0. 1.) NIL
             ((MPROGN)
              ((MSETQ) $NT0
               (($LENGTH)
                ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT)
                "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
                (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
              ((MDO) $NB_NCOL0 1. NIL NIL
               (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
               ((MPROGN)
                ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  ((MEQUAL) $NB_NCOL0
                   (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                  ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
                 T $FALSE)
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
                ((MDO) $NROW0 1. NIL NIL $NR0 NIL
                 ((MDO) $NCOL0
                  ((MPLUS)
                   ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
                    |$Nterms_line|)
                   1.)
                  NIL NIL
                  (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)) NIL
                  ((MPROGN)
                   ((MSETQ) (($EXPR0 ARRAY) $S0)
                    (($CONCAT) (($EXPR0 ARRAY) $S0)
                     (($MYTEX1)
                      ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                       $NROW0 $NCOL0))
                     "
"))
                   ((MCOND)
                    ((MLESSP) $NCOL0
                     (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MLESSP) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MEQUAL) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
                    T $FALSE)
                   |$end_ncol0|)))
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
                ((MCOND)
                 ((MAND) ((MEQUAL) $NB_NCOL0 1.)
                  ((MNOT)
                   ((MEQUAL)
                    (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
                 T $FALSE)
                ((MCOND)
                 ((MEQUAL) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
                 T $FALSE)
                ((MCOND)
                 ((MLESSP) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
                  T
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0)
                    "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
                 T $FALSE)))
              ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
               T
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0)
                "\\end{align}
} %% parbox
} %% \\myscale"))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
            ((MRETURN) $EXPR0)))) 
(ADDLABEL '$%I232) 
(DSKSETQ $%O232
         '((MDEFINE SIMP)
           (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
            |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
           ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
            ((MSETQ) $EXPR0
             (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
            ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
             ((MPLUS) 0. 1.) NIL
             ((MPROGN)
              ((MSETQ) $NT0
               (($LENGTH)
                ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT)
                "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
                (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
              ((MDO) $NB_NCOL0 1. NIL NIL
               (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
               ((MPROGN)
                ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  ((MEQUAL) $NB_NCOL0
                   (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                  ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
                 T $FALSE)
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
                ((MDO) $NROW0 1. NIL NIL $NR0 NIL
                 ((MDO) $NCOL0
                  ((MPLUS)
                   ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
                    |$Nterms_line|)
                   1.)
                  NIL NIL
                  (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)) NIL
                  ((MPROGN)
                   ((MSETQ) (($EXPR0 ARRAY) $S0)
                    (($CONCAT) (($EXPR0 ARRAY) $S0)
                     (($MYTEX1)
                      ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                       $NROW0 $NCOL0))
                     "
"))
                   ((MCOND)
                    ((MLESSP) $NCOL0
                     (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MLESSP) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MEQUAL) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
                    T $FALSE)
                   |$end_ncol0|)))
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
                ((MCOND)
                 ((MAND) ((MEQUAL) $NB_NCOL0 1.)
                  ((MNOT)
                   ((MEQUAL)
                    (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
                 T $FALSE)
                ((MCOND)
                 ((MEQUAL) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
                 T $FALSE)
                ((MCOND)
                 ((MLESSP) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
                  T
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0)
                    "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
                 T $FALSE)))
              ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
               T
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0)
                "\\end{align}
} %% parbox
} %% \\myscale"))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
            ((MRETURN) $EXPR0)))) 
(ADDLABEL '$%O232) 
(DSKSETQ $%I233
         '((MDEFINE)
           (($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
            |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
            $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T|
            |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
            |$with_S_irrep_flag|)
           ((MPROG)
            ((MCOND)
             ((MNOT)
              ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
               (($NUMBERP) |$Smax|)))
             (($ERROR) "Input parameters must be numbers") T $FALSE)
            ((MCOND) ((MLESSP) |$Smax| |$Smin|)
             (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
            ((MDO) $N 1. NIL NIL |$Smax| NIL
             (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
            ((MSETQ) |$filename|
             (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_"
              |$Smax| ".tex"))
            ((MSETQ) |$TexStream| (($OPENW) |$filename|))
            ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
             $FALSE)
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream|
              "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
              $SCALING_BOX_VALUE_FOR_IRREP)
             T $FALSE)
            (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
            (($PRINTF) |$TexStream| "~%~%")
            (($PRINTF) |$TexStream|
             "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
            (($PRINTF) |$TexStream|
             "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
            (($PRINTF) |$TexStream| "\\subsection{Basis}")
            (($PRINTF) |$TexStream| "~%~%")
            ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
               (($TEX1) |$nn|) (($TEX1) $S0))
              ((MDO) $K0 1. NIL NIL
               (($CEILING)
                ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                 |$Nterms_line_T|))
               NIL
               ((MPROGN) (($PRINTF) |$TexStream| "&~%")
                ((MDO) $K1
                 ((MPLUS)
                  ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                   |$Nterms_line_T|)
                  1.)
                 NIL NIL
                 (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 NIL
                 ((MPROGN)
                  ((MCOND)
                   ((MGREATERP) $K1
                    ((MPLUS)
                     ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                      |$Nterms_line_T|)
                     1.))
                   (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
                  (($PRINTF) |$TexStream| "~a~%"
                   (($TEX1)
                    ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
                ((MCOND)
                 ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T
                 $FALSE)))
              (($PRINTF) |$TexStream|
               "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
              (($PRINTF) |$TexStream| "~%~%")))
            ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
              (($PRINTF) |$TexStream|
               "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
               24. $SPIN0)
              (($PRINTF) |$TexStream| "~%~%")
              ((MSETQ) $ANY_IRREP_PRESENT NIL)
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MSETQ) $ANY_IRREP_PRESENT
                ((MOR) $ANY_IRREP_PRESENT
                 ((MQAPPLY ARRAY)
                  ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                  ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                   $NYT0)))))
              ((MCOND) $ANY_IRREP_PRESENT
               (($PRINTF) |$TexStream|
                "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
               T
               (($PRINTF) |$TexStream|
                "No irreps with spin ~a are present.
" $SPIN0))
              (($PRINTF) |$TexStream| "~%~%")
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MCOND)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                 ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                  $NYT0))
                ((MPROGN)
                 (($PRINTF) |$TexStream|
                  "\\subsubsection{Irrep $ ~a $}"
                  (($LATEX_YDIAGRAM)
                   ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))))
                 (($PRINTF) |$TexStream| "~%~%")
                 (($PRINTF) |$TexStream|
                  "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
                 ((MSETQ) $NR0
                  (($LENGTH)
                   ((MQAPPLY ARRAY)
                    ((MQAPPLY ARRAY)
                     ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                     1.)
                    3.)))
                 ((MSETQ) $LIST_VECT00
                  (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  ((MPROGN)
                   ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                      ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
                     3.))
                   ((MCOND) ((MEQUAL) |$in_Z_flag| T)
                    ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                     ((|$normalize_mat_in_ZV1|)
                      (($LIST_VECT00 ARRAY) $S0)))
                    T $FALSE)))
                 ((MSETQ) $LIST_LATEX_STRING0
                  (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
                   |$Nterms_line| NIL))
                 (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%"
                  $SPIN0)
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  (($PRINTF) |$TexStream| "~a ~%~% "
                   (($LIST_LATEX_STRING0 ARRAY) $S0)))
                 (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%"
                  $SPIN0)
                 ((MCOND) $WITH_TENSOR_FLAG
                  ((MPROGN)
                   ((MSETQ) $LIST_VECT00_EXPL
                    (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    ((MPROGN)
                     ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                      (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
                     ((MDO) $RR0 1. NIL NIL
                      (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                      ((MDO) $NNTERM0 1. NIL NIL
                       (($LENGTH)
                        ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                       NIL
                       ((MPROGN)
                        ((MSETQ) $TMP00
                         ((MTIMES)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          ((MQAPPLY ARRAY)
                           ((|$t| ARRAY) |$nn|
                            ((MPLUS) $S0 ((MMINUS) 1.)))
                           $NNTERM0)))
                        ((MSETQ) $TMP00 (($TEX1) $TMP00))
                        ((MCOND)
                         ((MGREATERP)
                          ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                           $RR0 $NNTERM0)
                          0.)
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          (($CONCAT) "+" $TMP00))
                         T
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          $TMP00)))))))
                   ((MSETQ) $LIST_LATEX_STRING0
                    (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
                     $SPIN0 4. NIL))
                   (($PRINTF) |$TexStream|
                    "%% begin of spin ~a with tensors~%~%" $SPIN0)
                   (($PRINTF) |$TexStream|
                    "The expression including explicitly the basis elements reads as follows.~%~%")
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    (($PRINTF) |$TexStream| "~a ~%~% "
                     (($LIST_LATEX_STRING0 ARRAY) $S0)))
                   (($PRINTF) |$TexStream|
                    "%% end of spin ~a with tensors ~%~%" $SPIN0))
                  T $FALSE)
                 ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
                  ((MCOND) ((MGEQP) $SPIN0 2.)
                   ((MPROGN)
                    (($PRINTF) |$TexStream|
                     "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
                    (($PRINTF) |$TexStream|
                     "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
                    ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
                     ((MPROGN)
                      (($PRINTF) |$TexStream|
                       "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                      (($PRINTF) |$TexStream|
                       "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                      ((MSETQ) $TMP000
                       (($TEX1)
                        ((MQAPPLY ARRAY)
                         ((MQAPPLY ARRAY)
                          ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                          ((MQAPPLY ARRAY)
                           (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                         ((MPLUS) $SW0 ((MMINUS) 1.)))))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                        $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                        $TMP000))
                      (($PRINTF) |$TexStream| "~a" $TMP000)
                      (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                      ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                       (($PRINTF) |$TexStream| ". ~%") T
                       (($PRINTF) |$TexStream| ", ~%"))
                      (($PRINTF) |$TexStream|
                       "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                      (($PRINTF) |$TexStream|
                       "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                      |$end_irrep_matrixes|)))
                   T $FALSE)
                  T $FALSE)
                 |$end_yt|)
                T $FALSE))))
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
            (($CLOSE) |$TexStream|)))) 
(ADDLABEL '$%I233) 
(DSKSETQ $%O233
         '((MDEFINE SIMP)
           (($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
            |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
            $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T|
            |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
            |$with_S_irrep_flag|)
           ((MPROG)
            ((MCOND)
             ((MNOT)
              ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
               (($NUMBERP) |$Smax|)))
             (($ERROR) "Input parameters must be numbers") T $FALSE)
            ((MCOND) ((MLESSP) |$Smax| |$Smin|)
             (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
            ((MDO) $N 1. NIL NIL |$Smax| NIL
             (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
            ((MSETQ) |$filename|
             (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_"
              |$Smax| ".tex"))
            ((MSETQ) |$TexStream| (($OPENW) |$filename|))
            ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
             $FALSE)
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream|
              "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
              $SCALING_BOX_VALUE_FOR_IRREP)
             T $FALSE)
            (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
            (($PRINTF) |$TexStream| "~%~%")
            (($PRINTF) |$TexStream|
             "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
            (($PRINTF) |$TexStream|
             "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
            (($PRINTF) |$TexStream| "\\subsection{Basis}")
            (($PRINTF) |$TexStream| "~%~%")
            ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
               (($TEX1) |$nn|) (($TEX1) $S0))
              ((MDO) $K0 1. NIL NIL
               (($CEILING)
                ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                 |$Nterms_line_T|))
               NIL
               ((MPROGN) (($PRINTF) |$TexStream| "&~%")
                ((MDO) $K1
                 ((MPLUS)
                  ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                   |$Nterms_line_T|)
                  1.)
                 NIL NIL
                 (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 NIL
                 ((MPROGN)
                  ((MCOND)
                   ((MGREATERP) $K1
                    ((MPLUS)
                     ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                      |$Nterms_line_T|)
                     1.))
                   (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
                  (($PRINTF) |$TexStream| "~a~%"
                   (($TEX1)
                    ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
                ((MCOND)
                 ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T
                 $FALSE)))
              (($PRINTF) |$TexStream|
               "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
              (($PRINTF) |$TexStream| "~%~%")))
            ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
              (($PRINTF) |$TexStream|
               "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
               24. $SPIN0)
              (($PRINTF) |$TexStream| "~%~%")
              ((MSETQ) $ANY_IRREP_PRESENT NIL)
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MSETQ) $ANY_IRREP_PRESENT
                ((MOR) $ANY_IRREP_PRESENT
                 ((MQAPPLY ARRAY)
                  ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                  ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                   $NYT0)))))
              ((MCOND) $ANY_IRREP_PRESENT
               (($PRINTF) |$TexStream|
                "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
               T
               (($PRINTF) |$TexStream|
                "No irreps with spin ~a are present.
" $SPIN0))
              (($PRINTF) |$TexStream| "~%~%")
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MCOND)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                 ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                  $NYT0))
                ((MPROGN)
                 (($PRINTF) |$TexStream|
                  "\\subsubsection{Irrep $ ~a $}"
                  (($LATEX_YDIAGRAM)
                   ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))))
                 (($PRINTF) |$TexStream| "~%~%")
                 (($PRINTF) |$TexStream|
                  "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
                 ((MSETQ) $NR0
                  (($LENGTH)
                   ((MQAPPLY ARRAY)
                    ((MQAPPLY ARRAY)
                     ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                     1.)
                    3.)))
                 ((MSETQ) $LIST_VECT00
                  (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  ((MPROGN)
                   ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                      ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
                     3.))
                   ((MCOND) ((MEQUAL) |$in_Z_flag| T)
                    ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                     ((|$normalize_mat_in_ZV1|)
                      (($LIST_VECT00 ARRAY) $S0)))
                    T $FALSE)))
                 ((MSETQ) $LIST_LATEX_STRING0
                  (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
                   |$Nterms_line| NIL))
                 (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%"
                  $SPIN0)
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  (($PRINTF) |$TexStream| "~a ~%~% "
                   (($LIST_LATEX_STRING0 ARRAY) $S0)))
                 (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%"
                  $SPIN0)
                 ((MCOND) $WITH_TENSOR_FLAG
                  ((MPROGN)
                   ((MSETQ) $LIST_VECT00_EXPL
                    (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    ((MPROGN)
                     ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                      (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
                     ((MDO) $RR0 1. NIL NIL
                      (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                      ((MDO) $NNTERM0 1. NIL NIL
                       (($LENGTH)
                        ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                       NIL
                       ((MPROGN)
                        ((MSETQ) $TMP00
                         ((MTIMES)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          ((MQAPPLY ARRAY)
                           ((|$t| ARRAY) |$nn|
                            ((MPLUS) $S0 ((MMINUS) 1.)))
                           $NNTERM0)))
                        ((MSETQ) $TMP00 (($TEX1) $TMP00))
                        ((MCOND)
                         ((MGREATERP)
                          ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                           $RR0 $NNTERM0)
                          0.)
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          (($CONCAT) "+" $TMP00))
                         T
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          $TMP00)))))))
                   ((MSETQ) $LIST_LATEX_STRING0
                    (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
                     $SPIN0 4. NIL))
                   (($PRINTF) |$TexStream|
                    "%% begin of spin ~a with tensors~%~%" $SPIN0)
                   (($PRINTF) |$TexStream|
                    "The expression including explicitly the basis elements reads as follows.~%~%")
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    (($PRINTF) |$TexStream| "~a ~%~% "
                     (($LIST_LATEX_STRING0 ARRAY) $S0)))
                   (($PRINTF) |$TexStream|
                    "%% end of spin ~a with tensors ~%~%" $SPIN0))
                  T $FALSE)
                 ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
                  ((MCOND) ((MGEQP) $SPIN0 2.)
                   ((MPROGN)
                    (($PRINTF) |$TexStream|
                     "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
                    (($PRINTF) |$TexStream|
                     "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
                    ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
                     ((MPROGN)
                      (($PRINTF) |$TexStream|
                       "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                      (($PRINTF) |$TexStream|
                       "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                      ((MSETQ) $TMP000
                       (($TEX1)
                        ((MQAPPLY ARRAY)
                         ((MQAPPLY ARRAY)
                          ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                          ((MQAPPLY ARRAY)
                           (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                         ((MPLUS) $SW0 ((MMINUS) 1.)))))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                        $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                        $TMP000))
                      (($PRINTF) |$TexStream| "~a" $TMP000)
                      (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                      ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                       (($PRINTF) |$TexStream| ". ~%") T
                       (($PRINTF) |$TexStream| ", ~%"))
                      (($PRINTF) |$TexStream|
                       "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                      (($PRINTF) |$TexStream|
                       "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                      |$end_irrep_matrixes|)))
                   T $FALSE)
                  T $FALSE)
                 |$end_yt|)
                T $FALSE))))
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
            (($CLOSE) |$TexStream|)))) 
(ADDLABEL '$%O233) 
(DSKSETQ $%O234
         '"/home/igor/tex/LCSFT/maxima/56_aux_tex_functions_for_making_level_tex.v3.mat") 
(ADDLABEL '$%O234) 
(DSKSETQ $%I235
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "batch aux_functions") T $FALSE)) 
(ADDLABEL '$%I235) 
(DSKSETQ $%O235 'NIL) 
(ADDLABEL '$%O235) 
(DSKSETQ $%I236 '((MSETQ) |$compute_tensor_dbg| NIL)) 
(ADDLABEL '$%I236) 
(DSKSETQ $%O236 'NIL) 
(ADDLABEL '$%O236) 
(DSKSETQ $%I237 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I237) 
(DSKSETQ $%O237 'NIL) 
(ADDLABEL '$%O237) 
(DSKSETQ $%I238
         '(($PRINT)
           "**************************************************")) 
(ADDLABEL '$%I238) 
(DSKSETQ $%O238 '"**************************************************") 
(ADDLABEL '$%O238) 
(DSKSETQ $%I239
         '((MSETQ) |$yn| (($READ) "compile (y/n followed by ;)"))) 
(ADDLABEL '$%I239) 
(DSKSETQ $%O239 '$N) 
(ADDLABEL '$%O239) 
(DSKSETQ $%I240
         '((MCOND) ((MEQUAL) |$yn| $Y) (($COMPILE) $ALL) T $FALSE)) 
(ADDLABEL '$%I240) 
(DSKSETQ $%O240 'NIL) 
(ADDLABEL '$%O240) 
(DSKSETQ $%I241
         '(($PRINT)
           "**************************************************")) 
(ADDLABEL '$%I241) 
(DSKSETQ $%O241 '"**************************************************") 
(ADDLABEL '$%O241) 
(DSKSETQ $%I242
         '((MSETQ) |$nn| (($READ) "input level (followed by ;)"))) 
(ADDLABEL '$%I242) 
(DSKSETQ $%O242 '3.) 
(ADDLABEL '$%O242) 
(DSKSETQ $%I243
         '(($LOAD) (($CONCAT) "Level_" |$nn| "_T_UpMat_DownMat.lisp"))) 
(ADDLABEL '$%I243) 
(DSKSETQ $%O243 '"Level_3_T_UpMat_DownMat.lisp") 
(ADDLABEL '$%O243) 
(DSKSETQ $%I244
         '(($LOAD)
           (($CONCAT) "Level_" |$nn| "_true_tensors_Descendents.lisp"))) 
(ADDLABEL '$%I244) 
(DSKSETQ $%O244 '"Level_3_true_tensors_Descendents.lisp") 
(ADDLABEL '$%O244) 
(DSKSETQ $%I245
         '((MDO) |$spin| ((MPLUS) |$nn| ((MMINUS) 2.)) ((MMINUS) 1.)
           NIL 2. NIL
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin|
            (($LIST_IRREPS_TO_USE ARRAY) |$spin|)))) 
(ADDLABEL '$%I245) 
(DSKSETQ $%O245 '$DONE) 
(ADDLABEL '$%O245) 
(DSKSETQ $%I246
         '((MDO) |$spin| ((MPLUS) |$nn| ((MMINUS) 2.)) ((MMINUS) 1.)
           NIL 2. NIL
           (($SHOW_IRREP_RESULTS) |$nn| |$spin|
            (($LIST_IRREPS_TO_USE ARRAY) |$spin|)))) 
(ADDLABEL '$%I246) 
(DSKSETQ $%O246 '$DONE) 
(ADDLABEL '$%O246) 
(DSKSETQ $%I247 '(($DO_BRUTE_FORCE_SCALAR) |$nn|)) 
(ADDLABEL '$%I247) 
(DSKSETQ $%O247 '|$done_scalar_irrep|) 
(ADDLABEL '$%O247) 
(DSKSETQ $%I248 '(($DO_BRUTE_FORCE_VECTOR) |$nn|)) 
(ADDLABEL '$%I248) 
(DSKSETQ $%O248 '|$done_vector_irrep|) 
(ADDLABEL '$%O248) 
(DSKSETQ $%I249 '((|$do_brute_force_leading_Regge|) |$nn|)) 
(ADDLABEL '$%I249) 
(DSKSETQ $%O249 '|$done_leading_regge_irrep|) 
(ADDLABEL '$%O249) 
(DSKSETQ $%I250 '((|$do_brute_force_subleading_Regge|) |$nn|)) 
(ADDLABEL '$%I250) 
(DSKSETQ $%O250 '|$done_sub_leading_regge_irrep|) 
(ADDLABEL '$%O250) 
(DSKSETQ $%I251 '(($SAVE) (($CONCAT) "Level_" |$nn| "_all.lisp") $ALL)) 
(ADDLABEL '$%I251) 
(DSKSETQ |$sc_bas_dbg| 'T) 
(ADD2LNC '|$sc_bas_dbg| $VALUES) 
(DEFPROP |$sc_bas_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$sc_bas_dbg| $PROPS) 
(DEFPROP |$sc_bas_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$sc_bas_dbg| $PROPS) 
(DSKSETQ |$tensor_bas_dbg| 'T) 
(ADD2LNC '|$tensor_bas_dbg| $VALUES) 
(DEFPROP |$tensor_bas_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$tensor_bas_dbg| $PROPS) 
(DEFPROP |$tensor_bas_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$tensor_bas_dbg| $PROPS) 
(DSKSETQ |$dbg| 'NIL) 
(ADD2LNC '|$dbg| $VALUES) 
(DEFPROP |$dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg| $PROPS) 
(DEFPROP |$dbg| $BOOLEAN MODE) 
(ADD2LNC '|$dbg| $PROPS) 
(DSKSETQ |$boost_loaded| 'T) 
(ADD2LNC '|$boost_loaded| $VALUES) 
(DEFPROP |$boost_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$boost_loaded| $PROPS) 
(DEFPROP |$boost_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$boost_loaded| $PROPS) 
(DSKSETQ |$incr_dbg| 'NIL) 
(ADD2LNC '|$incr_dbg| $VALUES) 
(DEFPROP |$incr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$incr_dbg| $PROPS) 
(DEFPROP |$incr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$incr_dbg| $PROPS) 
(DSKSETQ $OLDLINEL '79.) 
(ADD2LNC '$OLDLINEL $VALUES) 
(DSKSETQ |$increase_indexes_loaded| 'T) 
(ADD2LNC '|$increase_indexes_loaded| $VALUES) 
(DEFPROP |$increase_indexes_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$increase_indexes_loaded| $PROPS) 
(DEFPROP |$increase_indexes_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$increase_indexes_loaded| $PROPS) 
(DSKSETQ |$decr_dbg| 'NIL) 
(ADD2LNC '|$decr_dbg| $VALUES) 
(DEFPROP |$decr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$decr_dbg| $PROPS) 
(DEFPROP |$decr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$decr_dbg| $PROPS) 
(DSKSETQ |$high_decr_dbg| 'NIL) 
(ADD2LNC '|$high_decr_dbg| $VALUES) 
(DEFPROP |$high_decr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$high_decr_dbg| $PROPS) 
(DEFPROP |$high_decr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$high_decr_dbg| $PROPS) 
(DSKSETQ |$decrease_indexes_loaded| 'T) 
(ADD2LNC '|$decrease_indexes_loaded| $VALUES) 
(DEFPROP |$decrease_indexes_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$decrease_indexes_loaded| $PROPS) 
(DEFPROP |$decrease_indexes_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$decrease_indexes_loaded| $PROPS) 
(DSKSETQ |$compute_tensor_dbg| 'NIL) 
(ADD2LNC '|$compute_tensor_dbg| $VALUES) 
(DEFPROP |$compute_tensor_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_tensor_dbg| $PROPS) 
(DEFPROP |$compute_tensor_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$compute_tensor_dbg| $PROPS) 
(DSKSETQ |$compute_tensors_loaded| 'T) 
(ADD2LNC '|$compute_tensors_loaded| $VALUES) 
(DEFPROP |$compute_tensors_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_tensors_loaded| $PROPS) 
(DEFPROP |$compute_tensors_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_tensors_loaded| $PROPS) 
(DSKSETQ |$tensor_dbg| 'T) 
(ADD2LNC '|$tensor_dbg| $VALUES) 
(DEFPROP |$tensor_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$tensor_dbg| $PROPS) 
(DEFPROP |$tensor_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$tensor_dbg| $PROPS) 
(DSKSETQ |$minimal_set_down_matrices| 'NIL) 
(ADD2LNC '|$minimal_set_down_matrices| $VALUES) 
(DEFPROP |$minimal_set_down_matrices| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DEFPROP |$minimal_set_down_matrices| $BOOLEAN MODE) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DSKSETQ |$yt_data_loaded| 'T) 
(ADD2LNC '|$yt_data_loaded| $VALUES) 
(DEFPROP |$yt_data_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$yt_data_loaded| $PROPS) 
(DEFPROP |$yt_data_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$yt_data_loaded| $PROPS) 
(DSKSETQ |$coeffcoeff_dbg| 'NIL) 
(ADD2LNC '|$coeffcoeff_dbg| $VALUES) 
(DEFPROP |$coeffcoeff_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$coeffcoeff_dbg| $PROPS) 
(DEFPROP |$coeffcoeff_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$coeffcoeff_dbg| $PROPS) 
(DSKSETQ |$coeff_dbg| 'NIL) 
(ADD2LNC '|$coeff_dbg| $VALUES) 
(DEFPROP |$coeff_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$coeff_dbg| $PROPS) 
(DEFPROP |$coeff_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$coeff_dbg| $PROPS) 
(DSKSETQ $TAKEGCD 'T) 
(ADD2LNC '$TAKEGCD $VALUES) 
(DEFPROP $TAKEGCD ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$TAKEGCD $PROPS) 
(DEFPROP $TAKEGCD $BOOLEAN MODE) 
(ADD2LNC '$TAKEGCD $PROPS) 
(DSKSETQ |$aux_functions_loaded| 'T) 
(ADD2LNC '|$aux_functions_loaded| $VALUES) 
(DEFPROP |$aux_functions_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$aux_functions_loaded| $PROPS) 
(DEFPROP |$aux_functions_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$aux_functions_loaded| $PROPS) 
(DSKSETQ |$young_ops_loaded| 'T) 
(ADD2LNC '|$young_ops_loaded| $VALUES) 
(DEFPROP |$young_ops_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$young_ops_loaded| $PROPS) 
(DEFPROP |$young_ops_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$young_ops_loaded| $PROPS) 
(DSKSETQ |$basis_coeffs_dbg| 'NIL) 
(ADD2LNC '|$basis_coeffs_dbg| $VALUES) 
(DEFPROP |$basis_coeffs_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$basis_coeffs_dbg| $PROPS) 
(DEFPROP |$basis_coeffs_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$basis_coeffs_dbg| $PROPS) 
(DSKSETQ |$yt_dbg| 'NIL) 
(ADD2LNC '|$yt_dbg| $VALUES) 
(DEFPROP |$yt_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$yt_dbg| $PROPS) 
(DEFPROP |$yt_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$yt_dbg| $PROPS) 
(DSKSETQ |$exam_irreps_loaded| 'T) 
(ADD2LNC '|$exam_irreps_loaded| $VALUES) 
(DEFPROP |$exam_irreps_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$exam_irreps_loaded| $PROPS) 
(DEFPROP |$exam_irreps_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$exam_irreps_loaded| $PROPS) 
(DSKSETQ |$T_rep_DBG| 'NIL) 
(ADD2LNC '|$T_rep_DBG| $VALUES) 
(DEFPROP |$T_rep_DBG| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$T_rep_DBG| $PROPS) 
(DEFPROP |$T_rep_DBG| $BOOLEAN MODE) 
(ADD2LNC '|$T_rep_DBG| $PROPS) 
(DSKSETQ |$compute_irreps_brute_force_loaded| 'T) 
(ADD2LNC '|$compute_irreps_brute_force_loaded| $VALUES) 
(DSKSETQ |$functions_for_auto_computing_loaded| 'T) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $VALUES) 
(DEFPROP |$functions_for_auto_computing_loaded| ASSIGN-MODE-CHECK
         ASSIGN) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $PROPS) 
(DEFPROP |$functions_for_auto_computing_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $PROPS) 
(DSKSETQ |$tex_irrep_dbg| 'T) 
(ADD2LNC '|$tex_irrep_dbg| $VALUES) 
(DSKSETQ |$yn| '$N) 
(ADD2LNC '|$yn| $VALUES) 
(DSKSETQ |$nn| '3.) 
(ADD2LNC '|$nn| $VALUES) 
(MDEFPROP $COMPUTE_SCALAR_BASIS
    ((LAMBDA) ((MLIST) |$n|)
     ((MPROG)
      ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N $M1
       $M2 $N0)
      ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
      ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
      ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
      ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
      ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
      ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
      ((MDO) $N 3. NIL NIL |$n| NIL
       ((MPROGN)
        ((MSETQ) ((|$basic_S0| ARRAY) $N)
         (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
          ((MQUOTIENT) $N 2.)))
        ((MSETQ) ((|$set_S| ARRAY) $N)
         (($SETIFY) ((|$basic_S0| ARRAY) $N)))
        ((MCOND) |$sc_bas_dbg| (($PRINT) "basic scalar level=" $N) T
         $FALSE)
        ((MCOND) |$sc_bas_dbg| (($PRINT) "  =>" ((|$set_S| ARRAY) $N))
         T $FALSE)
        ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
         ((MDO) $M2 $M1 NIL NIL
          (($MIN) ((MPLUS) $N ((MMINUS) 1.))
           ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
          NIL
          ((MPROGN)
           ((MCOND) |$sc_bas_dbg|
            (($PRINT) "    creating scalars using p(" $M2 "," $M1 ")")
            T $FALSE)
           ((MSETQ) |$tmp_list_S|
            (($MAKELIST)
             ((MTIMES) (($P) $M2 $M1)
              ((MQAPPLY ARRAY)
               ((|$s| ARRAY)
                ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
               $K))
             $K 1.
             ((|$lenS| ARRAY)
              ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
           ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
           ((MSETQ) ((|$set_S| ARRAY) $N)
            (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
        ((MSETQ) ((|$s| ARRAY) $N) (($LISTIFY) ((|$set_S| ARRAY) $N)))
        ((MSETQ) ((|$lenS| ARRAY) $N) (($LENGTH) ((|$s| ARRAY) $N)))
        ((MCOND) |$sc_bas_dbg|
         (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N)) T
         $FALSE)
        ((MCOND) |$sc_bas_dbg| (($PRINT) "  =>" ((|$s| ARRAY) $N)) T
         $FALSE)))
      ((MDO) $N 1. NIL NIL |$n| NIL
       ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
        ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
      |$DONE_COMPUTING_Sn|
      ((MDO) $N0 1. NIL NIL |$n| NIL
       ((MSETQ) ((|$list_S| ARRAY) $N0)
        ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
         (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
      ((MRETURN) ((|$list_S| ARRAY) |$n|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SCALAR_BASIS) |$n|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR_BASIS
    ((LAMBDA) ((MLIST) |$n| $S $LIST_SCALAR_BASIS)
     ((MPROG)
      ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
       |$Ttemp| |$list_Ttemp| $P1)
      ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
       (($ERROR) "list_scalar_basis must be a list") T $FALSE)
      ((MCOND)
       ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
        ((MPLUS) |$n| ((MMINUS) $S)))
       (($ERROR)
        "Scalar basis computed to too low level for computing tensor basis as level"
        |$n|)
       T $FALSE)
      ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
       ((MSETQ) |$list_Ts|
        (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS 1.))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S |$n|)
       ((MSETQ) |$list_Ts|
        ((MLIST)
         (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
       ((MPROGN)
        ((MSETQ) $TMP0
         (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
          ((MPLUS) |$n| ((MMINUS) 1.))))
        ((MSETQ) |$list_Ts|
         (($MAKELIST)
          (($RATSIMP)
           ((MTIMES) ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
            (($V) 2. (($CONCAT) |$jj| $K))))
          $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
       T $FALSE)
      ((MRETURN) |$list_Ts|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
         $FUNCTIONS) 
(MDEFPROP $MINIMAL_COMPUTE_TENSOR_BASIS
    ((LAMBDA) ((MLIST) |$n| $S $LIST_SCALAR_BASIS $MIN_VECTOR_LEVEL)
     ((MPROG)
      ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
       |$Ttemp| |$list_Ttemp| $P1)
      (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.) ((MSETQ) |$genTs0| 1.)
      ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL) NIL
       ((MPROGN)
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  computing basic vector stuctures up to" $S0 "/"
          $S "indexes")
         T $FALSE)
        ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
        ((MSETQ) |$genTs0|
         ((MTIMES) |$genTs0|
          ((MPLUS) 1.
           (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP)) $K
            $MIN_VECTOR_LEVEL |$n|))))
        ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T $FALSE)))
      ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
      ((MCOND) |$tensor_bas_dbg|
       (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T $FALSE)
      ((MSETQ) |$list_Ts| ((MLIST)))
      ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
       ((MPROG)
        ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
         ((MGO) |$NEXTn0|) T $FALSE)
        ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
        ((MSETQ) |$list_Ttemp| ((MLIST)))
        ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
         ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
          ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
         T ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")=" |$list_Ttemp|) T
         $FALSE)
        ((MCOND) ((MLESSP) $N0 |$n|)
         ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
          ((MDOIN) $S1
           ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
            ((MPLUS) |$n| ((MMINUS) $N0)))
           NIL NIL NIL NIL
           ((MSETQ) |$list_Ts| (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
         T ((MSETQ) |$list_Ts| |$list_Ttemp|))
        |$NEXTn0| |$fakenext|))
      (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))
    MEXPR) 
(ADD2LNC '(($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
           $MIN_VECTOR_LEVEL)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR_GENERATING_FUNCTION
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
      ((MSETQ) |$genT0|
       ((MTIMES)
        ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
        (($PRODUCT)
         ((MEXPT)
          ((MQUOTIENT)
           ((MQUOTIENT) 1.
            ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
           ((MPLUS) 1.
            ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
          $K)
         $K 1. ((MQUOTIENT) |$n| 2.))))
      ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S) $FUNCTIONS) 
(MDEFPROP $CHK_TENSOR_BASIS_DIMENSION
    ((LAMBDA) ((MLIST) |$n| $S $LIST_TENSOR_BASIS)
     ((MPROG) ((MLIST) |$lenT0| $GENF0)
      ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
      ((MSETQ) $GENF0 (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
      ((MCOND) ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
       (($ERROR) "basis has the wrong dimension!!") T
       (($PRINT) "basis has" |$lenT0|
        "elements and is the right dimension!!"))
      ((MRETURN) T)))
    MEXPR) 
(ADD2LNC '(($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
         $FUNCTIONS) 
(MDEFPROP $MAKE_LIST_FROM_MONOMIAL
    ((LAMBDA) ((MLIST) $MONOMIAL)
     ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
      ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) |$dbg|
       (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T $FALSE)
      ((MCOND)
       ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
        (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
        (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MSETQ) $TERMS ((MLIST)))
      ((MDO) $NT 1. NIL NIL
       (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
       ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
        ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
         ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
         ((MPROGN)
          ((MCOND) |$dbg|
           (($PRINT) "    true onj make_list t=" $T
            (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
           T $FALSE)
          ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
           ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
           ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
            ((MSETQ) $T0 (($INPART) $T 1.))
            ((MDO) $N 1. NIL NIL $N_POW NIL
             ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
      ((MRETURN) $TERMS)))
    MEXPR) 
(ADD2LNC '(($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL) $FUNCTIONS) 
(MDEFPROP |$make_list_from_monomialV0|
    ((LAMBDA) ((MLIST) $MONOMIAL)
     ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
      ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) |$dbg| (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T
       $FALSE)
      ((MCOND)
       ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
        (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
        (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
       ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
        ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
       T
       ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
        ((MSETQ) $MONOMIAL0 $MONOMIAL)))
      ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
       ((MPROGN)
        ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
         ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
         ((MPROGN)
          ((MCOND) |$dbg|
           (($PRINT) "    make_list t=" $T
            (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
           T $FALSE)
          ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
           ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
           ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
            ((MSETQ) $T0 (($PART) $T 1.))
            ((MDO) $N 1. NIL NIL $N_POW NIL
             ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
      ((MRETURN) $TERMS)))
    MEXPR) 
(ADD2LNC '((|$make_list_from_monomialV0|) $MONOMIAL) $FUNCTIONS) 
(MDEFPROP $REORDER
    ((LAMBDA) ((MLIST) |$x| |$Nmax|)
     ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
      ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
       ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
        ((MSETQ) |$x0|
         (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1)) |$x0|))))
      ((MRETURN) |$x0|)))
    MEXPR) 
(ADD2LNC '(($REORDER) |$x| |$Nmax|) $FUNCTIONS) 
(MDEFPROP $EXCHANGE
    ((LAMBDA) ((MLIST) $POLY $INDEX1 $INDEX2)
     ((MPROG) ((MLIST) $TMP)
      ((MSETQ) $TMP
       (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
        (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
      ((MSETQ) $TMP
       (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
        (($EV) ((MEQUAL) $ASDFG $INDEX1))))
      ((MRETURN) $TMP)))
    MEXPR) 
(ADD2LNC '(($EXCHANGE) $POLY $INDEX1 $INDEX2) $FUNCTIONS) 
(MDEFPROP $MAKE_ADDEND_INCREASING_VARIATION
    ((LAMBDA) ((MLIST) $MONOMIAL0)
     ((MPROG)
      ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C $LIST_V $LLT
       $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3| |$var_C2|
       |$var_C01| |$var_C00| |$var_C000| |$var_C001| |$var_C0000|
       |$var_C0001| $T $N1T $N2T)
      (($PRINT) "  var mono:" $MONOMIAL0)
      ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
      ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_t:" $LIST_T) T
       $FALSE)
      ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
      ((MSETQ) $LIST_C ((MLIST)))
      ((MDOIN) $T $LIST_T NIL NIL NIL NIL
       ((MPROGN) ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
         ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
         ((MPROGN)
          ((MCOND) |$incr_dbg|
           (($PRINT) "    var mono p?"
            (($IS) (($EQUAL) (($PART) $T 0.) $P))
            (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
           T $FALSE)
          ((MCOND) |$incr_dbg|
           (($PRINT) "    var mono v?"
            (($IS) (($EQUAL) (($PART) $T 0.) $V))
            (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
           T $FALSE)
          ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
           ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
           (($IS) ((MEQUAL) (($PART) $T 0.) $V))
           ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
           ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_c:" $LIST_C)
         T $FALSE)
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_p:" $LIST_P)
         T $FALSE)
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_v:" $LIST_V)
         T $FALSE)))
      ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
      ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_c:" $LIST_C) T
       $FALSE)
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_p:" $LIST_P) T
       $FALSE)
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_v:" $LIST_V) T
       $FALSE)
      ((MSETQ) $LLP (($LENGTH) $LIST_P))
      ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
      ((MDOIN) $T $LIST_P NIL NIL NIL NIL
       ((MSETQ) |$var_C1|
        ((MPLUS) |$var_C1|
         ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
          (($VARIATION_ONE_COUPLE) $T)))))
      ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T $FALSE)
      ((MSETQ) |$var_C01| 0.)
      ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
       ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
        ((MSETQ) |$var_C01|
         ((MPLUS) |$var_C01|
          ((MTIMES)
           ((MQUOTIENT) ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
            (($LIST_P ARRAY) $N2T))
           (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
            (($LIST_P ARRAY) $N2T)))))))
      ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
       $FALSE)
      ((MSETQ) |$var_C000| 0.)
      ((MDOIN) $T $LIST_V NIL NIL NIL NIL
       ((MSETQ) |$var_C000|
        ((MPLUS) |$var_C000|
         ((MTIMES) ((MQUOTIENT) $MONOMIAL $T) (($VARIATION_VECTOR) $T)))))
      ((MCOND) |$incr_dbg| (($PRINT) "  same vector :" |$var_C000|) T
       $FALSE)
      ((MSETQ) |$var_C001| 0.)
      ((MDO) $N1T 1. NIL NIL $LLV NIL
       ((MDO) $N2T 1. NIL NIL $LLP NIL
        ((MSETQ) |$var_C001|
         ((MPLUS) |$var_C001|
          ((MTIMES)
           ((MQUOTIENT) ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
            (($LIST_P ARRAY) $N2T))
           (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
            (($LIST_P ARRAY) $N2T)))))))
      ((MCOND) |$incr_dbg| (($PRINT) "  vector pair:" |$var_C001|) T
       $FALSE)
      ((MRETURN)
       (($EV) ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
        ((MEQUAL) |$qw$as$| 1.)))))
    MEXPR) 
(ADD2LNC '(($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0) $FUNCTIONS) 
(MDEFPROP $VARIATION_ONE_COUPLE
    ((LAMBDA) ((MLIST) $PP)
     ((MPROG) ((MLIST) $N1 $N2 $VAR00)
      ((MCOND) |$incr_dbg| (($PRINT) "    single p - keep p:" $PP) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $PP 1.)) ((MSETQ) $N2 (($PART) $PP 2.))
      ((MSETQ) $VAR00 0.)
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MMINUS) $N1)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
          $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MMINUS) $N2)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
          $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES)
         ((MPLUS)
          ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
           ((MPLUS) $N1 $N2))
          $N1 $N2)
         (($V) ((MPLUS) $N1 $N2) $I))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MQUOTIENT) 1. 2.)
         (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
          ((MPLUS) $N1 ((MMINUS) 1.)))
         (($V) $N2 $I))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MQUOTIENT) 1. 2.)
         (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
          ((MPLUS) $N2 ((MMINUS) 1.)))
         (($V) $N1 $I))))
      ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
      ((MRETURN) $VAR00)))
    MEXPR) 
(ADD2LNC '(($VARIATION_ONE_COUPLE) $PP) $FUNCTIONS) 
(MDEFPROP $VARIATION_TWO_PAIRS
    ((LAMBDA) ((MLIST) $PP $QQ)
     ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
      ((MCOND) |$incr_dbg|
       (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T $FALSE)
      ((MSETQ) $N1 (($PART) $PP 1.)) ((MSETQ) $N2 (($PART) $PP 2.))
      ((MSETQ) $M1 (($PART) $QQ 1.)) ((MSETQ) $M2 (($PART) $QQ 2.))
      ((MSETQ) $VAR11 0.)
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MMINUS)
         ((MTIMES) $N1
          ((MPLUS)
           ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
            (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
           ((MMINUS)
            ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
           ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
            (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
           ((MTIMES) ((MMINUS) (($V) $M1 $I))
            (($P) ((MPLUS) $N1 $M2) $N2)))))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MMINUS)
         ((MTIMES) $N2
          ((MPLUS)
           ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
            (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
           ((MMINUS)
            ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
           ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
            (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
           ((MTIMES) ((MMINUS) (($V) $M1 $I))
            (($P) ((MPLUS) $N2 $M2) $N1)))))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
      ((MSETQ) $VAR11 (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
      ((MRETURN) $VAR11)))
    MEXPR) 
(ADD2LNC '(($VARIATION_TWO_PAIRS) $PP $QQ) $FUNCTIONS) 
(MDEFPROP $VARIATION_VECTOR
    ((LAMBDA) ((MLIST) $VV)
     ((MPROG) ((MLIST) $N1 $J1 $VAR000)
      ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $VAR000 0.)
      ((MSETQ) $VAR000
       ((MPLUS) $VAR000
        ((MTIMES) ((MMINUS) $N1)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
          $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
      ((MRETURN) $VAR000)))
    MEXPR) 
(ADD2LNC '(($VARIATION_VECTOR) $VV) $FUNCTIONS) 
(MDEFPROP $VARIATION_VECTOR_PAIR
    ((LAMBDA) ((MLIST) $VV $QQ)
     ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
      ((MCOND) |$incr_dbg|
       (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->" $QQ) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $M1 (($PART) $QQ 1.)) ((MSETQ) $M2 (($PART) $QQ 2.))
      ((MSETQ) $VAR001 0.)
      ((MSETQ) $VAR001
       ((MTIMES) ((MMINUS) $N1)
        ((MPLUS)
         ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
          (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
         ((MMINUS)
          ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
         ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
          (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
         ((MTIMES) ((MMINUS) (($V) $M1 $I))
          (($V) ((MPLUS) $N1 $M2) $J1)))))
      ((MRETURN) $VAR001)))
    MEXPR) 
(ADD2LNC '(($VARIATION_VECTOR_PAIR) $VV $QQ) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM
    ((LAMBDA) ((MLIST) |$listTdown| |$listTup| $INDEXESUP)
     ((MPROG)
      ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
       $TMPCOEFF0)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) |$listTdown|))
        ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
       (($ERROR) "listTdown must be a non empty list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
       ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
       $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
      ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_INCREASING_VARIATION)
          ((|$listTdown| ARRAY) $NEDOWN0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
         ((MPROGN)
          ((MSETQ) $TMP0
           (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|)) $TMP0))
          ((MCOND) |$incr_dbg| (($PRINT) "    PROPER JJ ->" $TMP0) T
           $FALSE)
          ((MCOND) |$incr_dbg|
           (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
            (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
           T $FALSE)
          ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
           ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
            ((MCOND) |$incr_dbg|
             (($PRINT) "      up basis el" $NUP0 "->"
              ((|$listTup| ARRAY) $NUP0))
             T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
             ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
              ((MPROGN)
               ((MSETQ) $INP0
                ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                 ((|$listTup| ARRAY) $NUP0)))
               ((MCOND)
                (($NUMBERP)
                 (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                ((MPROGN)
                 ((MCOND) |$incr_dbg|
                  (($PRINT) "      ratio"
                   ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                    ((|$listTup| ARRAY) $NUP0)))
                  T $FALSE)
                 ((MSETQ) $TMPCOEFF0
                  ((MPLUS) $TMPCOEFF0
                   ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                    ((|$listTup| ARRAY) $NUP0)))))
                T $FALSE)))
             T
             ((MPROGN)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    only term in PROPER JJ" $TMP0) T $FALSE)
              ((MCOND)
               (($NUMBERP)
                (($RATSIMP)
                 (($EV) ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                  ((MEQUAL) $D 24.))))
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      1 term ratio"
                  ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                 T $FALSE)
                ((MSETQ) $TMPCOEFF0
                 ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
               T $FALSE)))
            ((MCOND) |$incr_dbg|
             (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
            ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0) $TMPCOEFF0))))
         T $FALSE)))
      ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
           |$listTdown| |$listTup| $INDEXESUP)
         $FUNCTIONS) 
(MDEFPROP $MAKE_INCREASING_VARIATION
    ((LAMBDA) ((MLIST) |$s0|)
     ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
      (($PRINT) "S0=" |$s0|)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
       ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
        ((MPROGN) ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
         ((MSETQ) |$Var|
          ((MPLUS) |$Var| (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
       T
       ((MPROGN) ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
        ((MSETQ) |$Var|
         ((MPLUS) |$Var| (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
      ((MRETURN) |$Var|)))
    MEXPR) 
(ADD2LNC '(($MAKE_INCREASING_VARIATION) |$s0|) $FUNCTIONS) 
(MDEFPROP $MAKE_ADDEND_DECREASING_VARIATION
    ((LAMBDA) ((MLIST) $MONOMIAL0)
     ((MPROG)
      ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C $LIST_V $LLT
       $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv| |$var_Cvp| $N1V $N2V $N1T
       $N2P)
      (($PRINT) "  decreasing var mono:" $MONOMIAL0)
      ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
      ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_t:" $LIST_T) T
       $FALSE)
      ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
      ((MSETQ) $LIST_C ((MLIST)))
      ((MDOIN) $T $LIST_T NIL NIL NIL NIL
       ((MPROGN) ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
         ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
         ((MPROGN)
          ((MCOND) |$decr_dbg|
           (($PRINT) "    var mono p?"
            (($IS) (($EQUAL) (($PART) $T 0.) $P))
            (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
           T $FALSE)
          ((MCOND) |$decr_dbg|
           (($PRINT) "    var mono v?"
            (($IS) (($EQUAL) (($PART) $T 0.) $V))
            (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
           T $FALSE)
          ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
           ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
           (($IS) ((MEQUAL) (($PART) $T 0.) $V))
           ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
           ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_c:" $LIST_C)
         T $FALSE)
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_p:" $LIST_P)
         T $FALSE)
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_v:" $LIST_V)
         T $FALSE)))
      ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
      ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_c:" $LIST_C) T
       $FALSE)
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_p:" $LIST_P) T
       $FALSE)
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_v:" $LIST_V) T
       $FALSE)
      ((MSETQ) $LLP (($LENGTH) $LIST_P))
      ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
      ((MDO) $N1V 1. NIL NIL $LLV NIL
       ((MSETQ) |$var_Cv|
        ((MPLUS) |$var_Cv|
         ((MTIMES)
          ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
          (($DECREASING_VARIATION_ONE_VECTOR) (($LIST_V ARRAY) $N1V))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T $FALSE)
      ((MSETQ) |$var_Cvv| 0.)
      ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
       ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
        ((MSETQ) |$var_Cvv|
         ((MPLUS) |$var_Cvv|
          ((MTIMES)
           ((MQUOTIENT)
            ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
            (($LIST_V ARRAY) $N2V))
           (($DECREASING_VARIATION_TWO_VECTORS) (($LIST_V ARRAY) $N1V)
            (($LIST_V ARRAY) $N2V)))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T $FALSE)
      ((MSETQ) |$var_Cvp| 0.)
      ((MDO) $N1V 1. NIL NIL $LLV NIL
       ((MDO) $N2P 1. NIL NIL $LLP NIL
        ((MSETQ) |$var_Cvp|
         ((MPLUS) |$var_Cvp|
          ((MTIMES)
           ((MQUOTIENT)
            ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
            (($LIST_P ARRAY) $N2P))
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
            (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill one vector one pair -> pair:" |$var_Cvv|) T
       $FALSE)
      ((MRETURN)
       (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
        ((MEQUAL) |$qw$as$| 1.)))))
    MEXPR) 
(ADD2LNC '(($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_ONE_VECTOR
    ((LAMBDA) ((MLIST) $VV)
     ((MPROG) ((MLIST) $N1 $J1 $VARV)
      ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $VARV
       ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
        (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
         ((MQUOTIENT) $N1 2.))))
      ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
       ((MSETQ) $VARV
        ((MPLUS) $VARV
         ((MMINUS)
          ((MTIMES) ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
           (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
       T $FALSE)
      ((MRETURN) (($RATEXPAND) $VARV))))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_ONE_VECTOR) $VV) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_TWO_VECTORS
    ((LAMBDA) ((MLIST) $VV $WW)
     ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
      ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $N2 (($PART) $WW 1.)) ((MSETQ) $J2 (($PART) $WW 2.))
      ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
       ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
       ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
      ((MSETQ) $VARVV
       ((MPLUS)
        ((MTIMES)
         ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2) ((MPLUS) $N1 $N2))
         $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
        ((MTIMES) $N2 ((%DEL) $I $J1) (($V) ((MPLUS) $N1 $N2) $J2))
        ((MTIMES) $N1 ((%DEL) $I $J2) (($V) ((MPLUS) $N1 $N2) $J1))))
      ((MRETURN) $VARVV)))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_TWO_VECTORS) $VV $WW) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR
    ((LAMBDA) ((MLIST) $VV $PP)
     ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
      ((MCOND) |$decr_dbg| (($PRINT) "    one v one p into p" $VV $PP)
       T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $N2 (($PART) $PP 1.)) ((MSETQ) $N3 (($PART) $PP 2.))
      ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
       ((MSETQ) $VARVP
        ((MTIMES) $N2 ((%DEL) $I $J1) (($P) ((MPLUS) $N1 $N2) $N3)))
       T
       ((MSETQ) $VARVP
        ((MTIMES) $N2 ((%DEL) $I $J1) (($P) $N3 ((MPLUS) $N1 $N2)))))
      ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
       ((MSETQ) $VARVP
        ((MPLUS) $VARVP
         ((MTIMES) $N3 ((%DEL) $I $J1) (($P) ((MPLUS) $N1 $N3) $N2))))
       T
       ((MSETQ) $VARVP
        ((MPLUS) $VARVP
         ((MTIMES) $N3 ((%DEL) $I $J1) (($P) $N2 ((MPLUS) $N1 $N3))))))
      ((MRETURN) $VARVP)))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM
    ((LAMBDA)
     ((MLIST) |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
     ((MPROG)
      ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
       |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1 $LIST_DEL2
       $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0 $TMPDEL0
       $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1 $INDEXESDOWN2
       $TMP_LISTUP)
      ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
       (($ERROR) "listTdown must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
      ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T $FALSE)
      ((MSETQ) $LIST_DEL1
       (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1. $SPIN0))
      ((MSETQ) $LIST_SUB1
       (($MAKELIST)
        (($MAP) "=" (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
         $INDEXESDOWN1)
        $K 1. $SPIN0))
      ((MCOND)
       ((MAND) $MINIMALDELTASET_FLAG
        ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
       ((MSETQ) $SPIN0 2.) T $FALSE)
      ((MSETQ) $LIST_DEL2 ((MLIST))) ((MSETQ) $LIST_SUB2 ((MLIST)))
      ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
       ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
        ((MPROGN)
         ((MSETQ) $LIST_DEL2
          (($ENDCONS)
           ((%DEL) (($INDEXESUP ARRAY) $K1) (($INDEXESUP ARRAY) $K2))
           $LIST_DEL2))
         ((MSETQ) $TMP_LISTUP
          (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
         ((MSETQ) $TMP_LISTUP
          (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
         ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
         ((MSETQ) $LIST_SUB2
          (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
           $LIST_SUB2)))))
      ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
      ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
      ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> deltas are" $LIST_DEL)
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> maps are" $LIST_SUB) T
       $FALSE)
      ((MSETQ) |$listMatdown0|
       (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1. |$Ndel0|))
      ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_DECREASING_VARIATION)
          ((|$listTup| ARRAY) $NEUP0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        (($PRINT) "Making down variation term " $NEUP0 "out of"
         |$Nup0|)
        ((MCOND) |$high_decr_dbg|
         (($PRINT) "---> making variation term no" $NEUP0 "out of"
          |$Nup0|)
         T $FALSE)
        ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T $FALSE)
        ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
         ((MPROGN)
          ((MSETQ) $TMPDEL0 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
          ((MCOND) |$high_decr_dbg|
           (($PRINT) "    delta no" $ND0 "/" |$Ndel0| "for up element"
            $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
           T $FALSE)
          ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
           ((MPROGN)
            ((MSETQ) $TMPDEL0
             (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "    PROPER JJ delta no" $ND0 "->" $TMPDEL0) T
             $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.) "=+?"
              (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
             T $FALSE)
            ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      down basis el" $NED0 "->"
                ((|$listTdown| ARRAY) $NED0))
               T $FALSE)
              ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
               ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0) NIL
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                   ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      ratio"
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MPLUS) $TMPCOEFF0
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))))
                 T $FALSE))
               T
               ((MPROGN)
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    only term in PROPER JJ" $TMPDEL0) T
                 $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      1 term ratio"
                    ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0))))
                 T $FALSE)))
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0) $NEUP0
                $NED0)
               $TMPCOEFF0))))
           T
           ((MCOND) |$high_decr_dbg|
            (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
      ((MSETQ) $INFLAG $OLDINFLAG0)
      ((MCOND) |$high_decr_dbg|
       (($PRINT)
        "---> return from compute_decreasing_variation_in_matricial_form")
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T $FALSE)
      (($PRINT)
       "---> return from compute_decreasing_variation_in_matricial_form")
      ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM) |$listTup|
           |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
         $FUNCTIONS) 
(MDEFPROP |$compute_decreasing_variation_in_matricial_formV0|
    ((LAMBDA)
     ((MLIST) |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
     ((MPROG)
      ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
       |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1 $LIST_DEL2
       $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0 $TMPDEL0
       $TMPCOEFF0 |$listMatdown0|)
      ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
       (($ERROR) "listTdown must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) $LIST_DEL1
       (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1. $SPIN0))
      ((MSETQ) $LIST_SUB1
       (($MAKELIST)
        ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K))) $K 1.
        $SPIN0))
      ((MSETQ) $LIST_DEL2 ((MLIST))) ((MSETQ) $LIST_SUB2 ((MLIST)))
      ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
       ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
        ((MPROGN)
         ((MSETQ) $LIST_DEL2
          (($ENDCONS)
           ((%DEL) (($INDEXESUP ARRAY) $K1) (($INDEXESUP ARRAY) $K2))
           $LIST_DEL2))
         ((MSETQ) $LIST_SUB2
          (($ENDCONS)
           ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
            ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
           $LIST_SUB2)))))
      ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
      ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
      ((MCOND) $MINIMALDELTASET_FLAG
       ((MCOND) ((MGREATERP) $SPIN0 1.)
        ((MPROGN)
         ((MSETQ) $LIST_DEL
          ((MLIST) (($LIST_DEL1 ARRAY) 1.) (($LIST_DEL2 ARRAY) 1.)))
         ((MSETQ) $LIST_SUB
          ((MLIST) (($LIST_SUB1 ARRAY) 1.) (($LIST_SUB2 ARRAY) 1.))))
        T
        ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
         ((MSETQ) $LIST_SUB $LIST_SUB1)))
       T
       ((MPROGN) ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
        ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
      ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> deltas are" $LIST_DEL)
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> maps are" $LIST_SUB) T
       $FALSE)
      ((MSETQ) |$listMatdown0|
       (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1. |$Ndel0|))
      ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_DECREASING_VARIATION)
          ((|$listTup| ARRAY) $NEUP0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        (($PRINT) "Making down variation term " $NEUP0 "out of"
         |$Nup0|)
        ((MCOND) |$high_decr_dbg|
         (($PRINT) "---> making variation term no" $NEUP0 "out of"
          |$Nup0|)
         T $FALSE)
        ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T $FALSE)
        ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
         ((MPROGN)
          ((MSETQ) $TMPDEL0 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
          ((MCOND) |$high_decr_dbg|
           (($PRINT) "    delta no" $ND0 "/" |$Ndel0| "for up element"
            $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
           T $FALSE)
          ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
           ((MPROGN)
            ((MSETQ) $TMPDEL0
             (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "    PROPER JJ delta no" $ND0 "->" $TMPDEL0) T
             $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.) "=+?"
              (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
             T $FALSE)
            ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      down basis el" $NED0 "->"
                ((|$listTdown| ARRAY) $NED0))
               T $FALSE)
              ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
               ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0) NIL
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                   ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      ratio"
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MPLUS) $TMPCOEFF0
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))))
                 T $FALSE))
               T
               ((MPROGN)
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    only term in PROPER JJ" $TMPDEL0) T
                 $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      1 term ratio"
                    ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0))))
                 T $FALSE)))
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0) $NEUP0
                $NED0)
               $TMPCOEFF0))))
           T
           ((MCOND) |$high_decr_dbg|
            (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
      ((MSETQ) $INFLAG $OLDINFLAG0)
      ((MCOND) |$high_decr_dbg|
       (($PRINT)
        "---> return from compute_decreasing_variation_in_matricial_form")
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T $FALSE)
      (($PRINT)
       "---> return from compute_decreasing_variation_in_matricial_form")
      ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))
    MEXPR) 
(ADD2LNC '((|$compute_decreasing_variation_in_matricial_formV0|)
           |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR
    ((LAMBDA) ((MLIST) |$coeffMatTs|)
     ((MPROG)
      ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS $ALL_EQS
       $SOL0)
      ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
      ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
      ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
      ((MSETQ) $ALL_MATRIX_EQS
       ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
        (($TRANSPOSE) (($MATRIX) $LIST_C0))))
      ((MSETQ) $ALL_EQS
       (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.) $K 1.
        (($LENGTH) $ALL_MATRIX_EQS)))
      ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
      ((MRETURN)
       ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST |$coeffMatTs|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR) |$coeffMatTs|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_DESCENDENTS
    ((LAMBDA) ((MLIST) |$nn| $S |$CoeffTNs| |$listDownNs|)
     ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
      ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
       (($ERROR)
        "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
        $S)
       T $FALSE)
      ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
      ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
       (($ERROR) "listDownNs must be a list of down matrices") T
       $FALSE)
      ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
       (($ERROR) "listDownNs must be a list of at least" $S
        "down matrices")
       T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S)) |$dimTNs|))
       (($ERROR) "dimension of listDownNs[" $S
        "] must match that of CoeffTNs")
       T $FALSE)
      ((MSETQ) |$coeffImageTNs|
       (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
      ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
       ((MLIST) |$nn| $S |$CoeffTNs|))
      ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0. NIL
       ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
        ((MLIST) |$nn| $S0
         ((MNCTIMES)
          ((MQAPPLY ARRAY) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.))
           3.)
          ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
      ((MRETURN) (($REVERSE) |$coeffImageTNs|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DECREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $SS)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0 $INDEXES0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
          "possible scalar terms from level 0  level" |$n|)
         T $FALSE))
       T $FALSE)
      ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  -> chk part 0="
          (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
         T $FALSE)
        ((MCOND)
         (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
         ((MPROGN)
          ((MSETQ) |$list_Ts|
           (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
          ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "  there are" |$lenTs| "tensors with" $SS
            "indexes at level" |$n|)
           T $FALSE)
          ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
          ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
         T
         ((MCOND) |$compute_tensor_dbg| (($PRINT) " -> already done") T
          $FALSE))))
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
         |$DownMat|))
       ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
       T $FALSE)
      ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
       ((MCOND)
        (($IS)
         ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
          |$DownMat|))
        ((MPROGN)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T $FALSE)
         ((MSETQ) $INDEXES0
          (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
         ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
          (($COPYLIST)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            ((|$t| ARRAY) |$n| $S0)
            ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.))) $INDEXES0
            |$minimal_set_down_matrices|))))
        T $FALSE))
      |$done_decreasing| ((MRETURN) T)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DECREASING_MATRICES) |$n| $SS) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INCREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0 $S0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
       ((MCOND)
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.) |$UpMat|))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
       T $FALSE)
      ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.)) NIL
       ((MCOND)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.) |$UpMat|))
        ((MPROGN)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T $FALSE)
         ((MSETQ) $INDEXES0
          (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S0 1.)))
         ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
          (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
           ((|$t| ARRAY) |$n| $S0) ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.))
           $INDEXES0)))
        T $FALSE))
      |$done_increasing|))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INCREASING_MATRICES) |$n| $S) $FUNCTIONS) 
(MDEFPROP $COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0 $S0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
       ((MCOND)
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND)
       ((MAND) ((MEQUAL) $S |$n|)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
          |$UpMat|)))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
       T $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.) |$UpMat|))
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
        ((MSETQ) $INDEXES0
         (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
        ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
         (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
          ((|$t| ARRAY) |$n| $S) ((|$t| ARRAY) |$n| ((MPLUS) $S 1.))
          $INDEXES0)))
       T $FALSE)
      |$done_single_level_increasing|))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_VECTOR_DESCENDENTS
    ((LAMBDA) ((MLIST) |$n| $S |$CoeffVec|)
     ((MPROG) ((MLIST) $S0 |$tmpCV|)
      (($COMPUTE_DECREASING_MATRICES) |$n| $S)
      ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
       ((MSETQ) |$Descendents0|
        ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
       T
       ((MSETQ) |$Descendents0|
        ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
      ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0. NIL
       ((MPROGN)
        ((MSETQ) |$tmpCV|
         ((MNCTIMES)
          ((MQAPPLY ARRAY)
           ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|)) 3.)
          ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.))
           1.)))
        ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
        ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
         ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T $FALSE)
        ((MSETQ) |$Descendents0|
         (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
      |$done_descendents| ((MRETURN) |$Descendents0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TRUE_TENSOR
    ((LAMBDA) ((MLIST) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs| $INDEX_SP1
       |$CoeffVec0|)
      ((MCOND) ((MGREATERP) $S |$n|)
       ((MPROGN)
        (($PRINT) "indexes" $S "> level" |$n| "==> NOTHING TO DO")
        ((MRETURN)))
       T $FALSE)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
       ((MCOND)
        ((MAND)
         (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
         ((MLEQP) $S0 |$n|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
      ((MSETQ) $INDEX_SP1
       (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
      ((MCOND)
       ((MAND) ((MLESSP) $S |$n|)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.) |$UpMat|)))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
        (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
         ((|$t| ARRAY) |$n| $S) ((|$t| ARRAY) |$n| ((MPLUS) $S 1.))
         $INDEX_SP1))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S |$n|)
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T $FALSE)
        ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|) (($ZEROMATRIX) 1. 1.)))
       T $FALSE)
      ((MCOND) |$compute_tensor_dbg|
       (($PRINT) "Computing the true tensors for N=" |$n| "s=" $S) T
       $FALSE)
      ((MCOND) (($NUMBERP) $D)
       ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
        (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
       T
       ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
        (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computing the descendents for N=" |$n| "s=" $S) T
         $FALSE)
        ((MSETQ) |$CoeffVec0|
         (($EV) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
        ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
         (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
       T $FALSE)
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
       ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
         $FUNCTIONS) 
(MDEFPROP |$compute_YDia|
    ((LAMBDA) ((MLIST) |$Ytab0|)
     (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
      (($LENGTH) |$Ytab0|)))
    MEXPR) 
(ADD2LNC '((|$compute_YDia|) |$Ytab0|) $FUNCTIONS) 
(MDEFPROP $NORMALIZE
    ((LAMBDA) ((MLIST) $EX0)
     ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
      ((MSETQ) $EX0 (($NUM) $EX0)) ((MSETQ) $EX0 (($FACTOR) $EX0))
      ((MCOND)
       ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
        (($NUMBERP) (($INPART) $EX0 1.)))
       ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
      ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))
    MEXPR) 
(ADD2LNC '(($NORMALIZE) $EX0) $FUNCTIONS) 
(DEFPROP $REMPART %REMPART VERB) 
(MDEFPROP $REMPART
    ((LAMBDA) ((MLIST) $EXPR $N)
     ((MCOND) (($SYMBOLP) $EXPR) ((%REMPART) $EXPR $N) T
      ((MCOND) (($ATOM) $EXPR)
       (($ERROR)
        "rempart expects a compound object as its first argument")
       T
       ((MCOND) (($SYMBOLP) $N) ((%REMPART) $EXPR $N) T
        ((MPROG) ((MLIST) ((MSETQ) $ELTS (($ARGS) $EXPR)))
         (($LOCAL) $ELTS)
         ((MCOND) (($NUMBERP) $N)
          ((MCOND) ((MNOT) (($INTEGERP) $N))
           (($ERROR) "Non-integer n in rempart") T
           ((MCOND)
            (($IS)
             ((MOR) ((MLESSP) $N 1.)
              ((MGREATERP) $N (($LENGTH) $ELTS))))
            $EXPR T
            (($APPLY) (($OP) $EXPR)
             (($APPEND)
              (($MAKELIST) (($ELTS ARRAY) $I) $I 1.
               ((MPLUS) $N ((MMINUS) 1.)))
              (($MAKELIST) (($ELTS ARRAY) $I) $I ((MPLUS) $N 1.)
               (($LENGTH) $ELTS))))))
          T
          ((MCOND) ((MNOT) (($LISTP) $N)) ((%REMPART) $EXPR $N) T
           ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $N) 2.))
            (($ERROR)
             "If second argument to rempart is a list, it should be a pair")
            T
            ((MPROG)
             ((MLIST) ((MSETQ) $A (($FIRST) $N))
              ((MSETQ) $B (($SECOND) $N)))
             ((MCOND) ((MNOT) ((MAND) (($NUMBERP) $A) (($NUMBERP) $B)))
              ((%REMPART) $EXPR $N) T
              ((MCOND)
               ((MNOT) ((MAND) (($INTEGERP) $A) (($INTEGERP) $B)))
               (($ERROR) "Non-integer [a,b] to remove in rempart") T
               ((MCOND) (($IS) ((MLESSP) $B $A)) $EXPR T
                ((MPROGN)
                 ((MSETQ) $A
                  (($MIN) (($MAX) $A 0.)
                   ((MPLUS) (($LENGTH) $ELTS) 1.)))
                 ((MSETQ) $B
                  (($MIN) (($MAX) $B 0.)
                   ((MPLUS) (($LENGTH) $ELTS) 1.)))
                 (($APPLY) (($OP) $EXPR)
                  (($APPEND)
                   (($MAKELIST) (($ELTS ARRAY) $I) $I 1.
                    ((MPLUS) $A ((MMINUS) 1.)))
                   (($MAKELIST) (($ELTS ARRAY) $I) $I ((MPLUS) $B 1.)
                    (($LENGTH) $ELTS)))))))))))))))))
    MEXPR) 
(ADD2LNC '(($REMPART) $EXPR $N) $FUNCTIONS) 
(DEFPROP %REMPART $REMPART NOUN) 
(MDEFPROP $WRONSKIAN
    ((LAMBDA) ((MLIST) $FUNCTLIST $VAR)
     ((MPROG) ((MLIST) $END)
      ((MSETQ) $END ((MPLUS) (($LENGTH) $FUNCTLIST) ((MMINUS) 1.)))
      ((MSETQ) $FUNCTLIST ((MLIST) $FUNCTLIST))
      ((MDO) NIL NIL NIL NIL $END NIL
       ((MSETQ) $FUNCTLIST
        (($ENDCONS)
         (($MAP) ((LAMBDA) ((MLIST) $X) (($DIFF) $X $VAR))
          (($LAST) $FUNCTLIST))
         $FUNCTLIST)))
      (($APPLY) ((MQUOTE) $MATRIX) $FUNCTLIST)))
    MEXPR) 
(ADD2LNC '(($WRONSKIAN) $FUNCTLIST $VAR) $FUNCTIONS) 
(MDEFPROP $TRACEMATRIX
    ((LAMBDA) ((MLIST) $M)
     ((MPROG) ((MLIST) $SUM $LEN) ((MSETQ) $SUM 0.)
      ((MSETQ) $LEN (($LENGTH) $M))
      ((MDO) $I 1. NIL NIL $LEN NIL
       ((MSETQ) $SUM ((MPLUS) $SUM (($PART) $M $I $I))))
      $SUM))
    MEXPR) 
(ADD2LNC '(($TRACEMATRIX) $M) $FUNCTIONS) 
(ADD2LNC '$RATIONAL $FEATURES) 
(MDEFPROP $RATIONAL
    ((LAMBDA) ((MLIST) $Z)
     ((MPROG) ((MLIST) $N $D $CD $RATFAC) ((MSETQ) $RATFAC NIL)
      ((MSETQ) $N
       (($RATDISREP)
        ((MTIMES) (($RATNUMER) $Z)
         ((MSETQ) $CD (($CONJUGATE) ((MSETQ) $D (($RATDENOM) $Z)))))))
      ((MSETQ) $D
       (($RAT) ((MQUOTIENT) $N (($RATDISREP) ((MTIMES) $D $CD)))))
      ((MCOND) (($RATP) $Z) $D T (($RATDISREP) $D))))
    MEXPR) 
(ADD2LNC '(($RATIONAL) $Z) $FUNCTIONS) 
(MDEFPROP $NONZEROANDFREEOF
    ((LAMBDA) ((MLIST) $X $E)
     (($IS) ((MAND) ((MNOTEQUAL) $E 0.) (($FREEOF) $X $E))))
    MEXPR) 
(ADD2LNC '(($NONZEROANDFREEOF) $X $E) $FUNCTIONS) 
(MDEFPROP $LCM T MLEXPRP) 
(MDEFPROP $LCM
    ((LAMBDA) ((MLIST) ((MLIST) $LIST))
     ((MPROG) ((MLIST) ((MSETQ) $LISTCONSTVARS NIL))
      ((MCOND) ((MEQUAL) (($LISTOFVARS) $LIST) ((MLIST)))
       (($LCM1) $LIST) T (($FACTOR) (($LCM1) $LIST)))))
    MEXPR) 
(ADD2LNC '(($LCM) ((MLIST) $LIST)) $FUNCTIONS) 
(MDEFPROP $LCM1
    ((LAMBDA) ((MLIST) $LIST)
     ((MPROG)
      ((MLIST) $FLIST $RLIST $RESULT ((MSETQ) $KEEPFLOAT T)
       ((MSETQ) $RATPRINT NIL))
      ((MSETQ) $RESULT (($FLATTEN) $LIST))
      ((MCOND) ((MEQUAL) $RESULT ((MLIST)))
       ((MSETQ) $RESULT ((MLIST) 1.)) T $FALSE)
      ((MDO) NIL NIL NIL NIL NIL ((MEQUAL) (($REST) $RESULT) ((MLIST)))
       ((MPROGN) ((MSETQ) $FLIST (($FIRST) $RESULT))
        ((MSETQ) $RLIST (($FIRST) (($REST) $RESULT)))
        ((MCOND) ((MEQUAL) $RLIST 0.) ((MSETQ) $RESULT ((MLIST) 0.)) T
         ((MSETQ) $RESULT
          (($CONS)
           ((MQUOTIENT) ((MTIMES) $FLIST $RLIST)
            (($GCD) $FLIST $RLIST))
           (($REST) (($REST) $RESULT)))))))
      (($FIRST) $RESULT)))
    MEXPR) 
(ADD2LNC '(($LCM1) $LIST) $FUNCTIONS) 
(MDEFPROP $GCDIVIDE
    ((LAMBDA) ((MLIST) $POLY1 $POLY2)
     ((MPROG) ((MLIST) $GCDLIST)
      ((MSETQ) $GCDLIST
       ((MCOND) $TAKEGCD (($EZGCD) $POLY1 $POLY2) T
        ((MLIST) 1. $POLY1 $POLY2)))
      ((MQUOTIENT) (($GCDLIST ARRAY) 2.) (($GCDLIST ARRAY) 3.))))
    MEXPR) 
(ADD2LNC '(($GCDIVIDE) $POLY1 $POLY2) $FUNCTIONS) 
(MDEFPROP $ARITHMETIC
    ((LAMBDA) ((MLIST) $A $D $N)
     ((MPLUS) $A ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $D)))
    MEXPR) 
(ADD2LNC '(($ARITHMETIC) $A $D $N) $FUNCTIONS) 
(MDEFPROP $GEOMETRIC
    ((LAMBDA) ((MLIST) $A $R $N)
     ((MTIMES) $A ((MEXPT) $R ((MPLUS) $N ((MMINUS) 1.)))))
    MEXPR) 
(ADD2LNC '(($GEOMETRIC) $A $R $N) $FUNCTIONS) 
(MDEFPROP $HARMONIC
    ((LAMBDA) ((MLIST) $A $B $C $N)
     ((MQUOTIENT) $A
      ((MPLUS) $B ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $C))))
    MEXPR) 
(ADD2LNC '(($HARMONIC) $A $B $C $N) $FUNCTIONS) 
(MDEFPROP $ARITHSUM
    ((LAMBDA) ((MLIST) $A $D $N)
     ((MTIMES) $N
      ((MPLUS) $A
       ((MQUOTIENT) ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $D) 2.))))
    MEXPR) 
(ADD2LNC '(($ARITHSUM) $A $D $N) $FUNCTIONS) 
(DEFPROP $GEOSUM %GEOSUM VERB) 
(MDEFPROP $GEOSUM
    ((LAMBDA) ((MLIST) $A $R $N)
     ((MPROG) ((MLIST) ((MSETQ) $DUMMYVAR (($GENSYM))))
      ((MCOND) ((MEQUAL) $N ((MQUOTE) $INF))
       ((MPROG) ((MLIST) ((MSETQ) $COEF_SIGN (($SIGN) $A)))
        ((MCOND)
         (($MEMBER) (($SIGN) ((MPLUS) $R ((MMINUS) 1.)))
          ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $ZERO) ((MQUOTE) $PZ)))
         ((MCOND)
          (($MEMBER) $COEF_SIGN
           ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $NEG) ((MQUOTE) $ZERO)))
          (($LIMIT) ((MTIMES) $A $INF)) T ((%GEOSUM) $A $R $N))
         T
         ((MCOND) ((MEQUAL) $COEF_SIGN ((MQUOTE) $ZERO)) 0. T
          ((MPROG)
           ((MLIST)
            ((MSETQ) $SGN_ABS
             (($SIGN) ((MPLUS) ((MABS) $R) ((MMINUS) 1.)))))
           ((MCOND)
            (($MEMBER) $SGN_ABS
             ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $PZ) ((MQUOTE) $ZERO)))
            ((MCOND)
             ((MNOT)
              (($MEMBER) $COEF_SIGN
               ((MLIST) ((MQUOTE) $PZ) ((MQUOTE) $NZ) ((MQUOTE) $PNZ))))
             ((MQUOTE) $UND) T ((%GEOSUM) $A $R $N))
            T
            ((MCOND) ((MNOTEQUAL) $SGN_ABS ((MQUOTE) $NEG))
             ((%GEOSUM) $A $R $N) T
             ((MQUOTIENT) $A ((MPLUS) 1. ((MMINUS) $R)))))))))
       T
       ((MQUOTIENT)
        ((MTIMES) $A ((MPLUS) 1. ((MMINUS) ((MEXPT) $R $N))))
        ((MPLUS) 1. ((MMINUS) $R))))))
    MEXPR) 
(ADD2LNC '(($GEOSUM) $A $R $N) $FUNCTIONS) 
(DEFPROP %GEOSUM $GEOSUM NOUN) 
(MDEFPROP $GAUSSPROB
    ((LAMBDA) ((MLIST) $X)
     ((MTIMES) ((MQUOTIENT) 1. ((%SQRT) ((MTIMES) 2. $%PI)))
      ((MEXPT) $%E ((MQUOTIENT) ((MMINUS) ((MEXPT) $X 2.)) 2.))))
    MEXPR) 
(ADD2LNC '(($GAUSSPROB) $X) $FUNCTIONS) 
(MDEFPROP $GD
    ((LAMBDA) ((MLIST) $X)
     ((MPLUS) ((MTIMES) 2. ((%ATAN) ((MEXPT) $%E $X)))
      ((MMINUS) ((MQUOTIENT) $%PI 2.))))
    MEXPR) 
(ADD2LNC '(($GD) $X) $FUNCTIONS) 
(MDEFPROP $AGD
    ((LAMBDA) ((MLIST) $X)
     ((%LOG)
      ((%TAN) ((MPLUS) ((MQUOTIENT) $%PI 4.) ((MQUOTIENT) $X 2.)))))
    MEXPR) 
(ADD2LNC '(($AGD) $X) $FUNCTIONS) 
(MDEFPROP $VERS
    ((LAMBDA) ((MLIST) $X) ((MPLUS) 1. ((MMINUS) ((%COS) $X)))) MEXPR) 
(ADD2LNC '(($VERS) $X) $FUNCTIONS) 
(MDEFPROP $COVERS
    ((LAMBDA) ((MLIST) $X) ((MPLUS) 1. ((MMINUS) ((%SIN) $X)))) MEXPR) 
(ADD2LNC '(($COVERS) $X) $FUNCTIONS) 
(MDEFPROP $EXSEC
    ((LAMBDA) ((MLIST) $X) ((MPLUS) ((%SEC) $X) ((MMINUS) 1.))) MEXPR) 
(ADD2LNC '(($EXSEC) $X) $FUNCTIONS) 
(MDEFPROP $HAV
    ((LAMBDA) ((MLIST) $X)
     ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((%COS) $X))) 2.))
    MEXPR) 
(ADD2LNC '(($HAV) $X) $FUNCTIONS) 
(MDEFPROP $COMBINATION ((LAMBDA) ((MLIST) $N $R) ((%BINOMIAL) $N $R))
    MEXPR) 
(ADD2LNC '(($COMBINATION) $N $R) $FUNCTIONS) 
(MDEFPROP $PERMUTATION
    ((LAMBDA) ((MLIST) $N $R)
     ((MTIMES) ((%BINOMIAL) $N $R) ((MFACTORIAL) $R)))
    MEXPR) 
(ADD2LNC '(($PERMUTATION) $N $R) $FUNCTIONS) 
(MDEFPROP |$normalize_in_Z|
    ((LAMBDA) ((MLIST) $LIST0)
     ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
      ((MCOND)
       ((MAND) ((MNOT) (($LISTP) $LIST0))
        ((MNOT)
         ((MAND) (($MATRIXP) $LIST0) ((MEQUAL) (($LENGTH) $LIST0) 1.))))
       (($ERROR)
        "Input parameter list0 is neither a list or a 1xk matrix")
       T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $LIST0))
       (($PRINT) "list0 should be better a list converting") T $FALSE)
      ((MCOND) (($MATRIXP) $LIST0)
       ((MPROGN) ((MSETQ) $ISMATRIX0 T)
        ((MSETQ) $LIST00
         (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
          (($LENGTH) (($LIST0 ARRAY) 1.)))))
       T ((MPROGN) ((MSETQ) $ISMATRIX0 NIL) ((MSETQ) $LIST00 $LIST0)))
      ((MSETQ) $LCM0 1.)
      ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
       ((MSETQ) $LCM0 (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
      ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
      ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
      ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
      ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
       ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
      ((MCOND) ((MGREATERP) $GCD0 0.)
       ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T $FALSE)
      ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
       ((MRETURN) $NEWLIST0))))
    MEXPR) 
(ADD2LNC '((|$normalize_in_Z|) $LIST0) $FUNCTIONS) 
(MDEFPROP |$normalize_mat_in_ZV1|
    ((LAMBDA) ((MLIST) $MAT0)
     ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
      ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
       (($ERROR) "mat0 must be a matrix") T $FALSE)
      ((MSETQ) $NR0 (($LENGTH) $MAT0))
      ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
      ((MSETQ) $LISTFROMMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $LISTFROMMAT0
        (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
      ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
      ((MSETQ) $NEWLISTMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $NEWLISTMAT0
        (($ENDCONS)
         (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
          ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0) 1.)
          ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0) $NC0))
         $NEWLISTMAT0)))
      ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))
    MEXPR) 
(ADD2LNC '((|$normalize_mat_in_ZV1|) $MAT0) $FUNCTIONS) 
(MDEFPROP |$normalize_mat_in_ZV0|
    ((LAMBDA) ((MLIST) $MAT0)
     ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
      ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
       (($ERROR) "mat0 must be a matrix") T $FALSE)
      ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
      ((MSETQ) $NEWLISTMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $NEWLISTMAT0
        (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
         $NEWLISTMAT0)))
      ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))
    MEXPR) 
(ADD2LNC '((|$normalize_mat_in_ZV0|) $MAT0) $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basis_from_coeffsV0|
    ((LAMBDA) ((MLIST) $COEFF_EXPR0 $COEFF_BASIS0)
     ((MPROG) ((MLIST) $EQS0 $SOL0)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
         (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
       (($ERROR) "different global basis!!") T $FALSE)
      ((MSETQ) $EQS0 (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
      ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
       $FALSE)
      ((MSETQ) $EQS0 $COEFF_EXPR0)
      ((MSETQ) $EQS0
       ((MPLUS) $EQS0
        ((MMINUS)
         (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K)) $K 1.
          (($LENGTH) $COEFF_BASIS0)))))
      ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T $FALSE)
      ((MSETQ) $SOL0
       (($LINSOLVE) $EQS0
        (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
      ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
           $COEFF_BASIS0)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIS_FROM_COEFF_SET
    ((LAMBDA) ((MLIST) $COEFF_SET0)
     ((MPROG)
      ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
       $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0 $TMPL0
       $UNK0 $EQS0 $SOL0)
      ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
       (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
      ((MSETQ) $INDEP_EL0 ((MLIST))) ((MSETQ) $COEFFBASIS0 ((MLIST)))
      ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
      ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
      ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
       ((MRETURN)
        ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0 $COEFF0LINDEPEL0))
       T $FALSE)
      ((MSETQ) $ZEROVECTOR0
       (($MAKELIST) 0. $K 1. (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
      ((MSETQ) $K0 1.)
      ((MDO) $K 1. NIL NIL NIL
       ((MNOT)
        ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
         ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
       ((MPROGN) ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
        ((MSETQ) $COEFF0LINDEPEL0
         (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
          $COEFF0LINDEPEL0))
        ((MSETQ) $K0 ((MPLUS) $K 1.))))
      ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
       ((MPROGN)
        ((MCOND) |$coeff_dbg|
         (($PRINT) "  adding element no" $K0 "in coeff_set0") T $FALSE)
        ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
        ((MSETQ) $COEFFBASIS0
         (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
       T $FALSE)
      ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0) NIL
       ((MPROGN)
        ((MCOND) |$coeff_dbg|
         (($PRINT) "  examining element no" $K "in coeff_set0") T
         $FALSE)
        ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
        ((MSETQ) $UNK0
         (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $COEFFBASIS0)))
        ((MSETQ) $EQS0
         ((MPLUS) $COEFFS0
          ((MMINUS)
           (($SUM) ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB))
            $NB 1. (($LENGTH) $COEFFBASIS0)))))
        ((MSETQ) $EQS0
         (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
        ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
        ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
        ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
        ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
         ((MPROGN)
          ((MCOND) |$coeff_dbg|
           (($PRINT) "  adding element no" $K "in coeff_set0") T
           $FALSE)
          ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
          ((MSETQ) $COEFFBASIS0
           (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
         T
         ((MPROGN)
          ((MCOND) |$coeff_dbg|
           (($PRINT) "  NOT adding element no" $K "in coeff_set0") T
           $FALSE)
          ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
          ((MSETQ) $COEFF0LINDEPEL0
           (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
      ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
      ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
       ((MPROGN)
        ((MSETQ) $TMPL0 (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
        ((MSETQ) $TMP_COEFF0
         (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
          (($COEFF0LINDEPEL0 ARRAY) $K)))
        ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
         (($APPEND) $TMP_COEFF0
          (($MAKELIST) 0. $NE 1.
           ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
      ((MRETURN)
       ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0 $COEFF0LINDEPEL0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0) $FUNCTIONS) 
(MDEFPROP |$compute_Young_tensors|
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG) ((MLIST) $TMP $NT)
      (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S |$level_Ns_to_exam|)
      ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST))) ((MSETQ) |$yt| 0.)
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         ((|$do_Young_ops|)
          ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
        ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
         (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
          ((|$t| ARRAY) |$n| $S) |$n|))
        ((MCOND) ((MEQUAL) $NT 1.)
         ((MSETQ) |$coeffMatYTTs| (($TRANSPOSE) (($MATRIX) $TMP))) T
         ((MSETQ) |$coeffMatYTTs| (($ADDCOL) |$coeffMatYTTs| $TMP)))))
      ((MRETURN) |$coeffMatYTTs|)))
    MEXPR) 
(ADD2LNC '((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP |$compute_antiYoung_tensors|
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG)
      (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S |$level_Ns_to_exam|)
      ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
      ((MSETQ) |$yt| 1.)
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         ((|$do_antiYoung_ops|)
          ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
        ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
         (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
          ((|$t| ARRAY) |$n| $S) |$n|))
        ((MCOND) ((MEQUAL) $NT 1.)
         ((MSETQ) |$coeffMatAYTTs| (($TRANSPOSE) (($MATRIX) $TMP))) T
         ((MSETQ) |$coeffMatAYTTs| (($ADDCOL) |$coeffMatYTTs| $TMP)))))
      ((MRETURN) |$coeffMatAYTTs|)))
    MEXPR) 
(ADD2LNC '((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_SUM_OF_EXPLICIT_TENSORS
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG) ((MLIST) |$sumT| |$nr|)
      ((MSETQ) |$sumT|
       (($SUM)
        ((MTIMES) (($C) $K)
         ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
        $K 1. ((|$lenT| ARRAY) |$n| $S)))
      ((MSETQ) |$sumT|
       (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
      ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
      ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
      ((MDO) |$nr| 1. NIL NIL
       (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COEFF) |$sumT|
          ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.) |$nr|)))
        ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
        ((MSETQ) $TMP (($FACTOR) $TMP))
        ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
         (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
        (($PRINT) "level" |$n| "; no indexs" $S "; tensors no" |$nr|)
        (($PRINT) "  -->" $TMP)))
      ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
       (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
           |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS
    ((LAMBDA) ((MLIST) $EXPR0 $MONOBASIS0 |$n|)
     ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
      ((MRETURN)
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
        $MONOBASIS0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
           $MONOBASIS0 |$n|)
         $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basisV1|
    ((LAMBDA) ((MLIST) $EXPR00 $BASIS0 $MONOBASIS0)
     ((MPROG) ((MLIST) $COEFFS00 $K)
      ((MSETQ) $COEFFS00
       (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
      ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T $FALSE)
      (($PRINT) "  computing coeffs for expr00")
      ((MSETQ) $TOTAL_EXPR00
       ((MPLUS) $EXPR00
        ((MMINUS)
         (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
          (($LENGTH) $BASIS0)))))
      ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
      ((MSETQ) $UNK0 (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
      ((MSETQ) $EQS0
       (($MAKELIST)
        ((MEQUAL) (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
        $K 1. (($LENGTH) $MONOBASIS0)))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0)) ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
           $MONOBASIS0)
         $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basisV0|
    ((LAMBDA) ((MLIST) $EXPR00 $BASIS0 $MONOBASIS0)
     ((MPROG) ((MLIST) $EQS0 $K)
      ((MSETQ) $EQS0 (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
      ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
      (($PRINT) "  computing coeffs for expr0")
      ((MSETQ) $EQS0
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR00
        $MONOBASIS0))
      (($PRINT) "eqs0=" $EQS0)
      ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
       ((MPROGN) (($PRINT) "  adding basis element no" $K)
        ((MSETQ) $EQS0
         ((MPLUS) $EQS0
          ((MMINUS)
           ((MTIMES) (($C) $K)
            (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
             (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
      (($PRINT) "eqs0=" $EQS0)
      ((MSETQ) $SOL0
       (($LINSOLVE) $EQS0
        (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
      ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
           $MONOBASIS0)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIS_FROM_SET
    ((LAMBDA) ((MLIST) $SET0 $MONOBASIS0)
     ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
      ((MSETQ) $BASIS0 ((MLIST))) ((MSETQ) $COEFFBASIS0 ((MLIST)))
      ((MSETQ) $LINDEPEL0 ((MLIST)))
      ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
      ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
      ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T $FALSE)
      ((MSETQ) $K 1.) (($PRINT) "  adding element no" $K "in set0")
      ((MSETQ) $COEFFS0
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
        (($SET0 ARRAY) $K) $MONOBASIS0))
      ((MSETQ) $BASIS0
       (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
      ((MSETQ) $COEFFBASIS0
       (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
      ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
       ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
        ((MSETQ) $COEFFS0
         (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          (($SET0 ARRAY) $K) $MONOBASIS0))
        (($PRINT) "coeffs0=" $COEFFS0)
        ((MSETQ) $UNK0
         (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
        ((MSETQ) $EQS0
         ((MPLUS) $COEFFS0
          (($SUM) ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
           1. (($LENGTH) $BASIS0))))
        ((MSETQ) $EQS0
         (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
        ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
        (($PRINT) " sol0=" $SOL0)
        ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
         ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
          ((MSETQ) $BASIS0
           (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
          ((MSETQ) $COEFFBASIS0
           (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
         T
         ((MPROGN) (($PRINT) "  NOT adding element no" $K "in set0")
          ((MSETQ) $LINDEPEL0
           (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
          ((MSETQ) $COEFFLINDEPEL0
           (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
          ((MSETQ) $COEFF0LINDEPEL0
           (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
      ((MRETURN)
       ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
        $COEFF0LINDEPEL0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0) $FUNCTIONS) 
(MDEFPROP $BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS
    ((LAMBDA) ((MLIST) $EXPR0 $BASIS0)
     ((MPROG)
      ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
      ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
      ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
      ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T $FALSE)
      ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
      ((MCOND) |$basis_coeffs_dbg| (($PRINT) "  expession" $EXPR0) T
       $FALSE)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
       ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
        ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
         ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
       T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
      ((MCOND) |$basis_coeffs_dbg|
       (($PRINT) "  list of terms from variation" $LIST_ADDENDS0) T
       $FALSE)
      ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
       ((MPROGN)
        ((MCOND) |$basis_coeffs_dbg| (($PRINT) "  exam term" $TS0) T
         $FALSE)
        ((MSETQ) $TMP_COEFF ((MLIST)))
        ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
         ((MPROGN)
          ((MCOND) |$basis_coeffs_dbg|
           (($PRINT) "    exam term in basis0" (($BASIS0 ARRAY) $NSP1))
           T $FALSE)
          ((MCOND)
           (($NUMBERP)
            (($RATSIMP)
             (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
              ((MEQUAL) $D 24.))))
           ((MPROGN)
            ((MSETQ) $TMP_COEFF
             (($CONS)
              (($RATSIMP) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
              $TMP_COEFF))
            ((MSETQ) $TMP_COEFF
             (($APPEND)
              (($MAKELIST) 0. $K 1.
               ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
              $TMP_COEFF))
            ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
           T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
          ((MCOND) |$basis_coeffs_dbg| (($PRINT) "	coeffs0=" $COEFFS0)
           T $FALSE)
          ((MCOND) |$basis_coeffs_dbg|
           (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
        ((MSETQ) $COEFFS0 ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
        ((MCOND) |$basis_coeffs_dbg|
         (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
      ((MRETURN) $COEFFS0)))
    MEXPR) 
(ADD2LNC '(($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
           $BASIS0)
         $FUNCTIONS) 
(MDEFPROP $FIND_LINEAR_INDEPENDENT_SOLUTIONS
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG)
      ((MSETQ) $TMP
       (($MAP) $NUM (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
        (($LENGTH) $TMP)))
      ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
      ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))
    MEXPR) 
(ADD2LNC '(($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
           |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_ops|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))
    MEXPR) 
(ADD2LNC '((|$do_Young_ops|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$do_antiYoung_ops|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))
    MEXPR) 
(ADD2LNC '((|$do_antiYoung_ops|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$do_Young_or_antiYoung_opsV1|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableauIndexes| |$Y_aY|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ
       $NORM0)
      ((MSETQ) $POLY0 $POLY)
      ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
      ((MSETQ) $NC (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0
       (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR)) $NR0 1.
        $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> number of indexes s=" $S0) T
       $FALSE)
      ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL
        (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
       $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
      ((MSETQ) |$t_YoungTableauIndexes|
       (($MAKELIST) ((MLIST)) $K 1. $T_NR))
      ((MDO) $I0 1. NIL NIL $NC NIL
       ((MDO) $NR0 1. NIL NIL $NR NIL
        ((MCOND)
         ((MNOT)
          ((MEQUAL) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
           0.))
         ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
          (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
           ((MLIST)
            ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
         T $FALSE)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableauIndexes|) T
       $FALSE)
      ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
      ((MDO) $STEPS0 1. NIL NIL 2. NIL
       ((MCOND) ((MEQUAL) |$Y_aY| 0.)
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T $FALSE)
         ((MDO) $NR0 1. NIL NIL $NR NIL
          ((MCOND)
           ((MGREATERP)
            (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0)
                $K)
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
              $K 1. (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->permutations for"
              ((|$YoungTableauIndexes| ARRAY) $NR0))
             T $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS)
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
               $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                 ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0)
                  (($P0 ARRAY) $K)))
                $K 1.
                (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
           T $FALSE))
         ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0)
          T $FALSE)
         ((MSETQ) |$Y_aY| 1.))
        T
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
          $FALSE)
         ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
          ((MCOND)
           ((MGREATERP)
            (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               ((MQAPPLY ARRAY)
                ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
              $K 1.
              (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS)
              (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $K))
                 ((MQAPPLY ARRAY)
                  ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                  (($P0 ARRAY) $K)))
                $K 1.
                (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0
                ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                 ((MPLUS) 1.
                  ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
           T $FALSE))
         ((MCOND) |$yt_dbg|
          (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
         ((MSETQ) |$Y_aY| 0.))))
      ((MSETQ) $NORM0
       ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
      ((MSETQ) $NORM0 1.)
      ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))
    MEXPR) 
(ADD2LNC '((|$do_Young_or_antiYoung_opsV1|) $POLY
           |$YoungTableauIndexes| |$Y_aY|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_or_antiYoung_opsV0|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau| |$Y_aY|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ
       $NORM0)
      ((MSETQ) $POLY0 $POLY) ((MSETQ) $NR (($LENGTH) |$YoungTableau|))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0 (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
      ((MSETQ) $INDEX_MATRIX0
       (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.)) ((MSETQ) $T_NC $NR)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MPROGN) ((MSETQ) $TMP 0.)
        ((MDO) $I0 1. NIL NIL $T_NC NIL
         ((MCOND)
          ((MNOT)
           ((MEQUAL)
            ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $I0) 0.))
          ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
        ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
       $FALSE)
      ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
      ((MDO) $STEPS0 1. NIL NIL 2. NIL
       ((MCOND) ((MEQUAL) |$Y_aY| 0.)
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T $FALSE)
         ((MDO) $NR0 1. NIL NIL $NR NIL
          ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               (($CONCAT) |$jj|
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
              $K 1. ((|$YoungTableau| ARRAY) $NR0)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->permutations for"
              ((|$YoungTableau| ARRAY) $NR0))
             T $FALSE)
            ((MSETQ) $PERMS0 (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
               $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                 (($CONCAT) |$jj|
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                   (($P0 ARRAY) $K))))
                $K 1. ((|$YoungTableau| ARRAY) $NR0)))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
           T $FALSE))
         ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0)
          T $FALSE)
         ((MSETQ) |$Y_aY| 1.))
        T
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
          $FALSE)
         ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
          ((MCOND) ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               (($CONCAT) |$jj|
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
              $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $K))
                 (($CONCAT) |$jj|
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   (($P0 ARRAY) $K))))
                $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0
                ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                 ((MPLUS) 1.
                  ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
           T $FALSE))
         ((MCOND) |$yt_dbg|
          (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
         ((MSETQ) |$Y_aY| 0.))))
      ((MSETQ) $NORM0
       ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
      ((MSETQ) $NORM0 1.)
      ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))
    MEXPR) 
(ADD2LNC '((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
           |$Y_aY|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_opsV0|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ)
      ((MSETQ) $POLY0 $POLY) ((MSETQ) $NR (($LENGTH) |$YoungTableau|))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0 (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
      ((MSETQ) $INDEX_MATRIX0
       (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.)) ((MSETQ) $T_NC $NR)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MPROGN) ((MSETQ) $TMP 0.)
        ((MDO) $I0 1. NIL NIL $T_NC NIL
         ((MCOND)
          ((MNOT)
           ((MEQUAL)
            ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $I0) 0.))
          ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
        ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
       $FALSE)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
        ((MPROGN)
         ((MSETQ) $TEMPLATE_SUB_LIST0
          (($MAKELIST)
           ((MEQUAL)
            (($CONCAT) |$jj|
             ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
            (($CONCAT) $JJ
             ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
           $K 1. ((|$YoungTableau| ARRAY) $NR0)))
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
           $TEMPLATE_SUB_LIST0)
          T $FALSE)
         ((MSETQ) $TEMPLATE_POLY0 (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
         ((MSETQ) $POLY0 0.)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T $FALSE)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->permutations for"
           ((|$YoungTableau| ARRAY) $NR0))
          T $FALSE)
         ((MSETQ) $PERMS0 (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
         ((MSETQ) $TMP $TEMPLATE_POLY0)
         ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
          ((MPROGN)
           ((MCOND) |$yt_dbg|
            (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
            $FALSE)
           ((MSETQ) $SUB_LIST0
            (($MAKELIST)
             ((MEQUAL)
              (($CONCAT) $JJ
               ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
              (($CONCAT) |$jj|
               ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                (($P0 ARRAY) $K))))
             $K 1. ((|$YoungTableau| ARRAY) $NR0)))
           ((MCOND) |$yt_dbg| (($PRINT) "    --> sub_list0" $SUB_LIST0)
            T $FALSE)
           ((MSETQ) $POLY0
            ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
        T $FALSE))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0) T
       $FALSE)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MCOND) ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
        ((MPROGN)
         ((MSETQ) $TEMPLATE_SUB_LIST0
          (($MAKELIST)
           ((MEQUAL)
            (($CONCAT) |$jj|
             ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
            (($CONCAT) $JJ
             ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
           $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
           $TEMPLATE_SUB_LIST0)
          T $FALSE)
         ((MSETQ) $TEMPLATE_POLY0 (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
         ((MSETQ) $POLY0 0.)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T $FALSE)
         ((MSETQ) $PERMS0
          (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
         ((MSETQ) $TMP $TEMPLATE_POLY0)
         ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
          ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
           ((MSETQ) $SUB_LIST0
            (($MAKELIST)
             ((MEQUAL)
              (($CONCAT) $JJ
               ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
              (($CONCAT) |$jj|
               ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                (($P0 ARRAY) $K))))
             $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
           ((MCOND) |$yt_dbg| (($PRINT) "    --> sub_list0" $SUB_LIST0)
            T $FALSE)
           ((MSETQ) $POLY0
            ((MPLUS) $POLY0
             ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
              ((MPLUS) 1.
               ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
        T $FALSE))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
      ((MRETURN) $POLY0)))
    MEXPR) 
(ADD2LNC '((|$do_Young_opsV0|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$compute_metricV1|
    ((LAMBDA) ((MLIST) $COEFF_BASIS)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
      ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
      ((MSETQ) $G0
       ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
      ((MCOND) ((MNOT) (($MATRIXP) $G0))
       ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
      ((MRETURN) $G0)))
    MEXPR) 
(ADD2LNC '((|$compute_metricV1|) $COEFF_BASIS) $FUNCTIONS) 
(MDEFPROP |$compute_metricV0|
    ((LAMBDA) ((MLIST) $E_L0)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $E_L0))
        ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
       (($ERROR) "need an exam_level structure") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
      ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
      ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
      ((MSETQ) $NORM0
       (($SUM)
        ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K)) 2.)
        $K 1. |$dimT0|))
      ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
      (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
      ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
       ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
        (($COEFF) $NORM0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
      ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($COEFF) $NORM0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
        ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
         ((MPROGN)
          ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
           ((MTIMES) ((MQUOTIENT) 1. 2.)
            (($COEFF) $TMP0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1)
             1.)))
          ((MSETQ) (($G0 ARRAY) $NS1 $NS0) (($G0 ARRAY) $NS0 $NS1))))))
      ((MRETURN) $G0)))
    MEXPR) 
(ADD2LNC '((|$compute_metricV0|) $E_L0) $FUNCTIONS) 
(MDEFPROP |$compute_T_rep|
    ((LAMBDA) ((MLIST) |$t0| $IND0)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) |$t0|)) ((MNOT) (($LISTP) $IND0)))
       (($ERROR) "need two lists") T $FALSE)
      ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
      ((MSETQ) $LENIND0 (($LENGTH) $IND0))
      ((MCOND) ((MLEQP) $LENIND0 1.)
       (($ERROR)
        "There is no S_1 representation since there are no indexes to swap")
       T $FALSE)
      ((MSETQ) $REP0
       (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $LENIND0 ((MMINUS) 1.))))
      ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
       ((MPROGN) ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
        ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
        ((MDO) $NT 1. NIL NIL |$lenT0| NIL
         ((MCOND) ((|$examT0| ARRAY) $NT)
          ((MPROGN)
           ((MCOND) |$T_rep_DBG|
            (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
             (($IND0 ARRAY) $NSW))
            T $FALSE)
           ((MSETQ) |$swT0|
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
              ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
             ((|$t0| ARRAY) $NT)))
           ((MCOND) |$T_rep_DBG|
            (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->" |$swT0|) T
            $FALSE)
           ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
            ((MCOND) ((|$examT0| ARRAY) $SNT)
             ((MPROGN)
              ((MCOND) |$T_rep_DBG|
               (($PRINT) "      compare with" ((|$t0| ARRAY) $SNT)) T
               $FALSE)
              ((MSETQ) $TMP0
               (($RATSIMP)
                ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
              ((MCOND) |$T_rep_DBG| (($PRINT) "      diff=" $TMP0) T
               $FALSE)
              ((MCOND) ((MEQUAL) $TMP0 0.)
               ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
               T $FALSE))
             T $FALSE))
           ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.))) |$m0|))
          T $FALSE))))
      ((MRETURN) $REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_T_rep|) |$t0| $IND0) $FUNCTIONS) 
(MDEFPROP |$compute_controvariant_red_repV1|
    ((LAMBDA) ((MLIST) $COEFF_BASIS |$rep_T0|)
     ((MPROG) ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
       (($ERROR) "need rep_T0 to be a list") T $FALSE)
      ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
      ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
      ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
      ((MCOND)
       ((MNOT) ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
       (($ERROR) "issues with the size of rep_T0") T $FALSE)
      ((MSETQ) $CO_REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($TRANSPOSE)
          ((MNCTIMES) $COEFF_BASIS
           ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
            (($TRANSPOSE) $COEFF_BASIS)))))
        ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
         ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.) $TMP0)
         T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
      ((MRETURN) $CO_REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_controvariant_red_repV1|) $COEFF_BASIS |$rep_T0|)
         $FUNCTIONS) 
(MDEFPROP |$compute_controvariant_red_repV0|
    ((LAMBDA) ((MLIST) $E_L0 |$rep_T0|)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $E_L0))
        ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
       (($ERROR) "need an exam_level structure") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
       (($ERROR) "need rep_T0 to be a list") T $FALSE)
      ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
      ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
      ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
      ((MCOND)
       ((MNOT) ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
       (($ERROR) "issues with the size of rep_T0") T $FALSE)
      ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
      ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
       ((MDO) $NT 1. NIL NIL |$dimT0| NIL
        ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
         (($COEFF)
          (($EXPAND) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
          ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
      (($PRINT) "  coeff sol on T" |$csol_T0|)
      ((MSETQ) $CO_REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($TRANSPOSE)
          ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
           ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
        ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
         ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.) $TMP0)
         T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
      ((MRETURN) $CO_REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_REDUCIBLE_REP
    ((LAMBDA) ((MLIST) $CO_REP0 $METRIC0)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
       (($ERROR) "co_rep0 is not a list") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
       (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
       (($ERROR) "metric0 is not a matrix") T $FALSE)
      ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
       ((MSETQ) $INVERSE_METRIC0 ((MNCEXPT) $METRIC0 ((MMINUS) 1.))) T
       ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
        ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
         ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
         (($LENGTH) $INVERSE_METRIC0)))
       (($ERROR) "mismatch in dimensions co_rep0[1] is"
        (($LENGTH) (($CO_REP0 ARRAY) 1.)) "while inverse_metric0 is"
        (($LENGTH) $INVERSE_METRIC0))
       T $FALSE)
      ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
      ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
      ((MSETQ) $REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) (($REP0 ARRAY) $K)
         ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
        ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
         ((MSETQ) (($REP0 ARRAY) $K)
          (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
         T $FALSE)))
      ((MRETURN) $REP0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0) $FUNCTIONS) 
(MDEFPROP $COMPUTE_SINGLE_MATRIX_EIGENSPACES
    ((LAMBDA) ((MLIST) |$id|)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) |$id|))
       (($ERROR) "ID should be a matrix") T $FALSE)
      ((MSETQ) |$dID0| (($LENGTH) |$id|))
      ((MSETQ) |$Vplus0|
       (($COMPUTE_NULL_EIGENSPACE)
        ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
      ((MSETQ) |$Vminus0|
       (($COMPUTE_NULL_EIGENSPACE) ((MPLUS) |$id| (($IDENT) |$dID0|))
        |$dID0|))
      ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_NULL_EIGENSPACE
    ((LAMBDA) ((MLIST) |$mm| |$dMM|)
     ((MPROG)
      ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
      ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1. |$dMM|))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
      ((MSETQ) $NULLV0 ((MLIST)))
      ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
       ((MPROGN)
        ((MSETQ) |$vector_in_Q0|
         (($MAKELIST)
          (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0) $K 1.
          |$dMM|))
        ((MSETQ) $DENOM0
         (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K 1.
          |$dMM|))
        ((MSETQ) $LCM0 (($LCM) $DENOM0))
        ((MSETQ) $NULLV0
         (($APPEND) $NULLV0
          ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
      ((MRETURN) $NULLV0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIC_SWAP_EIGENSPACES
    ((LAMBDA) ((MLIST) |$REPs|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$REPs|))
       (($ERROR) "REPs should be a list") T $FALSE)
      ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
      ((MSETQ) $EIGENSPACES0 ((MLIST)))
      ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
       ((MSETQ) $EIGENSPACES0
        (($APPEND) $EIGENSPACES0
         ((MLIST)
          (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) ((|$REPs| ARRAY) $NSW))))))
      ((MRETURN) $EIGENSPACES0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_IDEAL_FROM_SEED
    ((LAMBDA) ((MLIST) $SEED_NO0 $BASIS0 |$REPs0|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $BASIS0))
       (($ERROR) "basis0 must be a list of basis vectors") T $FALSE)
      ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
      ((MCOND)
       ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
       (($ERROR)
        "mismatch between number of vectors and their dimension")
       T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
       (($ERROR)
        "REPs0 must be a list of matrices associated with the basic swaps")
       T $FALSE)
      ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
      ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
      ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
      ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
      ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
      ((MSETQ) $ADDED_VEC0 T)
      ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
       ((MPROGN) (($PRINT) "-->step" $NSTEP0) ((MSETQ) $ADDED_VEC0 NIL)
        ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
         ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
          ((MPROGN)
           ((MSETQ) $TMPVEC0
            ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
           ((MSETQ) $COEFF_ON_BASIS0
            (($MAKELIST) ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0)
             $K 1. $DIM0))
           (($PRINT) "   nswap" $NSW0 "vec0" $VEC0 "coeffs on basis0"
            $COEFF_ON_BASIS0)
           ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
            ((MCOND)
             ((MAND)
              ((MNOT)
               ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
              ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
             ((MPROGN) ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
              ((MSETQ) |$Ideal0|
               (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
              ((MSETQ) $ADDED_VEC0 T))
             T $FALSE)))))
        (($PRINT) "  --> Ideal0" |$Ideal0|)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DUAL_VECTORS
    ((LAMBDA) ((MLIST) $BASIS0)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $BASIS0))
       (($ERROR) "basis0 must be a list of basis vectors") T $FALSE)
      ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
      ((MCOND)
       ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
       (($ERROR)
        "mismatch between number of vectors and their dimension")
       T $FALSE)
      ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
      ((MDO) $I 1. NIL NIL $DIM0 NIL
       ((MDO) $J $I NIL NIL $DIM0 NIL
        ((MPROGN)
         ((MSETQ) (($GG0 ARRAY) $I $J)
          (($SUM)
           ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
            ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
           $K 1. $DIM0))
         ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
      ((MCOND) ((MGREATERP) $DIM0 1.)
       ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
       ((MSETQ) $GG0M1
        ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
      ((MSETQ) $DUALBASIS0 ((MLIST)))
      ((MDO) $I 1. NIL NIL $DIM0 NIL
       ((MSETQ) $DUALBASIS0
        (($APPEND) $DUALBASIS0
         ((MLIST)
          (($SUM)
           ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K)) $K 1.
           $DIM0)))))
      ((MRETURN) $DUALBASIS0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DUAL_VECTORS) $BASIS0) $FUNCTIONS) 
(MDEFPROP $COMPUTE_EIGENSPACES
    ((LAMBDA) ((MLIST) |$eig|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$eig|))
       (($ERROR) "EIG must be a list of lists with 2 components") T
       $FALSE)
      ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
      ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
      (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
      ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
       ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
        ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
         ((MSETQ) |$tmp_listEig1|
          (($APPEND) |$tmp_listEig1|
           ((MLIST)
            (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
             ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
        ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
         ((MSETQ) |$tmp_listEig1|
          (($APPEND) |$tmp_listEig1|
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
            ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
        ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
      ((MRETURN) |$tmp_listEig0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_EIGENSPACES) |$eig|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INTERSECTION_VECTOR_SPACES
    ((LAMBDA) ((MLIST) |$Vec1| |$Vec2|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
       (($ERROR) "Vec1 must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
       (($ERROR) "Vec2 must be a list") T $FALSE)
      ((MCOND)
       ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
        ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
       ((MRETURN) ((MLIST))) T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
         (($LENGTH) ((|$Vec2| ARRAY) 1.))))
       (($ERROR) "Vec1 and Vec2 must have the same dimension") T
       $FALSE)
      ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
      ((MSETQ) $UNK0
       (($MAKELIST) (($QW ARRAY) $K) $K 1.
        ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
      ((MSETQ) $SUM01
       (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K)) $K 1.
        (($LENGTH) |$Vec1|)))
      ((MSETQ) $SUM0
       ((MPLUS) $SUM01
        (($SUM)
         ((MTIMES) ((|$Vec2| ARRAY) $K)
          (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
         $K 1. (($LENGTH) |$Vec2|))))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1. |$dVec0|))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
      ((MSETQ) |$IntVec0| ((MLIST)))
      ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
        ((MSETQ) |$vector_in_Q0|
         (($MAKELIST) (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K
          1. |$dVec0|))
        ((MSETQ) $DENOM0
         (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K 1.
          |$dVec0|))
        ((MSETQ) $LCM0 (($LCM) $DENOM0))
        ((MSETQ) |$IntVec0|
         (($APPEND) |$IntVec0|
          ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
      (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
      (($PRINT) "  intersection" |$IntVec0|) ((MRETURN) |$IntVec0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
         $FUNCTIONS) 
(MDEFPROP |$step0_0_compute_YT_on_big_basis|
    ((LAMBDA) ((MLIST) |$VectorSpace| |$YoungTableauIndexes|)
     ((MPROG) ((MLIST) $K)
      ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
      ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
      ((MDO) $K 1. NIL NIL |$dimT0| NIL
       ((MPROGN)
        ((MSETQ) |$tmpT|
         ((|$do_Young_or_antiYoung_opsV1|) ((|$VectorSpace| ARRAY) $K)
          |$YoungTableauIndexes| 0.))
        ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
        ((MSETQ) |$coeff_tmpT|
         (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) |$tmpT|
          |$VectorSpace|))
        ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
      ((MRETURN) |$Mat0|)))
    MEXPR) 
(ADD2LNC '((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
           |$YoungTableauIndexes|)
         $FUNCTIONS) 
(MDEFPROP |$step0_1_normalize_YT_projected_big_basis|
    ((LAMBDA) ((MLIST) |$YTMat|)
     ((MPROG)
      ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0 $SOL0)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
       (($ERROR) "Argument must be a matrix") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
      ((MCOND) ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
       ((MRETURN) |$YTMat|) T $FALSE)
      ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
      ((MSETQ) $ZERO0
       ((MPLUS) ((MTIMES) $XX |$YTMat|)
        ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
      ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
      ((MSETQ) $K0 1.)
      ((MDO) NIL NIL NIL NIL NIL
       ((MNOT)
        ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
         ((MLEQP) $K0 |$dimT0|)))
       ((MSETQ) $K0 ((MPLUS) $K0 1.)))
      ((MSETQ) $SOL0
       (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
        ((MLIST) $XX)))
      ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
       (($ERROR) "cannot find a normalization") T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($EV) $ZERO0 $SOL0)
         (($ZEROMATRIX) |$dimT0| |$dimT0|)))
       (($ERROR) "cannot find a global normalization") T $FALSE)
      ((MRETURN)
       ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
        |$NormMat0|))))
    MEXPR) 
(ADD2LNC '((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
         $FUNCTIONS) 
(MDEFPROP |$step1_0_compute_coeff_on_T_basis|
    ((LAMBDA) ((MLIST) |$nn| |$spin|)
     ((MPROG) ((MLIST) $NR $K)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
         $EXAM_LEVEL))
       (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
      ((MSETQ) |$dimT0|
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
      ((MSETQ) |$dimR0|
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
      ((MSETQ) $COEFF_SMALL_BASIS0 (($ZEROMATRIX) |$dimR0| |$dimT0|))
      ((MDO) $NR 1. NIL NIL |$dimR0| NIL
       ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
        (($MAKELIST)
         (($COEFF)
          (($RATEXPAND)
           (($RHS)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)
             $K)))
          ((MQAPPLY ARRAY)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)
           $NR))
         $K 1. |$dimT0|)))
      ((MRETURN) $COEFF_SMALL_BASIS0)))
    MEXPR) 
(ADD2LNC '((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
         $FUNCTIONS) 
(MDEFPROP |$step1_1_compute_YT_on_real_Ns_basis|
    ((LAMBDA) ((MLIST) $COEFF_BASIS |$YTBigMat|)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
       (($ERROR) "YTBigMat must be a matrix") T $FALSE)
      ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))
    MEXPR) 
(ADD2LNC '((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
           |$YTBigMat|)
         $FUNCTIONS) 
(MDEFPROP $STEP2_0_FIND_INDEP_IRREPS
    ((LAMBDA) ((MLIST) |$YTSmallMat|)
     ((MPROG) ((MLIST) $K $NR0 $NU0)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
       (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
      ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
      ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
      ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
      ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
      ((MSETQ) $EQS0 $ZEROROW0)
      ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
        ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
         ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
         ((MSETQ) $EQS0
          ((MPLUS) $EQS0
           ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
        T $FALSE))
      ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
      ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T $FALSE)
      ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
       ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
        ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
        ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
         $FALSE)
        ((MCOND) ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
         (($ERROR) "NO independent solutions????") T $FALSE)
        ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
        ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
         ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
          ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
           (($PRINT) "   exam_coeff0[" $NU0 "]="
            (($EXAM_COEFF0 ARRAY) $NU0))
           (($PRINT) "   coeff="
            (($COEFF) (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
             (($%RNUM_LIST ARRAY) $NR0)))
           ((MCOND)
            ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
             ((MNOT)
              ((MEQUAL)
               (($COEFF) (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                (($%RNUM_LIST ARRAY) $NR0))
               0.)))
            ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
             ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
             ((MSETQ) $LIST_INDEP_VECTORS0
              (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
               $LIST_INDEP_VECTORS0))
             ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
            T $FALSE)))))
       T $FALSE)
      ((MRETURN) $LIST_INDEP_VECTORS0)))
    MEXPR) 
(ADD2LNC '(($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_SCALAR
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
      ((MSETQ) $SCALARS0 ((MLIST)))
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
       ((MLIST)
        (($IS)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
          0.))))
      ((MCOND)
       ((MGREATERP)
        (($LENGTH) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
        0.)
       ((MPROGN)
        ((MSETQ) $TMP0
         (($PSUBSTITUTE)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        ((MDO) $K 1. NIL NIL
         (($LENGTH)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
         NIL
         ((MSETQ) $SCALARS0
          (($ENDCONS)
           (($COEFF) $TMP0
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.) $K))
           $SCALARS0)))
        ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
         ((MLIST) (($COPYMATRIX) $SCALARS0)))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
         ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
         ((MLIST)
          ((MLIST) |$nn| 0.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.)
         (($IDENT)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
       T
       ((MPROGN)
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
         ((MLIST)
          (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
           (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
         ((MLIST)
          (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
           (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
         ((MLIST)
          ((MLIST) |$nn| 0.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.))))))
      |$done_scalar_irrep|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_SCALAR) |$nn|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_VECTOR
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
       ((MLIST)
        (($IS)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
          0.))))
      ((MCOND)
       ((MGREATERP)
        (($LENGTH) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
        0.)
       ((MPROGN)
        ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN)
          ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
           ((MLIST)))
          ((MSETQ) $TMP00
           (($RATEXPAND)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
              ((MPLUS) 2. ((MMINUS) $S0)))
             3.)))
          ((MDO) $K 1. NIL NIL
           (($LENGTH)
            ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
           NIL
           ((MCOND) ((MEQUAL) $K 1.)
            ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
             (($COEFF) $TMP00
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.) $K)))
            T
            ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
             (($ADDROW) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
              (($COEFF) $TMP00
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.) $K))))))))
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
         ((MLIST) (($TMP0 ARRAY) 1.)))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
         ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
         ((MLIST)
          ((MLIST) |$nn| 1.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.) 1.))
          ((MLIST) |$nn| 0.
           ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.) 1.)
         (($IDENT)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
       T
       ((MPROGN)
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.) 3.))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.) 3.))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
         (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
      |$done_vector_irrep|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_VECTOR) |$nn|) $FUNCTIONS) 
(MDEFPROP |$do_brute_force_leading_Regge|
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG)
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
       (($MAKELIST) NIL $K 1. (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
      ((MSETQ)
       ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
        ((|$leading_Regge| ARRAY) |$nn|))
       T)
      ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
       (($COMPUTE_DESCENDENTS) |$nn| |$nn| (($MATRIX) ((MLIST) 1.))
        (($MAKELIST)
         ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0 1.
         |$nn|)))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
       (($MAKELIST) (($IDENT) 1.) $K 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
       ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
      |$done_leading_regge_irrep|))
    MEXPR) 
(ADD2LNC '((|$do_brute_force_leading_Regge|) |$nn|) $FUNCTIONS) 
(MDEFPROP |$do_brute_force_subleading_Regge|
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) |$lenT0| $K)
      ((MSETQ)
       ((|$YT_is_present| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) NIL $K 1.
        (($LENGTH) ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
      ((MSETQ)
       ((MQAPPLY ARRAY)
        ((|$YT_is_present| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       T)
      ((MSETQ) |$lenT0|
       (($LENGTH) ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
      ((MSETQ)
       ((|$IrrepSmallbasis| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
      ((MSETQ)
       ((MQAPPLY ARRAY)
        ((|$IrrepSmallbasis| ARRAY) |$nn|
         ((MPLUS) |$nn| ((MMINUS) 1.)))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
      ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
       ((MPROGN)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmallbasis| ARRAY) |$nn|
            ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
          $K $K)
         1.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmallbasis| ARRAY) |$nn|
            ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
          $K |$lenT0|)
         ((MMINUS) 1.))))
      ((MSETQ)
       ((|$IrrepDescendents| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       (($COMPUTE_DESCENDENTS) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.))
        ((MQAPPLY ARRAY)
         ((|$IrrepSmallbasis| ARRAY) |$nn|
          ((MPLUS) |$nn| ((MMINUS) 1.)))
         ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
        (($MAKELIST)
         ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0 1.
         ((MPLUS) |$nn| ((MMINUS) 1.)))))
      ((MSETQ)
       ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K 1.
        ((MPLUS) |$nn| ((MMINUS) 2.))))
      ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
       ((MPROGN)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          1. 1.)
         0.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          $K $K)
         0.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          1. $K)
         1.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          $K 1.)
         1.)))
      ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
       ((MSETQ)
        ((MQAPPLY ARRAY)
         ((MQAPPLY ARRAY)
          ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
          ((MPLUS) |$nn| ((MMINUS) 2.)))
         $K 1.)
        ((MMINUS) 1.)))
      ((MSETQ)
       ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       ((MLIST) ((MLIST))
        ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
      |$done_sub_leading_regge_irrep|))
    MEXPR) 
(ADD2LNC '((|$do_brute_force_subleading_Regge|) |$nn|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_IRREPS
    ((LAMBDA) ((MLIST) |$nn| |$spin| |$irreplist_to_use|)
     ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
      ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
       (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
       (($ERROR) "exam_level[" |$nn| "," |$spin| "] is not defined!") T
       $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
         $EXAM_LEVEL))
       (($ERROR) "exam_level[" |$nn| "," |$spin| "] is not defined!") T
       $FALSE)
      ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
       (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.) |$YTab|))
       (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| 0.)
        ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
       ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| 1.)
        ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
       ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| |$nn|)
        (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
         |$irreplist_to_use|))
       ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
        (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
         |$irreplist_to_use|))
       ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
       $FALSE)
      ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
       (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
      ((MSETQ) |$Matzero|
       (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
        ((|$dimT| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
       (($MAKELIST) |$Matzero| $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
       (($MAKELIST) |$Matzero| $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
        ((MSETQ) ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step0_0_compute_YT_on_big_basis|)
          ((|$t| ARRAY) |$nn| |$spin|)
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
        (($PRINT) "MatB OK")
        ((MSETQ) ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step0_1_normalize_YT_projected_big_basis|)
          ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
        (($PRINT) "NB OK")))
      ((MDO) $NUSEDYT 1. NIL NIL
       ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
         (($LENGTH) |$irreplist_to_use|) NIL
         ((MPROGN)
          ((MSETQ) $NYTP1 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
          (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt" $NYT
           "killed by yt" $NYTP1 "? "
           (($IS)
            ((MEQUAL)
             ((MNCTIMES)
              ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
              ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYTP1))
             |$Matzero|)))))))
      ((MSETQ) |$listJJ|
       (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
        (($MAKELIST) $K $K 1. |$spin|)))
      ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
       ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|) |$listJJ|))
      ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
       ((MPROGN)
        ((MSETQ) |$idT| (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
        ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
         ((MCOND)
          ((MNOT)
           (($IS)
            ((MEQUAL)
             ((MNCEXPT)
              ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $I0)
              2.)
             |$idT|)))
          (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
           ")]^^2 is NOT unity")
          T $FALSE))
        (($PRINT) "Check: Rep^^2=1 OK")
        ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
         ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
          ((MCOND)
           ((MNOT)
            (($IS)
             ((MEQUAL)
              ((MNCEXPT)
               ((MNCTIMES)
                ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $I0)
                ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $J0))
               3.)
              |$idT|)))
           (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
            ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
            ")] )^^3" "is NOT unity")
           T $FALSE)))
        (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
       T
       (($PRINT)
        "---> Rep has dimension 1: checks skipped because of maxima bug"))
      ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
      ((MSETQ) |$zeromatrixSmall|
       (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
        ((|$dimSmall| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
       ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
      ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       ((|$normalize_mat_in_ZV1|)
        ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
       ((|$compute_metricV1|) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
       ((|$compute_controvariant_red_repV1|)
        ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
        ((|$rep_t| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
       (($COMPUTE_REDUCIBLE_REP) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
        ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step1_1_compute_YT_on_real_Ns_basis|)
          ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
          ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
       (($MAKELIST) NIL $K 1. (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
       (($MAKELIST) $K $K 1.
        (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
      ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
       (($MAKELIST) ((MLIST)) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ)
       (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
       (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
      ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|) ((MLIST)))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
         (($APPLY) $SUBMATRIX
          (($ENDCONS)
           ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
            $NYT)
           (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
         (($COMPUTE_BASIS_FROM_COEFF_SET)
          (($MAKELIST)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY)
             ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
            $K)
           $K 1.
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". --> In irrep no"
         $NYT " we will use vectors no (in local order)"
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
          1.))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
         ". --> After irrep no" $NYT "the map is"
         (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
         ". --> After irrep no" $NYT "the used vectors are"
         (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
        ((MCOND)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             $NYT)
            1.))
          0.)
         ((MSETQ)
          ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
           $NYT)
          T)
         T $FALSE)
        ((MCOND)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             $NYT)
            1.))
          0.)
         ((MPROGN)
          ((MSETQ) $OLDDIM
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             1.)))
          ((MSETQ) |$oldStep1|
           ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
            $NYT))
          ((MSETQ) |$biggerV| T)
          ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
           ((MPROGN)
            ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NSW 1. NIL NIL
             (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
             ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL NIL
              ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
               (($ENDCONS)
                (($LIST_MATRIX_ENTRIES)
                 ((MNCTIMES) $V0
                  ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                   $NSW)))
                (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             (($COMPUTE_BASIS_FROM_COEFF_SET)
              (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
            ((MSETQ) $NEWDIM
             (($LENGTH)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               1.)))
            ((MSETQ) |$biggerV| (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
            ((MSETQ) $OLDDIM $NEWDIM)
            ((MSETQ) |$oldStep1|
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT))
            (($PRINT) "--> Level" |$nn| "spin" |$spin| "in irrep no"
             $NYT "step" $K "new size" $OLDDIM)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
            $NYT)
           (($APPLY) $MATRIX
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             2.)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
            $NYT)
           ((|$normalize_mat_in_ZV1|)
            ((MQAPPLY ARRAY)
             ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|) $NYT)
           ((|$compute_metricV1|)
            ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             $NYT)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
            $NYT)
           ((|$compute_controvariant_red_repV1|)
            ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             $NYT)
            ((|$rep_t| ARRAY) |$nn| |$spin|)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
           (($COPYLIST)
            (($COMPUTE_REDUCIBLE_REP)
             ((MQAPPLY ARRAY) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
              $NYT)
             ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|) $NYT)))))
         T $FALSE)
        |$skip|))
      ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MCOND)
        ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
         ((|$irreplist_to_use| ARRAY) $K))
        ((MPROGN)
         (($PRINT) $K "YTab"
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
           ((|$irreplist_to_use| ARRAY) $K))
          "compute descendents")
         ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
          (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
            ((|$irreplist_to_use| ARRAY) $K)))))
        T $FALSE))
      (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) |$irreplist_to_use|)
      |$computed_irreps|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
         $FUNCTIONS) 
(MDEFPROP $CHK_NEW_BASIS
    ((LAMBDA) ((MLIST) $OLDBASIS0 |$IrrepSmallbasis00| $IRREP_LIST0)
     ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
      ((MDO) $NI00 1. NIL NIL NIL
       ((MNOT)
        (($IS)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
          |$zeromatrixSmall|)))
       ((MPROGN) (($PRINT) "ni00=" $NI00)
        (($PRINT)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
          |$zeromatrixSmall|))
        (($PRINT)
         (($IS)
          ((MEQUAL)
           ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
           |$zeromatrixSmall|)))
        ((MSETQ) $NI0 $NI00)))
      ((MSETQ) $NEWBASIS0
       ((|$IrrepSmallbasis00| ARRAY)
        (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
      ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL (($LENGTH) $IRREP_LIST0) NIL
       ((MCOND)
        ((MNOT)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $K))
          |$zeromatrixSmall|))
        ((MSETQ) $NEWBASIS0
         (($ADDROW) $NEWBASIS0
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $K))))
        T $FALSE))
      ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
       ((MPROGN)
        ((MSETQ) $TMP00
         ((|$compute_coeffs_over_basis_from_coeffsV0|)
          (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
         (($MAP) $RHS $TMP00))
        (($PRINT) "old vector no" $NV0 " is in new basis"
         ((MQAPPLY ARRAY)
          ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
        ((MCOND)
         ((MEQUAL)
          ((MQAPPLY ARRAY)
           ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
          ((MLIST)))
         (($ERROR) "MISSING an element in new basis") T $FALSE)))))
    MEXPR) 
(ADD2LNC '(($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
           $IRREP_LIST0)
         $FUNCTIONS) 
(MDEFPROP $SHOW_IRREP_RESULTS
    ((LAMBDA) ((MLIST) |$nn| |$spin| |$irreplist_to_use|)
     ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
      (($PRINT)
       "*********************************************************************")
      (($PRINT) "Level" |$nn| "spin" |$spin|)
      ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MCOND)
        ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
         ((|$irreplist_to_use| ARRAY) $K))
        ((MPROGN)
         ((MSETQ) $DIM0
          ((MPLUS) $DIM0
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
              ((|$irreplist_to_use| ARRAY) $K))
             1.))))
         (($PRINT) $K "YTab"
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
           ((|$irreplist_to_use| ARRAY) $K))
          "dim="
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             ((|$irreplist_to_use| ARRAY) $K))
            1.))))
        T
        (($PRINT) $K "YTab"
         ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
          ((|$irreplist_to_use| ARRAY) $K))
         "UNSUSED")))
      (($PRINT) "")
      (($PRINT)
       "dimension of the vector space of true tensors at level" |$nn|
       "and spin" |$spin| "is"
       (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
      (($PRINT) "---> and we can account for" $DIM0) (($PRINT) "")
      (($PRINT) "all_vector numbers"
       (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
      (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
       "spin" |$spin|
       "tensors on new small basis, i.e. the basis from irreps:")
      (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
      |$results_shown|))
    MEXPR) 
(ADD2LNC '(($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
         $FUNCTIONS) 
(MDEFPROP $TEXV
    ((LAMBDA) ((MLIST) $VEX0)
     ((MPROG) ((MLIST) |$n| |$i|)
      ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
      (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))
    MEXPR) 
(ADD2LNC '(($TEXV) $VEX0) $FUNCTIONS) 
(MDEFPROP $LATEX_YDIAGRAM
    ((LAMBDA) ((MLIST) |$YDia|)
     (($CONCAT) "\\ydiagram{"
      (($SUBSTRING) (($STRING) |$YDia|) 2.
       (($SLENGTH) (($STRING) |$YDia|)))
      "}"))
    MEXPR) 
(ADD2LNC '(($LATEX_YDIAGRAM) |$YDia|) $FUNCTIONS) 
(MDEFPROP $MYTEX1
    ((LAMBDA) ((MLIST) $EXPR0)
     ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))
    MEXPR) 
(ADD2LNC '(($MYTEX1) $EXPR0) $FUNCTIONS) 
(MDEFPROP $SPLIT_MATRIX_MAKE_LATEX
    ((LAMBDA)
     ((MLIST) $LIST_VECT00 |$nn| $SPIN0 |$Nterms_line|
      $MAKE_ONE_ALIGN_FLAG)
     ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
      ((MSETQ) $EXPR0
       (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
      ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL ((MPLUS) 0. 1.)
       NIL
       ((MPROGN)
        ((MSETQ) $NT0
         (($LENGTH) ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT)
          "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
          (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
        ((MDO) $NB_NCOL0 1. NIL NIL
         (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
         ((MPROGN)
          ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
           T $FALSE)
          ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
           T $FALSE)
          ((MCOND)
           ((MAND)
            ((MEQUAL) $NB_NCOL0
             (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
            ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
           T $FALSE)
          ((MSETQ) (($EXPR0 ARRAY) $S0)
           (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
          ((MDO) $NROW0 1. NIL NIL $NR0 NIL
           ((MDO) $NCOL0
            ((MPLUS)
             ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
              |$Nterms_line|)
             1.)
            NIL NIL (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|))
            NIL
            ((MPROGN)
             ((MSETQ) (($EXPR0 ARRAY) $S0)
              (($CONCAT) (($EXPR0 ARRAY) $S0)
               (($MYTEX1)
                ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) $NROW0
                 $NCOL0))
               "
"))
             ((MCOND)
              ((MLESSP) $NCOL0
               (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
              T $FALSE)
             ((MCOND)
              ((MAND)
               ((MEQUAL) $NCOL0
                (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
               ((MLESSP) $NROW0 $NR0))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
              T $FALSE)
             ((MCOND)
              ((MAND)
               ((MEQUAL) $NCOL0
                (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
               ((MEQUAL) $NROW0 $NR0))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
              T $FALSE)
             |$end_ncol0|)))
          ((MSETQ) (($EXPR0 ARRAY) $S0)
           (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
          ((MCOND)
           ((MAND) ((MEQUAL) $NB_NCOL0 1.)
            ((MNOT)
             ((MEQUAL) (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|))
              1.)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
           T $FALSE)
          ((MCOND)
           ((MEQUAL) $NB_NCOL0
            (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
           T $FALSE)
          ((MCOND)
           ((MLESSP) $NB_NCOL0
            (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
           ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
            ((MSETQ) (($EXPR0 ARRAY) $S0)
             (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
            T
            ((MSETQ) (($EXPR0 ARRAY) $S0)
             (($CONCAT) (($EXPR0 ARRAY) $S0)
              "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
           T $FALSE)))
        ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
         ((MSETQ) (($EXPR0 ARRAY) $S0)
          (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
         T
         ((MSETQ) (($EXPR0 ARRAY) $S0)
          (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT) (($EXPR0 ARRAY) $S0)
          "\\end{align}
} %% parbox
} %% \\myscale"))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
      ((MRETURN) $EXPR0)))
    MEXPR) 
(ADD2LNC '(($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
           |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
         $FUNCTIONS) 
(MDEFPROP $MAKE_TEX_FOR_LEVEL
    ((LAMBDA)
     ((MLIST) |$nn| |$Smin| |$Smax| |$scaling_box_value_for_T|
      $SCALING_BOX_VALUE_FOR_MATRIX $SCALING_BOX_VALUE_FOR_IRREP
      |$Nterms_line_T| |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
      |$with_S_irrep_flag|)
     ((MPROG)
      ((MCOND)
       ((MNOT)
        ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
         (($NUMBERP) |$Smax|)))
       (($ERROR) "Input parameters must be numbers") T $FALSE)
      ((MCOND) ((MLESSP) |$Smax| |$Smin|)
       (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
      ((MDO) $N 1. NIL NIL |$Smax| NIL
       (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
      ((MSETQ) |$filename|
       (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_" |$Smax|
        ".tex"))
      ((MSETQ) |$TexStream| (($OPENW) |$filename|))
      ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
       $FALSE)
      ((MCOND) |$tex_irrep_dbg|
       (($PRINTF) |$TexStream|
        "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
        $SCALING_BOX_VALUE_FOR_IRREP)
       T $FALSE)
      (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
      (($PRINTF) |$TexStream| "~%~%")
      (($PRINTF) |$TexStream|
       "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
      (($PRINTF) |$TexStream|
       "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
      (($PRINTF) |$TexStream| "\\subsection{Basis}")
      (($PRINTF) |$TexStream| "~%~%")
      ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
       ((MPROGN)
        (($PRINTF) |$TexStream|
         "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
         (($TEX1) |$nn|) (($TEX1) $S0))
        ((MDO) $K0 1. NIL NIL
         (($CEILING)
          ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
           |$Nterms_line_T|))
         NIL
         ((MPROGN) (($PRINTF) |$TexStream| "&~%")
          ((MDO) $K1
           ((MPLUS)
            ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.)) |$Nterms_line_T|) 1.)
           NIL NIL
           (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
            ((MTIMES) $K0 |$Nterms_line_T|))
           NIL
           ((MPROGN)
            ((MCOND)
             ((MGREATERP) $K1
              ((MPLUS)
               ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.)) |$Nterms_line_T|)
               1.))
             (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
            (($PRINTF) |$TexStream| "~a~%"
             (($TEX1) ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
          ((MCOND)
           ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
            ((MTIMES) $K0 |$Nterms_line_T|))
           (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T $FALSE)))
        (($PRINTF) |$TexStream|
         "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
        (($PRINTF) |$TexStream| "~%~%")))
      ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
       ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
        (($PRINTF) |$TexStream|
         "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
         24. $SPIN0)
        (($PRINTF) |$TexStream| "~%~%")
        ((MSETQ) $ANY_IRREP_PRESENT NIL)
        ((MDO) $NYT0 1. NIL NIL
         (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
         ((MSETQ) $ANY_IRREP_PRESENT
          ((MOR) $ANY_IRREP_PRESENT
           ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
            ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
             $NYT0)))))
        ((MCOND) $ANY_IRREP_PRESENT
         (($PRINTF) |$TexStream|
          "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
         T
         (($PRINTF) |$TexStream| "No irreps with spin ~a are present.
" $SPIN0))
        (($PRINTF) |$TexStream| "~%~%")
        ((MDO) $NYT0 1. NIL NIL
         (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
         ((MCOND)
          ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
           ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
          ((MPROGN)
           (($PRINTF) |$TexStream| "\\subsubsection{Irrep $ ~a $}"
            (($LATEX_YDIAGRAM)
             ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
              ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
               $NYT0))))
           (($PRINTF) |$TexStream| "~%~%")
           (($PRINTF) |$TexStream|
            "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
           ((MSETQ) $NR0
            (($LENGTH)
             ((MQAPPLY ARRAY)
              ((MQAPPLY ARRAY)
               ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0) 1.)
              3.)))
           ((MSETQ) $LIST_VECT00
            (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
           ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
            ((MPLUS) 0. 1.) NIL
            ((MPROGN)
             ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
               3.))
             ((MCOND) ((MEQUAL) |$in_Z_flag| T)
              ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
               ((|$normalize_mat_in_ZV1|) (($LIST_VECT00 ARRAY) $S0)))
              T $FALSE)))
           ((MSETQ) $LIST_LATEX_STRING0
            (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
             |$Nterms_line| NIL))
           (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%" $SPIN0)
           ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
            ((MPLUS) 0. 1.) NIL
            (($PRINTF) |$TexStream| "~a ~%~% "
             (($LIST_LATEX_STRING0 ARRAY) $S0)))
           (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%" $SPIN0)
           ((MCOND) $WITH_TENSOR_FLAG
            ((MPROGN)
             ((MSETQ) $LIST_VECT00_EXPL
              (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
             ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
              ((MPLUS) 0. 1.) NIL
              ((MPROGN)
               ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
               ((MDO) $RR0 1. NIL NIL
                (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                ((MDO) $NNTERM0 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                 NIL
                 ((MPROGN)
                  ((MSETQ) $TMP00
                   ((MTIMES)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    ((MQAPPLY ARRAY)
                     ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))
                     $NNTERM0)))
                  ((MSETQ) $TMP00 (($TEX1) $TMP00))
                  ((MCOND)
                   ((MGREATERP)
                    ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) $RR0
                     $NNTERM0)
                    0.)
                   ((MSETQ)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    (($CONCAT) "+" $TMP00))
                   T
                   ((MSETQ)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    $TMP00)))))))
             ((MSETQ) $LIST_LATEX_STRING0
              (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
               $SPIN0 4. NIL))
             (($PRINTF) |$TexStream|
              "%% begin of spin ~a with tensors~%~%" $SPIN0)
             (($PRINTF) |$TexStream|
              "The expression including explicitly the basis elements reads as follows.~%~%")
             ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
              ((MPLUS) 0. 1.) NIL
              (($PRINTF) |$TexStream| "~a ~%~% "
               (($LIST_LATEX_STRING0 ARRAY) $S0)))
             (($PRINTF) |$TexStream|
              "%% end of spin ~a with tensors ~%~%" $SPIN0))
            T $FALSE)
           ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
            ((MCOND) ((MGEQP) $SPIN0 2.)
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
              (($PRINTF) |$TexStream|
               "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
              ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
               ((MPROGN)
                (($PRINTF) |$TexStream|
                 "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                (($PRINTF) |$TexStream|
                 "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                ((MSETQ) $TMP000
                 (($TEX1)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                   ((MPLUS) $SW0 ((MMINUS) 1.)))))
                ((MSETQ) $TMP000 (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                ((MSETQ) $TMP000
                 (($REGEX_SUBST) ""
                  "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                  $TMP000))
                ((MSETQ) $TMP000
                 (($REGEX_SUBST) ""
                  "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                  $TMP000))
                (($PRINTF) |$TexStream| "~a" $TMP000)
                (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                 (($PRINTF) |$TexStream| ". ~%") T
                 (($PRINTF) |$TexStream| ", ~%"))
                (($PRINTF) |$TexStream|
                 "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                (($PRINTF) |$TexStream|
                 "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                |$end_irrep_matrixes|)))
             T $FALSE)
            T $FALSE)
           |$end_yt|)
          T $FALSE))))
      ((MCOND) |$tex_irrep_dbg|
       (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
      (($CLOSE) |$TexStream|)))
    MEXPR) 
(ADD2LNC '(($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
           |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
           $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T| |$Nterms_line|
           |$in_Z_flag| $WITH_TENSOR_FLAG |$with_S_irrep_flag|)
         $FUNCTIONS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YTab|) 
(MREMPROP '|$YTab| 'ARRAY) 
(MPUTPROP '|$YTab| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP)))))
      (((1.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1|))))
      (((2.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|))))
      (((3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|))))
      (((4.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))))
      (((5.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
         ((MLIST SIMP) |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj2| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj5|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))))
      (((6.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))))
      (((7.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
          |$jj7|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))))
      (((8.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
          |$jj7|)
         ((MLIST SIMP) |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7| |$jj8|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7| |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|) ((MLIST SIMP) |$jj8|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7|) ((MLIST SIMP) |$jj8|))))
      (((9.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8|)
         ((MLIST SIMP) |$jj9|))))
      (((10.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9| |$jj10|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9|)
         ((MLIST SIMP) |$jj10|))))
      NIL NIL NIL NIL NIL)) 
(ADD2LNC '|$YTab| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_IRREPS_TO_USE) 
(MREMPROP '$LIST_IRREPS_TO_USE 'ARRAY) 
(MPUTPROP '$LIST_IRREPS_TO_USE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) 1.)) (((1.) (MLIST SIMP) 1.))
      (((2.) (MLIST SIMP) 1. 2.)) (((3.) (MLIST SIMP) 1. 2. 3.))
      (((4.) (MLIST SIMP) 1. 2. 5. 7. 10.))
      (((5.) (MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.))
      (((6.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.))
      (((7.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13.
        14. 15.))
      (((8.) (MLIST SIMP) 1. 2. 3. 4. 5. 6.)) (((9.) (MLIST SIMP) 1.))
      (((10.) (MLIST SIMP) 1.)) NIL NIL NIL NIL NIL)) 
(ADD2LNC '$LIST_IRREPS_TO_USE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$leading_Regge|) 
(MREMPROP '|$leading_Regge| 'ARRAY) 
(MPUTPROP '|$leading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 1.)) (((1.) . 1.)) (((2.) . 1.))
      (((3.) . 1.)) (((4.) . 1.)) (((5.) . 1.)) (((6.) . 1.))
      (((7.) . 1.)) (((8.) . 1.)) (((9.) . 1.)) (((10.) . 1.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$leading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$subleading_Regge|) 
(MREMPROP '|$subleading_Regge| 'ARRAY) 
(MPUTPROP '|$subleading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 0.)) (((1.) . 0.)) (((2.) . 2.))
      (((3.) . 2.)) (((4.) . 2.)) (((5.) . 2.)) (((6.) . 2.))
      (((7.) . 2.)) (((8.) . 2.)) (((9.) . 2.)) (((10.) . 2.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$subleading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YDia|) 
(MREMPROP '|$YDia| 'ARRAY) 
(MPUTPROP '|$YDia| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) ((MLIST SIMP) 0.)))
      (((1.) (MLIST SIMP) ((MLIST SIMP) 1.)))
      (((2.) (MLIST SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1. 1.)))
      (((3.) (MLIST SIMP) ((MLIST SIMP) 3.) ((MLIST SIMP) 2. 1.)
        ((MLIST SIMP) 1. 1. 1.)))
      (((4.) (MLIST SIMP) ((MLIST SIMP) 4.) ((MLIST SIMP) 3. 1.)
        ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 2. 2.)
        ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. 1. 1.)
        ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 2. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1.)))
      (((5.) (MLIST SIMP) ((MLIST SIMP) 5.) ((MLIST SIMP) 4. 1.)
        ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.)
        ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
        ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
        ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
        ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1. 1.)))
      (((6.) (MLIST SIMP) ((MLIST SIMP) 6.) ((MLIST SIMP) 5. 1.)
        ((MLIST SIMP) 4. 2.) ((MLIST SIMP) 3. 3.)
        ((MLIST SIMP) 4. 1. 1.) ((MLIST SIMP) 3. 2. 1.)
        ((MLIST SIMP) 2. 2. 2.) ((MLIST SIMP) 3. 1. 1. 1.)
        ((MLIST SIMP) 2. 2. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1.)))
      (((7.) (MLIST SIMP) ((MLIST SIMP) 7.) ((MLIST SIMP) 6. 1.)
        ((MLIST SIMP) 5. 2.) ((MLIST SIMP) 4. 3.)
        ((MLIST SIMP) 5. 1. 1.) ((MLIST SIMP) 4. 2. 1.)
        ((MLIST SIMP) 3. 3. 1.) ((MLIST SIMP) 3. 2. 2.)
        ((MLIST SIMP) 4. 1. 1. 1.) ((MLIST SIMP) 3. 2. 1. 1.)
        ((MLIST SIMP) 2. 2. 2. 1.) ((MLIST SIMP) 3. 1. 1. 1. 1.)
        ((MLIST SIMP) 2. 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.)))
      (((8.) (MLIST SIMP) ((MLIST SIMP) 8.) ((MLIST SIMP) 7. 1.)
        ((MLIST SIMP) 6. 2.) ((MLIST SIMP) 5. 3.)
        ((MLIST SIMP) 6. 1. 1.) ((MLIST SIMP) 5. 2. 1.)))
      (((9.) (MLIST SIMP) ((MLIST SIMP) 9.) ((MLIST SIMP) 8. 1.)))
      (((10.) (MLIST SIMP) ((MLIST SIMP) 10.) ((MLIST SIMP) 9. 1.)))
      NIL NIL NIL NIL NIL)) 
(ADD2LNC '|$YDia| $ARRAYS) 
(DSKSETQ |$t| '|$t|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((3. 3.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|))))
      (((1. 0.) (MLIST SIMP))
       ((3. 2.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.))
       ((3. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|))
        (($V SIMP) 3. |$jj1|)))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.))) NIL NIL NIL NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DSKSETQ |$UpMat| '|$UpMat|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$UpMat|) 
(MREMPROP '|$UpMat| 'ARRAY) 
(MPUTPROP '|$UpMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2. (((3. 3.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((3. 2.) ($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)))
      (((3. 1.) ($MATRIX SIMP) ((MLIST SIMP) 2. -11.)
        ((MLIST SIMP) -3. ((RAT SIMP) -3. 2.))))
      (((3. 0.) ($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -3. 2.) -13.))))) 
(ADD2LNC '|$UpMat| $ARRAYS) 
(DSKSETQ |$DownMat| '|$DownMat|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$DownMat|) 
(MREMPROP '|$DownMat| 'ARRAY) 
(MPUTPROP '|$DownMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((3. 3.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0.))))
      (((3. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.) 1.)
         ((MLIST SIMP) 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 2.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. ((RAT SIMP) -2. 3.))
         ((MLIST SIMP) 0. ((RAT SIMP) -2. 3.)))))
      (((3. 1.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1.))))
      (((3. 0.) ($MATRIX SIMP) ((MLIST SIMP) 0.))))) 
(ADD2LNC '|$DownMat| $ARRAYS) 
(DSKSETQ $EXAM_LEVEL '$EXAM_LEVEL) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((3. 3.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R2))
        ((MLIST SIMP) $%R2) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((3. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP RATSIMP) -1. $%R1))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R1))
        ((MLIST SIMP) $%R1)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.))))
      (((3. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -11. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 2.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.) 0.))
        ((MLIST SIMP))
        (($MATRIX SIMP) ((MLIST SIMP) 2. -11.)
         ((MLIST SIMP) -3. ((RAT SIMP) -3. 2.)))))
      (((3. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.)) 0.)
         ((MEQUAL SIMP) ((MTIMES SIMP) -13. (($C SIMP) 1.)) 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)) ((MLIST SIMP))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -3. 2.) -13.)))))) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DSKSETQ |$Descendents| '|$Descendents|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((3. 3.) (MLIST SIMP)
        ((MLIST SIMP) 3. 3. (($MATRIX SIMP) ((MLIST SIMP) $%R2)))
        ((MLIST SIMP) 3. 2. (($MATRIX SIMP) ((MLIST SIMP) $%R2 $%R2)))
        ((MLIST SIMP) 3. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R2)
           ((MTIMES SIMP RATSIMP) 3. $%R2))))
        ((MLIST SIMP) 3. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R2))))))
      (((3. 2.) (MLIST SIMP)
        ((MLIST SIMP) 3. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -1. $%R1) $%R1)))
        ((MLIST SIMP) 3. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -1. 2.) $%R1) $%R1)))
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      (((3. 1.) (MLIST SIMP)
        ((MLIST SIMP) 3. 1. (($MATRIX SIMP) ((MLIST SIMP) 0. 0.)))
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      (((3. 0.) (MLIST SIMP)
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.))))))) 
(ADD2LNC '|$Descendents| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YT_is_present|) 
(MREMPROP '|$YT_is_present| 'ARRAY) 
(MPUTPROP '|$YT_is_present| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2. (((3. 3.) (MLIST SIMP) T NIL NIL))
      (((3. 2.) (MLIST SIMP) NIL T)) (((3. 1.) (MLIST SIMP) NIL))
      (((3. 0.) (MLIST SIMP) NIL)))) 
(ADD2LNC '|$YT_is_present| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis0|) 
(MREMPROP '|$IrrepSmallbasis0| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL (((3. 1.) ($MATRIX SIMP) ((MLIST SIMP) 0. 0.)))
      (((3. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.)))))) 
(ADD2LNC '|$IrrepSmallbasis0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis|) 
(MREMPROP '|$IrrepSmallbasis| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL
      (((3. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. -1.))))
      (((3. 1.) ($MATRIX SIMP) ((MLIST SIMP) 0. 0.)))
      (((3. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.)))))) 
(ADD2LNC '|$IrrepSmallbasis| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepDescendents|) 
(MREMPROP '|$IrrepDescendents| 'ARRAY) 
(MPUTPROP '|$IrrepDescendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 3.
      (((3. 0. 1.) (MLIST SIMP)
        ((MLIST SIMP) 3. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.)))))
      (((3. 3. 1.) (MLIST SIMP)
        ((MLIST SIMP) 3. 3. (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) 3. 2. (($MATRIX SIMP) ((MLIST SIMP) 1. 1.)))
        ((MLIST SIMP) 3. 1.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.) 3.)))
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 4.)))))
      NIL
      (((3. 1. 1.) (MLIST SIMP)
        ((MLIST SIMP) 3. 1. (($MATRIX SIMP) ((MLIST SIMP) 0. 0.)))
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.))))
       ((3. 2. 2.) (MLIST SIMP)
        ((MLIST SIMP) 3. 2. (($MATRIX SIMP) ((MLIST SIMP) 1. -1.)))
        ((MLIST SIMP) 3. 1.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.) -1.)))
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.))))))) 
(ADD2LNC '|$IrrepDescendents| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmall|) 
(MREMPROP '|$IrrepSmall| 'ARRAY) 
(MPUTPROP '|$IrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2.
      (((3. 3.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))))
      (((3. 2.) (MLIST SIMP) ((MLIST SIMP))
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -1.)))))
      NIL NIL)) 
(ADD2LNC '|$IrrepSmall| $ARRAYS) 
(DSKSETQ $SCALARMATRIXP 'NIL) 
(DSKSETQ $LINEL '79.) 
(DSKSETQ $LISTCONSTVARS 'NIL) 
(DSKSETQ $KEEPFLOAT 'NIL) 
(DSKSETQ $RATPRINT 'T) 
(MDEFPROP $POLYNOMIALP (NIL $VERSION 1.) $PROPS) 
(ADD2LNC '$POLYNOMIALP $PROPS) 
(SETQ $LINENUM 251.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 

==> anc/lisp_Level_3_10/Level_3._irrep_data.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_IRREPS_TO_USE) 
(MREMPROP '$LIST_IRREPS_TO_USE 'ARRAY) 
(MPUTPROP '$LIST_IRREPS_TO_USE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) 1.)) (((1.) (MLIST SIMP) 1.))
      (((2.) (MLIST SIMP) 1. 2.)) (((3.) (MLIST SIMP) 1. 2. 3.))
      (((4.) (MLIST SIMP) 1. 2. 5. 7. 10.))
      (((5.) (MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.))
      (((6.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.))
      (((7.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13.
        14. 15.))
      (((8.) (MLIST SIMP) 1. 2. 3. 4. 5. 6.)) (((9.) (MLIST SIMP) 1.))
      (((10.) (MLIST SIMP) 1.)) NIL NIL NIL NIL NIL)) 
(ADD2LNC '$LIST_IRREPS_TO_USE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$leading_Regge|) 
(MREMPROP '|$leading_Regge| 'ARRAY) 
(MPUTPROP '|$leading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 1.)) (((1.) . 1.)) (((2.) . 1.))
      (((3.) . 1.)) (((4.) . 1.)) (((5.) . 1.)) (((6.) . 1.))
      (((7.) . 1.)) (((8.) . 1.)) (((9.) . 1.)) (((10.) . 1.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$leading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$subleading_Regge|) 
(MREMPROP '|$subleading_Regge| 'ARRAY) 
(MPUTPROP '|$subleading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 0.)) (((1.) . 0.)) (((2.) . 2.))
      (((3.) . 2.)) (((4.) . 2.)) (((5.) . 2.)) (((6.) . 2.))
      (((7.) . 2.)) (((8.) . 2.)) (((9.) . 2.)) (((10.) . 2.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$subleading_Regge| $ARRAYS) 
(DSKSETQ |$t| '|$t|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((3. 3.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|))))
      (((1. 0.) (MLIST SIMP))
       ((3. 2.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.))
       ((3. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|))
        (($V SIMP) 3. |$jj1|)))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.))) NIL NIL NIL NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DSKSETQ $EXAM_LEVEL '$EXAM_LEVEL) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((3. 3.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R2))
        ((MLIST SIMP) $%R2) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((3. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP RATSIMP) -1. $%R1))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R1))
        ((MLIST SIMP) $%R1)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.))))
      (((3. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -11. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 2.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.) 0.))
        ((MLIST SIMP))
        (($MATRIX SIMP) ((MLIST SIMP) 2. -11.)
         ((MLIST SIMP) -3. ((RAT SIMP) -3. 2.)))))
      (((3. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.)) 0.)
         ((MEQUAL SIMP) ((MTIMES SIMP) -13. (($C SIMP) 1.)) 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)) ((MLIST SIMP))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -3. 2.) -13.)))))) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DSKSETQ |$Descendents| '|$Descendents|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((3. 3.) (MLIST SIMP)
        ((MLIST SIMP) 3. 3. (($MATRIX SIMP) ((MLIST SIMP) $%R2)))
        ((MLIST SIMP) 3. 2. (($MATRIX SIMP) ((MLIST SIMP) $%R2 $%R2)))
        ((MLIST SIMP) 3. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R2)
           ((MTIMES SIMP RATSIMP) 3. $%R2))))
        ((MLIST SIMP) 3. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R2))))))
      (((3. 2.) (MLIST SIMP)
        ((MLIST SIMP) 3. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -1. $%R1) $%R1)))
        ((MLIST SIMP) 3. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -1. 2.) $%R1) $%R1)))
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      (((3. 1.) (MLIST SIMP)
        ((MLIST SIMP) 3. 1. (($MATRIX SIMP) ((MLIST SIMP) 0. 0.)))
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      (((3. 0.) (MLIST SIMP)
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.))))))) 
(ADD2LNC '|$Descendents| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis|) 
(MREMPROP '|$IrrepSmallbasis| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL
      (((3. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. -1.))))
      (((3. 1.) ($MATRIX SIMP) ((MLIST SIMP) 0. 0.)))
      (((3. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.)))))) 
(ADD2LNC '|$IrrepSmallbasis| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis0|) 
(MREMPROP '|$IrrepSmallbasis0| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL (((3. 1.) ($MATRIX SIMP) ((MLIST SIMP) 0. 0.)))
      (((3. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.)))))) 
(ADD2LNC '|$IrrepSmallbasis0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmall|) 
(MREMPROP '|$IrrepSmall| 'ARRAY) 
(MPUTPROP '|$IrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2.
      (((3. 3.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))))
      (((3. 2.) (MLIST SIMP) ((MLIST SIMP))
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -1.)))))
      NIL NIL)) 
(ADD2LNC '|$IrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YT_is_present|) 
(MREMPROP '|$YT_is_present| 'ARRAY) 
(MPUTPROP '|$YT_is_present| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2. (((3. 3.) (MLIST SIMP) T NIL NIL))
      (((3. 2.) (MLIST SIMP) NIL T)) (((3. 1.) (MLIST SIMP) NIL))
      (((3. 0.) (MLIST SIMP) NIL)))) 
(ADD2LNC '|$YT_is_present| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepDescendents|) 
(MREMPROP '|$IrrepDescendents| 'ARRAY) 
(MPUTPROP '|$IrrepDescendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 3.
      (((3. 0. 1.) (MLIST SIMP)
        ((MLIST SIMP) 3. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.)))))
      (((3. 3. 1.) (MLIST SIMP)
        ((MLIST SIMP) 3. 3. (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) 3. 2. (($MATRIX SIMP) ((MLIST SIMP) 1. 1.)))
        ((MLIST SIMP) 3. 1.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.) 3.)))
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 4.)))))
      NIL
      (((3. 1. 1.) (MLIST SIMP)
        ((MLIST SIMP) 3. 1. (($MATRIX SIMP) ((MLIST SIMP) 0. 0.)))
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.))))
       ((3. 2. 2.) (MLIST SIMP)
        ((MLIST SIMP) 3. 2. (($MATRIX SIMP) ((MLIST SIMP) 1. -1.)))
        ((MLIST SIMP) 3. 1.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.) -1.)))
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.))))))) 
(ADD2LNC '|$IrrepDescendents| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_3_T_UpMat_DownMat.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((3. 3.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|))))
      (((1. 0.) (MLIST SIMP))
       ((3. 2.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.))
       ((3. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|))
        (($V SIMP) 3. |$jj1|)))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.))) NIL NIL NIL NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$UpMat|) 
(MREMPROP '|$UpMat| 'ARRAY) 
(MPUTPROP '|$UpMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2. (((3. 3.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((3. 2.) ($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)))
      (((3. 1.) ($MATRIX SIMP) ((MLIST SIMP) 2. -11.)
        ((MLIST SIMP) -3. ((RAT SIMP) -3. 2.))))
      (((3. 0.) ($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -3. 2.) -13.))))) 
(ADD2LNC '|$UpMat| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$DownMat|) 
(MREMPROP '|$DownMat| 'ARRAY) 
(MPUTPROP '|$DownMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((3. 3.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0.))))
      (((3. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.) 1.)
         ((MLIST SIMP) 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 2.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. ((RAT SIMP) -2. 3.))
         ((MLIST SIMP) 0. ((RAT SIMP) -2. 3.)))))
      (((3. 1.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1.))))
      (((3. 0.) ($MATRIX SIMP) ((MLIST SIMP) 0.))))) 
(ADD2LNC '|$DownMat| $ARRAYS) 
(DSKSETQ |$minimal_set_down_matrices| 'NIL) 
(ADD2LNC '|$minimal_set_down_matrices| $VALUES) 
(DEFPROP |$minimal_set_down_matrices| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DEFPROP |$minimal_set_down_matrices| $BOOLEAN MODE) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 

==> anc/lisp_Level_3_10/Level_3_full_built_irreps.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tijk|) 
(MREMPROP '|$Tijk| 'ARRAY) 
(MPUTPROP '|$Tijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
        (($V SIMP) 1. |$jj3|)))
      NIL NIL)) 
(ADD2LNC '|$Tijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1jk|) 
(MREMPROP '|$uT1jk| 'ARRAY) 
(MPUTPROP '|$uT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1jk|) 
(MREMPROP '|$T1jk| 'ARRAY) 
(MPUTPROP '|$T1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$T1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTjjk|) 
(MREMPROP '|$uTjjk| 'ARRAY) 
(MPUTPROP '|$uTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 3. (($V SIMP) 3. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tjjk|) 
(MREMPROP '|$Tjjk| 'ARRAY) 
(MPUTPROP '|$Tjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 16.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 3. 8.) (($V SIMP) 3. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Tjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1kk|) 
(MREMPROP '|$uT1kk| 'ARRAY) 
(MPUTPROP '|$uT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -8. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1kk|) 
(MREMPROP '|$T1kk| 'ARRAY) 
(MPUTPROP '|$T1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$T1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t234|) 
(MREMPROP '|$t234| 'ARRAY) 
(MPUTPROP '|$t234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MTIMES SIMP) (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
        (($V SIMP) 1. 4.)))
      NIL NIL)) 
(ADD2LNC '|$t234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT134|) 
(MREMPROP '|$uT134| 'ARRAY) 
(MPUTPROP '|$uT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t134|) 
(MREMPROP '|$t134| 'ARRAY) 
(MPUTPROP '|$t134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT334|) 
(MREMPROP '|$uT334| 'ARRAY) 
(MPUTPROP '|$uT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP RATSIMP) 3. (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t334|) 
(MREMPROP '|$t334| 'ARRAY) 
(MPUTPROP '|$t334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 16.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 3. 8.) (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT144|) 
(MREMPROP '|$uT144| 'ARRAY) 
(MPUTPROP '|$uT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -8. (($V SIMP) 1. 4.) (($V SIMP) 2. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t144|) 
(MREMPROP '|$t144| 'ARRAY) 
(MPUTPROP '|$t144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2Ti1_in|) 
(MREMPROP '|$anti2Ti1_in| 'ARRAY) 
(MPUTPROP '|$anti2Ti1_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP RATSIMP) -1. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$anti2Ti1_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2uTi2_in|) 
(MREMPROP '|$anti2uTi2_in| 'ARRAY) 
(MPUTPROP '|$anti2uTi2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|))
        (($V SIMP) 3. |$jj1|)))
      NIL NIL)) 
(ADD2LNC '|$anti2uTi2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2Ti2_in|) 
(MREMPROP '|$anti2Ti2_in| 'ARRAY) 
(MPUTPROP '|$anti2Ti2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 4.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($V SIMP) 3. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$anti2Ti2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2T2_n|) 
(MREMPROP '|$anti2T2_n| 'ARRAY) 
(MPUTPROP '|$anti2T2_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP RATSIMP) -1. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. 2.) (($V SIMP) 2. 3.))))
      NIL NIL)) 
(ADD2LNC '|$anti2T2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2uT1_3_n|) 
(MREMPROP '|$anti2uT1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2uT1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.))
        (($V SIMP) 3. 3.)))
      NIL NIL)) 
(ADD2LNC '|$anti2uT1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2T1_3_n|) 
(MREMPROP '|$anti2T1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2T1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 4.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($V SIMP) 3. 3.))))
      NIL NIL)) 
(ADD2LNC '|$anti2T1_3_n| $ARRAYS) 
(DSKSETQ |$make_on_states| 'NIL) 
(ADD2LNC '|$make_on_states| $VALUES) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTijk|) 
(MREMPROP '|$OrigTijk| 'ARRAY) 
(MPUTPROP '|$OrigTijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
        (($V SIMP) 1. |$jj3|)))
      NIL NIL)) 
(ADD2LNC '|$OrigTijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT1jk|) 
(MREMPROP '|$OriguT1jk| 'ARRAY) 
(MPUTPROP '|$OriguT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OriguT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT1jk|) 
(MREMPROP '|$OrigT1jk| 'ARRAY) 
(MPUTPROP '|$OrigT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguTjjk|) 
(MREMPROP '|$OriguTjjk| 'ARRAY) 
(MPUTPROP '|$OriguTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 3. (($V SIMP) 3. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OriguTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTjjk|) 
(MREMPROP '|$OrigTjjk| 'ARRAY) 
(MPUTPROP '|$OrigTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 16.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 3. 8.) (($V SIMP) 3. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT1kk|) 
(MREMPROP '|$OriguT1kk| 'ARRAY) 
(MPUTPROP '|$OriguT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -8. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OriguT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT1kk|) 
(MREMPROP '|$OrigT1kk| 'ARRAY) 
(MPUTPROP '|$OrigT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OrigT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT234|) 
(MREMPROP '|$OrigT234| 'ARRAY) 
(MPUTPROP '|$OrigT234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MTIMES SIMP) (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
        (($V SIMP) 1. 4.)))
      NIL NIL)) 
(ADD2LNC '|$OrigT234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT134|) 
(MREMPROP '|$OriguT134| 'ARRAY) 
(MPUTPROP '|$OriguT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT134|) 
(MREMPROP '|$OrigT134| 'ARRAY) 
(MPUTPROP '|$OrigT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT334|) 
(MREMPROP '|$OriguT334| 'ARRAY) 
(MPUTPROP '|$OriguT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP RATSIMP) 3. (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT334|) 
(MREMPROP '|$OrigT334| 'ARRAY) 
(MPUTPROP '|$OrigT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 16.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 3. 8.) (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT144|) 
(MREMPROP '|$OriguT144| 'ARRAY) 
(MPUTPROP '|$OriguT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -8. (($V SIMP) 1. 4.) (($V SIMP) 2. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT144|) 
(MREMPROP '|$OrigT144| 'ARRAY) 
(MPUTPROP '|$OrigT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2Ti1_in| 'HASHAR) 
(MPUTPROP '|$Origanti2Ti1_in| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP RATSIMP) -1. (($V SIMP) 1. |$jj2|)
                (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP) (($V SIMP) 1. |$jj1|)
                (($V SIMP) 2. |$jj2|))))) 
(ADD2LNC '|$Origanti2Ti1_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2uTi2_in| 'HASHAR) 
(MPUTPROP '|$Origanti2uTi2_in| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj1|))
               (($V SIMP) 3. |$jj1|)))) 
(ADD2LNC '|$Origanti2uTi2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2Ti2_in| 'HASHAR) 
(MPUTPROP '|$Origanti2Ti2_in| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) -1. 4.) (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj1|))
               ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($V SIMP) 3. |$jj1|))))) 
(ADD2LNC '|$Origanti2Ti2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2T2_n| 'HASHAR) 
(MPUTPROP '|$Origanti2T2_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP RATSIMP) -1. (($V SIMP) 1. 3.)
                (($V SIMP) 2. 2.))
               ((MTIMES SIMP RATSIMP) (($V SIMP) 1. 2.)
                (($V SIMP) 2. 3.))))) 
(ADD2LNC '|$Origanti2T2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2uT1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti2uT1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
                (($V SIMP) 1. 3.))
               (($V SIMP) 3. 3.)))) 
(ADD2LNC '|$Origanti2uT1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2T1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti2T1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) -1. 4.) (($P SIMP) 1. 1.)
                (($V SIMP) 1. 3.))
               ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($V SIMP) 3. 3.))))) 
(ADD2LNC '|$Origanti2T1_3_n| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_3_spin_vectorspaces_splitted_into_descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$SPLIT_BASIS) 
(MREMPROP '$SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL
      (((3. 2.) (MLIST SIMP) ((MLIST SIMP) -1. 1.)
        ((MLIST SIMP) 1. 1.)))
      (((3. 1.) (MLIST SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 1.)
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) 3.)))
      (((3. 0.) (MLIST SIMP) ((MLIST SIMP) 4.))))) 
(ADD2LNC '$SPLIT_BASIS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$OLD_BASIS_ON_SPLIT_BASIS) 
(MREMPROP '$OLD_BASIS_ON_SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$OLD_BASIS_ON_SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL
      (((3. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.))
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.))))
      (((3. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.))
        ((MLIST SIMP) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.))))
      (((3. 0.) ($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 4.)))))) 
(ADD2LNC '$OLD_BASIS_ON_SPLIT_BASIS $ARRAYS) 

==> anc/lisp_Level_3_10/Level_3_true_tensors_Descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((3. 3.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R2))
        ((MLIST SIMP) $%R2) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((3. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP RATSIMP) -1. $%R1))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R1))
        ((MLIST SIMP) $%R1)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.))))
      (((3. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -11. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 2.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.) 0.))
        ((MLIST SIMP))
        (($MATRIX SIMP) ((MLIST SIMP) 2. -11.)
         ((MLIST SIMP) -3. ((RAT SIMP) -3. 2.)))))
      (((3. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.)) 0.)
         ((MEQUAL SIMP) ((MTIMES SIMP) -13. (($C SIMP) 1.)) 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)) ((MLIST SIMP))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -3. 2.) -13.)))))) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((3. 3.) (MLIST SIMP)
        ((MLIST SIMP) 3. 3. (($MATRIX SIMP) ((MLIST SIMP) $%R2)))
        ((MLIST SIMP) 3. 2. (($MATRIX SIMP) ((MLIST SIMP) $%R2 $%R2)))
        ((MLIST SIMP) 3. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R2)
           ((MTIMES SIMP RATSIMP) 3. $%R2))))
        ((MLIST SIMP) 3. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R2))))))
      (((3. 2.) (MLIST SIMP)
        ((MLIST SIMP) 3. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -1. $%R1) $%R1)))
        ((MLIST SIMP) 3. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -1. 2.) $%R1) $%R1)))
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      (((3. 1.) (MLIST SIMP)
        ((MLIST SIMP) 3. 1. (($MATRIX SIMP) ((MLIST SIMP) 0. 0.)))
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.)))))
      (((3. 0.) (MLIST SIMP)
        ((MLIST SIMP) 3. 0. (($MATRIX SIMP) ((MLIST SIMP) 0.))))))) 
(ADD2LNC '|$Descendents| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_4._all.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($DEBUGMODE) T)) 
(ADDLABEL '$%I1) 
(DSKSETQ $%O1 'T) 
(ADDLABEL '$%O1) 
(DSKSETQ $%I2 '(($BATCH) "10_compute_scalar_basis.v1.mat")) 
(ADDLABEL '$%I2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$sc_bas_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'T) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4
         '((MDEFINE) (($COMPUTE_SCALAR_BASIS) |$n|)
           ((MPROG)
            ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N
             $M1 $M2 $N0)
            ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
            ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
            ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
            ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
            ((MDO) $N 3. NIL NIL |$n| NIL
             ((MPROGN)
              ((MSETQ) ((|$basic_S0| ARRAY) $N)
               (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
                ((MQUOTIENT) $N 2.)))
              ((MSETQ) ((|$set_S| ARRAY) $N)
               (($SETIFY) ((|$basic_S0| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "basic scalar level=" $N) T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$set_S| ARRAY) $N)) T $FALSE)
              ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
               ((MDO) $M2 $M1 NIL NIL
                (($MIN) ((MPLUS) $N ((MMINUS) 1.))
                 ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
                NIL
                ((MPROGN)
                 ((MCOND) |$sc_bas_dbg|
                  (($PRINT) "    creating scalars using p(" $M2 "," $M1
                   ")")
                  T $FALSE)
                 ((MSETQ) |$tmp_list_S|
                  (($MAKELIST)
                   ((MTIMES) (($P) $M2 $M1)
                    ((MQAPPLY ARRAY)
                     ((|$s| ARRAY)
                      ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
                     $K))
                   $K 1.
                   ((|$lenS| ARRAY)
                    ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
                 ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
                 ((MSETQ) ((|$set_S| ARRAY) $N)
                  (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
              ((MSETQ) ((|$s| ARRAY) $N)
               (($LISTIFY) ((|$set_S| ARRAY) $N)))
              ((MSETQ) ((|$lenS| ARRAY) $N)
               (($LENGTH) ((|$s| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N))
               T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$s| ARRAY) $N)) T $FALSE)))
            ((MDO) $N 1. NIL NIL |$n| NIL
             ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
              ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
            |$DONE_COMPUTING_Sn|
            ((MDO) $N0 1. NIL NIL |$n| NIL
             ((MSETQ) ((|$list_S| ARRAY) $N0)
              ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
               (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
            ((MRETURN) ((|$list_S| ARRAY) |$n|))))) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4
         '((MDEFINE SIMP) (($COMPUTE_SCALAR_BASIS) |$n|)
           ((MPROG)
            ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N
             $M1 $M2 $N0)
            ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
            ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
            ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
            ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
            ((MDO) $N 3. NIL NIL |$n| NIL
             ((MPROGN)
              ((MSETQ) ((|$basic_S0| ARRAY) $N)
               (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
                ((MQUOTIENT) $N 2.)))
              ((MSETQ) ((|$set_S| ARRAY) $N)
               (($SETIFY) ((|$basic_S0| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "basic scalar level=" $N) T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$set_S| ARRAY) $N)) T $FALSE)
              ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
               ((MDO) $M2 $M1 NIL NIL
                (($MIN) ((MPLUS) $N ((MMINUS) 1.))
                 ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
                NIL
                ((MPROGN)
                 ((MCOND) |$sc_bas_dbg|
                  (($PRINT) "    creating scalars using p(" $M2 "," $M1
                   ")")
                  T $FALSE)
                 ((MSETQ) |$tmp_list_S|
                  (($MAKELIST)
                   ((MTIMES) (($P) $M2 $M1)
                    ((MQAPPLY ARRAY)
                     ((|$s| ARRAY)
                      ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
                     $K))
                   $K 1.
                   ((|$lenS| ARRAY)
                    ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
                 ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
                 ((MSETQ) ((|$set_S| ARRAY) $N)
                  (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
              ((MSETQ) ((|$s| ARRAY) $N)
               (($LISTIFY) ((|$set_S| ARRAY) $N)))
              ((MSETQ) ((|$lenS| ARRAY) $N)
               (($LENGTH) ((|$s| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N))
               T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$s| ARRAY) $N)) T $FALSE)))
            ((MDO) $N 1. NIL NIL |$n| NIL
             ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
              ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
            |$DONE_COMPUTING_Sn|
            ((MDO) $N0 1. NIL NIL |$n| NIL
             ((MSETQ) ((|$list_S| ARRAY) $N0)
              ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
               (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
            ((MRETURN) ((|$list_S| ARRAY) |$n|))))) 
(ADDLABEL '$%O4) 
(DSKSETQ $%O5
         '"/home/igor/tex/LCSFT/maxima/10_compute_scalar_basis.v1.mat") 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($BATCH) "12_compute_tensor_basis.v3.mat")) 
(ADDLABEL '$%I6) 
(DSKSETQ $%I7 '(($DEFINE_VARIABLE) |$tensor_bas_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7 'T) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8 'NIL) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           (($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
             (($ERROR) "list_scalar_basis must be a list") T $FALSE)
            ((MCOND)
             ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
              ((MPLUS) |$n| ((MMINUS) $S)))
             (($ERROR)
              "Scalar basis computed to too low level for computing tensor basis as level"
              |$n|)
             T $FALSE)
            ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
             ((MSETQ) |$list_Ts|
              (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S
               $LIST_SCALAR_BASIS 1.))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MSETQ) |$list_Ts|
              ((MLIST)
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
                ((MPLUS) |$n| ((MMINUS) 1.))))
              ((MSETQ) |$list_Ts|
               (($MAKELIST)
                (($RATSIMP)
                 ((MTIMES)
                  ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
                  (($V) 2. (($CONCAT) |$jj| $K))))
                $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
             T $FALSE)
            ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           (($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
             (($ERROR) "list_scalar_basis must be a list") T $FALSE)
            ((MCOND)
             ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
              ((MPLUS) |$n| ((MMINUS) $S)))
             (($ERROR)
              "Scalar basis computed to too low level for computing tensor basis as level"
              |$n|)
             T $FALSE)
            ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
             ((MSETQ) |$list_Ts|
              (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S
               $LIST_SCALAR_BASIS 1.))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MSETQ) |$list_Ts|
              ((MLIST)
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
                ((MPLUS) |$n| ((MMINUS) 1.))))
              ((MSETQ) |$list_Ts|
               (($MAKELIST)
                (($RATSIMP)
                 ((MTIMES)
                  ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
                  (($V) 2. (($CONCAT) |$jj| $K))))
                $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
             T $FALSE)
            ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
            $MIN_VECTOR_LEVEL)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.)
            ((MSETQ) |$genTs0| 1.)
            ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL)
             NIL
             ((MPROGN)
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  computing basic vector stuctures up to" $S0
                "/" $S "indexes")
               T $FALSE)
              ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
              ((MSETQ) |$genTs0|
               ((MTIMES) |$genTs0|
                ((MPLUS) 1.
                 (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP))
                  $K $MIN_VECTOR_LEVEL |$n|))))
              ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T
               $FALSE)))
            ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
            ((MCOND) |$tensor_bas_dbg|
             (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T
             $FALSE)
            ((MSETQ) |$list_Ts| ((MLIST)))
            ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
             ((MPROG)
              ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
               ((MGO) |$NEXTn0|) T $FALSE)
              ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
              ((MSETQ) |$list_Ttemp| ((MLIST)))
              ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
               ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
                ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
               T
               ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")="
                |$list_Ttemp|)
               T $FALSE)
              ((MCOND) ((MLESSP) $N0 |$n|)
               ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
                ((MDOIN) $S1
                 ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
                  ((MPLUS) |$n| ((MMINUS) $N0)))
                 NIL NIL NIL NIL
                 ((MSETQ) |$list_Ts|
                  (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
               T ((MSETQ) |$list_Ts| |$list_Ttemp|))
              |$NEXTn0| |$fakenext|))
            (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
            $MIN_VECTOR_LEVEL)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.)
            ((MSETQ) |$genTs0| 1.)
            ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL)
             NIL
             ((MPROGN)
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  computing basic vector stuctures up to" $S0
                "/" $S "indexes")
               T $FALSE)
              ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
              ((MSETQ) |$genTs0|
               ((MTIMES) |$genTs0|
                ((MPLUS) 1.
                 (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP))
                  $K $MIN_VECTOR_LEVEL |$n|))))
              ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T
               $FALSE)))
            ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
            ((MCOND) |$tensor_bas_dbg|
             (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T
             $FALSE)
            ((MSETQ) |$list_Ts| ((MLIST)))
            ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
             ((MPROG)
              ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
               ((MGO) |$NEXTn0|) T $FALSE)
              ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
              ((MSETQ) |$list_Ttemp| ((MLIST)))
              ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
               ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
                ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
               T
               ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")="
                |$list_Ttemp|)
               T $FALSE)
              ((MCOND) ((MLESSP) $N0 |$n|)
               ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
                ((MDOIN) $S1
                 ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
                  ((MPLUS) |$n| ((MMINUS) $N0)))
                 NIL NIL NIL NIL
                 ((MSETQ) |$list_Ts|
                  (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
               T ((MSETQ) |$list_Ts| |$list_Ttemp|))
              |$NEXTn0| |$fakenext|))
            (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE) (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S)
           ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
            ((MSETQ) |$genT0|
             ((MTIMES)
              ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
              (($PRODUCT)
               ((MEXPT)
                ((MQUOTIENT)
                 ((MQUOTIENT) 1.
                  ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
                 ((MPLUS) 1.
                  ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
                $K)
               $K 1. ((MQUOTIENT) |$n| 2.))))
            ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S)
           ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
            ((MSETQ) |$genT0|
             ((MTIMES)
              ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
              (($PRODUCT)
               ((MEXPT)
                ((MQUOTIENT)
                 ((MQUOTIENT) 1.
                  ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
                 ((MPLUS) 1.
                  ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
                $K)
               $K 1. ((MQUOTIENT) |$n| 2.))))
            ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE)
           (($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
           ((MPROG) ((MLIST) |$lenT0| $GENF0)
            ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
            ((MSETQ) $GENF0
             (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
            ((MCOND)
             ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
             (($ERROR) "basis has the wrong dimension!!") T
             (($PRINT) "basis has" |$lenT0|
              "elements and is the right dimension!!"))
            ((MRETURN) T)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP)
           (($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
           ((MPROG) ((MLIST) |$lenT0| $GENF0)
            ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
            ((MSETQ) $GENF0
             (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
            ((MCOND)
             ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
             (($ERROR) "basis has the wrong dimension!!") T
             (($PRINT) "basis has" |$lenT0|
              "elements and is the right dimension!!"))
            ((MRETURN) T)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%O13
         '"/home/igor/tex/LCSFT/maxima/12_compute_tensor_basis.v3.mat") 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14 '(($BATCH) "20_boost.v7.mat")) 
(ADDLABEL '$%I14) 
(DSKSETQ $%I15 '(($LOAD) "combinatorics")) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '"/usr/share/maxima/5.45.1/share/combinatorics/combinatorics.lisp") 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16 '(($DEFINE_VARIABLE) |$dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16 'NIL) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '(($DEFINE_VARIABLE) |$boost_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%I18
         '((MDEFINE) (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T
             $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MSETQ) $TERMS ((MLIST)))
            ((MDO) $NT 1. NIL NIL
             (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
             ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND)
               ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    true onj make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
                  ((MSETQ) $T0 (($INPART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%I18) 
(DSKSETQ $%O18
         '((MDEFINE SIMP) (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T
             $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MSETQ) $TERMS ((MLIST)))
            ((MDO) $NT 1. NIL NIL
             (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
             ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND)
               ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    true onj make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
                  ((MSETQ) $T0 (($INPART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MDEFINE) ((|$make_list_from_monomialV0|) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
             ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
              ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
             T
             ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
              ((MSETQ) $MONOMIAL0 $MONOMIAL)))
            ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
                  ((MSETQ) $T0 (($PART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19
         '((MDEFINE SIMP) ((|$make_list_from_monomialV0|) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
             ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
              ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
             T
             ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
              ((MSETQ) $MONOMIAL0 $MONOMIAL)))
            ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
                  ((MSETQ) $T0 (($PART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20
         '((MDEFINE) (($REORDER) |$x| |$Nmax|)
           ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
            ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
             ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
              ((MSETQ) |$x0|
               (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1))
                |$x0|))))
            ((MRETURN) |$x0|)))) 
(ADDLABEL '$%I20) 
(DSKSETQ $%O20
         '((MDEFINE SIMP) (($REORDER) |$x| |$Nmax|)
           ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
            ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
             ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
              ((MSETQ) |$x0|
               (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1))
                |$x0|))))
            ((MRETURN) |$x0|)))) 
(ADDLABEL '$%O20) 
(DSKSETQ $%I21
         '((MDEFINE) (($EXCHANGE) $POLY $INDEX1 $INDEX2)
           ((MPROG) ((MLIST) $TMP)
            ((MSETQ) $TMP
             (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
              (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
            ((MSETQ) $TMP
             (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
              (($EV) ((MEQUAL) $ASDFG $INDEX1))))
            ((MRETURN) $TMP)))) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21
         '((MDEFINE SIMP) (($EXCHANGE) $POLY $INDEX1 $INDEX2)
           ((MPROG) ((MLIST) $TMP)
            ((MSETQ) $TMP
             (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
              (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
            ((MSETQ) $TMP
             (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
              (($EV) ((MEQUAL) $ASDFG $INDEX1))))
            ((MRETURN) $TMP)))) 
(ADDLABEL '$%O21) 
(DSKSETQ $%O23 '"/home/igor/tex/LCSFT/maxima/20_boost.v7.mat") 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($BATCH) "22_boost_increasing.v2.mat")) 
(ADDLABEL '$%I24) 
(DSKSETQ $%I25
         '((MCOND) ((MNOT) ((MEQUAL) |$boost_loaded| T))
           (($ERROR) "boost file must be loaded!") T $FALSE)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$incr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27
         '((MDEFINE) (($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3|
             |$var_C2| |$var_C01| |$var_C00| |$var_C000| |$var_C001|
             |$var_C0000| |$var_C0001| $T $N1T $N2T)
            (($PRINT) "  var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
            ((MDOIN) $T $LIST_P NIL NIL NIL NIL
             ((MSETQ) |$var_C1|
              ((MPLUS) |$var_C1|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_ONE_COUPLE) $T)))))
            ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T
             $FALSE)
            ((MSETQ) |$var_C01| 0.)
            ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
             ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
              ((MSETQ) |$var_C01|
               ((MPLUS) |$var_C01|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
             $FALSE)
            ((MSETQ) |$var_C000| 0.)
            ((MDOIN) $T $LIST_V NIL NIL NIL NIL
             ((MSETQ) |$var_C000|
              ((MPLUS) |$var_C000|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_VECTOR) $T)))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  same vector :" |$var_C000|) T $FALSE)
            ((MSETQ) |$var_C001| 0.)
            ((MDO) $N1T 1. NIL NIL $LLV NIL
             ((MDO) $N2T 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_C001|
               ((MPLUS) |$var_C001|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  vector pair:" |$var_C001|) T $FALSE)
            ((MRETURN)
             (($EV)
              ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27
         '((MDEFINE SIMP)
           (($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3|
             |$var_C2| |$var_C01| |$var_C00| |$var_C000| |$var_C001|
             |$var_C0000| |$var_C0001| $T $N1T $N2T)
            (($PRINT) "  var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
            ((MDOIN) $T $LIST_P NIL NIL NIL NIL
             ((MSETQ) |$var_C1|
              ((MPLUS) |$var_C1|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_ONE_COUPLE) $T)))))
            ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T
             $FALSE)
            ((MSETQ) |$var_C01| 0.)
            ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
             ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
              ((MSETQ) |$var_C01|
               ((MPLUS) |$var_C01|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
             $FALSE)
            ((MSETQ) |$var_C000| 0.)
            ((MDOIN) $T $LIST_V NIL NIL NIL NIL
             ((MSETQ) |$var_C000|
              ((MPLUS) |$var_C000|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_VECTOR) $T)))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  same vector :" |$var_C000|) T $FALSE)
            ((MSETQ) |$var_C001| 0.)
            ((MDO) $N1T 1. NIL NIL $LLV NIL
             ((MDO) $N2T 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_C001|
               ((MPLUS) |$var_C001|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  vector pair:" |$var_C001|) T $FALSE)
            ((MRETURN)
             (($EV)
              ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28
         '((MDEFINE) (($VARIATION_ONE_COUPLE) $PP)
           ((MPROG) ((MLIST) $N1 $N2 $VAR00)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    single p - keep p:" $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.)) ((MSETQ) $VAR00 0.)
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N2)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
                $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES)
               ((MPLUS)
                ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
                 ((MPLUS) $N1 $N2))
                $N1 $N2)
               (($V) ((MPLUS) $N1 $N2) $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N1 ((MMINUS) 1.)))
               (($V) $N2 $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N2 ((MMINUS) 1.)))
               (($V) $N1 $I))))
            ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
            ((MRETURN) $VAR00)))) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28
         '((MDEFINE SIMP) (($VARIATION_ONE_COUPLE) $PP)
           ((MPROG) ((MLIST) $N1 $N2 $VAR00)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    single p - keep p:" $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.)) ((MSETQ) $VAR00 0.)
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N2)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
                $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES)
               ((MPLUS)
                ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
                 ((MPLUS) $N1 $N2))
                $N1 $N2)
               (($V) ((MPLUS) $N1 $N2) $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N1 ((MMINUS) 1.)))
               (($V) $N2 $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N2 ((MMINUS) 1.)))
               (($V) $N1 $I))))
            ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
            ((MRETURN) $VAR00)))) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29
         '((MDEFINE) (($VARIATION_TWO_PAIRS) $PP $QQ)
           ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR11 0.)
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N1
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                  (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                  (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N1 $M2) $N2)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N2
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
                  (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
                  (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N2 $M2) $N1)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
            ((MSETQ) $VAR11
             (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
            ((MRETURN) $VAR11)))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29
         '((MDEFINE SIMP) (($VARIATION_TWO_PAIRS) $PP $QQ)
           ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR11 0.)
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N1
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                  (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                  (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N1 $M2) $N2)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N2
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
                  (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
                  (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N2 $M2) $N1)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
            ((MSETQ) $VAR11
             (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
            ((MRETURN) $VAR11)))) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE) (($VARIATION_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VAR000)
            ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.)) ((MSETQ) $VAR000 0.)
            ((MSETQ) $VAR000
             ((MPLUS) $VAR000
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MRETURN) $VAR000)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP) (($VARIATION_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VAR000)
            ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.)) ((MSETQ) $VAR000 0.)
            ((MSETQ) $VAR000
             ((MPLUS) $VAR000
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MRETURN) $VAR000)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE) (($VARIATION_VECTOR_PAIR) $VV $QQ)
           ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->"
              $QQ)
             T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR001 0.)
            ((MSETQ) $VAR001
             ((MTIMES) ((MMINUS) $N1)
              ((MPLUS)
               ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
               ((MMINUS)
                ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
               ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
               ((MTIMES) ((MMINUS) (($V) $M1 $I))
                (($V) ((MPLUS) $N1 $M2) $J1)))))
            ((MRETURN) $VAR001)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP) (($VARIATION_VECTOR_PAIR) $VV $QQ)
           ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->"
              $QQ)
             T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR001 0.)
            ((MSETQ) $VAR001
             ((MTIMES) ((MMINUS) $N1)
              ((MPLUS)
               ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
               ((MMINUS)
                ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
               ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
               ((MTIMES) ((MMINUS) (($V) $M1 $I))
                (($V) ((MPLUS) $N1 $M2) $J1)))))
            ((MRETURN) $VAR001)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32 '((MSETQ) $OLDLINEL $LINEL)) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32 '79.) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33 '((MSETQ) $LINEL 120.)) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33 '120.) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTdown| |$listTup| $INDEXESUP)
           ((MPROG)
            ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
             $TMPCOEFF0)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$listTdown|))
              ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
             (($ERROR) "listTdown must be a non empty list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
             ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
             $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
            ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_INCREASING_VARIATION)
                ((|$listTdown| ARRAY) $NEDOWN0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
               ((MPROGN)
                ((MSETQ) $TMP0
                 (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|))
                  $TMP0))
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    PROPER JJ ->" $TMP0) T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
                  (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
                 T $FALSE)
                ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
                 ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      up basis el" $NUP0 "->"
                    ((|$listTup| ARRAY) $NUP0))
                   T $FALSE)
                  ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
                   ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
                    ((MPROGN)
                     ((MSETQ) $INP0
                      ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                       ((|$listTup| ARRAY) $NUP0)))
                     ((MCOND)
                      (($NUMBERP)
                       (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                      ((MPROGN)
                       ((MCOND) |$incr_dbg|
                        (($PRINT) "      ratio"
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))
                        T $FALSE)
                       ((MSETQ) $TMPCOEFF0
                        ((MPLUS) $TMPCOEFF0
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))))
                      T $FALSE)))
                   T
                   ((MPROGN)
                    ((MCOND) |$incr_dbg|
                     (($PRINT) "    only term in PROPER JJ" $TMP0) T
                     $FALSE)
                    ((MCOND)
                     (($NUMBERP)
                      (($RATSIMP)
                       (($EV)
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                        ((MEQUAL) $D 24.))))
                     ((MPROGN)
                      ((MCOND) |$incr_dbg|
                       (($PRINT) "      1 term ratio"
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                       T $FALSE)
                      ((MSETQ) $TMPCOEFF0
                       ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
                     T $FALSE)))
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                  ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0)
                   $TMPCOEFF0))))
               T $FALSE)))
            ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTdown| |$listTup| $INDEXESUP)
           ((MPROG)
            ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
             $TMPCOEFF0)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$listTdown|))
              ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
             (($ERROR) "listTdown must be a non empty list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
             ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
             $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
            ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_INCREASING_VARIATION)
                ((|$listTdown| ARRAY) $NEDOWN0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
               ((MPROGN)
                ((MSETQ) $TMP0
                 (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|))
                  $TMP0))
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    PROPER JJ ->" $TMP0) T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
                  (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
                 T $FALSE)
                ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
                 ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      up basis el" $NUP0 "->"
                    ((|$listTup| ARRAY) $NUP0))
                   T $FALSE)
                  ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
                   ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
                    ((MPROGN)
                     ((MSETQ) $INP0
                      ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                       ((|$listTup| ARRAY) $NUP0)))
                     ((MCOND)
                      (($NUMBERP)
                       (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                      ((MPROGN)
                       ((MCOND) |$incr_dbg|
                        (($PRINT) "      ratio"
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))
                        T $FALSE)
                       ((MSETQ) $TMPCOEFF0
                        ((MPLUS) $TMPCOEFF0
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))))
                      T $FALSE)))
                   T
                   ((MPROGN)
                    ((MCOND) |$incr_dbg|
                     (($PRINT) "    only term in PROPER JJ" $TMP0) T
                     $FALSE)
                    ((MCOND)
                     (($NUMBERP)
                      (($RATSIMP)
                       (($EV)
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                        ((MEQUAL) $D 24.))))
                     ((MPROGN)
                      ((MCOND) |$incr_dbg|
                       (($PRINT) "      1 term ratio"
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                       T $FALSE)
                      ((MSETQ) $TMPCOEFF0
                       ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
                     T $FALSE)))
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                  ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0)
                   $TMPCOEFF0))))
               T $FALSE)))
            ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35 '((MSETQ) $LINEL $OLDLINEL)) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35 '79.) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($MAKE_INCREASING_VARIATION) |$s0|)
           ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
            (($PRINT) "S0=" |$s0|)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
             ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
              ((MPROGN)
               ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
               ((MSETQ) |$Var|
                ((MPLUS) |$Var|
                 (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
             T
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
              ((MSETQ) |$Var|
               ((MPLUS) |$Var|
                (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
            ((MRETURN) |$Var|)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($MAKE_INCREASING_VARIATION) |$s0|)
           ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
            (($PRINT) "S0=" |$s0|)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
             ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
              ((MPROGN)
               ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
               ((MSETQ) |$Var|
                ((MPLUS) |$Var|
                 (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
             T
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
              ((MSETQ) |$Var|
               ((MPLUS) |$Var|
                (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
            ((MRETURN) |$Var|)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '(($DEFINE_VARIABLE) |$increase_indexes_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37 'T) 
(ADDLABEL '$%O37) 
(DSKSETQ $%O38
         '"/home/igor/tex/LCSFT/maxima/22_boost_increasing.v2.mat") 
(ADDLABEL '$%O38) 
(DSKSETQ $%I39
         '((MCOND) ((MNOT) ((MEQUAL) |$increase_indexes_loaded| T))
           (($ERROR) "Error loading 22_boost_increasing") T $FALSE)) 
(ADDLABEL '$%I39) 
(DSKSETQ $%O39 'NIL) 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40 '(($BATCH) "24_boost_decreasing.v4.mat")) 
(ADDLABEL '$%I40) 
(DSKSETQ $%I41
         '((MCOND) ((MNOT) ((MEQUAL) |$boost_loaded| T))
           (($ERROR) "boost file must be loaded!") T $FALSE)) 
(ADDLABEL '$%I41) 
(DSKSETQ $%O41 'NIL) 
(ADDLABEL '$%O41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$decr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) |$high_decr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 'NIL) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv|
             |$var_Cvp| $N1V $N2V $N1T $N2P)
            (($PRINT) "  decreasing var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MSETQ) |$var_Cv|
              ((MPLUS) |$var_Cv|
               ((MTIMES)
                ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                 (($LIST_V ARRAY) $N1V))
                (($DECREASING_VARIATION_ONE_VECTOR)
                 (($LIST_V ARRAY) $N1V))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T
             $FALSE)
            ((MSETQ) |$var_Cvv| 0.)
            ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
             ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
              ((MSETQ) |$var_Cvv|
               ((MPLUS) |$var_Cvv|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_V ARRAY) $N2V))
                 (($DECREASING_VARIATION_TWO_VECTORS)
                  (($LIST_V ARRAY) $N1V) (($LIST_V ARRAY) $N2V)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T
             $FALSE)
            ((MSETQ) |$var_Cvp| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MDO) $N2P 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_Cvp|
               ((MPLUS) |$var_Cvp|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_P ARRAY) $N2P))
                 (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
                  (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector one pair -> pair:"
              |$var_Cvv|)
             T $FALSE)
            ((MRETURN)
             (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP)
           (($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv|
             |$var_Cvp| $N1V $N2V $N1T $N2P)
            (($PRINT) "  decreasing var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MSETQ) |$var_Cv|
              ((MPLUS) |$var_Cv|
               ((MTIMES)
                ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                 (($LIST_V ARRAY) $N1V))
                (($DECREASING_VARIATION_ONE_VECTOR)
                 (($LIST_V ARRAY) $N1V))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T
             $FALSE)
            ((MSETQ) |$var_Cvv| 0.)
            ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
             ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
              ((MSETQ) |$var_Cvv|
               ((MPLUS) |$var_Cvv|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_V ARRAY) $N2V))
                 (($DECREASING_VARIATION_TWO_VECTORS)
                  (($LIST_V ARRAY) $N1V) (($LIST_V ARRAY) $N2V)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T
             $FALSE)
            ((MSETQ) |$var_Cvp| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MDO) $N2P 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_Cvp|
               ((MPLUS) |$var_Cvp|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_P ARRAY) $N2P))
                 (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
                  (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector one pair -> pair:"
              |$var_Cvv|)
             T $FALSE)
            ((MRETURN)
             (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) (($DECREASING_VARIATION_ONE_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VARV)
            ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $VARV
             ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
              (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
               ((MQUOTIENT) $N1 2.))))
            ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
             ((MSETQ) $VARV
              ((MPLUS) $VARV
               ((MMINUS)
                ((MTIMES)
                 ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
                 (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
             T $FALSE)
            ((MRETURN) (($RATEXPAND) $VARV))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) (($DECREASING_VARIATION_ONE_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VARV)
            ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $VARV
             ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
              (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
               ((MQUOTIENT) $N1 2.))))
            ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
             ((MSETQ) $VARV
              ((MPLUS) $VARV
               ((MMINUS)
                ((MTIMES)
                 ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
                 (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
             T $FALSE)
            ((MRETURN) (($RATEXPAND) $VARV))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($DECREASING_VARIATION_TWO_VECTORS) $VV $WW)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
            ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $WW 1.))
            ((MSETQ) $J2 (($PART) $WW 2.))
            ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
             ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
             ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
            ((MSETQ) $VARVV
             ((MPLUS)
              ((MTIMES)
               ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2)
                ((MPLUS) $N1 $N2))
               $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($V) ((MPLUS) $N1 $N2) $J2))
              ((MTIMES) $N1 ((%DEL) $I $J2)
               (($V) ((MPLUS) $N1 $N2) $J1))))
            ((MRETURN) $VARVV)))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($DECREASING_VARIATION_TWO_VECTORS) $VV $WW)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
            ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $WW 1.))
            ((MSETQ) $J2 (($PART) $WW 2.))
            ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
             ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
             ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
            ((MSETQ) $VARVV
             ((MPLUS)
              ((MTIMES)
               ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2)
                ((MPLUS) $N1 $N2))
               $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($V) ((MPLUS) $N1 $N2) $J2))
              ((MTIMES) $N1 ((%DEL) $I $J2)
               (($V) ((MPLUS) $N1 $N2) $J1))))
            ((MRETURN) $VARVV)))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE)
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
            ((MCOND) |$decr_dbg|
             (($PRINT) "    one v one p into p" $VV $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $PP 1.))
            ((MSETQ) $N3 (($PART) $PP 2.))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) ((MPLUS) $N1 $N2) $N3)))
             T
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) $N3 ((MPLUS) $N1 $N2)))))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) ((MPLUS) $N1 $N3) $N2))))
             T
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) $N2 ((MPLUS) $N1 $N3))))))
            ((MRETURN) $VARVP)))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP)
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
            ((MCOND) |$decr_dbg|
             (($PRINT) "    one v one p into p" $VV $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $PP 1.))
            ((MSETQ) $N3 (($PART) $PP 2.))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) ((MPLUS) $N1 $N2) $N3)))
             T
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) $N3 ((MPLUS) $N1 $N2)))))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) ((MPLUS) $N1 $N3) $N2))))
             T
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) $N2 ((MPLUS) $N1 $N3))))))
            ((MRETURN) $VARVP)))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MDEFINE)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1
             $INDEXESDOWN2 $TMP_LISTUP)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
            ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T
             $FALSE)
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              (($MAP) "="
               (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
               $INDEXESDOWN1)
              $K 1. $SPIN0))
            ((MCOND)
             ((MAND) $MINIMALDELTASET_FLAG
              ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
             ((MSETQ) $SPIN0 2.) T $FALSE)
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
               ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MDEFINE SIMP)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1
             $INDEXESDOWN2 $TMP_LISTUP)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
            ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T
             $FALSE)
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              (($MAP) "="
               (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
               $INDEXESDOWN1)
              $K 1. $SPIN0))
            ((MCOND)
             ((MAND) $MINIMALDELTASET_FLAG
              ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
             ((MSETQ) $SPIN0 2.) T $FALSE)
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
               ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49
         '((MDEFINE)
           ((|$compute_decreasing_variation_in_matricial_formV0|)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0|)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K)))
              $K 1. $SPIN0))
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS)
                 ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
                  ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MCOND) $MINIMALDELTASET_FLAG
             ((MCOND) ((MGREATERP) $SPIN0 1.)
              ((MPROGN)
               ((MSETQ) $LIST_DEL
                ((MLIST) (($LIST_DEL1 ARRAY) 1.)
                 (($LIST_DEL2 ARRAY) 1.)))
               ((MSETQ) $LIST_SUB
                ((MLIST) (($LIST_SUB1 ARRAY) 1.)
                 (($LIST_SUB2 ARRAY) 1.))))
              T
              ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
               ((MSETQ) $LIST_SUB $LIST_SUB1)))
             T
             ((MPROGN)
              ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
              ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49
         '((MDEFINE SIMP)
           ((|$compute_decreasing_variation_in_matricial_formV0|)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0|)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K)))
              $K 1. $SPIN0))
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS)
                 ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
                  ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MCOND) $MINIMALDELTASET_FLAG
             ((MCOND) ((MGREATERP) $SPIN0 1.)
              ((MPROGN)
               ((MSETQ) $LIST_DEL
                ((MLIST) (($LIST_DEL1 ARRAY) 1.)
                 (($LIST_DEL2 ARRAY) 1.)))
               ((MSETQ) $LIST_SUB
                ((MLIST) (($LIST_SUB1 ARRAY) 1.)
                 (($LIST_SUB2 ARRAY) 1.))))
              T
              ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
               ((MSETQ) $LIST_SUB $LIST_SUB1)))
             T
             ((MPROGN)
              ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
              ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50
         '(($DEFINE_VARIABLE) |$decrease_indexes_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 'T) 
(ADDLABEL '$%O50) 
(DSKSETQ $%O51
         '"/home/igor/tex/LCSFT/maxima/24_boost_decreasing.v4.mat") 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MCOND) ((MNOT) ((MEQUAL) |$decrease_indexes_loaded| T))
           (($ERROR) "Error loading 24_boost_decreasing") T $FALSE)) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52 'NIL) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53 '(($BATCH) "30_compute_tensors.v2.mat")) 
(ADDLABEL '$%I53) 
(DSKSETQ $%I54 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54 'NIL) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55 '(($DEFINE_VARIABLE) |$compute_tensor_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55 'T) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($COMPUTE_TENSOR) |$coeffMatTs|)
           ((MPROG)
            ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS
             $ALL_EQS $SOL0)
            ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
            ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
            ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
            ((MSETQ) $ALL_MATRIX_EQS
             ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
              (($TRANSPOSE) (($MATRIX) $LIST_C0))))
            ((MSETQ) $ALL_EQS
             (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.)
              $K 1. (($LENGTH) $ALL_MATRIX_EQS)))
            ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
            ((MRETURN)
             ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST
              |$coeffMatTs|))))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($COMPUTE_TENSOR) |$coeffMatTs|)
           ((MPROG)
            ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS
             $ALL_EQS $SOL0)
            ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
            ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
            ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
            ((MSETQ) $ALL_MATRIX_EQS
             ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
              (($TRANSPOSE) (($MATRIX) $LIST_C0))))
            ((MSETQ) $ALL_EQS
             (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.)
              $K 1. (($LENGTH) $ALL_MATRIX_EQS)))
            ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
            ((MRETURN)
             ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST
              |$coeffMatTs|))))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE)
           (($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
           ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
             (($ERROR)
              "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
              $S)
             T $FALSE)
            ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
            ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
             (($ERROR) "listDownNs must be a list of down matrices") T
             $FALSE)
            ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
             (($ERROR) "listDownNs must be a list of at least" $S
              "down matrices")
             T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S))
               |$dimTNs|))
             (($ERROR) "dimension of listDownNs[" $S
              "] must match that of CoeffTNs")
             T $FALSE)
            ((MSETQ) |$coeffImageTNs|
             (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
            ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
             ((MLIST) |$nn| $S |$CoeffTNs|))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
              ((MLIST) |$nn| $S0
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.)) 3.)
                ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
            ((MRETURN) (($REVERSE) |$coeffImageTNs|))))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP)
           (($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
           ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
             (($ERROR)
              "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
              $S)
             T $FALSE)
            ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
            ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
             (($ERROR) "listDownNs must be a list of down matrices") T
             $FALSE)
            ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
             (($ERROR) "listDownNs must be a list of at least" $S
              "down matrices")
             T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S))
               |$dimTNs|))
             (($ERROR) "dimension of listDownNs[" $S
              "] must match that of CoeffTNs")
             T $FALSE)
            ((MSETQ) |$coeffImageTNs|
             (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
            ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
             ((MLIST) |$nn| $S |$CoeffTNs|))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
              ((MLIST) |$nn| $S0
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.)) 3.)
                ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
            ((MRETURN) (($REVERSE) |$coeffImageTNs|))))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '(($DEFINE_VARIABLE) |$compute_tensors_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58 'T) 
(ADDLABEL '$%O58) 
(DSKSETQ $%O59
         '"/home/igor/tex/LCSFT/maxima/30_compute_tensors.v2.mat") 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MCOND) ((MNOT) ((MEQUAL) |$compute_tensors_loaded| T))
           (($ERROR) "Error loading 30_compute_tensors") T $FALSE)) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60 'NIL) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '(($BATCH)
           "80_functions_for_automatically_compute_tensors.v2.mat")) 
(ADDLABEL '$%I61) 
(DSKSETQ $%I62
         '((MCOND) ((MNOT) ((MEQUAL) |$compute_tensors_loaded| T))
           (($ERROR) "30_compute_tensors must be batch-ed") T $FALSE)) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62 'NIL) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63 '(($DEFINE_VARIABLE) |$tensor_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63 'T) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '(($DEFINE_VARIABLE) |$minimal_set_down_matrices| NIL
           $BOOLEAN)) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64 'NIL) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65
         '((MDEFINE) (($COMPUTE_DECREASING_MATRICES) |$n| $SS)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0
             $INDEXES0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
                "possible scalar terms from level 0  level" |$n|)
               T $FALSE))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T
               $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  -> chk part 0="
                (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
               T $FALSE)
              ((MCOND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MPROGN)
                ((MSETQ) |$list_Ts|
                 (($COMPUTE_TENSOR_BASIS) |$n| $S0
                  ((|$list_S| ARRAY) |$n|)))
                ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  there are" |$lenTs| "tensors with" $SS
                  "indexes at level" |$n|)
                 T $FALSE)
                ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
                ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
               T
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) " -> already done") T $FALSE))))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
               |$DownMat|))
             ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
                |$DownMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
               ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
                (($COPYLIST)
                 (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
                  ((|$t| ARRAY) |$n| $S0)
                  ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.)))
                  $INDEXES0 |$minimal_set_down_matrices|))))
              T $FALSE))
            |$done_decreasing| ((MRETURN) T)))) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65
         '((MDEFINE SIMP) (($COMPUTE_DECREASING_MATRICES) |$n| $SS)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0
             $INDEXES0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
                "possible scalar terms from level 0  level" |$n|)
               T $FALSE))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T
               $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  -> chk part 0="
                (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
               T $FALSE)
              ((MCOND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MPROGN)
                ((MSETQ) |$list_Ts|
                 (($COMPUTE_TENSOR_BASIS) |$n| $S0
                  ((|$list_S| ARRAY) |$n|)))
                ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  there are" |$lenTs| "tensors with" $SS
                  "indexes at level" |$n|)
                 T $FALSE)
                ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
                ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
               T
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) " -> already done") T $FALSE))))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
               |$DownMat|))
             ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
                |$DownMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
               ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
                (($COPYLIST)
                 (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
                  ((|$t| ARRAY) |$n| $S0)
                  ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.)))
                  $INDEXES0 |$minimal_set_down_matrices|))))
              T $FALSE))
            |$done_decreasing| ((MRETURN) T)))) 
(ADDLABEL '$%O65) 
(DSKSETQ $%I66
         '((MDEFINE) (($COMPUTE_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
               |$UpMat|))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.))
             NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.)
                |$UpMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1.
                 ((MPLUS) $S0 1.)))
               ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
                (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                 ((|$t| ARRAY) |$n| $S0)
                 ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.)) $INDEXES0)))
              T $FALSE))
            |$done_increasing|))) 
(ADDLABEL '$%I66) 
(DSKSETQ $%O66
         '((MDEFINE SIMP) (($COMPUTE_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
               |$UpMat|))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.))
             NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.)
                |$UpMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1.
                 ((MPLUS) $S0 1.)))
               ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
                (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                 ((|$t| ARRAY) |$n| $S0)
                 ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.)) $INDEXES0)))
              T $FALSE))
            |$done_increasing|))) 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MDEFINE)
           (($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             ((MAND) ((MEQUAL) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
               |$UpMat|))
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
              ((MSETQ) $INDEXES0
               (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
              ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
               (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                ((|$t| ARRAY) |$n| $S)
                ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEXES0)))
             T $FALSE)
            |$done_single_level_increasing|))) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67
         '((MDEFINE SIMP)
           (($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             ((MAND) ((MEQUAL) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
               |$UpMat|))
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
              ((MSETQ) $INDEXES0
               (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
              ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
               (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                ((|$t| ARRAY) |$n| $S)
                ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEXES0)))
             T $FALSE)
            |$done_single_level_increasing|))) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68
         '((MDEFINE)
           (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
           ((MPROG) ((MLIST) $S0 |$tmpCV|)
            (($COMPUTE_DECREASING_MATRICES) |$n| $S)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
             T
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MPROGN)
              ((MSETQ) |$tmpCV|
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|))
                 3.)
                ((MQAPPLY ARRAY)
                 ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.)) 1.)))
              ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
              ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
               ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T
               $FALSE)
              ((MSETQ) |$Descendents0|
               (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
            |$done_descendents| ((MRETURN) |$Descendents0|)))) 
(ADDLABEL '$%I68) 
(DSKSETQ $%O68
         '((MDEFINE SIMP)
           (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
           ((MPROG) ((MLIST) $S0 |$tmpCV|)
            (($COMPUTE_DECREASING_MATRICES) |$n| $S)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
             T
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MPROGN)
              ((MSETQ) |$tmpCV|
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|))
                 3.)
                ((MQAPPLY ARRAY)
                 ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.)) 1.)))
              ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
              ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
               ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T
               $FALSE)
              ((MSETQ) |$Descendents0|
               (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
            |$done_descendents| ((MRETURN) |$Descendents0|)))) 
(ADDLABEL '$%O68) 
(DSKSETQ $%I69
         '((MDEFINE)
           (($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs|
             $INDEX_SP1 |$CoeffVec0|)
            ((MCOND) ((MGREATERP) $S |$n|)
             ((MPROGN)
              (($PRINT) "indexes" $S "> level" |$n|
               "==> NOTHING TO DO")
              ((MRETURN)))
             T $FALSE)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
             ((MCOND)
              ((MAND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MLEQP) $S0 |$n|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
            ((MSETQ) $INDEX_SP1
             (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
            ((MCOND)
             ((MAND) ((MLESSP) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
              (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
               ((|$t| ARRAY) |$n| $S)
               ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEX_SP1))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T
               $FALSE)
              ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
               (($ZEROMATRIX) 1. 1.)))
             T $FALSE)
            ((MCOND) |$compute_tensor_dbg|
             (($PRINT) "Computing the true tensors for N=" |$n| "s="
              $S)
             T $FALSE)
            ((MCOND) (($NUMBERP) $D)
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
             T
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing the descendents for N=" |$n| "s="
                $S)
               T $FALSE)
              ((MSETQ) |$CoeffVec0|
               (($EV)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
              ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
               (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
             T $FALSE)
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
             ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69
         '((MDEFINE SIMP)
           (($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs|
             $INDEX_SP1 |$CoeffVec0|)
            ((MCOND) ((MGREATERP) $S |$n|)
             ((MPROGN)
              (($PRINT) "indexes" $S "> level" |$n|
               "==> NOTHING TO DO")
              ((MRETURN)))
             T $FALSE)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
             ((MCOND)
              ((MAND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MLEQP) $S0 |$n|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
            ((MSETQ) $INDEX_SP1
             (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
            ((MCOND)
             ((MAND) ((MLESSP) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
              (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
               ((|$t| ARRAY) |$n| $S)
               ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEX_SP1))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T
               $FALSE)
              ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
               (($ZEROMATRIX) 1. 1.)))
             T $FALSE)
            ((MCOND) |$compute_tensor_dbg|
             (($PRINT) "Computing the true tensors for N=" |$n| "s="
              $S)
             T $FALSE)
            ((MCOND) (($NUMBERP) $D)
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
             T
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing the descendents for N=" |$n| "s="
                $S)
               T $FALSE)
              ((MSETQ) |$CoeffVec0|
               (($EV)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
              ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
               (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
             T $FALSE)
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
             ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))) 
(ADDLABEL '$%O69) 
(DSKSETQ $%O70
         '"/home/igor/tex/LCSFT/maxima/80_functions_for_automatically_compute_tensors.v2.mat") 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71 '(($BATCH) "14_minimal_Young_tableau.v1.mat")) 
(ADDLABEL '$%I71) 
(DSKSETQ $%I72 '(($DEFINE_VARIABLE) |$yt_data_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72 'NIL) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$compute_YDia|) |$Ytab0|)
           (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
            (($LENGTH) |$Ytab0|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$compute_YDia|) |$Ytab0|)
           (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
            (($LENGTH) |$Ytab0|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MSETQ) ((|$YTab| ARRAY) 0.) ((MLIST) ((MLIST) ((MLIST)))))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74 '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP))))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 0.) ((MLIST) 1.))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76 '((MSETQ) ((|$leading_Regge| ARRAY) 0.) 1.)) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76 '1.) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77 '((MSETQ) ((|$subleading_Regge| ARRAY) 0.) 0.)) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77 '0.) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78 '((MSETQ) ((|$YDia| ARRAY) 0.) ((MLIST) ((MLIST) 0.)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78 '((MLIST SIMP) ((MLIST SIMP) 0.))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MSETQ) ((|$YTab| ARRAY) 1.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1|))))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79 '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 1.) ((MLIST) 1.))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81 '((MSETQ) ((|$leading_Regge| ARRAY) 1.) 1.)) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81 '1.) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82 '((MSETQ) ((|$subleading_Regge| ARRAY) 1.) 0.)) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82 '0.) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) ((|$YDia| ARRAY) 1.) ((MLIST) ((MLIST) 1.)))) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 '((MLIST SIMP) ((MLIST SIMP) 1.))) 
(ADDLABEL '$%O83) 
(DSKSETQ $%I84
         '((MSETQ) ((|$YTab| ARRAY) 2.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|))))) 
(ADDLABEL '$%I84) 
(DSKSETQ $%O84
         '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)))) 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 2.) ((MLIST) 1. 2.))) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '((MSETQ) ((|$leading_Regge| ARRAY) 2.) 1.)) 
(ADDLABEL '$%I86) 
(DSKSETQ $%O86 '1.) 
(ADDLABEL '$%O86) 
(DSKSETQ $%I87 '((MSETQ) ((|$subleading_Regge| ARRAY) 2.) 2.)) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87 '2.) 
(ADDLABEL '$%O87) 
(DSKSETQ $%I88
         '((MSETQ) ((|$YDia| ARRAY) 2.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 2.)))) 
(ADDLABEL '$%I88) 
(DSKSETQ $%O88 '((MLIST SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1. 1.))) 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89
         '((MSETQ) ((|$YTab| ARRAY) 3.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|))))) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89
         '((MLIST SIMP)
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|)))) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 3.) ((MLIST) 1. 2. 3.))) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '((MLIST SIMP) 1. 2. 3.)) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '((MSETQ) ((|$leading_Regge| ARRAY) 3.) 1.)) 
(ADDLABEL '$%I91) 
(DSKSETQ $%O91 '1.) 
(ADDLABEL '$%O91) 
(DSKSETQ $%I92 '((MSETQ) ((|$subleading_Regge| ARRAY) 3.) 2.)) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92 '2.) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93
         '((MSETQ) ((|$YDia| ARRAY) 3.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 3.)))) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93
         '((MLIST SIMP) ((MLIST SIMP) 3.) ((MLIST SIMP) 2. 1.)
           ((MLIST SIMP) 1. 1. 1.))) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MSETQ) ((|$YTab| ARRAY) 4.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|) ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|) ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MLIST SIMP)
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%I95
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 4.)
           ((MLIST) 1. 2. 5. 7. 10.))) 
(ADDLABEL '$%I95) 
(DSKSETQ $%O95 '((MLIST SIMP) 1. 2. 5. 7. 10.)) 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96 '((MSETQ) ((|$leading_Regge| ARRAY) 4.) 1.)) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '1.) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) ((|$subleading_Regge| ARRAY) 4.) 2.)) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '2.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) ((|$YDia| ARRAY) 4.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 4.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98
         '((MLIST SIMP) ((MLIST SIMP) 4.) ((MLIST SIMP) 3. 1.)
           ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 3. 1.)
           ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. 2.)
           ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 2. 1. 1.)
           ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1.))) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99
         '((MSETQ) ((|$YTab| ARRAY) 5.)
           ((MLIST)
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4| |$jj5|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|)
             ((MLIST) |$jj3| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj5|)
             ((MLIST) |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|)
             ((MLIST) |$jj2| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj5|)
             ((MLIST) |$jj2| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|) ((MLIST) |$jj3|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj5|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2| |$jj5|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|) ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))))) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
            ((MLIST SIMP) |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj2| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj5|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|)))) 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 5.)
           ((MLIST) 1. 2. 6. 11. 17. 22. 26.))) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100 '((MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.)) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) ((|$leading_Regge| ARRAY) 5.) 1.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '1.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) ((|$subleading_Regge| ARRAY) 5.) 2.)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102 '2.) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103
         '((MSETQ) ((|$YDia| ARRAY) 5.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 5.)))) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103
         '((MLIST SIMP) ((MLIST SIMP) 5.) ((MLIST SIMP) 4. 1.)
           ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.)
           ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) ((|$YTab| ARRAY) 6.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 6.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 6.))))) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105 '((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.)) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '((MSETQ) ((|$leading_Regge| ARRAY) 6.) 1.)) 
(ADDLABEL '$%I106) 
(DSKSETQ $%O106 '1.) 
(ADDLABEL '$%O106) 
(DSKSETQ $%I107 '((MSETQ) ((|$subleading_Regge| ARRAY) 6.) 2.)) 
(ADDLABEL '$%I107) 
(DSKSETQ $%O107 '2.) 
(ADDLABEL '$%O107) 
(DSKSETQ $%I108
         '((MSETQ) ((|$YDia| ARRAY) 6.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 6.)))) 
(ADDLABEL '$%I108) 
(DSKSETQ $%O108
         '((MLIST SIMP) ((MLIST SIMP) 6.) ((MLIST SIMP) 5. 1.)
           ((MLIST SIMP) 4. 2.) ((MLIST SIMP) 3. 3.)
           ((MLIST SIMP) 4. 1. 1.) ((MLIST SIMP) 3. 2. 1.)
           ((MLIST SIMP) 2. 2. 2.) ((MLIST SIMP) 3. 1. 1. 1.)
           ((MLIST SIMP) 2. 2. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1.)
           ((MLIST SIMP) 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O108) 
(DSKSETQ $%I109
         '((MSETQ) ((|$YTab| ARRAY) 7.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|)
             ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|)
             ((MLIST) |$jj7|))))) 
(ADDLABEL '$%I109) 
(DSKSETQ $%O109
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6| |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6| |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|)))) 
(ADDLABEL '$%O109) 
(DSKSETQ $%I110
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 7.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 7.))))) 
(ADDLABEL '$%I110) 
(DSKSETQ $%O110
         '((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13. 14.
           15.)) 
(ADDLABEL '$%O110) 
(DSKSETQ $%I111 '((MSETQ) ((|$leading_Regge| ARRAY) 7.) 1.)) 
(ADDLABEL '$%I111) 
(DSKSETQ $%O111 '1.) 
(ADDLABEL '$%O111) 
(DSKSETQ $%I112 '((MSETQ) ((|$subleading_Regge| ARRAY) 7.) 2.)) 
(ADDLABEL '$%I112) 
(DSKSETQ $%O112 '2.) 
(ADDLABEL '$%O112) 
(DSKSETQ $%I113
         '((MSETQ) ((|$YDia| ARRAY) 7.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 7.)))) 
(ADDLABEL '$%I113) 
(DSKSETQ $%O113
         '((MLIST SIMP) ((MLIST SIMP) 7.) ((MLIST SIMP) 6. 1.)
           ((MLIST SIMP) 5. 2.) ((MLIST SIMP) 4. 3.)
           ((MLIST SIMP) 5. 1. 1.) ((MLIST SIMP) 4. 2. 1.)
           ((MLIST SIMP) 3. 3. 1.) ((MLIST SIMP) 3. 2. 2.)
           ((MLIST SIMP) 4. 1. 1. 1.) ((MLIST SIMP) 3. 2. 1. 1.)
           ((MLIST SIMP) 2. 2. 2. 1.) ((MLIST SIMP) 3. 1. 1. 1. 1.)
           ((MLIST SIMP) 2. 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1. 1. 1.)
           ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O113) 
(DSKSETQ $%I114
         '((MSETQ) ((|$YTab| ARRAY) 8.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|)
             ((MLIST) |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7| |$jj8|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7| |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7|) ((MLIST) |$jj8|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7|) ((MLIST) |$jj8|))))) 
(ADDLABEL '$%I114) 
(DSKSETQ $%O114
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7|)
            ((MLIST SIMP) |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|) ((MLIST SIMP) |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7|) ((MLIST SIMP) |$jj8|)))) 
(ADDLABEL '$%O114) 
(DSKSETQ $%I115
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 8.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 8.))))) 
(ADDLABEL '$%I115) 
(DSKSETQ $%O115 '((MLIST SIMP) 1. 2. 3. 4. 5. 6.)) 
(ADDLABEL '$%O115) 
(DSKSETQ $%I116 '((MSETQ) ((|$leading_Regge| ARRAY) 8.) 1.)) 
(ADDLABEL '$%I116) 
(DSKSETQ $%O116 '1.) 
(ADDLABEL '$%O116) 
(DSKSETQ $%I117 '((MSETQ) ((|$subleading_Regge| ARRAY) 8.) 2.)) 
(ADDLABEL '$%I117) 
(DSKSETQ $%O117 '2.) 
(ADDLABEL '$%O117) 
(DSKSETQ $%I118
         '((MSETQ) ((|$YDia| ARRAY) 8.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 8.)))) 
(ADDLABEL '$%I118) 
(DSKSETQ $%O118
         '((MLIST SIMP) ((MLIST SIMP) 8.) ((MLIST SIMP) 7. 1.)
           ((MLIST SIMP) 6. 2.) ((MLIST SIMP) 5. 3.)
           ((MLIST SIMP) 6. 1. 1.) ((MLIST SIMP) 5. 2. 1.))) 
(ADDLABEL '$%O118) 
(DSKSETQ $%I119
         '((MSETQ) ((|$YTab| ARRAY) 9.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8|)
             ((MLIST) |$jj9|))))) 
(ADDLABEL '$%I119) 
(DSKSETQ $%O119
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8|)
            ((MLIST SIMP) |$jj9|)))) 
(ADDLABEL '$%O119) 
(DSKSETQ $%I120
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 9.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 9.))))) 
(ADDLABEL '$%I120) 
(DSKSETQ $%O120 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O120) 
(DSKSETQ $%I121
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 9.) ((MLIST) 1.))) 
(ADDLABEL '$%I121) 
(DSKSETQ $%O121 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O121) 
(DSKSETQ $%I122 '((MSETQ) ((|$leading_Regge| ARRAY) 9.) 1.)) 
(ADDLABEL '$%I122) 
(DSKSETQ $%O122 '1.) 
(ADDLABEL '$%O122) 
(DSKSETQ $%I123 '((MSETQ) ((|$subleading_Regge| ARRAY) 9.) 2.)) 
(ADDLABEL '$%I123) 
(DSKSETQ $%O123 '2.) 
(ADDLABEL '$%O123) 
(DSKSETQ $%I124
         '((MSETQ) ((|$YDia| ARRAY) 9.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 9.)))) 
(ADDLABEL '$%I124) 
(DSKSETQ $%O124 '((MLIST SIMP) ((MLIST SIMP) 9.) ((MLIST SIMP) 8. 1.))) 
(ADDLABEL '$%O124) 
(DSKSETQ $%I125
         '((MSETQ) ((|$YTab| ARRAY) 10.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9| |$jj10|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9|)
             ((MLIST) |$jj10|))))) 
(ADDLABEL '$%I125) 
(DSKSETQ $%O125
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9| |$jj10|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9|)
            ((MLIST SIMP) |$jj10|)))) 
(ADDLABEL '$%O125) 
(DSKSETQ $%I126
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 10.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 10.))))) 
(ADDLABEL '$%I126) 
(DSKSETQ $%O126 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O126) 
(DSKSETQ $%I127
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 10.) ((MLIST) 1.))) 
(ADDLABEL '$%I127) 
(DSKSETQ $%O127 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O127) 
(DSKSETQ $%I128 '((MSETQ) ((|$leading_Regge| ARRAY) 10.) 1.)) 
(ADDLABEL '$%I128) 
(DSKSETQ $%O128 '1.) 
(ADDLABEL '$%O128) 
(DSKSETQ $%I129 '((MSETQ) ((|$subleading_Regge| ARRAY) 10.) 2.)) 
(ADDLABEL '$%I129) 
(DSKSETQ $%O129 '2.) 
(ADDLABEL '$%O129) 
(DSKSETQ $%I130
         '((MSETQ) ((|$YDia| ARRAY) 10.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 10.)))) 
(ADDLABEL '$%I130) 
(DSKSETQ $%O130
         '((MLIST SIMP) ((MLIST SIMP) 10.) ((MLIST SIMP) 9. 1.))) 
(ADDLABEL '$%O130) 
(DSKSETQ $%I131 '((MSETQ) |$yt_data_loaded| T)) 
(ADDLABEL '$%I131) 
(DSKSETQ $%O131 'T) 
(ADDLABEL '$%O131) 
(DSKSETQ $%O132
         '"/home/igor/tex/LCSFT/maxima/14_minimal_Young_tableau.v1.mat") 
(ADDLABEL '$%O132) 
(DSKSETQ $%I133
         '((MCOND) ((MNOT) ((MEQUAL) |$yt_data_loaded| T))
           (($ERROR) "Error loading 14_minimal_Young_tableau") T
           $FALSE)) 
(ADDLABEL '$%I133) 
(DSKSETQ $%O133 'NIL) 
(ADDLABEL '$%O133) 
(DSKSETQ $%I134 '(($BATCH) "52_aux_functions.v1.mat")) 
(ADDLABEL '$%I134) 
(DSKSETQ $%I135 '(($DEFINE_VARIABLE) |$coeffcoeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I135) 
(DSKSETQ $%O135 'NIL) 
(ADDLABEL '$%O135) 
(DSKSETQ $%I136 '(($DEFINE_VARIABLE) |$coeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I136) 
(DSKSETQ $%O136 'NIL) 
(ADDLABEL '$%O136) 
(DSKSETQ $%I137
         '((MDEFINE) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%I137) 
(DSKSETQ $%O137
         '((MDEFINE SIMP) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%O137) 
(DSKSETQ $%I138 '(($LOAD) "functs")) 
(ADDLABEL '$%I138) 
(DSKSETQ $%O138
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O138) 
(DSKSETQ $%I139
         '((MDEFINE) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%I139) 
(DSKSETQ $%O139
         '((MDEFINE SIMP) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%O139) 
(DSKSETQ $%I140
         '((MDEFINE) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I140) 
(DSKSETQ $%O140
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O140) 
(DSKSETQ $%I141
         '((MDEFINE) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I141) 
(DSKSETQ $%O141
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O141) 
(DSKSETQ $%I142
         '((MDEFINE)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I142) 
(DSKSETQ $%O142
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O142) 
(DSKSETQ $%I143
         '((MDEFINE) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I143) 
(DSKSETQ $%O143
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O143) 
(DSKSETQ $%I144
         '(($DEFINE_VARIABLE) |$aux_functions_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I144) 
(DSKSETQ $%O144 'T) 
(ADDLABEL '$%O144) 
(DSKSETQ $%O145 '"/home/igor/tex/LCSFT/maxima/52_aux_functions.v1.mat") 
(ADDLABEL '$%O145) 
(DSKSETQ $%I146 '(($BATCH) "40_Young_ops.v2.mat")) 
(ADDLABEL '$%I146) 
(DSKSETQ $%I147
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "batch aux_functions") T $FALSE)) 
(ADDLABEL '$%I147) 
(DSKSETQ $%O147 'NIL) 
(ADDLABEL '$%O147) 
(DSKSETQ $%I148 '(($DEFINE_VARIABLE) |$young_ops_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I148) 
(DSKSETQ $%O148 'T) 
(ADDLABEL '$%O148) 
(DSKSETQ $%I149 '(($LOAD) "combinatorics")) 
(ADDLABEL '$%I149) 
(DSKSETQ $%O149
         '"/usr/share/maxima/5.45.1/share/combinatorics/combinatorics.lisp") 
(ADDLABEL '$%O149) 
(DSKSETQ $%I150 '(($DEFINE_VARIABLE) |$basis_coeffs_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I150) 
(DSKSETQ $%O150 'NIL) 
(ADDLABEL '$%O150) 
(DSKSETQ $%I151 '(($DEFINE_VARIABLE) |$yt_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I151) 
(DSKSETQ $%O151 'NIL) 
(ADDLABEL '$%O151) 
(DSKSETQ $%I152
         '((MDEFINE)
           ((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) $TMP $NT)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 0.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_Young_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatYTTs|)))) 
(ADDLABEL '$%I152) 
(DSKSETQ $%O152
         '((MDEFINE SIMP)
           ((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) $TMP $NT)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 0.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_Young_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatYTTs|)))) 
(ADDLABEL '$%O152) 
(DSKSETQ $%I153
         '((MDEFINE)
           ((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 1.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_antiYoung_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatAYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatAYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatAYTTs|)))) 
(ADDLABEL '$%I153) 
(DSKSETQ $%O153
         '((MDEFINE SIMP)
           ((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 1.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_antiYoung_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatAYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatAYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatAYTTs|)))) 
(ADDLABEL '$%O153) 
(DSKSETQ $%I154
         '((MDEFINE)
           (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) |$sumT| |$nr|)
            ((MSETQ) |$sumT|
             (($SUM)
              ((MTIMES) (($C) $K)
               ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
              $K 1. ((|$lenT| ARRAY) |$n| $S)))
            ((MSETQ) |$sumT|
             (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
            ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
            ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
            ((MDO) |$nr| 1. NIL NIL
             (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COEFF) |$sumT|
                ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.)
                 |$nr|)))
              ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
              ((MSETQ) $TMP (($FACTOR) $TMP))
              ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
               (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
              (($PRINT) "level" |$n| "; no indexs" $S "; tensors no"
               |$nr|)
              (($PRINT) "  -->" $TMP)))
            ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
             (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))) 
(ADDLABEL '$%I154) 
(DSKSETQ $%O154
         '((MDEFINE SIMP)
           (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) |$sumT| |$nr|)
            ((MSETQ) |$sumT|
             (($SUM)
              ((MTIMES) (($C) $K)
               ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
              $K 1. ((|$lenT| ARRAY) |$n| $S)))
            ((MSETQ) |$sumT|
             (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
            ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
            ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
            ((MDO) |$nr| 1. NIL NIL
             (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COEFF) |$sumT|
                ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.)
                 |$nr|)))
              ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
              ((MSETQ) $TMP (($FACTOR) $TMP))
              ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
               (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
              (($PRINT) "level" |$n| "; no indexs" $S "; tensors no"
               |$nr|)
              (($PRINT) "  -->" $TMP)))
            ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
             (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))) 
(ADDLABEL '$%O154) 
(DSKSETQ $%I155
         '((MDEFINE)
           (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
            $MONOBASIS0 |$n|)
           ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
            ((MRETURN)
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR0 $MONOBASIS0))))) 
(ADDLABEL '$%I155) 
(DSKSETQ $%O155
         '((MDEFINE SIMP)
           (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
            $MONOBASIS0 |$n|)
           ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
            ((MRETURN)
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR0 $MONOBASIS0))))) 
(ADDLABEL '$%O155) 
(DSKSETQ $%I156
         '((MDEFINE)
           ((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $COEFFS00 $K)
            ((MSETQ) $COEFFS00
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T
             $FALSE)
            (($PRINT) "  computing coeffs for expr00")
            ((MSETQ) $TOTAL_EXPR00
             ((MPLUS) $EXPR00
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
                (($LENGTH) $BASIS0)))))
            ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
            ((MSETQ) $UNK0
             (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
            ((MSETQ) $EQS0
             (($MAKELIST)
              ((MEQUAL)
               (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
              $K 1. (($LENGTH) $MONOBASIS0)))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I156) 
(DSKSETQ $%O156
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $COEFFS00 $K)
            ((MSETQ) $COEFFS00
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T
             $FALSE)
            (($PRINT) "  computing coeffs for expr00")
            ((MSETQ) $TOTAL_EXPR00
             ((MPLUS) $EXPR00
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
                (($LENGTH) $BASIS0)))))
            ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
            ((MSETQ) $UNK0
             (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
            ((MSETQ) $EQS0
             (($MAKELIST)
              ((MEQUAL)
               (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
              $K 1. (($LENGTH) $MONOBASIS0)))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O156) 
(DSKSETQ $%I157
         '((MDEFINE)
           ((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $EQS0 $K)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
            (($PRINT) "  computing coeffs for expr0")
            ((MSETQ) $EQS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR00 $MONOBASIS0))
            (($PRINT) "eqs0=" $EQS0)
            ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
             ((MPROGN) (($PRINT) "  adding basis element no" $K)
              ((MSETQ) $EQS0
               ((MPLUS) $EQS0
                ((MMINUS)
                 ((MTIMES) (($C) $K)
                  (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                   (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
            (($PRINT) "eqs0=" $EQS0)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I157) 
(DSKSETQ $%O157
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $EQS0 $K)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
            (($PRINT) "  computing coeffs for expr0")
            ((MSETQ) $EQS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR00 $MONOBASIS0))
            (($PRINT) "eqs0=" $EQS0)
            ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
             ((MPROGN) (($PRINT) "  adding basis element no" $K)
              ((MSETQ) $EQS0
               ((MPLUS) $EQS0
                ((MMINUS)
                 ((MTIMES) (($C) $K)
                  (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                   (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
            (($PRINT) "eqs0=" $EQS0)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O157) 
(DSKSETQ $%I158
         '((MDEFINE) (($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0)
           ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
            ((MSETQ) $BASIS0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T
             $FALSE)
            ((MSETQ) $K 1.)
            (($PRINT) "  adding element no" $K "in set0")
            ((MSETQ) $COEFFS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              (($SET0 ARRAY) $K) $MONOBASIS0))
            ((MSETQ) $BASIS0
             (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
            ((MSETQ) $COEFFBASIS0
             (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
            ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
             ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
              ((MSETQ) $COEFFS0
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                (($SET0 ARRAY) $K) $MONOBASIS0))
              (($PRINT) "coeffs0=" $COEFFS0)
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                (($SUM)
                 ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                 1. (($LENGTH) $BASIS0))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
              (($PRINT) " sol0=" $SOL0)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
                ((MSETQ) $BASIS0
                 (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFBASIS0
                 (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
               T
               ((MPROGN)
                (($PRINT) "  NOT adding element no" $K "in set0")
                ((MSETQ) $LINDEPEL0
                 (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFLINDEPEL0
                 (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
            ((MRETURN)
             ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I158) 
(DSKSETQ $%O158
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0)
           ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
            ((MSETQ) $BASIS0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T
             $FALSE)
            ((MSETQ) $K 1.)
            (($PRINT) "  adding element no" $K "in set0")
            ((MSETQ) $COEFFS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              (($SET0 ARRAY) $K) $MONOBASIS0))
            ((MSETQ) $BASIS0
             (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
            ((MSETQ) $COEFFBASIS0
             (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
            ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
             ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
              ((MSETQ) $COEFFS0
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                (($SET0 ARRAY) $K) $MONOBASIS0))
              (($PRINT) "coeffs0=" $COEFFS0)
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                (($SUM)
                 ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                 1. (($LENGTH) $BASIS0))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
              (($PRINT) " sol0=" $SOL0)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
                ((MSETQ) $BASIS0
                 (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFBASIS0
                 (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
               T
               ((MPROGN)
                (($PRINT) "  NOT adding element no" $K "in set0")
                ((MSETQ) $LINDEPEL0
                 (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFLINDEPEL0
                 (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
            ((MRETURN)
             ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O158) 
(DSKSETQ $%I159
         '((MDEFINE)
           (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
            $EXPR0 $BASIS0)
           ((MPROG)
            ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
            ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
            ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
            ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T
             $FALSE)
            ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  expession" $EXPR0) T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
             ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
              ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
               ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
             T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  list of terms from variation" $LIST_ADDENDS0)
             T $FALSE)
            ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  exam term" $TS0) T $FALSE)
              ((MSETQ) $TMP_COEFF ((MLIST)))
              ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
               ((MPROGN)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    exam term in basis0"
                  (($BASIS0 ARRAY) $NSP1))
                 T $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  (($RATSIMP)
                   (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
                    ((MEQUAL) $D 24.))))
                 ((MPROGN)
                  ((MSETQ) $TMP_COEFF
                   (($CONS)
                    (($RATSIMP)
                     ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $TMP_COEFF
                   (($APPEND)
                    (($MAKELIST) 0. $K 1.
                     ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
                 T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "	coeffs0=" $COEFFS0) T $FALSE)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
              ((MSETQ) $COEFFS0
               ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
            ((MRETURN) $COEFFS0)))) 
(ADDLABEL '$%I159) 
(DSKSETQ $%O159
         '((MDEFINE SIMP)
           (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
            $EXPR0 $BASIS0)
           ((MPROG)
            ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
            ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
            ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
            ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T
             $FALSE)
            ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  expession" $EXPR0) T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
             ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
              ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
               ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
             T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  list of terms from variation" $LIST_ADDENDS0)
             T $FALSE)
            ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  exam term" $TS0) T $FALSE)
              ((MSETQ) $TMP_COEFF ((MLIST)))
              ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
               ((MPROGN)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    exam term in basis0"
                  (($BASIS0 ARRAY) $NSP1))
                 T $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  (($RATSIMP)
                   (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
                    ((MEQUAL) $D 24.))))
                 ((MPROGN)
                  ((MSETQ) $TMP_COEFF
                   (($CONS)
                    (($RATSIMP)
                     ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $TMP_COEFF
                   (($APPEND)
                    (($MAKELIST) 0. $K 1.
                     ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
                 T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "	coeffs0=" $COEFFS0) T $FALSE)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
              ((MSETQ) $COEFFS0
               ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
            ((MRETURN) $COEFFS0)))) 
(ADDLABEL '$%O159) 
(DSKSETQ $%I160
         '((MDEFINE)
           (($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG)
            ((MSETQ) $TMP
             (($MAP) $NUM
              (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
              (($LENGTH) $TMP)))
            ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
            ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))) 
(ADDLABEL '$%I160) 
(DSKSETQ $%O160
         '((MDEFINE SIMP)
           (($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG)
            ((MSETQ) $TMP
             (($MAP) $NUM
              (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
              (($LENGTH) $TMP)))
            ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
            ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))) 
(ADDLABEL '$%O160) 
(DSKSETQ $%I161
         '((MDEFINE) ((|$do_Young_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))) 
(ADDLABEL '$%I161) 
(DSKSETQ $%O161
         '((MDEFINE SIMP) ((|$do_Young_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))) 
(ADDLABEL '$%O161) 
(DSKSETQ $%I162
         '((MDEFINE) ((|$do_antiYoung_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))) 
(ADDLABEL '$%I162) 
(DSKSETQ $%O162
         '((MDEFINE SIMP) ((|$do_antiYoung_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))) 
(ADDLABEL '$%O162) 
(DSKSETQ $%I163
         '((MDEFINE)
           ((|$do_Young_or_antiYoung_opsV1|) $POLY
            |$YoungTableauIndexes| |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
            ((MSETQ) $NC
             (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
            ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR))
              $NR0 1. $NR))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> number of indexes s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
             $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
            ((MSETQ) |$t_YoungTableauIndexes|
             (($MAKELIST) ((MLIST)) $K 1. $T_NR))
            ((MDO) $I0 1. NIL NIL $NC NIL
             ((MDO) $NR0 1. NIL NIL $NR NIL
              ((MCOND)
               ((MNOT)
                ((MEQUAL)
                 ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                 0.))
               ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                 ((MLIST)
                  ((MQAPPLY ARRAY)
                   ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
               T $FALSE)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau"
              |$t_YoungTableauIndexes|)
             T $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$YoungTableauIndexes| ARRAY) $NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1.
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableauIndexes| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       ((MQAPPLY ARRAY)
                        ((|$YoungTableauIndexes| ARRAY) $NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))
                  1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1.
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T
                     $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       ((MQAPPLY ARRAY)
                        ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH)
                       ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%I163) 
(DSKSETQ $%O163
         '((MDEFINE SIMP)
           ((|$do_Young_or_antiYoung_opsV1|) $POLY
            |$YoungTableauIndexes| |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
            ((MSETQ) $NC
             (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
            ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR))
              $NR0 1. $NR))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> number of indexes s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
             $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
            ((MSETQ) |$t_YoungTableauIndexes|
             (($MAKELIST) ((MLIST)) $K 1. $T_NR))
            ((MDO) $I0 1. NIL NIL $NC NIL
             ((MDO) $NR0 1. NIL NIL $NR NIL
              ((MCOND)
               ((MNOT)
                ((MEQUAL)
                 ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                 0.))
               ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                 ((MLIST)
                  ((MQAPPLY ARRAY)
                   ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
               T $FALSE)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau"
              |$t_YoungTableauIndexes|)
             T $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$YoungTableauIndexes| ARRAY) $NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1.
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableauIndexes| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       ((MQAPPLY ARRAY)
                        ((|$YoungTableauIndexes| ARRAY) $NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))
                  1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1.
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T
                     $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       ((MQAPPLY ARRAY)
                        ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH)
                       ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%O163) 
(DSKSETQ $%I164
         '((MDEFINE)
           ((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
            |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableau| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%I164) 
(DSKSETQ $%O164
         '((MDEFINE SIMP)
           ((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
            |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableau| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%O164) 
(DSKSETQ $%I165
         '((MDEFINE) ((|$do_Young_opsV0|) $POLY |$YoungTableau|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
                 $K 1. ((|$YoungTableau| ARRAY) $NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->permutations for"
                 ((|$YoungTableau| ARRAY) $NR0))
                T $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN)
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
                  $FALSE)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MCOND)
              ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K)))
                 $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0
                   ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                    ((MPLUS) 1.
                     ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
            ((MRETURN) $POLY0)))) 
(ADDLABEL '$%I165) 
(DSKSETQ $%O165
         '((MDEFINE SIMP) ((|$do_Young_opsV0|) $POLY |$YoungTableau|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
                 $K 1. ((|$YoungTableau| ARRAY) $NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->permutations for"
                 ((|$YoungTableau| ARRAY) $NR0))
                T $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN)
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
                  $FALSE)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MCOND)
              ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K)))
                 $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0
                   ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                    ((MPLUS) 1.
                     ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
            ((MRETURN) $POLY0)))) 
(ADDLABEL '$%O165) 
(DSKSETQ $%O166 '"/home/igor/tex/LCSFT/maxima/40_Young_ops.v2.mat") 
(ADDLABEL '$%O166) 
(DSKSETQ $%I167
         '((MCOND) ((MNOT) ((MEQUAL) |$young_ops_loaded| T))
           (($ERROR) "batch 40_Young_ops") T $FALSE)) 
(ADDLABEL '$%I167) 
(DSKSETQ $%O167 'NIL) 
(ADDLABEL '$%O167) 
(DSKSETQ $%I168 '(($BATCH) "42_exam_irreps.v1.mat")) 
(ADDLABEL '$%I168) 
(DSKSETQ $%I169 '(($LOAD) "functs")) 
(ADDLABEL '$%I169) 
(DSKSETQ $%O169
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O169) 
(DSKSETQ $%I170 '(($DEFINE_VARIABLE) |$exam_irreps_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I170) 
(DSKSETQ $%O170 'T) 
(ADDLABEL '$%O170) 
(DSKSETQ $%I171 '(($DEFINE_VARIABLE) |$T_rep_DBG| NIL $BOOLEAN)) 
(ADDLABEL '$%I171) 
(DSKSETQ $%O171 'NIL) 
(ADDLABEL '$%O171) 
(DSKSETQ $%I172 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I172) 
(DSKSETQ $%O172 'NIL) 
(ADDLABEL '$%O172) 
(DSKSETQ $%I173
         '((MDEFINE) ((|$compute_metricV1|) $COEFF_BASIS)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) $G0
             ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
            ((MCOND) ((MNOT) (($MATRIXP) $G0))
             ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
            ((MRETURN) $G0)))) 
(ADDLABEL '$%I173) 
(DSKSETQ $%O173
         '((MDEFINE SIMP) ((|$compute_metricV1|) $COEFF_BASIS)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) $G0
             ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
            ((MCOND) ((MNOT) (($MATRIXP) $G0))
             ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
            ((MRETURN) $G0)))) 
(ADDLABEL '$%O173) 
(DSKSETQ $%I174
         '((MDEFINE) ((|$compute_metricV0|) $E_L0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
            ((MSETQ) $NORM0
             (($SUM)
              ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K))
               2.)
              $K 1. |$dimT0|))
            ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
            (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
            ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
             ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
              (($COEFF) $NORM0
               ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
            ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($COEFF) $NORM0
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
              ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
               ((MPROGN)
                ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
                 ((MTIMES) ((MQUOTIENT) 1. 2.)
                  (($COEFF) $TMP0
                   ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1) 1.)))
                ((MSETQ) (($G0 ARRAY) $NS1 $NS0)
                 (($G0 ARRAY) $NS0 $NS1))))))
            ((MRETURN) $G0)))) 
(ADDLABEL '$%I174) 
(DSKSETQ $%O174
         '((MDEFINE SIMP) ((|$compute_metricV0|) $E_L0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
            ((MSETQ) $NORM0
             (($SUM)
              ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K))
               2.)
              $K 1. |$dimT0|))
            ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
            (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
            ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
             ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
              (($COEFF) $NORM0
               ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
            ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($COEFF) $NORM0
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
              ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
               ((MPROGN)
                ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
                 ((MTIMES) ((MQUOTIENT) 1. 2.)
                  (($COEFF) $TMP0
                   ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1) 1.)))
                ((MSETQ) (($G0 ARRAY) $NS1 $NS0)
                 (($G0 ARRAY) $NS0 $NS1))))))
            ((MRETURN) $G0)))) 
(ADDLABEL '$%O174) 
(DSKSETQ $%I175
         '((MDEFINE) ((|$compute_T_rep|) |$t0| $IND0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$t0|))
              ((MNOT) (($LISTP) $IND0)))
             (($ERROR) "need two lists") T $FALSE)
            ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
            ((MSETQ) $LENIND0 (($LENGTH) $IND0))
            ((MCOND) ((MLEQP) $LENIND0 1.)
             (($ERROR)
              "There is no S_1 representation since there are no indexes to swap")
             T $FALSE)
            ((MSETQ) $REP0
             (($MAKELIST) ((MLIST)) $K 1.
              ((MPLUS) $LENIND0 ((MMINUS) 1.))))
            ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
             ((MPROGN)
              ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
              ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
              ((MDO) $NT 1. NIL NIL |$lenT0| NIL
               ((MCOND) ((|$examT0| ARRAY) $NT)
                ((MPROGN)
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
                   (($IND0 ARRAY) $NSW))
                  T $FALSE)
                 ((MSETQ) |$swT0|
                  (($PSUBSTITUTE)
                   ((MLIST)
                    ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
                    ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
                   ((|$t0| ARRAY) $NT)))
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->"
                   |$swT0|)
                  T $FALSE)
                 ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
                  ((MCOND) ((|$examT0| ARRAY) $SNT)
                   ((MPROGN)
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      compare with"
                      ((|$t0| ARRAY) $SNT))
                     T $FALSE)
                    ((MSETQ) $TMP0
                     (($RATSIMP)
                      ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      diff=" $TMP0) T $FALSE)
                    ((MCOND) ((MEQUAL) $TMP0 0.)
                     ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                      ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                      ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                      ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                      ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
                     T $FALSE))
                   T $FALSE))
                 ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.)))
                  |$m0|))
                T $FALSE))))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%I175) 
(DSKSETQ $%O175
         '((MDEFINE SIMP) ((|$compute_T_rep|) |$t0| $IND0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$t0|))
              ((MNOT) (($LISTP) $IND0)))
             (($ERROR) "need two lists") T $FALSE)
            ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
            ((MSETQ) $LENIND0 (($LENGTH) $IND0))
            ((MCOND) ((MLEQP) $LENIND0 1.)
             (($ERROR)
              "There is no S_1 representation since there are no indexes to swap")
             T $FALSE)
            ((MSETQ) $REP0
             (($MAKELIST) ((MLIST)) $K 1.
              ((MPLUS) $LENIND0 ((MMINUS) 1.))))
            ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
             ((MPROGN)
              ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
              ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
              ((MDO) $NT 1. NIL NIL |$lenT0| NIL
               ((MCOND) ((|$examT0| ARRAY) $NT)
                ((MPROGN)
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
                   (($IND0 ARRAY) $NSW))
                  T $FALSE)
                 ((MSETQ) |$swT0|
                  (($PSUBSTITUTE)
                   ((MLIST)
                    ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
                    ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
                   ((|$t0| ARRAY) $NT)))
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->"
                   |$swT0|)
                  T $FALSE)
                 ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
                  ((MCOND) ((|$examT0| ARRAY) $SNT)
                   ((MPROGN)
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      compare with"
                      ((|$t0| ARRAY) $SNT))
                     T $FALSE)
                    ((MSETQ) $TMP0
                     (($RATSIMP)
                      ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      diff=" $TMP0) T $FALSE)
                    ((MCOND) ((MEQUAL) $TMP0 0.)
                     ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                      ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                      ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                      ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                      ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
                     T $FALSE))
                   T $FALSE))
                 ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.)))
                  |$m0|))
                T $FALSE))))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%O175) 
(DSKSETQ $%I176
         '((MDEFINE)
           ((|$compute_controvariant_red_repV1|) $COEFF_BASIS
            |$rep_T0|)
           ((MPROG)
            ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) $COEFF_BASIS
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
                  (($TRANSPOSE) $COEFF_BASIS)))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%I176) 
(DSKSETQ $%O176
         '((MDEFINE SIMP)
           ((|$compute_controvariant_red_repV1|) $COEFF_BASIS
            |$rep_T0|)
           ((MPROG)
            ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) $COEFF_BASIS
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
                  (($TRANSPOSE) $COEFF_BASIS)))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%O176) 
(DSKSETQ $%I177
         '((MDEFINE)
           ((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
            ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
             ((MDO) $NT 1. NIL NIL |$dimT0| NIL
              ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
               (($COEFF)
                (($EXPAND)
                 (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
            (($PRINT) "  coeff sol on T" |$csol_T0|)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%I177) 
(DSKSETQ $%O177
         '((MDEFINE SIMP)
           ((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
            ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
             ((MDO) $NT 1. NIL NIL |$dimT0| NIL
              ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
               (($COEFF)
                (($EXPAND)
                 (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
            (($PRINT) "  coeff sol on T" |$csol_T0|)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%O177) 
(DSKSETQ $%I178
         '((MDEFINE) (($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
             (($ERROR) "co_rep0 is not a list") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
             (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
             (($ERROR) "metric0 is not a matrix") T $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
             ((MSETQ) $INVERSE_METRIC0
              ((MNCEXPT) $METRIC0 ((MMINUS) 1.)))
             T
             ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
              ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
               ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
               (($LENGTH) $INVERSE_METRIC0)))
             (($ERROR) "mismatch in dimensions co_rep0[1] is"
              (($LENGTH) (($CO_REP0 ARRAY) 1.))
              "while inverse_metric0 is" (($LENGTH) $INVERSE_METRIC0))
             T $FALSE)
            ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
            ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
            ((MSETQ) $REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) (($REP0 ARRAY) $K)
               ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
              ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
               ((MSETQ) (($REP0 ARRAY) $K)
                (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
               T $FALSE)))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%I178) 
(DSKSETQ $%O178
         '((MDEFINE SIMP) (($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
             (($ERROR) "co_rep0 is not a list") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
             (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
             (($ERROR) "metric0 is not a matrix") T $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
             ((MSETQ) $INVERSE_METRIC0
              ((MNCEXPT) $METRIC0 ((MMINUS) 1.)))
             T
             ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
              ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
               ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
               (($LENGTH) $INVERSE_METRIC0)))
             (($ERROR) "mismatch in dimensions co_rep0[1] is"
              (($LENGTH) (($CO_REP0 ARRAY) 1.))
              "while inverse_metric0 is" (($LENGTH) $INVERSE_METRIC0))
             T $FALSE)
            ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
            ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
            ((MSETQ) $REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) (($REP0 ARRAY) $K)
               ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
              ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
               ((MSETQ) (($REP0 ARRAY) $K)
                (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
               T $FALSE)))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%O178) 
(DSKSETQ $%I179
         '((MDEFINE) (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) |$id|))
             (($ERROR) "ID should be a matrix") T $FALSE)
            ((MSETQ) |$dID0| (($LENGTH) |$id|))
            ((MSETQ) |$Vplus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
            ((MSETQ) |$Vminus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| (($IDENT) |$dID0|)) |$dID0|))
            ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))) 
(ADDLABEL '$%I179) 
(DSKSETQ $%O179
         '((MDEFINE SIMP) (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) |$id|))
             (($ERROR) "ID should be a matrix") T $FALSE)
            ((MSETQ) |$dID0| (($LENGTH) |$id|))
            ((MSETQ) |$Vplus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
            ((MSETQ) |$Vminus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| (($IDENT) |$dID0|)) |$dID0|))
            ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))) 
(ADDLABEL '$%O179) 
(DSKSETQ $%I180
         '((MDEFINE) (($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|)
           ((MPROG)
            ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
            ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1.
              |$dMM|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
            ((MSETQ) $NULLV0 ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN)
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0)
                $K 1. |$dMM|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dMM|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) $NULLV0
               (($APPEND) $NULLV0
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            ((MRETURN) $NULLV0)))) 
(ADDLABEL '$%I180) 
(DSKSETQ $%O180
         '((MDEFINE SIMP) (($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|)
           ((MPROG)
            ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
            ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1.
              |$dMM|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
            ((MSETQ) $NULLV0 ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN)
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0)
                $K 1. |$dMM|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dMM|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) $NULLV0
               (($APPEND) $NULLV0
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            ((MRETURN) $NULLV0)))) 
(ADDLABEL '$%O180) 
(DSKSETQ $%I181
         '((MDEFINE) (($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$REPs|))
             (($ERROR) "REPs should be a list") T $FALSE)
            ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
            ((MSETQ) $EIGENSPACES0 ((MLIST)))
            ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
             ((MSETQ) $EIGENSPACES0
              (($APPEND) $EIGENSPACES0
               ((MLIST)
                (($COMPUTE_SINGLE_MATRIX_EIGENSPACES)
                 ((|$REPs| ARRAY) $NSW))))))
            ((MRETURN) $EIGENSPACES0)))) 
(ADDLABEL '$%I181) 
(DSKSETQ $%O181
         '((MDEFINE SIMP) (($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$REPs|))
             (($ERROR) "REPs should be a list") T $FALSE)
            ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
            ((MSETQ) $EIGENSPACES0 ((MLIST)))
            ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
             ((MSETQ) $EIGENSPACES0
              (($APPEND) $EIGENSPACES0
               ((MLIST)
                (($COMPUTE_SINGLE_MATRIX_EIGENSPACES)
                 ((|$REPs| ARRAY) $NSW))))))
            ((MRETURN) $EIGENSPACES0)))) 
(ADDLABEL '$%O181) 
(DSKSETQ $%I182
         '((MDEFINE)
           (($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
             (($ERROR)
              "REPs0 must be a list of matrices associated with the basic swaps")
             T $FALSE)
            ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
            ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
            ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
            ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
            ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
            ((MSETQ) $ADDED_VEC0 T)
            ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
             ((MPROGN) (($PRINT) "-->step" $NSTEP0)
              ((MSETQ) $ADDED_VEC0 NIL)
              ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
               ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
                ((MPROGN)
                 ((MSETQ) $TMPVEC0
                  ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
                 ((MSETQ) $COEFF_ON_BASIS0
                  (($MAKELIST)
                   ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0) $K 1.
                   $DIM0))
                 (($PRINT) "   nswap" $NSW0 "vec0" $VEC0
                  "coeffs on basis0" $COEFF_ON_BASIS0)
                 ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
                  ((MCOND)
                   ((MAND)
                    ((MNOT)
                     ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
                    ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
                   ((MPROGN)
                    ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
                    ((MSETQ) |$Ideal0|
                     (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
                    ((MSETQ) $ADDED_VEC0 T))
                   T $FALSE)))))
              (($PRINT) "  --> Ideal0" |$Ideal0|)))))) 
(ADDLABEL '$%I182) 
(DSKSETQ $%O182
         '((MDEFINE SIMP)
           (($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
             (($ERROR)
              "REPs0 must be a list of matrices associated with the basic swaps")
             T $FALSE)
            ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
            ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
            ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
            ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
            ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
            ((MSETQ) $ADDED_VEC0 T)
            ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
             ((MPROGN) (($PRINT) "-->step" $NSTEP0)
              ((MSETQ) $ADDED_VEC0 NIL)
              ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
               ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
                ((MPROGN)
                 ((MSETQ) $TMPVEC0
                  ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
                 ((MSETQ) $COEFF_ON_BASIS0
                  (($MAKELIST)
                   ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0) $K 1.
                   $DIM0))
                 (($PRINT) "   nswap" $NSW0 "vec0" $VEC0
                  "coeffs on basis0" $COEFF_ON_BASIS0)
                 ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
                  ((MCOND)
                   ((MAND)
                    ((MNOT)
                     ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
                    ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
                   ((MPROGN)
                    ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
                    ((MSETQ) |$Ideal0|
                     (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
                    ((MSETQ) $ADDED_VEC0 T))
                   T $FALSE)))))
              (($PRINT) "  --> Ideal0" |$Ideal0|)))))) 
(ADDLABEL '$%O182) 
(DSKSETQ $%I183
         '((MDEFINE) (($COMPUTE_DUAL_VECTORS) $BASIS0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MDO) $J $I NIL NIL $DIM0 NIL
              ((MPROGN)
               ((MSETQ) (($GG0 ARRAY) $I $J)
                (($SUM)
                 ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
                  ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
                 $K 1. $DIM0))
               ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
            ((MCOND) ((MGREATERP) $DIM0 1.)
             ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
             ((MSETQ) $GG0M1
              ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
            ((MSETQ) $DUALBASIS0 ((MLIST)))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MSETQ) $DUALBASIS0
              (($APPEND) $DUALBASIS0
               ((MLIST)
                (($SUM)
                 ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K))
                 $K 1. $DIM0)))))
            ((MRETURN) $DUALBASIS0)))) 
(ADDLABEL '$%I183) 
(DSKSETQ $%O183
         '((MDEFINE SIMP) (($COMPUTE_DUAL_VECTORS) $BASIS0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MDO) $J $I NIL NIL $DIM0 NIL
              ((MPROGN)
               ((MSETQ) (($GG0 ARRAY) $I $J)
                (($SUM)
                 ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
                  ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
                 $K 1. $DIM0))
               ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
            ((MCOND) ((MGREATERP) $DIM0 1.)
             ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
             ((MSETQ) $GG0M1
              ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
            ((MSETQ) $DUALBASIS0 ((MLIST)))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MSETQ) $DUALBASIS0
              (($APPEND) $DUALBASIS0
               ((MLIST)
                (($SUM)
                 ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K))
                 $K 1. $DIM0)))))
            ((MRETURN) $DUALBASIS0)))) 
(ADDLABEL '$%O183) 
(DSKSETQ $%I184
         '((MDEFINE) (($COMPUTE_EIGENSPACES) |$eig|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$eig|))
             (($ERROR) "EIG must be a list of lists with 2 components")
             T $FALSE)
            ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
            ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
            (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
            ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
             ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 ((MLIST)
                  (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                   ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                  ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
              ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
            ((MRETURN) |$tmp_listEig0|)))) 
(ADDLABEL '$%I184) 
(DSKSETQ $%O184
         '((MDEFINE SIMP) (($COMPUTE_EIGENSPACES) |$eig|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$eig|))
             (($ERROR) "EIG must be a list of lists with 2 components")
             T $FALSE)
            ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
            ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
            (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
            ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
             ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 ((MLIST)
                  (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                   ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                  ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
              ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
            ((MRETURN) |$tmp_listEig0|)))) 
(ADDLABEL '$%O184) 
(DSKSETQ $%I185
         '((MDEFINE)
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
             (($ERROR) "Vec1 must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
             (($ERROR) "Vec2 must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
              ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
             ((MRETURN) ((MLIST))) T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
               (($LENGTH) ((|$Vec2| ARRAY) 1.))))
             (($ERROR) "Vec1 and Vec2 must have the same dimension") T
             $FALSE)
            ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
            ((MSETQ) $UNK0
             (($MAKELIST) (($QW ARRAY) $K) $K 1.
              ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
            ((MSETQ) $SUM01
             (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K))
              $K 1. (($LENGTH) |$Vec1|)))
            ((MSETQ) $SUM0
             ((MPLUS) $SUM01
              (($SUM)
               ((MTIMES) ((|$Vec2| ARRAY) $K)
                (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
               $K 1. (($LENGTH) |$Vec2|))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1.
              |$dVec0|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MSETQ) |$IntVec0| ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K 1.
                |$dVec0|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dVec0|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) |$IntVec0|
               (($APPEND) |$IntVec0|
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
            (($PRINT) "  intersection" |$IntVec0|)
            ((MRETURN) |$IntVec0|)))) 
(ADDLABEL '$%I185) 
(DSKSETQ $%O185
         '((MDEFINE SIMP)
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
             (($ERROR) "Vec1 must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
             (($ERROR) "Vec2 must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
              ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
             ((MRETURN) ((MLIST))) T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
               (($LENGTH) ((|$Vec2| ARRAY) 1.))))
             (($ERROR) "Vec1 and Vec2 must have the same dimension") T
             $FALSE)
            ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
            ((MSETQ) $UNK0
             (($MAKELIST) (($QW ARRAY) $K) $K 1.
              ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
            ((MSETQ) $SUM01
             (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K))
              $K 1. (($LENGTH) |$Vec1|)))
            ((MSETQ) $SUM0
             ((MPLUS) $SUM01
              (($SUM)
               ((MTIMES) ((|$Vec2| ARRAY) $K)
                (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
               $K 1. (($LENGTH) |$Vec2|))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1.
              |$dVec0|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MSETQ) |$IntVec0| ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K 1.
                |$dVec0|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dVec0|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) |$IntVec0|
               (($APPEND) |$IntVec0|
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
            (($PRINT) "  intersection" |$IntVec0|)
            ((MRETURN) |$IntVec0|)))) 
(ADDLABEL '$%O185) 
(DSKSETQ $%O186 '"/home/igor/tex/LCSFT/maxima/42_exam_irreps.v1.mat") 
(ADDLABEL '$%O186) 
(DSKSETQ $%I187 '(($BATCH) "44_compute_irreps_brute_force.v2.mat")) 
(ADDLABEL '$%I187) 
(DSKSETQ $%I188
         '((MCOND) ((MNOT) ((MEQUAL) |$exam_irreps_loaded| T))
           (($ERROR) "batch exam_irreps!") T $FALSE)) 
(ADDLABEL '$%I188) 
(DSKSETQ $%O188 'NIL) 
(ADDLABEL '$%O188) 
(DSKSETQ $%I189
         '((MDEFINE)
           ((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
            |$YoungTableauIndexes|)
           ((MPROG) ((MLIST) $K)
            ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
            ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
            ((MDO) $K 1. NIL NIL |$dimT0| NIL
             ((MPROGN)
              ((MSETQ) |$tmpT|
               ((|$do_Young_or_antiYoung_opsV1|)
                ((|$VectorSpace| ARRAY) $K) |$YoungTableauIndexes| 0.))
              ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
              ((MSETQ) |$coeff_tmpT|
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                |$tmpT| |$VectorSpace|))
              ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
            ((MRETURN) |$Mat0|)))) 
(ADDLABEL '$%I189) 
(DSKSETQ $%O189
         '((MDEFINE SIMP)
           ((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
            |$YoungTableauIndexes|)
           ((MPROG) ((MLIST) $K)
            ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
            ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
            ((MDO) $K 1. NIL NIL |$dimT0| NIL
             ((MPROGN)
              ((MSETQ) |$tmpT|
               ((|$do_Young_or_antiYoung_opsV1|)
                ((|$VectorSpace| ARRAY) $K) |$YoungTableauIndexes| 0.))
              ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
              ((MSETQ) |$coeff_tmpT|
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                |$tmpT| |$VectorSpace|))
              ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
            ((MRETURN) |$Mat0|)))) 
(ADDLABEL '$%O189) 
(DSKSETQ $%I190
         '((MDEFINE)
           ((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
           ((MPROG)
            ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0
             $SOL0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
             (($ERROR) "Argument must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
            ((MCOND)
             ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
             ((MRETURN) |$YTMat|) T $FALSE)
            ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
            ((MSETQ) $ZERO0
             ((MPLUS) ((MTIMES) $XX |$YTMat|)
              ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $K0 1.)
            ((MDO) NIL NIL NIL NIL NIL
             ((MNOT)
              ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
               ((MLEQP) $K0 |$dimT0|)))
             ((MSETQ) $K0 ((MPLUS) $K0 1.)))
            ((MSETQ) $SOL0
             (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
              ((MLIST) $XX)))
            ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
             (($ERROR) "cannot find a normalization") T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($EV) $ZERO0 $SOL0)
               (($ZEROMATRIX) |$dimT0| |$dimT0|)))
             (($ERROR) "cannot find a global normalization") T $FALSE)
            ((MRETURN)
             ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
              |$NormMat0|))))) 
(ADDLABEL '$%I190) 
(DSKSETQ $%O190
         '((MDEFINE SIMP)
           ((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
           ((MPROG)
            ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0
             $SOL0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
             (($ERROR) "Argument must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
            ((MCOND)
             ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
             ((MRETURN) |$YTMat|) T $FALSE)
            ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
            ((MSETQ) $ZERO0
             ((MPLUS) ((MTIMES) $XX |$YTMat|)
              ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $K0 1.)
            ((MDO) NIL NIL NIL NIL NIL
             ((MNOT)
              ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
               ((MLEQP) $K0 |$dimT0|)))
             ((MSETQ) $K0 ((MPLUS) $K0 1.)))
            ((MSETQ) $SOL0
             (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
              ((MLIST) $XX)))
            ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
             (($ERROR) "cannot find a normalization") T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($EV) $ZERO0 $SOL0)
               (($ZEROMATRIX) |$dimT0| |$dimT0|)))
             (($ERROR) "cannot find a global normalization") T $FALSE)
            ((MRETURN)
             ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
              |$NormMat0|))))) 
(ADDLABEL '$%O190) 
(DSKSETQ $%I191
         '((MDEFINE)
           ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
           ((MPROG) ((MLIST) $NR $K)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
            ((MSETQ) |$dimT0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
            ((MSETQ) |$dimR0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) $COEFF_SMALL_BASIS0
             (($ZEROMATRIX) |$dimR0| |$dimT0|))
            ((MDO) $NR 1. NIL NIL |$dimR0| NIL
             ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
              (($MAKELIST)
               (($COEFF)
                (($RATEXPAND)
                 (($RHS)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                    3.)
                   $K)))
                ((MQAPPLY ARRAY)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                  4.)
                 $NR))
               $K 1. |$dimT0|)))
            ((MRETURN) $COEFF_SMALL_BASIS0)))) 
(ADDLABEL '$%I191) 
(DSKSETQ $%O191
         '((MDEFINE SIMP)
           ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
           ((MPROG) ((MLIST) $NR $K)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
            ((MSETQ) |$dimT0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
            ((MSETQ) |$dimR0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) $COEFF_SMALL_BASIS0
             (($ZEROMATRIX) |$dimR0| |$dimT0|))
            ((MDO) $NR 1. NIL NIL |$dimR0| NIL
             ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
              (($MAKELIST)
               (($COEFF)
                (($RATEXPAND)
                 (($RHS)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                    3.)
                   $K)))
                ((MQAPPLY ARRAY)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                  4.)
                 $NR))
               $K 1. |$dimT0|)))
            ((MRETURN) $COEFF_SMALL_BASIS0)))) 
(ADDLABEL '$%O191) 
(DSKSETQ $%I192
         '((MDEFINE)
           ((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
            |$YTBigMat|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
             (($ERROR) "YTBigMat must be a matrix") T $FALSE)
            ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))) 
(ADDLABEL '$%I192) 
(DSKSETQ $%O192
         '((MDEFINE SIMP)
           ((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
            |$YTBigMat|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
             (($ERROR) "YTBigMat must be a matrix") T $FALSE)
            ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))) 
(ADDLABEL '$%O192) 
(DSKSETQ $%I193
         '((MDEFINE) (($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|)
           ((MPROG) ((MLIST) $K $NR0 $NU0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
             (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
            ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
            ((MSETQ) $EQS0 $ZEROROW0)
            ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
              ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
               ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
               ((MSETQ) $EQS0
                ((MPLUS) $EQS0
                 ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
              T $FALSE))
            ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
            ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T
             $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
             ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
              ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
              ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
               $FALSE)
              ((MCOND)
               ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
               (($ERROR) "NO independent solutions????") T $FALSE)
              ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
              ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
               ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
                ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
                 (($PRINT) "   exam_coeff0[" $NU0 "]="
                  (($EXAM_COEFF0 ARRAY) $NU0))
                 (($PRINT) "   coeff="
                  (($COEFF)
                   (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                   (($%RNUM_LIST ARRAY) $NR0)))
                 ((MCOND)
                  ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
                   ((MNOT)
                    ((MEQUAL)
                     (($COEFF)
                      (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                      (($%RNUM_LIST ARRAY) $NR0))
                     0.)))
                  ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
                   ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
                   ((MSETQ) $LIST_INDEP_VECTORS0
                    (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
                     $LIST_INDEP_VECTORS0))
                   ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
                  T $FALSE)))))
             T $FALSE)
            ((MRETURN) $LIST_INDEP_VECTORS0)))) 
(ADDLABEL '$%I193) 
(DSKSETQ $%O193
         '((MDEFINE SIMP) (($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|)
           ((MPROG) ((MLIST) $K $NR0 $NU0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
             (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
            ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
            ((MSETQ) $EQS0 $ZEROROW0)
            ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
              ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
               ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
               ((MSETQ) $EQS0
                ((MPLUS) $EQS0
                 ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
              T $FALSE))
            ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
            ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T
             $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
             ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
              ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
              ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
               $FALSE)
              ((MCOND)
               ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
               (($ERROR) "NO independent solutions????") T $FALSE)
              ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
              ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
               ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
                ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
                 (($PRINT) "   exam_coeff0[" $NU0 "]="
                  (($EXAM_COEFF0 ARRAY) $NU0))
                 (($PRINT) "   coeff="
                  (($COEFF)
                   (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                   (($%RNUM_LIST ARRAY) $NR0)))
                 ((MCOND)
                  ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
                   ((MNOT)
                    ((MEQUAL)
                     (($COEFF)
                      (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                      (($%RNUM_LIST ARRAY) $NR0))
                     0.)))
                  ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
                   ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
                   ((MSETQ) $LIST_INDEP_VECTORS0
                    (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
                     $LIST_INDEP_VECTORS0))
                   ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
                  T $FALSE)))))
             T $FALSE)
            ((MRETURN) $LIST_INDEP_VECTORS0)))) 
(ADDLABEL '$%O193) 
(DSKSETQ $%I194 '((MSETQ) |$compute_irreps_brute_force_loaded| T)) 
(ADDLABEL '$%I194) 
(DSKSETQ $%O194 'T) 
(ADDLABEL '$%O194) 
(DSKSETQ $%O195
         '"/home/igor/tex/LCSFT/maxima/44_compute_irreps_brute_force.v2.mat") 
(ADDLABEL '$%O195) 
(DSKSETQ $%I196
         '((MCOND)
           ((MNOT) ((MEQUAL) |$compute_irreps_brute_force_loaded| T))
           (($ERROR) "batch 44_compute_irreps_brute_force") T $FALSE)) 
(ADDLABEL '$%I196) 
(DSKSETQ $%O196 'NIL) 
(ADDLABEL '$%O196) 
(DSKSETQ $%I197
         '(($BATCH)
           "84_functions_for_automatically_compute_irreps_brute_force.v2.mat")) 
(ADDLABEL '$%I197) 
(DSKSETQ $%I198
         '(($DEFINE_VARIABLE) |$functions_for_auto_computing_loaded|
           NIL $BOOLEAN)) 
(ADDLABEL '$%I198) 
(DSKSETQ $%O198 'NIL) 
(ADDLABEL '$%O198) 
(DSKSETQ $%I199 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I199) 
(DSKSETQ $%O199 'NIL) 
(ADDLABEL '$%O199) 
(DSKSETQ $%I200
         '((MCOND)
           ((MNOT) ((MEQUAL) |$compute_irreps_brute_force_loaded| T))
           (($ERROR) "batch compute_irreps_brute_force!") T $FALSE)) 
(ADDLABEL '$%I200) 
(DSKSETQ $%O200 'NIL) 
(ADDLABEL '$%O200) 
(DSKSETQ $%I201
         '((MDEFINE) (($DO_BRUTE_FORCE_SCALAR) |$nn|)
           ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
            ((MSETQ) $SCALARS0 ((MLIST)))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
              0.)
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PSUBSTITUTE)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MDO) $K 1. NIL NIL
               (($LENGTH)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
               NIL
               ((MSETQ) $SCALARS0
                (($ENDCONS)
                 (($COEFF) $TMP0
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)
                   $K))
                 $SCALARS0)))
              ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST) (($COPYMATRIX) $SCALARS0)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))))
            |$done_scalar_irrep|))) 
(ADDLABEL '$%I201) 
(DSKSETQ $%O201
         '((MDEFINE SIMP) (($DO_BRUTE_FORCE_SCALAR) |$nn|)
           ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
            ((MSETQ) $SCALARS0 ((MLIST)))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
              0.)
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PSUBSTITUTE)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MDO) $K 1. NIL NIL
               (($LENGTH)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
               NIL
               ((MSETQ) $SCALARS0
                (($ENDCONS)
                 (($COEFF) $TMP0
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)
                   $K))
                 $SCALARS0)))
              ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST) (($COPYMATRIX) $SCALARS0)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))))
            |$done_scalar_irrep|))) 
(ADDLABEL '$%O201) 
(DSKSETQ $%I202
         '((MDEFINE) (($DO_BRUTE_FORCE_VECTOR) |$nn|)
           ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
              0.)
             ((MPROGN)
              ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                 ((MLIST)))
                ((MSETQ) $TMP00
                 (($RATEXPAND)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
                    ((MPLUS) 2. ((MMINUS) $S0)))
                   3.)))
                ((MDO) $K 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                 NIL
                 ((MCOND) ((MEQUAL) $K 1.)
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($COEFF) $TMP00
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                      4.)
                     $K)))
                  T
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($ADDROW)
                    (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                    (($COEFF) $TMP00
                     ((MQAPPLY ARRAY)
                      ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                       4.)
                      $K))))))))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MLIST) (($TMP0 ARRAY) 1.)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               ((MLIST)
                ((MLIST) |$nn| 1.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                  1.))
                ((MLIST) |$nn| 0.
                 ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
            |$done_vector_irrep|))) 
(ADDLABEL '$%I202) 
(DSKSETQ $%O202
         '((MDEFINE SIMP) (($DO_BRUTE_FORCE_VECTOR) |$nn|)
           ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
              0.)
             ((MPROGN)
              ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                 ((MLIST)))
                ((MSETQ) $TMP00
                 (($RATEXPAND)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
                    ((MPLUS) 2. ((MMINUS) $S0)))
                   3.)))
                ((MDO) $K 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                 NIL
                 ((MCOND) ((MEQUAL) $K 1.)
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($COEFF) $TMP00
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                      4.)
                     $K)))
                  T
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($ADDROW)
                    (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                    (($COEFF) $TMP00
                     ((MQAPPLY ARRAY)
                      ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                       4.)
                      $K))))))))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MLIST) (($TMP0 ARRAY) 1.)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               ((MLIST)
                ((MLIST) |$nn| 1.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                  1.))
                ((MLIST) |$nn| 0.
                 ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
            |$done_vector_irrep|))) 
(ADDLABEL '$%O202) 
(DSKSETQ $%I203
         '((MDEFINE) ((|$do_brute_force_leading_Regge|) |$nn|)
           ((MPROG)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
              ((|$leading_Regge| ARRAY) |$nn|))
             T)
            ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
             (($COMPUTE_DESCENDENTS) |$nn| |$nn|
              (($MATRIX) ((MLIST) 1.))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. |$nn|)))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             (($MAKELIST) (($IDENT) 1.) $K 1.
              ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
            |$done_leading_regge_irrep|))) 
(ADDLABEL '$%I203) 
(DSKSETQ $%O203
         '((MDEFINE SIMP) ((|$do_brute_force_leading_Regge|) |$nn|)
           ((MPROG)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
              ((|$leading_Regge| ARRAY) |$nn|))
             T)
            ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
             (($COMPUTE_DESCENDENTS) |$nn| |$nn|
              (($MATRIX) ((MLIST) 1.))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. |$nn|)))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             (($MAKELIST) (($IDENT) 1.) $K 1.
              ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
            |$done_leading_regge_irrep|))) 
(ADDLABEL '$%O203) 
(DSKSETQ $%I204
         '((MDEFINE) ((|$do_brute_force_subleading_Regge|) |$nn|)
           ((MPROG) ((MLIST) |$lenT0| $K)
            ((MCOND) ((MEQUAL) |$nn| 2.) MRETURN T $FALSE)
            ((MSETQ)
             ((|$YT_is_present| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) NIL $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$YT_is_present| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             T)
            ((MSETQ) |$lenT0|
             (($LENGTH)
              ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmallbasis| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$IrrepSmallbasis| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K |$lenT0|)
               ((MMINUS) 1.))))
            ((MSETQ)
             ((|$IrrepDescendents| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($COMPUTE_DESCENDENTS) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((MQAPPLY ARRAY)
               ((|$IrrepSmallbasis| ARRAY) |$nn|
                ((MPLUS) |$nn| ((MMINUS) 1.)))
               ((|$subleading_Regge| ARRAY)
                ((MPLUS) |$nn| ((MMINUS) 1.))))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K
              1. ((MPLUS) |$nn| ((MMINUS) 2.))))
            ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. 1.)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K $K)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K 1.)
               1.)))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MSETQ)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepSmall| ARRAY) |$nn|
                 ((MPLUS) |$nn| ((MMINUS) 1.)))
                ((MPLUS) |$nn| ((MMINUS) 2.)))
               $K 1.)
              ((MMINUS) 1.)))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             ((MLIST) ((MLIST))
              ((|$IrrepSmall| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))))
            |$done_sub_leading_regge_irrep|))) 
(ADDLABEL '$%I204) 
(DSKSETQ $%O204
         '((MDEFINE SIMP) ((|$do_brute_force_subleading_Regge|) |$nn|)
           ((MPROG) ((MLIST) |$lenT0| $K)
            ((MCOND) ((MEQUAL) |$nn| 2.) MRETURN T $FALSE)
            ((MSETQ)
             ((|$YT_is_present| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) NIL $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$YT_is_present| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             T)
            ((MSETQ) |$lenT0|
             (($LENGTH)
              ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmallbasis| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$IrrepSmallbasis| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K |$lenT0|)
               ((MMINUS) 1.))))
            ((MSETQ)
             ((|$IrrepDescendents| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($COMPUTE_DESCENDENTS) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((MQAPPLY ARRAY)
               ((|$IrrepSmallbasis| ARRAY) |$nn|
                ((MPLUS) |$nn| ((MMINUS) 1.)))
               ((|$subleading_Regge| ARRAY)
                ((MPLUS) |$nn| ((MMINUS) 1.))))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K
              1. ((MPLUS) |$nn| ((MMINUS) 2.))))
            ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. 1.)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K $K)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K 1.)
               1.)))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MSETQ)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepSmall| ARRAY) |$nn|
                 ((MPLUS) |$nn| ((MMINUS) 1.)))
                ((MPLUS) |$nn| ((MMINUS) 2.)))
               $K 1.)
              ((MMINUS) 1.)))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             ((MLIST) ((MLIST))
              ((|$IrrepSmall| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))))
            |$done_sub_leading_regge_irrep|))) 
(ADDLABEL '$%O204) 
(DSKSETQ $%I205
         '((MDEFINE)
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
            ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
             (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T
             $FALSE)
            ((MCOND)
             ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.)
               |$YTab|))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 0.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 1.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| |$nn|)
              (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T
             $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
              (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
             $FALSE)
            ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
             (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) |$Matzero|
             (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
              ((|$dimT| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_0_compute_YT_on_big_basis|)
                ((|$t| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
              (($PRINT) "MatB OK")
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_1_normalize_YT_projected_big_basis|)
                ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
              (($PRINT) "NB OK")))
            ((MDO) $NUSEDYT 1. NIL NIL
             ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.))
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
               (($LENGTH) |$irreplist_to_use|) NIL
               ((MPROGN)
                ((MSETQ) $NYTP1
                 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
                (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt"
                 $NYT "killed by yt" $NYTP1 "? "
                 (($IS)
                  ((MEQUAL)
                   ((MNCTIMES)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYT)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYTP1))
                   |$Matzero|)))))))
            ((MSETQ) |$listJJ|
             (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
              (($MAKELIST) $K $K 1. |$spin|)))
            ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
             ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|)
              |$listJJ|))
            ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
             ((MPROGN)
              ((MSETQ) |$idT|
               (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MCOND)
                ((MNOT)
                 (($IS)
                  ((MEQUAL)
                   ((MNCEXPT)
                    ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                     $I0)
                    2.)
                   |$idT|)))
                (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                 ")]^^2 is NOT unity")
                T $FALSE))
              (($PRINT) "Check: Rep^^2=1 OK")
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.))
                NIL
                ((MCOND)
                 ((MNOT)
                  (($IS)
                   ((MEQUAL)
                    ((MNCEXPT)
                     ((MNCTIMES)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $I0)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $J0))
                     3.)
                    |$idT|)))
                 (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                  ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
                  ")] )^^3" "is NOT unity")
                 T $FALSE)))
              (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
             T
             (($PRINT)
              "---> Rep has dimension 1: checks skipped because of maxima bug"))
            ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) |$zeromatrixSmall|
             (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
              ((|$dimSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$normalize_mat_in_ZV1|)
              ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_metricV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_controvariant_red_repV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
              ((|$rep_t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
             (($COMPUTE_REDUCIBLE_REP)
              ((|$coREPSmall| ARRAY) |$nn| |$spin|)
              ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
                $NYT)
               ((|$step1_1_compute_YT_on_real_Ns_basis|)
                ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
             (($MAKELIST) $K $K 1.
              (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
            ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
             (($MAKELIST) ((MLIST)) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ)
             (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
             (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
            ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
               (($APPLY) $SUBMATRIX
                (($ENDCONS)
                 ((MQAPPLY ARRAY)
                  ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                 (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               (($COMPUTE_BASIS_FROM_COEFF_SET)
                (($MAKELIST)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                  $K)
                 $K 1.
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> In irrep no" $NYT
               " we will use vectors no (in local order)"
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                 $NYT)
                1.))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the map is"
               (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn|
                |$spin|))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the used vectors are"
               (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MSETQ)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| |$spin|) $NYT)
                T)
               T $FALSE)
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MPROGN)
                ((MSETQ) $OLDDIM
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                   1.)))
                ((MSETQ) |$oldStep1|
                 ((MQAPPLY ARRAY)
                  ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT))
                ((MSETQ) |$biggerV| T)
                ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
                 ((MPROGN)
                  ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                   ((MLIST)))
                  ((MDO) $NSW 1. NIL NIL
                   (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
                   ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL
                    NIL
                    ((MSETQ)
                     (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                     (($ENDCONS)
                      (($LIST_MATRIX_ENTRIES)
                       ((MNCTIMES) $V0
                        ((MQAPPLY ARRAY)
                         ((|$rep_t| ARRAY) |$nn| |$spin|) $NSW)))
                      (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
                  ((MSETQ)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   (($COMPUTE_BASIS_FROM_COEFF_SET)
                    (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
                  ((MSETQ) $NEWDIM
                   (($LENGTH)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                     1.)))
                  ((MSETQ) |$biggerV|
                   (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
                  ((MSETQ) $OLDDIM $NEWDIM)
                  ((MSETQ) |$oldStep1|
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT))
                  (($PRINT) "--> Level" |$nn| "spin" |$spin|
                   "in irrep no" $NYT "step" $K "new size" $OLDDIM)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)
                 (($APPLY) $MATRIX
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   2.)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$normalize_mat_in_ZV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 ((|$compute_metricV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$compute_controvariant_red_repV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                  ((|$rep_t| ARRAY) |$nn| |$spin|)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 (($COPYLIST)
                  (($COMPUTE_REDUCIBLE_REP)
                   ((MQAPPLY ARRAY)
                    ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                   ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                    $NYT)))))
               T $FALSE)
              |$skip|))
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "compute descendents")
               ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
                (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
                  ((|$irreplist_to_use| ARRAY) $K)))))
              T $FALSE))
            (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             |$irreplist_to_use|)
            |$computed_irreps|))) 
(ADDLABEL '$%I205) 
(DSKSETQ $%O205
         '((MDEFINE SIMP)
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
            ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
             (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T
             $FALSE)
            ((MCOND)
             ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.)
               |$YTab|))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 0.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 1.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| |$nn|)
              (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T
             $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
              (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
             $FALSE)
            ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
             (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) |$Matzero|
             (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
              ((|$dimT| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_0_compute_YT_on_big_basis|)
                ((|$t| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
              (($PRINT) "MatB OK")
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_1_normalize_YT_projected_big_basis|)
                ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
              (($PRINT) "NB OK")))
            ((MDO) $NUSEDYT 1. NIL NIL
             ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.))
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
               (($LENGTH) |$irreplist_to_use|) NIL
               ((MPROGN)
                ((MSETQ) $NYTP1
                 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
                (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt"
                 $NYT "killed by yt" $NYTP1 "? "
                 (($IS)
                  ((MEQUAL)
                   ((MNCTIMES)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYT)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYTP1))
                   |$Matzero|)))))))
            ((MSETQ) |$listJJ|
             (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
              (($MAKELIST) $K $K 1. |$spin|)))
            ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
             ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|)
              |$listJJ|))
            ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
             ((MPROGN)
              ((MSETQ) |$idT|
               (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MCOND)
                ((MNOT)
                 (($IS)
                  ((MEQUAL)
                   ((MNCEXPT)
                    ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                     $I0)
                    2.)
                   |$idT|)))
                (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                 ")]^^2 is NOT unity")
                T $FALSE))
              (($PRINT) "Check: Rep^^2=1 OK")
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.))
                NIL
                ((MCOND)
                 ((MNOT)
                  (($IS)
                   ((MEQUAL)
                    ((MNCEXPT)
                     ((MNCTIMES)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $I0)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $J0))
                     3.)
                    |$idT|)))
                 (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                  ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
                  ")] )^^3" "is NOT unity")
                 T $FALSE)))
              (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
             T
             (($PRINT)
              "---> Rep has dimension 1: checks skipped because of maxima bug"))
            ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) |$zeromatrixSmall|
             (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
              ((|$dimSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$normalize_mat_in_ZV1|)
              ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_metricV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_controvariant_red_repV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
              ((|$rep_t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
             (($COMPUTE_REDUCIBLE_REP)
              ((|$coREPSmall| ARRAY) |$nn| |$spin|)
              ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
                $NYT)
               ((|$step1_1_compute_YT_on_real_Ns_basis|)
                ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
             (($MAKELIST) $K $K 1.
              (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
            ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
             (($MAKELIST) ((MLIST)) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ)
             (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
             (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
            ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
               (($APPLY) $SUBMATRIX
                (($ENDCONS)
                 ((MQAPPLY ARRAY)
                  ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                 (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               (($COMPUTE_BASIS_FROM_COEFF_SET)
                (($MAKELIST)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                  $K)
                 $K 1.
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> In irrep no" $NYT
               " we will use vectors no (in local order)"
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                 $NYT)
                1.))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the map is"
               (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn|
                |$spin|))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the used vectors are"
               (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MSETQ)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| |$spin|) $NYT)
                T)
               T $FALSE)
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MPROGN)
                ((MSETQ) $OLDDIM
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                   1.)))
                ((MSETQ) |$oldStep1|
                 ((MQAPPLY ARRAY)
                  ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT))
                ((MSETQ) |$biggerV| T)
                ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
                 ((MPROGN)
                  ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                   ((MLIST)))
                  ((MDO) $NSW 1. NIL NIL
                   (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
                   ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL
                    NIL
                    ((MSETQ)
                     (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                     (($ENDCONS)
                      (($LIST_MATRIX_ENTRIES)
                       ((MNCTIMES) $V0
                        ((MQAPPLY ARRAY)
                         ((|$rep_t| ARRAY) |$nn| |$spin|) $NSW)))
                      (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
                  ((MSETQ)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   (($COMPUTE_BASIS_FROM_COEFF_SET)
                    (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
                  ((MSETQ) $NEWDIM
                   (($LENGTH)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                     1.)))
                  ((MSETQ) |$biggerV|
                   (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
                  ((MSETQ) $OLDDIM $NEWDIM)
                  ((MSETQ) |$oldStep1|
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT))
                  (($PRINT) "--> Level" |$nn| "spin" |$spin|
                   "in irrep no" $NYT "step" $K "new size" $OLDDIM)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)
                 (($APPLY) $MATRIX
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   2.)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$normalize_mat_in_ZV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 ((|$compute_metricV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$compute_controvariant_red_repV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                  ((|$rep_t| ARRAY) |$nn| |$spin|)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 (($COPYLIST)
                  (($COMPUTE_REDUCIBLE_REP)
                   ((MQAPPLY ARRAY)
                    ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                   ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                    $NYT)))))
               T $FALSE)
              |$skip|))
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "compute descendents")
               ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
                (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
                  ((|$irreplist_to_use| ARRAY) $K)))))
              T $FALSE))
            (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             |$irreplist_to_use|)
            |$computed_irreps|))) 
(ADDLABEL '$%O205) 
(DSKSETQ $%I206
         '((MDEFINE)
           (($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
            $IRREP_LIST0)
           ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
            ((MDO) $NI00 1. NIL NIL NIL
             ((MNOT)
              (($IS)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|)))
             ((MPROGN) (($PRINT) "ni00=" $NI00)
              (($PRINT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|))
              (($PRINT)
               (($IS)
                ((MEQUAL)
                 ((|$IrrepSmallbasis00| ARRAY)
                  (($IRREP_LIST0 ARRAY) $NI00))
                 |$zeromatrixSmall|)))
              ((MSETQ) $NI0 $NI00)))
            ((MSETQ) $NEWBASIS0
             ((|$IrrepSmallbasis00| ARRAY)
              (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
            ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL
             (($LENGTH) $IRREP_LIST0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))
                |$zeromatrixSmall|))
              ((MSETQ) $NEWBASIS0
               (($ADDROW) $NEWBASIS0
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))))
              T $FALSE))
            ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
             ((MPROGN)
              ((MSETQ) $TMP00
               ((|$compute_coeffs_over_basis_from_coeffsV0|)
                (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
               (($MAP) $RHS $TMP00))
              (($PRINT) "old vector no" $NV0 " is in new basis"
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
              ((MCOND)
               ((MEQUAL)
                ((MQAPPLY ARRAY)
                 ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
                ((MLIST)))
               (($ERROR) "MISSING an element in new basis") T $FALSE)))))) 
(ADDLABEL '$%I206) 
(DSKSETQ $%O206
         '((MDEFINE SIMP)
           (($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
            $IRREP_LIST0)
           ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
            ((MDO) $NI00 1. NIL NIL NIL
             ((MNOT)
              (($IS)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|)))
             ((MPROGN) (($PRINT) "ni00=" $NI00)
              (($PRINT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|))
              (($PRINT)
               (($IS)
                ((MEQUAL)
                 ((|$IrrepSmallbasis00| ARRAY)
                  (($IRREP_LIST0 ARRAY) $NI00))
                 |$zeromatrixSmall|)))
              ((MSETQ) $NI0 $NI00)))
            ((MSETQ) $NEWBASIS0
             ((|$IrrepSmallbasis00| ARRAY)
              (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
            ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL
             (($LENGTH) $IRREP_LIST0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))
                |$zeromatrixSmall|))
              ((MSETQ) $NEWBASIS0
               (($ADDROW) $NEWBASIS0
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))))
              T $FALSE))
            ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
             ((MPROGN)
              ((MSETQ) $TMP00
               ((|$compute_coeffs_over_basis_from_coeffsV0|)
                (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
               (($MAP) $RHS $TMP00))
              (($PRINT) "old vector no" $NV0 " is in new basis"
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
              ((MCOND)
               ((MEQUAL)
                ((MQAPPLY ARRAY)
                 ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
                ((MLIST)))
               (($ERROR) "MISSING an element in new basis") T $FALSE)))))) 
(ADDLABEL '$%O206) 
(DSKSETQ $%I207
         '((MDEFINE)
           (($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
            (($PRINT)
             "*********************************************************************")
            (($PRINT) "Level" |$nn| "spin" |$spin|)
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               ((MSETQ) $DIM0
                ((MPLUS) $DIM0
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                    ((|$irreplist_to_use| ARRAY) $K))
                   1.))))
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "dim="
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                   ((|$irreplist_to_use| ARRAY) $K))
                  1.))))
              T
              (($PRINT) $K "YTab"
               ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                ((|$irreplist_to_use| ARRAY) $K))
               "UNSUSED")))
            (($PRINT) "")
            (($PRINT)
             "dimension of the vector space of true tensors at level"
             |$nn| "and spin" |$spin| "is"
             (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            (($PRINT) "---> and we can account for" $DIM0)
            (($PRINT) "")
            (($PRINT) "all_vector numbers"
             (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
            (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
             "spin" |$spin|
             "tensors on new small basis, i.e. the basis from irreps:")
            (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
            |$results_shown|))) 
(ADDLABEL '$%I207) 
(DSKSETQ $%O207
         '((MDEFINE SIMP)
           (($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
            (($PRINT)
             "*********************************************************************")
            (($PRINT) "Level" |$nn| "spin" |$spin|)
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               ((MSETQ) $DIM0
                ((MPLUS) $DIM0
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                    ((|$irreplist_to_use| ARRAY) $K))
                   1.))))
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "dim="
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                   ((|$irreplist_to_use| ARRAY) $K))
                  1.))))
              T
              (($PRINT) $K "YTab"
               ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                ((|$irreplist_to_use| ARRAY) $K))
               "UNSUSED")))
            (($PRINT) "")
            (($PRINT)
             "dimension of the vector space of true tensors at level"
             |$nn| "and spin" |$spin| "is"
             (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            (($PRINT) "---> and we can account for" $DIM0)
            (($PRINT) "")
            (($PRINT) "all_vector numbers"
             (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
            (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
             "spin" |$spin|
             "tensors on new small basis, i.e. the basis from irreps:")
            (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
            |$results_shown|))) 
(ADDLABEL '$%O207) 
(DSKSETQ $%I208 '((MSETQ) |$functions_for_auto_computing_loaded| T)) 
(ADDLABEL '$%I208) 
(DSKSETQ $%O208 'T) 
(ADDLABEL '$%O208) 
(DSKSETQ $%O209
         '"/home/igor/tex/LCSFT/maxima/84_functions_for_automatically_compute_irreps_brute_force.v2.mat") 
(ADDLABEL '$%O209) 
(DSKSETQ $%I210
         '((MCOND)
           ((MNOT) ((MEQUAL) |$functions_for_auto_computing_loaded| T))
           (($ERROR)
            "batch 84_functions_for_automatically_compute_irreps_brute_force")
           T $FALSE)) 
(ADDLABEL '$%I210) 
(DSKSETQ $%O210 'NIL) 
(ADDLABEL '$%O210) 
(DSKSETQ $%I211 '(($BATCH) "52_aux_functions.v1.mat")) 
(ADDLABEL '$%I211) 
(DSKSETQ $%I212 '(($DEFINE_VARIABLE) |$coeffcoeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I212) 
(DSKSETQ $%O212 'NIL) 
(ADDLABEL '$%O212) 
(DSKSETQ $%I213 '(($DEFINE_VARIABLE) |$coeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I213) 
(DSKSETQ $%O213 'NIL) 
(ADDLABEL '$%O213) 
(DSKSETQ $%I214
         '((MDEFINE) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%I214) 
(DSKSETQ $%O214
         '((MDEFINE SIMP) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%O214) 
(DSKSETQ $%I215 '(($LOAD) "functs")) 
(ADDLABEL '$%I215) 
(DSKSETQ $%O215
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O215) 
(DSKSETQ $%I216
         '((MDEFINE) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%I216) 
(DSKSETQ $%O216
         '((MDEFINE SIMP) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%O216) 
(DSKSETQ $%I217
         '((MDEFINE) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I217) 
(DSKSETQ $%O217
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O217) 
(DSKSETQ $%I218
         '((MDEFINE) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I218) 
(DSKSETQ $%O218
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O218) 
(DSKSETQ $%I219
         '((MDEFINE)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I219) 
(DSKSETQ $%O219
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O219) 
(DSKSETQ $%I220
         '((MDEFINE) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I220) 
(DSKSETQ $%O220
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O220) 
(DSKSETQ $%I221
         '(($DEFINE_VARIABLE) |$aux_functions_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I221) 
(DSKSETQ $%O221 'T) 
(ADDLABEL '$%O221) 
(DSKSETQ $%O222 '"/home/igor/tex/LCSFT/maxima/52_aux_functions.v1.mat") 
(ADDLABEL '$%O222) 
(DSKSETQ $%I223
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "Error loading 52_aux_functions") T $FALSE)) 
(ADDLABEL '$%I223) 
(DSKSETQ $%O223 'NIL) 
(ADDLABEL '$%O223) 
(DSKSETQ $%I224
         '(($BATCH) "56_aux_tex_functions_for_making_level_tex.v3.mat")) 
(ADDLABEL '$%I224) 
(DSKSETQ $%I225 '((MSETQ) |$tex_irrep_dbg| T)) 
(ADDLABEL '$%I225) 
(DSKSETQ $%O225 'T) 
(ADDLABEL '$%O225) 
(DSKSETQ $%I226 '(($LOAD) "sregex")) 
(ADDLABEL '$%I226) 
(DSKSETQ $%O226
         '"/usr/share/maxima/5.45.1/share/stringproc/sregex.mac") 
(ADDLABEL '$%O226) 
(DSKSETQ $%I227 '(($TEXPUT) $P "")) 
(ADDLABEL '$%I227) 
(DSKSETQ $%O227 '"") 
(ADDLABEL '$%O227) 
(DSKSETQ $%I228
         '((MDEFINE) (($TEXV) $VEX0)
           ((MPROG) ((MLIST) |$n| |$i|)
            ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
            (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))) 
(ADDLABEL '$%I228) 
(DSKSETQ $%O228
         '((MDEFINE SIMP) (($TEXV) $VEX0)
           ((MPROG) ((MLIST) |$n| |$i|)
            ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
            (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))) 
(ADDLABEL '$%O228) 
(DSKSETQ $%I229 '(($TEXPUT) $V $TEXV)) 
(ADDLABEL '$%I229) 
(DSKSETQ $%O229 '$TEXV) 
(ADDLABEL '$%O229) 
(DSKSETQ $%I230
         '((MDEFINE) (($LATEX_YDIAGRAM) |$YDia|)
           (($CONCAT) "\\ydiagram{"
            (($SUBSTRING) (($STRING) |$YDia|) 2.
             (($SLENGTH) (($STRING) |$YDia|)))
            "}"))) 
(ADDLABEL '$%I230) 
(DSKSETQ $%O230
         '((MDEFINE SIMP) (($LATEX_YDIAGRAM) |$YDia|)
           (($CONCAT) "\\ydiagram{"
            (($SUBSTRING) (($STRING) |$YDia|) 2.
             (($SLENGTH) (($STRING) |$YDia|)))
            "}"))) 
(ADDLABEL '$%O230) 
(DSKSETQ $%I231
         '((MDEFINE) (($MYTEX1) $EXPR0)
           ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))) 
(ADDLABEL '$%I231) 
(DSKSETQ $%O231
         '((MDEFINE SIMP) (($MYTEX1) $EXPR0)
           ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))) 
(ADDLABEL '$%O231) 
(DSKSETQ $%I232
         '((MDEFINE)
           (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
            |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
           ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
            ((MSETQ) $EXPR0
             (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
            ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
             ((MPLUS) 0. 1.) NIL
             ((MPROGN)
              ((MSETQ) $NT0
               (($LENGTH)
                ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT)
                "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
                (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
              ((MDO) $NB_NCOL0 1. NIL NIL
               (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
               ((MPROGN)
                ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  ((MEQUAL) $NB_NCOL0
                   (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                  ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
                 T $FALSE)
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
                ((MDO) $NROW0 1. NIL NIL $NR0 NIL
                 ((MDO) $NCOL0
                  ((MPLUS)
                   ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
                    |$Nterms_line|)
                   1.)
                  NIL NIL
                  (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)) NIL
                  ((MPROGN)
                   ((MSETQ) (($EXPR0 ARRAY) $S0)
                    (($CONCAT) (($EXPR0 ARRAY) $S0)
                     (($MYTEX1)
                      ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                       $NROW0 $NCOL0))
                     "
"))
                   ((MCOND)
                    ((MLESSP) $NCOL0
                     (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MLESSP) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MEQUAL) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
                    T $FALSE)
                   |$end_ncol0|)))
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
                ((MCOND)
                 ((MAND) ((MEQUAL) $NB_NCOL0 1.)
                  ((MNOT)
                   ((MEQUAL)
                    (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
                 T $FALSE)
                ((MCOND)
                 ((MEQUAL) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
                 T $FALSE)
                ((MCOND)
                 ((MLESSP) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
                  T
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0)
                    "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
                 T $FALSE)))
              ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
               T
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0)
                "\\end{align}
} %% parbox
} %% \\myscale"))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
            ((MRETURN) $EXPR0)))) 
(ADDLABEL '$%I232) 
(DSKSETQ $%O232
         '((MDEFINE SIMP)
           (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
            |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
           ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
            ((MSETQ) $EXPR0
             (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
            ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
             ((MPLUS) 0. 1.) NIL
             ((MPROGN)
              ((MSETQ) $NT0
               (($LENGTH)
                ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT)
                "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
                (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
              ((MDO) $NB_NCOL0 1. NIL NIL
               (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
               ((MPROGN)
                ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  ((MEQUAL) $NB_NCOL0
                   (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                  ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
                 T $FALSE)
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
                ((MDO) $NROW0 1. NIL NIL $NR0 NIL
                 ((MDO) $NCOL0
                  ((MPLUS)
                   ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
                    |$Nterms_line|)
                   1.)
                  NIL NIL
                  (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)) NIL
                  ((MPROGN)
                   ((MSETQ) (($EXPR0 ARRAY) $S0)
                    (($CONCAT) (($EXPR0 ARRAY) $S0)
                     (($MYTEX1)
                      ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                       $NROW0 $NCOL0))
                     "
"))
                   ((MCOND)
                    ((MLESSP) $NCOL0
                     (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MLESSP) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MEQUAL) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
                    T $FALSE)
                   |$end_ncol0|)))
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
                ((MCOND)
                 ((MAND) ((MEQUAL) $NB_NCOL0 1.)
                  ((MNOT)
                   ((MEQUAL)
                    (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
                 T $FALSE)
                ((MCOND)
                 ((MEQUAL) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
                 T $FALSE)
                ((MCOND)
                 ((MLESSP) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
                  T
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0)
                    "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
                 T $FALSE)))
              ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
               T
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0)
                "\\end{align}
} %% parbox
} %% \\myscale"))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
            ((MRETURN) $EXPR0)))) 
(ADDLABEL '$%O232) 
(DSKSETQ $%I233
         '((MDEFINE)
           (($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
            |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
            $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T|
            |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
            |$with_S_irrep_flag|)
           ((MPROG)
            ((MCOND)
             ((MNOT)
              ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
               (($NUMBERP) |$Smax|)))
             (($ERROR) "Input parameters must be numbers") T $FALSE)
            ((MCOND) ((MLESSP) |$Smax| |$Smin|)
             (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
            ((MDO) $N 1. NIL NIL |$Smax| NIL
             (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
            ((MSETQ) |$filename|
             (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_"
              |$Smax| ".tex"))
            ((MSETQ) |$TexStream| (($OPENW) |$filename|))
            ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
             $FALSE)
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream|
              "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
              $SCALING_BOX_VALUE_FOR_IRREP)
             T $FALSE)
            (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
            (($PRINTF) |$TexStream| "~%~%")
            (($PRINTF) |$TexStream|
             "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
            (($PRINTF) |$TexStream|
             "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
            (($PRINTF) |$TexStream| "\\subsection{Basis}")
            (($PRINTF) |$TexStream| "~%~%")
            ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
               (($TEX1) |$nn|) (($TEX1) $S0))
              ((MDO) $K0 1. NIL NIL
               (($CEILING)
                ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                 |$Nterms_line_T|))
               NIL
               ((MPROGN) (($PRINTF) |$TexStream| "&~%")
                ((MDO) $K1
                 ((MPLUS)
                  ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                   |$Nterms_line_T|)
                  1.)
                 NIL NIL
                 (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 NIL
                 ((MPROGN)
                  ((MCOND)
                   ((MGREATERP) $K1
                    ((MPLUS)
                     ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                      |$Nterms_line_T|)
                     1.))
                   (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
                  (($PRINTF) |$TexStream| "~a~%"
                   (($TEX1)
                    ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
                ((MCOND)
                 ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T
                 $FALSE)))
              (($PRINTF) |$TexStream|
               "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
              (($PRINTF) |$TexStream| "~%~%")))
            ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
              (($PRINTF) |$TexStream|
               "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
               24. $SPIN0)
              (($PRINTF) |$TexStream| "~%~%")
              ((MSETQ) $ANY_IRREP_PRESENT NIL)
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MSETQ) $ANY_IRREP_PRESENT
                ((MOR) $ANY_IRREP_PRESENT
                 ((MQAPPLY ARRAY)
                  ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                  ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                   $NYT0)))))
              ((MCOND) $ANY_IRREP_PRESENT
               (($PRINTF) |$TexStream|
                "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
               T
               (($PRINTF) |$TexStream|
                "No irreps with spin ~a are present.
" $SPIN0))
              (($PRINTF) |$TexStream| "~%~%")
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MCOND)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                 ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                  $NYT0))
                ((MPROGN)
                 (($PRINTF) |$TexStream|
                  "\\subsubsection{Irrep $ ~a $}"
                  (($LATEX_YDIAGRAM)
                   ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))))
                 (($PRINTF) |$TexStream| "~%~%")
                 (($PRINTF) |$TexStream|
                  "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
                 ((MSETQ) $NR0
                  (($LENGTH)
                   ((MQAPPLY ARRAY)
                    ((MQAPPLY ARRAY)
                     ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                     1.)
                    3.)))
                 ((MSETQ) $LIST_VECT00
                  (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  ((MPROGN)
                   ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                      ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
                     3.))
                   ((MCOND) ((MEQUAL) |$in_Z_flag| T)
                    ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                     ((|$normalize_mat_in_ZV1|)
                      (($LIST_VECT00 ARRAY) $S0)))
                    T $FALSE)))
                 ((MSETQ) $LIST_LATEX_STRING0
                  (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
                   |$Nterms_line| NIL))
                 (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%"
                  $SPIN0)
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  (($PRINTF) |$TexStream| "~a ~%~% "
                   (($LIST_LATEX_STRING0 ARRAY) $S0)))
                 (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%"
                  $SPIN0)
                 ((MCOND) $WITH_TENSOR_FLAG
                  ((MPROGN)
                   ((MSETQ) $LIST_VECT00_EXPL
                    (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    ((MPROGN)
                     ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                      (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
                     ((MDO) $RR0 1. NIL NIL
                      (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                      ((MDO) $NNTERM0 1. NIL NIL
                       (($LENGTH)
                        ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                       NIL
                       ((MPROGN)
                        ((MSETQ) $TMP00
                         ((MTIMES)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          ((MQAPPLY ARRAY)
                           ((|$t| ARRAY) |$nn|
                            ((MPLUS) $S0 ((MMINUS) 1.)))
                           $NNTERM0)))
                        ((MSETQ) $TMP00 (($TEX1) $TMP00))
                        ((MCOND)
                         ((MGREATERP)
                          ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                           $RR0 $NNTERM0)
                          0.)
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          (($CONCAT) "+" $TMP00))
                         T
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          $TMP00)))))))
                   ((MSETQ) $LIST_LATEX_STRING0
                    (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
                     $SPIN0 4. NIL))
                   (($PRINTF) |$TexStream|
                    "%% begin of spin ~a with tensors~%~%" $SPIN0)
                   (($PRINTF) |$TexStream|
                    "The expression including explicitly the basis elements reads as follows.~%~%")
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    (($PRINTF) |$TexStream| "~a ~%~% "
                     (($LIST_LATEX_STRING0 ARRAY) $S0)))
                   (($PRINTF) |$TexStream|
                    "%% end of spin ~a with tensors ~%~%" $SPIN0))
                  T $FALSE)
                 ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
                  ((MCOND) ((MGEQP) $SPIN0 2.)
                   ((MPROGN)
                    (($PRINTF) |$TexStream|
                     "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
                    (($PRINTF) |$TexStream|
                     "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
                    ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
                     ((MPROGN)
                      (($PRINTF) |$TexStream|
                       "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                      (($PRINTF) |$TexStream|
                       "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                      ((MSETQ) $TMP000
                       (($TEX1)
                        ((MQAPPLY ARRAY)
                         ((MQAPPLY ARRAY)
                          ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                          ((MQAPPLY ARRAY)
                           (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                         ((MPLUS) $SW0 ((MMINUS) 1.)))))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                        $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                        $TMP000))
                      (($PRINTF) |$TexStream| "~a" $TMP000)
                      (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                      ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                       (($PRINTF) |$TexStream| ". ~%") T
                       (($PRINTF) |$TexStream| ", ~%"))
                      (($PRINTF) |$TexStream|
                       "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                      (($PRINTF) |$TexStream|
                       "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                      |$end_irrep_matrixes|)))
                   T $FALSE)
                  T $FALSE)
                 |$end_yt|)
                T $FALSE))))
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
            (($CLOSE) |$TexStream|)))) 
(ADDLABEL '$%I233) 
(DSKSETQ $%O233
         '((MDEFINE SIMP)
           (($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
            |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
            $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T|
            |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
            |$with_S_irrep_flag|)
           ((MPROG)
            ((MCOND)
             ((MNOT)
              ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
               (($NUMBERP) |$Smax|)))
             (($ERROR) "Input parameters must be numbers") T $FALSE)
            ((MCOND) ((MLESSP) |$Smax| |$Smin|)
             (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
            ((MDO) $N 1. NIL NIL |$Smax| NIL
             (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
            ((MSETQ) |$filename|
             (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_"
              |$Smax| ".tex"))
            ((MSETQ) |$TexStream| (($OPENW) |$filename|))
            ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
             $FALSE)
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream|
              "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
              $SCALING_BOX_VALUE_FOR_IRREP)
             T $FALSE)
            (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
            (($PRINTF) |$TexStream| "~%~%")
            (($PRINTF) |$TexStream|
             "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
            (($PRINTF) |$TexStream|
             "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
            (($PRINTF) |$TexStream| "\\subsection{Basis}")
            (($PRINTF) |$TexStream| "~%~%")
            ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
               (($TEX1) |$nn|) (($TEX1) $S0))
              ((MDO) $K0 1. NIL NIL
               (($CEILING)
                ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                 |$Nterms_line_T|))
               NIL
               ((MPROGN) (($PRINTF) |$TexStream| "&~%")
                ((MDO) $K1
                 ((MPLUS)
                  ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                   |$Nterms_line_T|)
                  1.)
                 NIL NIL
                 (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 NIL
                 ((MPROGN)
                  ((MCOND)
                   ((MGREATERP) $K1
                    ((MPLUS)
                     ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                      |$Nterms_line_T|)
                     1.))
                   (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
                  (($PRINTF) |$TexStream| "~a~%"
                   (($TEX1)
                    ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
                ((MCOND)
                 ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T
                 $FALSE)))
              (($PRINTF) |$TexStream|
               "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
              (($PRINTF) |$TexStream| "~%~%")))
            ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
              (($PRINTF) |$TexStream|
               "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
               24. $SPIN0)
              (($PRINTF) |$TexStream| "~%~%")
              ((MSETQ) $ANY_IRREP_PRESENT NIL)
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MSETQ) $ANY_IRREP_PRESENT
                ((MOR) $ANY_IRREP_PRESENT
                 ((MQAPPLY ARRAY)
                  ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                  ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                   $NYT0)))))
              ((MCOND) $ANY_IRREP_PRESENT
               (($PRINTF) |$TexStream|
                "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
               T
               (($PRINTF) |$TexStream|
                "No irreps with spin ~a are present.
" $SPIN0))
              (($PRINTF) |$TexStream| "~%~%")
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MCOND)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                 ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                  $NYT0))
                ((MPROGN)
                 (($PRINTF) |$TexStream|
                  "\\subsubsection{Irrep $ ~a $}"
                  (($LATEX_YDIAGRAM)
                   ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))))
                 (($PRINTF) |$TexStream| "~%~%")
                 (($PRINTF) |$TexStream|
                  "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
                 ((MSETQ) $NR0
                  (($LENGTH)
                   ((MQAPPLY ARRAY)
                    ((MQAPPLY ARRAY)
                     ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                     1.)
                    3.)))
                 ((MSETQ) $LIST_VECT00
                  (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  ((MPROGN)
                   ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                      ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
                     3.))
                   ((MCOND) ((MEQUAL) |$in_Z_flag| T)
                    ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                     ((|$normalize_mat_in_ZV1|)
                      (($LIST_VECT00 ARRAY) $S0)))
                    T $FALSE)))
                 ((MSETQ) $LIST_LATEX_STRING0
                  (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
                   |$Nterms_line| NIL))
                 (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%"
                  $SPIN0)
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  (($PRINTF) |$TexStream| "~a ~%~% "
                   (($LIST_LATEX_STRING0 ARRAY) $S0)))
                 (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%"
                  $SPIN0)
                 ((MCOND) $WITH_TENSOR_FLAG
                  ((MPROGN)
                   ((MSETQ) $LIST_VECT00_EXPL
                    (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    ((MPROGN)
                     ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                      (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
                     ((MDO) $RR0 1. NIL NIL
                      (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                      ((MDO) $NNTERM0 1. NIL NIL
                       (($LENGTH)
                        ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                       NIL
                       ((MPROGN)
                        ((MSETQ) $TMP00
                         ((MTIMES)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          ((MQAPPLY ARRAY)
                           ((|$t| ARRAY) |$nn|
                            ((MPLUS) $S0 ((MMINUS) 1.)))
                           $NNTERM0)))
                        ((MSETQ) $TMP00 (($TEX1) $TMP00))
                        ((MCOND)
                         ((MGREATERP)
                          ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                           $RR0 $NNTERM0)
                          0.)
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          (($CONCAT) "+" $TMP00))
                         T
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          $TMP00)))))))
                   ((MSETQ) $LIST_LATEX_STRING0
                    (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
                     $SPIN0 4. NIL))
                   (($PRINTF) |$TexStream|
                    "%% begin of spin ~a with tensors~%~%" $SPIN0)
                   (($PRINTF) |$TexStream|
                    "The expression including explicitly the basis elements reads as follows.~%~%")
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    (($PRINTF) |$TexStream| "~a ~%~% "
                     (($LIST_LATEX_STRING0 ARRAY) $S0)))
                   (($PRINTF) |$TexStream|
                    "%% end of spin ~a with tensors ~%~%" $SPIN0))
                  T $FALSE)
                 ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
                  ((MCOND) ((MGEQP) $SPIN0 2.)
                   ((MPROGN)
                    (($PRINTF) |$TexStream|
                     "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
                    (($PRINTF) |$TexStream|
                     "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
                    ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
                     ((MPROGN)
                      (($PRINTF) |$TexStream|
                       "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                      (($PRINTF) |$TexStream|
                       "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                      ((MSETQ) $TMP000
                       (($TEX1)
                        ((MQAPPLY ARRAY)
                         ((MQAPPLY ARRAY)
                          ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                          ((MQAPPLY ARRAY)
                           (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                         ((MPLUS) $SW0 ((MMINUS) 1.)))))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                        $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                        $TMP000))
                      (($PRINTF) |$TexStream| "~a" $TMP000)
                      (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                      ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                       (($PRINTF) |$TexStream| ". ~%") T
                       (($PRINTF) |$TexStream| ", ~%"))
                      (($PRINTF) |$TexStream|
                       "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                      (($PRINTF) |$TexStream|
                       "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                      |$end_irrep_matrixes|)))
                   T $FALSE)
                  T $FALSE)
                 |$end_yt|)
                T $FALSE))))
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
            (($CLOSE) |$TexStream|)))) 
(ADDLABEL '$%O233) 
(DSKSETQ $%O234
         '"/home/igor/tex/LCSFT/maxima/56_aux_tex_functions_for_making_level_tex.v3.mat") 
(ADDLABEL '$%O234) 
(DSKSETQ $%I235
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "batch aux_functions") T $FALSE)) 
(ADDLABEL '$%I235) 
(DSKSETQ $%O235 'NIL) 
(ADDLABEL '$%O235) 
(DSKSETQ $%I236 '((MSETQ) |$compute_tensor_dbg| NIL)) 
(ADDLABEL '$%I236) 
(DSKSETQ $%O236 'NIL) 
(ADDLABEL '$%O236) 
(DSKSETQ $%I237 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I237) 
(DSKSETQ $%O237 'NIL) 
(ADDLABEL '$%O237) 
(DSKSETQ $%I238
         '(($PRINT)
           "**************************************************")) 
(ADDLABEL '$%I238) 
(DSKSETQ $%O238 '"**************************************************") 
(ADDLABEL '$%O238) 
(DSKSETQ $%I239
         '((MSETQ) |$yn| (($READ) "compile (y/n followed by ;)"))) 
(ADDLABEL '$%I239) 
(DSKSETQ $%O239 '$N) 
(ADDLABEL '$%O239) 
(DSKSETQ $%I240
         '((MCOND) ((MEQUAL) |$yn| $Y) (($COMPILE) $ALL) T $FALSE)) 
(ADDLABEL '$%I240) 
(DSKSETQ $%O240 'NIL) 
(ADDLABEL '$%O240) 
(DSKSETQ $%I241
         '(($PRINT)
           "**************************************************")) 
(ADDLABEL '$%I241) 
(DSKSETQ $%O241 '"**************************************************") 
(ADDLABEL '$%O241) 
(DSKSETQ $%I242
         '((MSETQ) |$nn| (($READ) "input level (followed by ;)"))) 
(ADDLABEL '$%I242) 
(DSKSETQ $%O242 '4.) 
(ADDLABEL '$%O242) 
(DSKSETQ $%I243
         '(($LOAD) (($CONCAT) "Level_" |$nn| "_T_UpMat_DownMat.lisp"))) 
(ADDLABEL '$%I243) 
(DSKSETQ $%O243 '"Level_4_T_UpMat_DownMat.lisp") 
(ADDLABEL '$%O243) 
(DSKSETQ $%I244
         '(($LOAD)
           (($CONCAT) "Level_" |$nn| "_true_tensors_Descendents.lisp"))) 
(ADDLABEL '$%I244) 
(DSKSETQ $%O244 '"Level_4_true_tensors_Descendents.lisp") 
(ADDLABEL '$%O244) 
(DSKSETQ $%I245
         '((MDO) |$spin| ((MPLUS) |$nn| ((MMINUS) 2.)) ((MMINUS) 1.)
           NIL 2. NIL
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin|
            (($LIST_IRREPS_TO_USE ARRAY) |$spin|)))) 
(ADDLABEL '$%I245) 
(DSKSETQ $%O245 '$DONE) 
(ADDLABEL '$%O245) 
(DSKSETQ $%I246
         '((MDO) |$spin| ((MPLUS) |$nn| ((MMINUS) 2.)) ((MMINUS) 1.)
           NIL 2. NIL
           (($SHOW_IRREP_RESULTS) |$nn| |$spin|
            (($LIST_IRREPS_TO_USE ARRAY) |$spin|)))) 
(ADDLABEL '$%I246) 
(DSKSETQ $%O246 '$DONE) 
(ADDLABEL '$%O246) 
(DSKSETQ $%I247 '(($DO_BRUTE_FORCE_SCALAR) |$nn|)) 
(ADDLABEL '$%I247) 
(DSKSETQ $%O247 '|$done_scalar_irrep|) 
(ADDLABEL '$%O247) 
(DSKSETQ $%I248 '(($DO_BRUTE_FORCE_VECTOR) |$nn|)) 
(ADDLABEL '$%I248) 
(DSKSETQ $%O248 '|$done_vector_irrep|) 
(ADDLABEL '$%O248) 
(DSKSETQ $%I249 '((|$do_brute_force_leading_Regge|) |$nn|)) 
(ADDLABEL '$%I249) 
(DSKSETQ $%O249 '|$done_leading_regge_irrep|) 
(ADDLABEL '$%O249) 
(DSKSETQ $%I250
         '((MCOND) ((MGREATERP) |$nn| 2.)
           ((|$do_brute_force_subleading_Regge|) |$nn|) T $FALSE)) 
(ADDLABEL '$%I250) 
(DSKSETQ $%O250 '|$done_sub_leading_regge_irrep|) 
(ADDLABEL '$%O250) 
(DSKSETQ $%I251 '(($SAVE) (($CONCAT) "Level_" |$nn| "_all.lisp") $ALL)) 
(ADDLABEL '$%I251) 
(DSKSETQ |$sc_bas_dbg| 'T) 
(ADD2LNC '|$sc_bas_dbg| $VALUES) 
(DEFPROP |$sc_bas_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$sc_bas_dbg| $PROPS) 
(DEFPROP |$sc_bas_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$sc_bas_dbg| $PROPS) 
(DSKSETQ |$tensor_bas_dbg| 'T) 
(ADD2LNC '|$tensor_bas_dbg| $VALUES) 
(DEFPROP |$tensor_bas_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$tensor_bas_dbg| $PROPS) 
(DEFPROP |$tensor_bas_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$tensor_bas_dbg| $PROPS) 
(DSKSETQ |$dbg| 'NIL) 
(ADD2LNC '|$dbg| $VALUES) 
(DEFPROP |$dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg| $PROPS) 
(DEFPROP |$dbg| $BOOLEAN MODE) 
(ADD2LNC '|$dbg| $PROPS) 
(DSKSETQ |$boost_loaded| 'T) 
(ADD2LNC '|$boost_loaded| $VALUES) 
(DEFPROP |$boost_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$boost_loaded| $PROPS) 
(DEFPROP |$boost_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$boost_loaded| $PROPS) 
(DSKSETQ |$incr_dbg| 'NIL) 
(ADD2LNC '|$incr_dbg| $VALUES) 
(DEFPROP |$incr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$incr_dbg| $PROPS) 
(DEFPROP |$incr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$incr_dbg| $PROPS) 
(DSKSETQ $OLDLINEL '79.) 
(ADD2LNC '$OLDLINEL $VALUES) 
(DSKSETQ |$increase_indexes_loaded| 'T) 
(ADD2LNC '|$increase_indexes_loaded| $VALUES) 
(DEFPROP |$increase_indexes_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$increase_indexes_loaded| $PROPS) 
(DEFPROP |$increase_indexes_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$increase_indexes_loaded| $PROPS) 
(DSKSETQ |$decr_dbg| 'NIL) 
(ADD2LNC '|$decr_dbg| $VALUES) 
(DEFPROP |$decr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$decr_dbg| $PROPS) 
(DEFPROP |$decr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$decr_dbg| $PROPS) 
(DSKSETQ |$high_decr_dbg| 'NIL) 
(ADD2LNC '|$high_decr_dbg| $VALUES) 
(DEFPROP |$high_decr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$high_decr_dbg| $PROPS) 
(DEFPROP |$high_decr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$high_decr_dbg| $PROPS) 
(DSKSETQ |$decrease_indexes_loaded| 'T) 
(ADD2LNC '|$decrease_indexes_loaded| $VALUES) 
(DEFPROP |$decrease_indexes_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$decrease_indexes_loaded| $PROPS) 
(DEFPROP |$decrease_indexes_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$decrease_indexes_loaded| $PROPS) 
(DSKSETQ |$compute_tensor_dbg| 'NIL) 
(ADD2LNC '|$compute_tensor_dbg| $VALUES) 
(DEFPROP |$compute_tensor_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_tensor_dbg| $PROPS) 
(DEFPROP |$compute_tensor_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$compute_tensor_dbg| $PROPS) 
(DSKSETQ |$compute_tensors_loaded| 'T) 
(ADD2LNC '|$compute_tensors_loaded| $VALUES) 
(DEFPROP |$compute_tensors_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_tensors_loaded| $PROPS) 
(DEFPROP |$compute_tensors_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_tensors_loaded| $PROPS) 
(DSKSETQ |$tensor_dbg| 'T) 
(ADD2LNC '|$tensor_dbg| $VALUES) 
(DEFPROP |$tensor_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$tensor_dbg| $PROPS) 
(DEFPROP |$tensor_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$tensor_dbg| $PROPS) 
(DSKSETQ |$minimal_set_down_matrices| 'NIL) 
(ADD2LNC '|$minimal_set_down_matrices| $VALUES) 
(DEFPROP |$minimal_set_down_matrices| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DEFPROP |$minimal_set_down_matrices| $BOOLEAN MODE) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DSKSETQ |$yt_data_loaded| 'T) 
(ADD2LNC '|$yt_data_loaded| $VALUES) 
(DEFPROP |$yt_data_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$yt_data_loaded| $PROPS) 
(DEFPROP |$yt_data_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$yt_data_loaded| $PROPS) 
(DSKSETQ |$coeffcoeff_dbg| 'NIL) 
(ADD2LNC '|$coeffcoeff_dbg| $VALUES) 
(DEFPROP |$coeffcoeff_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$coeffcoeff_dbg| $PROPS) 
(DEFPROP |$coeffcoeff_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$coeffcoeff_dbg| $PROPS) 
(DSKSETQ |$coeff_dbg| 'NIL) 
(ADD2LNC '|$coeff_dbg| $VALUES) 
(DEFPROP |$coeff_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$coeff_dbg| $PROPS) 
(DEFPROP |$coeff_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$coeff_dbg| $PROPS) 
(DSKSETQ $TAKEGCD 'T) 
(ADD2LNC '$TAKEGCD $VALUES) 
(DEFPROP $TAKEGCD ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$TAKEGCD $PROPS) 
(DEFPROP $TAKEGCD $BOOLEAN MODE) 
(ADD2LNC '$TAKEGCD $PROPS) 
(DSKSETQ |$aux_functions_loaded| 'T) 
(ADD2LNC '|$aux_functions_loaded| $VALUES) 
(DEFPROP |$aux_functions_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$aux_functions_loaded| $PROPS) 
(DEFPROP |$aux_functions_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$aux_functions_loaded| $PROPS) 
(DSKSETQ |$young_ops_loaded| 'T) 
(ADD2LNC '|$young_ops_loaded| $VALUES) 
(DEFPROP |$young_ops_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$young_ops_loaded| $PROPS) 
(DEFPROP |$young_ops_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$young_ops_loaded| $PROPS) 
(DSKSETQ |$basis_coeffs_dbg| 'NIL) 
(ADD2LNC '|$basis_coeffs_dbg| $VALUES) 
(DEFPROP |$basis_coeffs_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$basis_coeffs_dbg| $PROPS) 
(DEFPROP |$basis_coeffs_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$basis_coeffs_dbg| $PROPS) 
(DSKSETQ |$yt_dbg| 'NIL) 
(ADD2LNC '|$yt_dbg| $VALUES) 
(DEFPROP |$yt_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$yt_dbg| $PROPS) 
(DEFPROP |$yt_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$yt_dbg| $PROPS) 
(DSKSETQ |$exam_irreps_loaded| 'T) 
(ADD2LNC '|$exam_irreps_loaded| $VALUES) 
(DEFPROP |$exam_irreps_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$exam_irreps_loaded| $PROPS) 
(DEFPROP |$exam_irreps_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$exam_irreps_loaded| $PROPS) 
(DSKSETQ |$T_rep_DBG| 'NIL) 
(ADD2LNC '|$T_rep_DBG| $VALUES) 
(DEFPROP |$T_rep_DBG| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$T_rep_DBG| $PROPS) 
(DEFPROP |$T_rep_DBG| $BOOLEAN MODE) 
(ADD2LNC '|$T_rep_DBG| $PROPS) 
(DSKSETQ |$compute_irreps_brute_force_loaded| 'T) 
(ADD2LNC '|$compute_irreps_brute_force_loaded| $VALUES) 
(DSKSETQ |$functions_for_auto_computing_loaded| 'T) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $VALUES) 
(DEFPROP |$functions_for_auto_computing_loaded| ASSIGN-MODE-CHECK
         ASSIGN) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $PROPS) 
(DEFPROP |$functions_for_auto_computing_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $PROPS) 
(DSKSETQ |$tex_irrep_dbg| 'T) 
(ADD2LNC '|$tex_irrep_dbg| $VALUES) 
(DSKSETQ |$yn| '$N) 
(ADD2LNC '|$yn| $VALUES) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Matzero|
         '(($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0.))) 
(ADD2LNC '|$Matzero| $VALUES) 
(DSKSETQ |$dimT0| '4.) 
(ADD2LNC '|$dimT0| $VALUES) 
(DSKSETQ |$Mat0|
         '(($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 1. -1.)
           ((MLIST SIMP) 0. 0. -1. 1.))) 
(ADD2LNC '|$Mat0| $VALUES) 
(DSKSETQ $NC '1.) 
(ADD2LNC '$NC $VALUES) 
(DSKSETQ |$t_YoungTableauIndexes|
         '((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))) 
(ADD2LNC '|$t_YoungTableauIndexes| $VALUES) 
(DSKSETQ $NORM0S '0.) 
(ADD2LNC '$NORM0S $VALUES) 
(DSKSETQ $NORM0A '2.) 
(ADD2LNC '$NORM0A $VALUES) 
(DSKSETQ $TEMPLATE_SUB_LIST0
         '((MLIST SIMP) ((MEQUAL SIMP) |$jj1| $JJ1)
           ((MEQUAL SIMP) |$jj2| $JJ2))) 
(ADD2LNC '$TEMPLATE_SUB_LIST0 $VALUES) 
(DSKSETQ $TEMPLATE_POLY0
         '((MTIMES SIMP) (($V SIMP) 1. $JJ1) (($V SIMP) 3. $JJ2))) 
(ADD2LNC '$TEMPLATE_POLY0 $VALUES) 
(DSKSETQ $PERMS0
         '((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 2. 1.))) 
(ADD2LNC '$PERMS0 $VALUES) 
(DSKSETQ $SUB_LIST0
         '((MLIST SIMP) ((MEQUAL SIMP) $JJ1 |$jj2|)
           ((MEQUAL SIMP) $JJ2 |$jj1|))) 
(ADD2LNC '$SUB_LIST0 $VALUES) 
(DSKSETQ |$tmpT|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj2|)
            (($V SIMP) 3. |$jj1|))
           ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|)))) 
(ADD2LNC '|$tmpT| $VALUES) 
(DSKSETQ $TMP_COEFF '((MLIST SIMP) 1. 0. 0. 0.)) 
(ADD2LNC '$TMP_COEFF $VALUES) 
(DSKSETQ |$coeff_tmpT| '((MLIST SIMP) 0. 0. -1. 1.)) 
(ADD2LNC '|$coeff_tmpT| $VALUES) 
(DSKSETQ |$listJJ| '((MLIST SIMP) |$jj1| |$jj2|)) 
(ADD2LNC '|$listJJ| $VALUES) 
(DSKSETQ |$lenT0| '4.) 
(ADD2LNC '|$lenT0| $VALUES) 
(DSKSETQ $LENIND0 '2.) 
(ADD2LNC '$LENIND0 $VALUES) 
(DSKSETQ $REP0 '((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.)))) 
(ADD2LNC '$REP0 $VALUES) 
(DSKSETQ |$examT0| '((MLIST SIMP) NIL NIL NIL NIL)) 
(ADD2LNC '|$examT0| $VALUES) 
(DSKSETQ |$m0|
         '(($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0.)
           ((MLIST SIMP) 0. 1. 0. 0.) ((MLIST SIMP) 0. 0. 0. 1.)
           ((MLIST SIMP) 0. 0. 1. 0.))) 
(ADD2LNC '|$m0| $VALUES) 
(DSKSETQ |$swT0|
         '((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))) 
(ADD2LNC '|$swT0| $VALUES) 
(DSKSETQ $TMP0 '0.) 
(ADD2LNC '$TMP0 $VALUES) 
(DSKSETQ |$idT|
         '(($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0.)
           ((MLIST SIMP) 0. 1. 0. 0.) ((MLIST SIMP) 0. 0. 1. 0.)
           ((MLIST SIMP) 0. 0. 0. 1.))) 
(ADD2LNC '|$idT| $VALUES) 
(DSKSETQ |$zeromatrixSmall| '(($MATRIX SIMP) ((MLIST SIMP) 0.))) 
(ADD2LNC '|$zeromatrixSmall| $VALUES) 
(DSKSETQ |$dimR0| '1.) 
(ADD2LNC '|$dimR0| $VALUES) 
(DSKSETQ $COEFF_SMALL_BASIS0
         '(($MATRIX SIMP)
           ((MLIST SIMP) ((RAT SIMP) -1. 4.) ((RAT SIMP) -7. 4.) 1. 1.))) 
(ADD2LNC '$COEFF_SMALL_BASIS0 $VALUES) 
(DSKSETQ $DIMSOL0 '1.) 
(ADD2LNC '$DIMSOL0 $VALUES) 
(DSKSETQ $G0 '(($MATRIX SIMP) ((MLIST SIMP) 82.))) 
(ADD2LNC '$G0 $VALUES) 
(DSKSETQ $INVERSE_METRIC0
         '(($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 82.)))) 
(ADD2LNC '$INVERSE_METRIC0 $VALUES) 
(DSKSETQ $NO_SWAP0 '1.) 
(ADD2LNC '$NO_SWAP0 $VALUES) 
(DSKSETQ $OLDDIM '1.) 
(ADD2LNC '$OLDDIM $VALUES) 
(DSKSETQ |$oldStep1|
         '((MLIST SIMP) ((MLIST SIMP) 1.)
           ((MLIST SIMP) ((MLIST SIMP) -1. -7. 4. 4.)) ((MLIST SIMP))
           ((MLIST SIMP)))) 
(ADD2LNC '|$oldStep1| $VALUES) 
(DSKSETQ |$biggerV| 'NIL) 
(ADD2LNC '|$biggerV| $VALUES) 
(DSKSETQ $NEWDIM '1.) 
(ADD2LNC '$NEWDIM $VALUES) 
(DSKSETQ |$Descendents0|
         '((MLIST SIMP)
           ((MLIST SIMP) 4. 2.
            (($MATRIX SIMP) ((MLIST SIMP) -1. -7. 4. 4.)))
           ((MLIST SIMP) 4. 1.
            (($MATRIX SIMP) ((MLIST SIMP) 2. ((RAT SIMP) -9. 2.) 2.)))
           ((MLIST SIMP) 4. 0.
            (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -9. 4.) 3. -3.))))) 
(ADD2LNC '|$Descendents0| $VALUES) 
(DSKSETQ $NEWBASIS0 '(($MATRIX SIMP) ((MLIST SIMP) -1. -7. 4. 4.))) 
(ADD2LNC '$NEWBASIS0 $VALUES) 
(DSKSETQ $TMP00 '((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 1.))) 
(ADD2LNC '$TMP00 $VALUES) 
(MDEFPROP $COMPUTE_SCALAR_BASIS
    ((LAMBDA) ((MLIST) |$n|)
     ((MPROG)
      ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N $M1
       $M2 $N0)
      ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
      ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
      ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
      ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
      ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
      ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
      ((MDO) $N 3. NIL NIL |$n| NIL
       ((MPROGN)
        ((MSETQ) ((|$basic_S0| ARRAY) $N)
         (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
          ((MQUOTIENT) $N 2.)))
        ((MSETQ) ((|$set_S| ARRAY) $N)
         (($SETIFY) ((|$basic_S0| ARRAY) $N)))
        ((MCOND) |$sc_bas_dbg| (($PRINT) "basic scalar level=" $N) T
         $FALSE)
        ((MCOND) |$sc_bas_dbg| (($PRINT) "  =>" ((|$set_S| ARRAY) $N))
         T $FALSE)
        ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
         ((MDO) $M2 $M1 NIL NIL
          (($MIN) ((MPLUS) $N ((MMINUS) 1.))
           ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
          NIL
          ((MPROGN)
           ((MCOND) |$sc_bas_dbg|
            (($PRINT) "    creating scalars using p(" $M2 "," $M1 ")")
            T $FALSE)
           ((MSETQ) |$tmp_list_S|
            (($MAKELIST)
             ((MTIMES) (($P) $M2 $M1)
              ((MQAPPLY ARRAY)
               ((|$s| ARRAY)
                ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
               $K))
             $K 1.
             ((|$lenS| ARRAY)
              ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
           ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
           ((MSETQ) ((|$set_S| ARRAY) $N)
            (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
        ((MSETQ) ((|$s| ARRAY) $N) (($LISTIFY) ((|$set_S| ARRAY) $N)))
        ((MSETQ) ((|$lenS| ARRAY) $N) (($LENGTH) ((|$s| ARRAY) $N)))
        ((MCOND) |$sc_bas_dbg|
         (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N)) T
         $FALSE)
        ((MCOND) |$sc_bas_dbg| (($PRINT) "  =>" ((|$s| ARRAY) $N)) T
         $FALSE)))
      ((MDO) $N 1. NIL NIL |$n| NIL
       ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
        ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
      |$DONE_COMPUTING_Sn|
      ((MDO) $N0 1. NIL NIL |$n| NIL
       ((MSETQ) ((|$list_S| ARRAY) $N0)
        ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
         (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
      ((MRETURN) ((|$list_S| ARRAY) |$n|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SCALAR_BASIS) |$n|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR_BASIS
    ((LAMBDA) ((MLIST) |$n| $S $LIST_SCALAR_BASIS)
     ((MPROG)
      ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
       |$Ttemp| |$list_Ttemp| $P1)
      ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
       (($ERROR) "list_scalar_basis must be a list") T $FALSE)
      ((MCOND)
       ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
        ((MPLUS) |$n| ((MMINUS) $S)))
       (($ERROR)
        "Scalar basis computed to too low level for computing tensor basis as level"
        |$n|)
       T $FALSE)
      ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
       ((MSETQ) |$list_Ts|
        (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS 1.))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S |$n|)
       ((MSETQ) |$list_Ts|
        ((MLIST)
         (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
       ((MPROGN)
        ((MSETQ) $TMP0
         (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
          ((MPLUS) |$n| ((MMINUS) 1.))))
        ((MSETQ) |$list_Ts|
         (($MAKELIST)
          (($RATSIMP)
           ((MTIMES) ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
            (($V) 2. (($CONCAT) |$jj| $K))))
          $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
       T $FALSE)
      ((MRETURN) |$list_Ts|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
         $FUNCTIONS) 
(MDEFPROP $MINIMAL_COMPUTE_TENSOR_BASIS
    ((LAMBDA) ((MLIST) |$n| $S $LIST_SCALAR_BASIS $MIN_VECTOR_LEVEL)
     ((MPROG)
      ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
       |$Ttemp| |$list_Ttemp| $P1)
      (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.) ((MSETQ) |$genTs0| 1.)
      ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL) NIL
       ((MPROGN)
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  computing basic vector stuctures up to" $S0 "/"
          $S "indexes")
         T $FALSE)
        ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
        ((MSETQ) |$genTs0|
         ((MTIMES) |$genTs0|
          ((MPLUS) 1.
           (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP)) $K
            $MIN_VECTOR_LEVEL |$n|))))
        ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T $FALSE)))
      ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
      ((MCOND) |$tensor_bas_dbg|
       (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T $FALSE)
      ((MSETQ) |$list_Ts| ((MLIST)))
      ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
       ((MPROG)
        ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
         ((MGO) |$NEXTn0|) T $FALSE)
        ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
        ((MSETQ) |$list_Ttemp| ((MLIST)))
        ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
         ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
          ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
         T ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")=" |$list_Ttemp|) T
         $FALSE)
        ((MCOND) ((MLESSP) $N0 |$n|)
         ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
          ((MDOIN) $S1
           ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
            ((MPLUS) |$n| ((MMINUS) $N0)))
           NIL NIL NIL NIL
           ((MSETQ) |$list_Ts| (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
         T ((MSETQ) |$list_Ts| |$list_Ttemp|))
        |$NEXTn0| |$fakenext|))
      (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))
    MEXPR) 
(ADD2LNC '(($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
           $MIN_VECTOR_LEVEL)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR_GENERATING_FUNCTION
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
      ((MSETQ) |$genT0|
       ((MTIMES)
        ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
        (($PRODUCT)
         ((MEXPT)
          ((MQUOTIENT)
           ((MQUOTIENT) 1.
            ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
           ((MPLUS) 1.
            ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
          $K)
         $K 1. ((MQUOTIENT) |$n| 2.))))
      ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S) $FUNCTIONS) 
(MDEFPROP $CHK_TENSOR_BASIS_DIMENSION
    ((LAMBDA) ((MLIST) |$n| $S $LIST_TENSOR_BASIS)
     ((MPROG) ((MLIST) |$lenT0| $GENF0)
      ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
      ((MSETQ) $GENF0 (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
      ((MCOND) ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
       (($ERROR) "basis has the wrong dimension!!") T
       (($PRINT) "basis has" |$lenT0|
        "elements and is the right dimension!!"))
      ((MRETURN) T)))
    MEXPR) 
(ADD2LNC '(($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
         $FUNCTIONS) 
(MDEFPROP $MAKE_LIST_FROM_MONOMIAL
    ((LAMBDA) ((MLIST) $MONOMIAL)
     ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
      ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) |$dbg|
       (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T $FALSE)
      ((MCOND)
       ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
        (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
        (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MSETQ) $TERMS ((MLIST)))
      ((MDO) $NT 1. NIL NIL
       (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
       ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
        ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
         ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
         ((MPROGN)
          ((MCOND) |$dbg|
           (($PRINT) "    true onj make_list t=" $T
            (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
           T $FALSE)
          ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
           ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
           ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
            ((MSETQ) $T0 (($INPART) $T 1.))
            ((MDO) $N 1. NIL NIL $N_POW NIL
             ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
      ((MRETURN) $TERMS)))
    MEXPR) 
(ADD2LNC '(($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL) $FUNCTIONS) 
(MDEFPROP |$make_list_from_monomialV0|
    ((LAMBDA) ((MLIST) $MONOMIAL)
     ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
      ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) |$dbg| (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T
       $FALSE)
      ((MCOND)
       ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
        (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
        (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
       ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
        ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
       T
       ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
        ((MSETQ) $MONOMIAL0 $MONOMIAL)))
      ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
       ((MPROGN)
        ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
         ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
         ((MPROGN)
          ((MCOND) |$dbg|
           (($PRINT) "    make_list t=" $T
            (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
           T $FALSE)
          ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
           ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
           ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
            ((MSETQ) $T0 (($PART) $T 1.))
            ((MDO) $N 1. NIL NIL $N_POW NIL
             ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
      ((MRETURN) $TERMS)))
    MEXPR) 
(ADD2LNC '((|$make_list_from_monomialV0|) $MONOMIAL) $FUNCTIONS) 
(MDEFPROP $REORDER
    ((LAMBDA) ((MLIST) |$x| |$Nmax|)
     ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
      ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
       ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
        ((MSETQ) |$x0|
         (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1)) |$x0|))))
      ((MRETURN) |$x0|)))
    MEXPR) 
(ADD2LNC '(($REORDER) |$x| |$Nmax|) $FUNCTIONS) 
(MDEFPROP $EXCHANGE
    ((LAMBDA) ((MLIST) $POLY $INDEX1 $INDEX2)
     ((MPROG) ((MLIST) $TMP)
      ((MSETQ) $TMP
       (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
        (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
      ((MSETQ) $TMP
       (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
        (($EV) ((MEQUAL) $ASDFG $INDEX1))))
      ((MRETURN) $TMP)))
    MEXPR) 
(ADD2LNC '(($EXCHANGE) $POLY $INDEX1 $INDEX2) $FUNCTIONS) 
(MDEFPROP $MAKE_ADDEND_INCREASING_VARIATION
    ((LAMBDA) ((MLIST) $MONOMIAL0)
     ((MPROG)
      ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C $LIST_V $LLT
       $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3| |$var_C2|
       |$var_C01| |$var_C00| |$var_C000| |$var_C001| |$var_C0000|
       |$var_C0001| $T $N1T $N2T)
      (($PRINT) "  var mono:" $MONOMIAL0)
      ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
      ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_t:" $LIST_T) T
       $FALSE)
      ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
      ((MSETQ) $LIST_C ((MLIST)))
      ((MDOIN) $T $LIST_T NIL NIL NIL NIL
       ((MPROGN) ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
         ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
         ((MPROGN)
          ((MCOND) |$incr_dbg|
           (($PRINT) "    var mono p?"
            (($IS) (($EQUAL) (($PART) $T 0.) $P))
            (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
           T $FALSE)
          ((MCOND) |$incr_dbg|
           (($PRINT) "    var mono v?"
            (($IS) (($EQUAL) (($PART) $T 0.) $V))
            (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
           T $FALSE)
          ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
           ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
           (($IS) ((MEQUAL) (($PART) $T 0.) $V))
           ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
           ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_c:" $LIST_C)
         T $FALSE)
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_p:" $LIST_P)
         T $FALSE)
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_v:" $LIST_V)
         T $FALSE)))
      ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
      ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_c:" $LIST_C) T
       $FALSE)
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_p:" $LIST_P) T
       $FALSE)
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_v:" $LIST_V) T
       $FALSE)
      ((MSETQ) $LLP (($LENGTH) $LIST_P))
      ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
      ((MDOIN) $T $LIST_P NIL NIL NIL NIL
       ((MSETQ) |$var_C1|
        ((MPLUS) |$var_C1|
         ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
          (($VARIATION_ONE_COUPLE) $T)))))
      ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T $FALSE)
      ((MSETQ) |$var_C01| 0.)
      ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
       ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
        ((MSETQ) |$var_C01|
         ((MPLUS) |$var_C01|
          ((MTIMES)
           ((MQUOTIENT) ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
            (($LIST_P ARRAY) $N2T))
           (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
            (($LIST_P ARRAY) $N2T)))))))
      ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
       $FALSE)
      ((MSETQ) |$var_C000| 0.)
      ((MDOIN) $T $LIST_V NIL NIL NIL NIL
       ((MSETQ) |$var_C000|
        ((MPLUS) |$var_C000|
         ((MTIMES) ((MQUOTIENT) $MONOMIAL $T) (($VARIATION_VECTOR) $T)))))
      ((MCOND) |$incr_dbg| (($PRINT) "  same vector :" |$var_C000|) T
       $FALSE)
      ((MSETQ) |$var_C001| 0.)
      ((MDO) $N1T 1. NIL NIL $LLV NIL
       ((MDO) $N2T 1. NIL NIL $LLP NIL
        ((MSETQ) |$var_C001|
         ((MPLUS) |$var_C001|
          ((MTIMES)
           ((MQUOTIENT) ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
            (($LIST_P ARRAY) $N2T))
           (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
            (($LIST_P ARRAY) $N2T)))))))
      ((MCOND) |$incr_dbg| (($PRINT) "  vector pair:" |$var_C001|) T
       $FALSE)
      ((MRETURN)
       (($EV) ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
        ((MEQUAL) |$qw$as$| 1.)))))
    MEXPR) 
(ADD2LNC '(($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0) $FUNCTIONS) 
(MDEFPROP $VARIATION_ONE_COUPLE
    ((LAMBDA) ((MLIST) $PP)
     ((MPROG) ((MLIST) $N1 $N2 $VAR00)
      ((MCOND) |$incr_dbg| (($PRINT) "    single p - keep p:" $PP) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $PP 1.)) ((MSETQ) $N2 (($PART) $PP 2.))
      ((MSETQ) $VAR00 0.)
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MMINUS) $N1)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
          $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MMINUS) $N2)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
          $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES)
         ((MPLUS)
          ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
           ((MPLUS) $N1 $N2))
          $N1 $N2)
         (($V) ((MPLUS) $N1 $N2) $I))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MQUOTIENT) 1. 2.)
         (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
          ((MPLUS) $N1 ((MMINUS) 1.)))
         (($V) $N2 $I))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MQUOTIENT) 1. 2.)
         (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
          ((MPLUS) $N2 ((MMINUS) 1.)))
         (($V) $N1 $I))))
      ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
      ((MRETURN) $VAR00)))
    MEXPR) 
(ADD2LNC '(($VARIATION_ONE_COUPLE) $PP) $FUNCTIONS) 
(MDEFPROP $VARIATION_TWO_PAIRS
    ((LAMBDA) ((MLIST) $PP $QQ)
     ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
      ((MCOND) |$incr_dbg|
       (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T $FALSE)
      ((MSETQ) $N1 (($PART) $PP 1.)) ((MSETQ) $N2 (($PART) $PP 2.))
      ((MSETQ) $M1 (($PART) $QQ 1.)) ((MSETQ) $M2 (($PART) $QQ 2.))
      ((MSETQ) $VAR11 0.)
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MMINUS)
         ((MTIMES) $N1
          ((MPLUS)
           ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
            (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
           ((MMINUS)
            ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
           ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
            (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
           ((MTIMES) ((MMINUS) (($V) $M1 $I))
            (($P) ((MPLUS) $N1 $M2) $N2)))))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MMINUS)
         ((MTIMES) $N2
          ((MPLUS)
           ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
            (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
           ((MMINUS)
            ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
           ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
            (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
           ((MTIMES) ((MMINUS) (($V) $M1 $I))
            (($P) ((MPLUS) $N2 $M2) $N1)))))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
      ((MSETQ) $VAR11 (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
      ((MRETURN) $VAR11)))
    MEXPR) 
(ADD2LNC '(($VARIATION_TWO_PAIRS) $PP $QQ) $FUNCTIONS) 
(MDEFPROP $VARIATION_VECTOR
    ((LAMBDA) ((MLIST) $VV)
     ((MPROG) ((MLIST) $N1 $J1 $VAR000)
      ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $VAR000 0.)
      ((MSETQ) $VAR000
       ((MPLUS) $VAR000
        ((MTIMES) ((MMINUS) $N1)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
          $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
      ((MRETURN) $VAR000)))
    MEXPR) 
(ADD2LNC '(($VARIATION_VECTOR) $VV) $FUNCTIONS) 
(MDEFPROP $VARIATION_VECTOR_PAIR
    ((LAMBDA) ((MLIST) $VV $QQ)
     ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
      ((MCOND) |$incr_dbg|
       (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->" $QQ) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $M1 (($PART) $QQ 1.)) ((MSETQ) $M2 (($PART) $QQ 2.))
      ((MSETQ) $VAR001 0.)
      ((MSETQ) $VAR001
       ((MTIMES) ((MMINUS) $N1)
        ((MPLUS)
         ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
          (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
         ((MMINUS)
          ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
         ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
          (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
         ((MTIMES) ((MMINUS) (($V) $M1 $I))
          (($V) ((MPLUS) $N1 $M2) $J1)))))
      ((MRETURN) $VAR001)))
    MEXPR) 
(ADD2LNC '(($VARIATION_VECTOR_PAIR) $VV $QQ) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM
    ((LAMBDA) ((MLIST) |$listTdown| |$listTup| $INDEXESUP)
     ((MPROG)
      ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
       $TMPCOEFF0)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) |$listTdown|))
        ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
       (($ERROR) "listTdown must be a non empty list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
       ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
       $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
      ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_INCREASING_VARIATION)
          ((|$listTdown| ARRAY) $NEDOWN0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
         ((MPROGN)
          ((MSETQ) $TMP0
           (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|)) $TMP0))
          ((MCOND) |$incr_dbg| (($PRINT) "    PROPER JJ ->" $TMP0) T
           $FALSE)
          ((MCOND) |$incr_dbg|
           (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
            (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
           T $FALSE)
          ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
           ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
            ((MCOND) |$incr_dbg|
             (($PRINT) "      up basis el" $NUP0 "->"
              ((|$listTup| ARRAY) $NUP0))
             T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
             ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
              ((MPROGN)
               ((MSETQ) $INP0
                ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                 ((|$listTup| ARRAY) $NUP0)))
               ((MCOND)
                (($NUMBERP)
                 (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                ((MPROGN)
                 ((MCOND) |$incr_dbg|
                  (($PRINT) "      ratio"
                   ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                    ((|$listTup| ARRAY) $NUP0)))
                  T $FALSE)
                 ((MSETQ) $TMPCOEFF0
                  ((MPLUS) $TMPCOEFF0
                   ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                    ((|$listTup| ARRAY) $NUP0)))))
                T $FALSE)))
             T
             ((MPROGN)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    only term in PROPER JJ" $TMP0) T $FALSE)
              ((MCOND)
               (($NUMBERP)
                (($RATSIMP)
                 (($EV) ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                  ((MEQUAL) $D 24.))))
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      1 term ratio"
                  ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                 T $FALSE)
                ((MSETQ) $TMPCOEFF0
                 ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
               T $FALSE)))
            ((MCOND) |$incr_dbg|
             (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
            ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0) $TMPCOEFF0))))
         T $FALSE)))
      ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
           |$listTdown| |$listTup| $INDEXESUP)
         $FUNCTIONS) 
(MDEFPROP $MAKE_INCREASING_VARIATION
    ((LAMBDA) ((MLIST) |$s0|)
     ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
      (($PRINT) "S0=" |$s0|)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
       ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
        ((MPROGN) ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
         ((MSETQ) |$Var|
          ((MPLUS) |$Var| (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
       T
       ((MPROGN) ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
        ((MSETQ) |$Var|
         ((MPLUS) |$Var| (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
      ((MRETURN) |$Var|)))
    MEXPR) 
(ADD2LNC '(($MAKE_INCREASING_VARIATION) |$s0|) $FUNCTIONS) 
(MDEFPROP $MAKE_ADDEND_DECREASING_VARIATION
    ((LAMBDA) ((MLIST) $MONOMIAL0)
     ((MPROG)
      ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C $LIST_V $LLT
       $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv| |$var_Cvp| $N1V $N2V $N1T
       $N2P)
      (($PRINT) "  decreasing var mono:" $MONOMIAL0)
      ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
      ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_t:" $LIST_T) T
       $FALSE)
      ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
      ((MSETQ) $LIST_C ((MLIST)))
      ((MDOIN) $T $LIST_T NIL NIL NIL NIL
       ((MPROGN) ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
         ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
         ((MPROGN)
          ((MCOND) |$decr_dbg|
           (($PRINT) "    var mono p?"
            (($IS) (($EQUAL) (($PART) $T 0.) $P))
            (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
           T $FALSE)
          ((MCOND) |$decr_dbg|
           (($PRINT) "    var mono v?"
            (($IS) (($EQUAL) (($PART) $T 0.) $V))
            (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
           T $FALSE)
          ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
           ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
           (($IS) ((MEQUAL) (($PART) $T 0.) $V))
           ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
           ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_c:" $LIST_C)
         T $FALSE)
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_p:" $LIST_P)
         T $FALSE)
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_v:" $LIST_V)
         T $FALSE)))
      ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
      ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_c:" $LIST_C) T
       $FALSE)
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_p:" $LIST_P) T
       $FALSE)
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_v:" $LIST_V) T
       $FALSE)
      ((MSETQ) $LLP (($LENGTH) $LIST_P))
      ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
      ((MDO) $N1V 1. NIL NIL $LLV NIL
       ((MSETQ) |$var_Cv|
        ((MPLUS) |$var_Cv|
         ((MTIMES)
          ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
          (($DECREASING_VARIATION_ONE_VECTOR) (($LIST_V ARRAY) $N1V))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T $FALSE)
      ((MSETQ) |$var_Cvv| 0.)
      ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
       ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
        ((MSETQ) |$var_Cvv|
         ((MPLUS) |$var_Cvv|
          ((MTIMES)
           ((MQUOTIENT)
            ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
            (($LIST_V ARRAY) $N2V))
           (($DECREASING_VARIATION_TWO_VECTORS) (($LIST_V ARRAY) $N1V)
            (($LIST_V ARRAY) $N2V)))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T $FALSE)
      ((MSETQ) |$var_Cvp| 0.)
      ((MDO) $N1V 1. NIL NIL $LLV NIL
       ((MDO) $N2P 1. NIL NIL $LLP NIL
        ((MSETQ) |$var_Cvp|
         ((MPLUS) |$var_Cvp|
          ((MTIMES)
           ((MQUOTIENT)
            ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
            (($LIST_P ARRAY) $N2P))
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
            (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill one vector one pair -> pair:" |$var_Cvv|) T
       $FALSE)
      ((MRETURN)
       (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
        ((MEQUAL) |$qw$as$| 1.)))))
    MEXPR) 
(ADD2LNC '(($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_ONE_VECTOR
    ((LAMBDA) ((MLIST) $VV)
     ((MPROG) ((MLIST) $N1 $J1 $VARV)
      ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $VARV
       ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
        (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
         ((MQUOTIENT) $N1 2.))))
      ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
       ((MSETQ) $VARV
        ((MPLUS) $VARV
         ((MMINUS)
          ((MTIMES) ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
           (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
       T $FALSE)
      ((MRETURN) (($RATEXPAND) $VARV))))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_ONE_VECTOR) $VV) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_TWO_VECTORS
    ((LAMBDA) ((MLIST) $VV $WW)
     ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
      ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $N2 (($PART) $WW 1.)) ((MSETQ) $J2 (($PART) $WW 2.))
      ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
       ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
       ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
      ((MSETQ) $VARVV
       ((MPLUS)
        ((MTIMES)
         ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2) ((MPLUS) $N1 $N2))
         $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
        ((MTIMES) $N2 ((%DEL) $I $J1) (($V) ((MPLUS) $N1 $N2) $J2))
        ((MTIMES) $N1 ((%DEL) $I $J2) (($V) ((MPLUS) $N1 $N2) $J1))))
      ((MRETURN) $VARVV)))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_TWO_VECTORS) $VV $WW) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR
    ((LAMBDA) ((MLIST) $VV $PP)
     ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
      ((MCOND) |$decr_dbg| (($PRINT) "    one v one p into p" $VV $PP)
       T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $N2 (($PART) $PP 1.)) ((MSETQ) $N3 (($PART) $PP 2.))
      ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
       ((MSETQ) $VARVP
        ((MTIMES) $N2 ((%DEL) $I $J1) (($P) ((MPLUS) $N1 $N2) $N3)))
       T
       ((MSETQ) $VARVP
        ((MTIMES) $N2 ((%DEL) $I $J1) (($P) $N3 ((MPLUS) $N1 $N2)))))
      ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
       ((MSETQ) $VARVP
        ((MPLUS) $VARVP
         ((MTIMES) $N3 ((%DEL) $I $J1) (($P) ((MPLUS) $N1 $N3) $N2))))
       T
       ((MSETQ) $VARVP
        ((MPLUS) $VARVP
         ((MTIMES) $N3 ((%DEL) $I $J1) (($P) $N2 ((MPLUS) $N1 $N3))))))
      ((MRETURN) $VARVP)))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM
    ((LAMBDA)
     ((MLIST) |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
     ((MPROG)
      ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
       |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1 $LIST_DEL2
       $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0 $TMPDEL0
       $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1 $INDEXESDOWN2
       $TMP_LISTUP)
      ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
       (($ERROR) "listTdown must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
      ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T $FALSE)
      ((MSETQ) $LIST_DEL1
       (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1. $SPIN0))
      ((MSETQ) $LIST_SUB1
       (($MAKELIST)
        (($MAP) "=" (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
         $INDEXESDOWN1)
        $K 1. $SPIN0))
      ((MCOND)
       ((MAND) $MINIMALDELTASET_FLAG
        ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
       ((MSETQ) $SPIN0 2.) T $FALSE)
      ((MSETQ) $LIST_DEL2 ((MLIST))) ((MSETQ) $LIST_SUB2 ((MLIST)))
      ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
       ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
        ((MPROGN)
         ((MSETQ) $LIST_DEL2
          (($ENDCONS)
           ((%DEL) (($INDEXESUP ARRAY) $K1) (($INDEXESUP ARRAY) $K2))
           $LIST_DEL2))
         ((MSETQ) $TMP_LISTUP
          (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
         ((MSETQ) $TMP_LISTUP
          (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
         ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
         ((MSETQ) $LIST_SUB2
          (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
           $LIST_SUB2)))))
      ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
      ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
      ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> deltas are" $LIST_DEL)
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> maps are" $LIST_SUB) T
       $FALSE)
      ((MSETQ) |$listMatdown0|
       (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1. |$Ndel0|))
      ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_DECREASING_VARIATION)
          ((|$listTup| ARRAY) $NEUP0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        (($PRINT) "Making down variation term " $NEUP0 "out of"
         |$Nup0|)
        ((MCOND) |$high_decr_dbg|
         (($PRINT) "---> making variation term no" $NEUP0 "out of"
          |$Nup0|)
         T $FALSE)
        ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T $FALSE)
        ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
         ((MPROGN)
          ((MSETQ) $TMPDEL0 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
          ((MCOND) |$high_decr_dbg|
           (($PRINT) "    delta no" $ND0 "/" |$Ndel0| "for up element"
            $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
           T $FALSE)
          ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
           ((MPROGN)
            ((MSETQ) $TMPDEL0
             (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "    PROPER JJ delta no" $ND0 "->" $TMPDEL0) T
             $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.) "=+?"
              (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
             T $FALSE)
            ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      down basis el" $NED0 "->"
                ((|$listTdown| ARRAY) $NED0))
               T $FALSE)
              ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
               ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0) NIL
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                   ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      ratio"
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MPLUS) $TMPCOEFF0
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))))
                 T $FALSE))
               T
               ((MPROGN)
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    only term in PROPER JJ" $TMPDEL0) T
                 $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      1 term ratio"
                    ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0))))
                 T $FALSE)))
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0) $NEUP0
                $NED0)
               $TMPCOEFF0))))
           T
           ((MCOND) |$high_decr_dbg|
            (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
      ((MSETQ) $INFLAG $OLDINFLAG0)
      ((MCOND) |$high_decr_dbg|
       (($PRINT)
        "---> return from compute_decreasing_variation_in_matricial_form")
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T $FALSE)
      (($PRINT)
       "---> return from compute_decreasing_variation_in_matricial_form")
      ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM) |$listTup|
           |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
         $FUNCTIONS) 
(MDEFPROP |$compute_decreasing_variation_in_matricial_formV0|
    ((LAMBDA)
     ((MLIST) |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
     ((MPROG)
      ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
       |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1 $LIST_DEL2
       $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0 $TMPDEL0
       $TMPCOEFF0 |$listMatdown0|)
      ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
       (($ERROR) "listTdown must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) $LIST_DEL1
       (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1. $SPIN0))
      ((MSETQ) $LIST_SUB1
       (($MAKELIST)
        ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K))) $K 1.
        $SPIN0))
      ((MSETQ) $LIST_DEL2 ((MLIST))) ((MSETQ) $LIST_SUB2 ((MLIST)))
      ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
       ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
        ((MPROGN)
         ((MSETQ) $LIST_DEL2
          (($ENDCONS)
           ((%DEL) (($INDEXESUP ARRAY) $K1) (($INDEXESUP ARRAY) $K2))
           $LIST_DEL2))
         ((MSETQ) $LIST_SUB2
          (($ENDCONS)
           ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
            ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
           $LIST_SUB2)))))
      ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
      ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
      ((MCOND) $MINIMALDELTASET_FLAG
       ((MCOND) ((MGREATERP) $SPIN0 1.)
        ((MPROGN)
         ((MSETQ) $LIST_DEL
          ((MLIST) (($LIST_DEL1 ARRAY) 1.) (($LIST_DEL2 ARRAY) 1.)))
         ((MSETQ) $LIST_SUB
          ((MLIST) (($LIST_SUB1 ARRAY) 1.) (($LIST_SUB2 ARRAY) 1.))))
        T
        ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
         ((MSETQ) $LIST_SUB $LIST_SUB1)))
       T
       ((MPROGN) ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
        ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
      ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> deltas are" $LIST_DEL)
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> maps are" $LIST_SUB) T
       $FALSE)
      ((MSETQ) |$listMatdown0|
       (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1. |$Ndel0|))
      ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_DECREASING_VARIATION)
          ((|$listTup| ARRAY) $NEUP0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        (($PRINT) "Making down variation term " $NEUP0 "out of"
         |$Nup0|)
        ((MCOND) |$high_decr_dbg|
         (($PRINT) "---> making variation term no" $NEUP0 "out of"
          |$Nup0|)
         T $FALSE)
        ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T $FALSE)
        ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
         ((MPROGN)
          ((MSETQ) $TMPDEL0 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
          ((MCOND) |$high_decr_dbg|
           (($PRINT) "    delta no" $ND0 "/" |$Ndel0| "for up element"
            $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
           T $FALSE)
          ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
           ((MPROGN)
            ((MSETQ) $TMPDEL0
             (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "    PROPER JJ delta no" $ND0 "->" $TMPDEL0) T
             $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.) "=+?"
              (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
             T $FALSE)
            ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      down basis el" $NED0 "->"
                ((|$listTdown| ARRAY) $NED0))
               T $FALSE)
              ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
               ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0) NIL
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                   ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      ratio"
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MPLUS) $TMPCOEFF0
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))))
                 T $FALSE))
               T
               ((MPROGN)
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    only term in PROPER JJ" $TMPDEL0) T
                 $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      1 term ratio"
                    ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0))))
                 T $FALSE)))
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0) $NEUP0
                $NED0)
               $TMPCOEFF0))))
           T
           ((MCOND) |$high_decr_dbg|
            (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
      ((MSETQ) $INFLAG $OLDINFLAG0)
      ((MCOND) |$high_decr_dbg|
       (($PRINT)
        "---> return from compute_decreasing_variation_in_matricial_form")
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T $FALSE)
      (($PRINT)
       "---> return from compute_decreasing_variation_in_matricial_form")
      ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))
    MEXPR) 
(ADD2LNC '((|$compute_decreasing_variation_in_matricial_formV0|)
           |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR
    ((LAMBDA) ((MLIST) |$coeffMatTs|)
     ((MPROG)
      ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS $ALL_EQS
       $SOL0)
      ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
      ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
      ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
      ((MSETQ) $ALL_MATRIX_EQS
       ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
        (($TRANSPOSE) (($MATRIX) $LIST_C0))))
      ((MSETQ) $ALL_EQS
       (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.) $K 1.
        (($LENGTH) $ALL_MATRIX_EQS)))
      ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
      ((MRETURN)
       ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST |$coeffMatTs|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR) |$coeffMatTs|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_DESCENDENTS
    ((LAMBDA) ((MLIST) |$nn| $S |$CoeffTNs| |$listDownNs|)
     ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
      ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
       (($ERROR)
        "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
        $S)
       T $FALSE)
      ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
      ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
       (($ERROR) "listDownNs must be a list of down matrices") T
       $FALSE)
      ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
       (($ERROR) "listDownNs must be a list of at least" $S
        "down matrices")
       T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S)) |$dimTNs|))
       (($ERROR) "dimension of listDownNs[" $S
        "] must match that of CoeffTNs")
       T $FALSE)
      ((MSETQ) |$coeffImageTNs|
       (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
      ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
       ((MLIST) |$nn| $S |$CoeffTNs|))
      ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0. NIL
       ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
        ((MLIST) |$nn| $S0
         ((MNCTIMES)
          ((MQAPPLY ARRAY) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.))
           3.)
          ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
      ((MRETURN) (($REVERSE) |$coeffImageTNs|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DECREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $SS)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0 $INDEXES0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
          "possible scalar terms from level 0  level" |$n|)
         T $FALSE))
       T $FALSE)
      ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  -> chk part 0="
          (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
         T $FALSE)
        ((MCOND)
         (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
         ((MPROGN)
          ((MSETQ) |$list_Ts|
           (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
          ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "  there are" |$lenTs| "tensors with" $SS
            "indexes at level" |$n|)
           T $FALSE)
          ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
          ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
         T
         ((MCOND) |$compute_tensor_dbg| (($PRINT) " -> already done") T
          $FALSE))))
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
         |$DownMat|))
       ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
       T $FALSE)
      ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
       ((MCOND)
        (($IS)
         ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
          |$DownMat|))
        ((MPROGN)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T $FALSE)
         ((MSETQ) $INDEXES0
          (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
         ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
          (($COPYLIST)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            ((|$t| ARRAY) |$n| $S0)
            ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.))) $INDEXES0
            |$minimal_set_down_matrices|))))
        T $FALSE))
      |$done_decreasing| ((MRETURN) T)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DECREASING_MATRICES) |$n| $SS) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INCREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0 $S0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
       ((MCOND)
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.) |$UpMat|))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
       T $FALSE)
      ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.)) NIL
       ((MCOND)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.) |$UpMat|))
        ((MPROGN)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T $FALSE)
         ((MSETQ) $INDEXES0
          (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S0 1.)))
         ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
          (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
           ((|$t| ARRAY) |$n| $S0) ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.))
           $INDEXES0)))
        T $FALSE))
      |$done_increasing|))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INCREASING_MATRICES) |$n| $S) $FUNCTIONS) 
(MDEFPROP $COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0 $S0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
       ((MCOND)
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND)
       ((MAND) ((MEQUAL) $S |$n|)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
          |$UpMat|)))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
       T $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.) |$UpMat|))
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
        ((MSETQ) $INDEXES0
         (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
        ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
         (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
          ((|$t| ARRAY) |$n| $S) ((|$t| ARRAY) |$n| ((MPLUS) $S 1.))
          $INDEXES0)))
       T $FALSE)
      |$done_single_level_increasing|))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_VECTOR_DESCENDENTS
    ((LAMBDA) ((MLIST) |$n| $S |$CoeffVec|)
     ((MPROG) ((MLIST) $S0 |$tmpCV|)
      (($COMPUTE_DECREASING_MATRICES) |$n| $S)
      ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
       ((MSETQ) |$Descendents0|
        ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
       T
       ((MSETQ) |$Descendents0|
        ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
      ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0. NIL
       ((MPROGN)
        ((MSETQ) |$tmpCV|
         ((MNCTIMES)
          ((MQAPPLY ARRAY)
           ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|)) 3.)
          ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.))
           1.)))
        ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
        ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
         ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T $FALSE)
        ((MSETQ) |$Descendents0|
         (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
      |$done_descendents| ((MRETURN) |$Descendents0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TRUE_TENSOR
    ((LAMBDA) ((MLIST) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs| $INDEX_SP1
       |$CoeffVec0|)
      ((MCOND) ((MGREATERP) $S |$n|)
       ((MPROGN)
        (($PRINT) "indexes" $S "> level" |$n| "==> NOTHING TO DO")
        ((MRETURN)))
       T $FALSE)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
       ((MCOND)
        ((MAND)
         (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
         ((MLEQP) $S0 |$n|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
      ((MSETQ) $INDEX_SP1
       (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
      ((MCOND)
       ((MAND) ((MLESSP) $S |$n|)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.) |$UpMat|)))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
        (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
         ((|$t| ARRAY) |$n| $S) ((|$t| ARRAY) |$n| ((MPLUS) $S 1.))
         $INDEX_SP1))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S |$n|)
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T $FALSE)
        ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|) (($ZEROMATRIX) 1. 1.)))
       T $FALSE)
      ((MCOND) |$compute_tensor_dbg|
       (($PRINT) "Computing the true tensors for N=" |$n| "s=" $S) T
       $FALSE)
      ((MCOND) (($NUMBERP) $D)
       ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
        (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
       T
       ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
        (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computing the descendents for N=" |$n| "s=" $S) T
         $FALSE)
        ((MSETQ) |$CoeffVec0|
         (($EV) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
        ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
         (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
       T $FALSE)
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
       ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
         $FUNCTIONS) 
(MDEFPROP |$compute_YDia|
    ((LAMBDA) ((MLIST) |$Ytab0|)
     (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
      (($LENGTH) |$Ytab0|)))
    MEXPR) 
(ADD2LNC '((|$compute_YDia|) |$Ytab0|) $FUNCTIONS) 
(MDEFPROP $NORMALIZE
    ((LAMBDA) ((MLIST) $EX0)
     ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
      ((MSETQ) $EX0 (($NUM) $EX0)) ((MSETQ) $EX0 (($FACTOR) $EX0))
      ((MCOND)
       ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
        (($NUMBERP) (($INPART) $EX0 1.)))
       ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
      ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))
    MEXPR) 
(ADD2LNC '(($NORMALIZE) $EX0) $FUNCTIONS) 
(DEFPROP $REMPART %REMPART VERB) 
(MDEFPROP $REMPART
    ((LAMBDA) ((MLIST) $EXPR $N)
     ((MCOND) (($SYMBOLP) $EXPR) ((%REMPART) $EXPR $N) T
      ((MCOND) (($ATOM) $EXPR)
       (($ERROR)
        "rempart expects a compound object as its first argument")
       T
       ((MCOND) (($SYMBOLP) $N) ((%REMPART) $EXPR $N) T
        ((MPROG) ((MLIST) ((MSETQ) $ELTS (($ARGS) $EXPR)))
         (($LOCAL) $ELTS)
         ((MCOND) (($NUMBERP) $N)
          ((MCOND) ((MNOT) (($INTEGERP) $N))
           (($ERROR) "Non-integer n in rempart") T
           ((MCOND)
            (($IS)
             ((MOR) ((MLESSP) $N 1.)
              ((MGREATERP) $N (($LENGTH) $ELTS))))
            $EXPR T
            (($APPLY) (($OP) $EXPR)
             (($APPEND)
              (($MAKELIST) (($ELTS ARRAY) $I) $I 1.
               ((MPLUS) $N ((MMINUS) 1.)))
              (($MAKELIST) (($ELTS ARRAY) $I) $I ((MPLUS) $N 1.)
               (($LENGTH) $ELTS))))))
          T
          ((MCOND) ((MNOT) (($LISTP) $N)) ((%REMPART) $EXPR $N) T
           ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $N) 2.))
            (($ERROR)
             "If second argument to rempart is a list, it should be a pair")
            T
            ((MPROG)
             ((MLIST) ((MSETQ) $A (($FIRST) $N))
              ((MSETQ) $B (($SECOND) $N)))
             ((MCOND) ((MNOT) ((MAND) (($NUMBERP) $A) (($NUMBERP) $B)))
              ((%REMPART) $EXPR $N) T
              ((MCOND)
               ((MNOT) ((MAND) (($INTEGERP) $A) (($INTEGERP) $B)))
               (($ERROR) "Non-integer [a,b] to remove in rempart") T
               ((MCOND) (($IS) ((MLESSP) $B $A)) $EXPR T
                ((MPROGN)
                 ((MSETQ) $A
                  (($MIN) (($MAX) $A 0.)
                   ((MPLUS) (($LENGTH) $ELTS) 1.)))
                 ((MSETQ) $B
                  (($MIN) (($MAX) $B 0.)
                   ((MPLUS) (($LENGTH) $ELTS) 1.)))
                 (($APPLY) (($OP) $EXPR)
                  (($APPEND)
                   (($MAKELIST) (($ELTS ARRAY) $I) $I 1.
                    ((MPLUS) $A ((MMINUS) 1.)))
                   (($MAKELIST) (($ELTS ARRAY) $I) $I ((MPLUS) $B 1.)
                    (($LENGTH) $ELTS)))))))))))))))))
    MEXPR) 
(ADD2LNC '(($REMPART) $EXPR $N) $FUNCTIONS) 
(DEFPROP %REMPART $REMPART NOUN) 
(MDEFPROP $WRONSKIAN
    ((LAMBDA) ((MLIST) $FUNCTLIST $VAR)
     ((MPROG) ((MLIST) $END)
      ((MSETQ) $END ((MPLUS) (($LENGTH) $FUNCTLIST) ((MMINUS) 1.)))
      ((MSETQ) $FUNCTLIST ((MLIST) $FUNCTLIST))
      ((MDO) NIL NIL NIL NIL $END NIL
       ((MSETQ) $FUNCTLIST
        (($ENDCONS)
         (($MAP) ((LAMBDA) ((MLIST) $X) (($DIFF) $X $VAR))
          (($LAST) $FUNCTLIST))
         $FUNCTLIST)))
      (($APPLY) ((MQUOTE) $MATRIX) $FUNCTLIST)))
    MEXPR) 
(ADD2LNC '(($WRONSKIAN) $FUNCTLIST $VAR) $FUNCTIONS) 
(MDEFPROP $TRACEMATRIX
    ((LAMBDA) ((MLIST) $M)
     ((MPROG) ((MLIST) $SUM $LEN) ((MSETQ) $SUM 0.)
      ((MSETQ) $LEN (($LENGTH) $M))
      ((MDO) $I 1. NIL NIL $LEN NIL
       ((MSETQ) $SUM ((MPLUS) $SUM (($PART) $M $I $I))))
      $SUM))
    MEXPR) 
(ADD2LNC '(($TRACEMATRIX) $M) $FUNCTIONS) 
(ADD2LNC '$RATIONAL $FEATURES) 
(MDEFPROP $RATIONAL
    ((LAMBDA) ((MLIST) $Z)
     ((MPROG) ((MLIST) $N $D $CD $RATFAC) ((MSETQ) $RATFAC NIL)
      ((MSETQ) $N
       (($RATDISREP)
        ((MTIMES) (($RATNUMER) $Z)
         ((MSETQ) $CD (($CONJUGATE) ((MSETQ) $D (($RATDENOM) $Z)))))))
      ((MSETQ) $D
       (($RAT) ((MQUOTIENT) $N (($RATDISREP) ((MTIMES) $D $CD)))))
      ((MCOND) (($RATP) $Z) $D T (($RATDISREP) $D))))
    MEXPR) 
(ADD2LNC '(($RATIONAL) $Z) $FUNCTIONS) 
(MDEFPROP $NONZEROANDFREEOF
    ((LAMBDA) ((MLIST) $X $E)
     (($IS) ((MAND) ((MNOTEQUAL) $E 0.) (($FREEOF) $X $E))))
    MEXPR) 
(ADD2LNC '(($NONZEROANDFREEOF) $X $E) $FUNCTIONS) 
(MDEFPROP $LCM T MLEXPRP) 
(MDEFPROP $LCM
    ((LAMBDA) ((MLIST) ((MLIST) $LIST))
     ((MPROG) ((MLIST) ((MSETQ) $LISTCONSTVARS NIL))
      ((MCOND) ((MEQUAL) (($LISTOFVARS) $LIST) ((MLIST)))
       (($LCM1) $LIST) T (($FACTOR) (($LCM1) $LIST)))))
    MEXPR) 
(ADD2LNC '(($LCM) ((MLIST) $LIST)) $FUNCTIONS) 
(MDEFPROP $LCM1
    ((LAMBDA) ((MLIST) $LIST)
     ((MPROG)
      ((MLIST) $FLIST $RLIST $RESULT ((MSETQ) $KEEPFLOAT T)
       ((MSETQ) $RATPRINT NIL))
      ((MSETQ) $RESULT (($FLATTEN) $LIST))
      ((MCOND) ((MEQUAL) $RESULT ((MLIST)))
       ((MSETQ) $RESULT ((MLIST) 1.)) T $FALSE)
      ((MDO) NIL NIL NIL NIL NIL ((MEQUAL) (($REST) $RESULT) ((MLIST)))
       ((MPROGN) ((MSETQ) $FLIST (($FIRST) $RESULT))
        ((MSETQ) $RLIST (($FIRST) (($REST) $RESULT)))
        ((MCOND) ((MEQUAL) $RLIST 0.) ((MSETQ) $RESULT ((MLIST) 0.)) T
         ((MSETQ) $RESULT
          (($CONS)
           ((MQUOTIENT) ((MTIMES) $FLIST $RLIST)
            (($GCD) $FLIST $RLIST))
           (($REST) (($REST) $RESULT)))))))
      (($FIRST) $RESULT)))
    MEXPR) 
(ADD2LNC '(($LCM1) $LIST) $FUNCTIONS) 
(MDEFPROP $GCDIVIDE
    ((LAMBDA) ((MLIST) $POLY1 $POLY2)
     ((MPROG) ((MLIST) $GCDLIST)
      ((MSETQ) $GCDLIST
       ((MCOND) $TAKEGCD (($EZGCD) $POLY1 $POLY2) T
        ((MLIST) 1. $POLY1 $POLY2)))
      ((MQUOTIENT) (($GCDLIST ARRAY) 2.) (($GCDLIST ARRAY) 3.))))
    MEXPR) 
(ADD2LNC '(($GCDIVIDE) $POLY1 $POLY2) $FUNCTIONS) 
(MDEFPROP $ARITHMETIC
    ((LAMBDA) ((MLIST) $A $D $N)
     ((MPLUS) $A ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $D)))
    MEXPR) 
(ADD2LNC '(($ARITHMETIC) $A $D $N) $FUNCTIONS) 
(MDEFPROP $GEOMETRIC
    ((LAMBDA) ((MLIST) $A $R $N)
     ((MTIMES) $A ((MEXPT) $R ((MPLUS) $N ((MMINUS) 1.)))))
    MEXPR) 
(ADD2LNC '(($GEOMETRIC) $A $R $N) $FUNCTIONS) 
(MDEFPROP $HARMONIC
    ((LAMBDA) ((MLIST) $A $B $C $N)
     ((MQUOTIENT) $A
      ((MPLUS) $B ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $C))))
    MEXPR) 
(ADD2LNC '(($HARMONIC) $A $B $C $N) $FUNCTIONS) 
(MDEFPROP $ARITHSUM
    ((LAMBDA) ((MLIST) $A $D $N)
     ((MTIMES) $N
      ((MPLUS) $A
       ((MQUOTIENT) ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $D) 2.))))
    MEXPR) 
(ADD2LNC '(($ARITHSUM) $A $D $N) $FUNCTIONS) 
(DEFPROP $GEOSUM %GEOSUM VERB) 
(MDEFPROP $GEOSUM
    ((LAMBDA) ((MLIST) $A $R $N)
     ((MPROG) ((MLIST) ((MSETQ) $DUMMYVAR (($GENSYM))))
      ((MCOND) ((MEQUAL) $N ((MQUOTE) $INF))
       ((MPROG) ((MLIST) ((MSETQ) $COEF_SIGN (($SIGN) $A)))
        ((MCOND)
         (($MEMBER) (($SIGN) ((MPLUS) $R ((MMINUS) 1.)))
          ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $ZERO) ((MQUOTE) $PZ)))
         ((MCOND)
          (($MEMBER) $COEF_SIGN
           ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $NEG) ((MQUOTE) $ZERO)))
          (($LIMIT) ((MTIMES) $A $INF)) T ((%GEOSUM) $A $R $N))
         T
         ((MCOND) ((MEQUAL) $COEF_SIGN ((MQUOTE) $ZERO)) 0. T
          ((MPROG)
           ((MLIST)
            ((MSETQ) $SGN_ABS
             (($SIGN) ((MPLUS) ((MABS) $R) ((MMINUS) 1.)))))
           ((MCOND)
            (($MEMBER) $SGN_ABS
             ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $PZ) ((MQUOTE) $ZERO)))
            ((MCOND)
             ((MNOT)
              (($MEMBER) $COEF_SIGN
               ((MLIST) ((MQUOTE) $PZ) ((MQUOTE) $NZ) ((MQUOTE) $PNZ))))
             ((MQUOTE) $UND) T ((%GEOSUM) $A $R $N))
            T
            ((MCOND) ((MNOTEQUAL) $SGN_ABS ((MQUOTE) $NEG))
             ((%GEOSUM) $A $R $N) T
             ((MQUOTIENT) $A ((MPLUS) 1. ((MMINUS) $R)))))))))
       T
       ((MQUOTIENT)
        ((MTIMES) $A ((MPLUS) 1. ((MMINUS) ((MEXPT) $R $N))))
        ((MPLUS) 1. ((MMINUS) $R))))))
    MEXPR) 
(ADD2LNC '(($GEOSUM) $A $R $N) $FUNCTIONS) 
(DEFPROP %GEOSUM $GEOSUM NOUN) 
(MDEFPROP $GAUSSPROB
    ((LAMBDA) ((MLIST) $X)
     ((MTIMES) ((MQUOTIENT) 1. ((%SQRT) ((MTIMES) 2. $%PI)))
      ((MEXPT) $%E ((MQUOTIENT) ((MMINUS) ((MEXPT) $X 2.)) 2.))))
    MEXPR) 
(ADD2LNC '(($GAUSSPROB) $X) $FUNCTIONS) 
(MDEFPROP $GD
    ((LAMBDA) ((MLIST) $X)
     ((MPLUS) ((MTIMES) 2. ((%ATAN) ((MEXPT) $%E $X)))
      ((MMINUS) ((MQUOTIENT) $%PI 2.))))
    MEXPR) 
(ADD2LNC '(($GD) $X) $FUNCTIONS) 
(MDEFPROP $AGD
    ((LAMBDA) ((MLIST) $X)
     ((%LOG)
      ((%TAN) ((MPLUS) ((MQUOTIENT) $%PI 4.) ((MQUOTIENT) $X 2.)))))
    MEXPR) 
(ADD2LNC '(($AGD) $X) $FUNCTIONS) 
(MDEFPROP $VERS
    ((LAMBDA) ((MLIST) $X) ((MPLUS) 1. ((MMINUS) ((%COS) $X)))) MEXPR) 
(ADD2LNC '(($VERS) $X) $FUNCTIONS) 
(MDEFPROP $COVERS
    ((LAMBDA) ((MLIST) $X) ((MPLUS) 1. ((MMINUS) ((%SIN) $X)))) MEXPR) 
(ADD2LNC '(($COVERS) $X) $FUNCTIONS) 
(MDEFPROP $EXSEC
    ((LAMBDA) ((MLIST) $X) ((MPLUS) ((%SEC) $X) ((MMINUS) 1.))) MEXPR) 
(ADD2LNC '(($EXSEC) $X) $FUNCTIONS) 
(MDEFPROP $HAV
    ((LAMBDA) ((MLIST) $X)
     ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((%COS) $X))) 2.))
    MEXPR) 
(ADD2LNC '(($HAV) $X) $FUNCTIONS) 
(MDEFPROP $COMBINATION ((LAMBDA) ((MLIST) $N $R) ((%BINOMIAL) $N $R))
    MEXPR) 
(ADD2LNC '(($COMBINATION) $N $R) $FUNCTIONS) 
(MDEFPROP $PERMUTATION
    ((LAMBDA) ((MLIST) $N $R)
     ((MTIMES) ((%BINOMIAL) $N $R) ((MFACTORIAL) $R)))
    MEXPR) 
(ADD2LNC '(($PERMUTATION) $N $R) $FUNCTIONS) 
(MDEFPROP |$normalize_in_Z|
    ((LAMBDA) ((MLIST) $LIST0)
     ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
      ((MCOND)
       ((MAND) ((MNOT) (($LISTP) $LIST0))
        ((MNOT)
         ((MAND) (($MATRIXP) $LIST0) ((MEQUAL) (($LENGTH) $LIST0) 1.))))
       (($ERROR)
        "Input parameter list0 is neither a list or a 1xk matrix")
       T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $LIST0))
       (($PRINT) "list0 should be better a list converting") T $FALSE)
      ((MCOND) (($MATRIXP) $LIST0)
       ((MPROGN) ((MSETQ) $ISMATRIX0 T)
        ((MSETQ) $LIST00
         (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
          (($LENGTH) (($LIST0 ARRAY) 1.)))))
       T ((MPROGN) ((MSETQ) $ISMATRIX0 NIL) ((MSETQ) $LIST00 $LIST0)))
      ((MSETQ) $LCM0 1.)
      ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
       ((MSETQ) $LCM0 (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
      ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
      ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
      ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
      ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
       ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
      ((MCOND) ((MGREATERP) $GCD0 0.)
       ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T $FALSE)
      ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
       ((MRETURN) $NEWLIST0))))
    MEXPR) 
(ADD2LNC '((|$normalize_in_Z|) $LIST0) $FUNCTIONS) 
(MDEFPROP |$normalize_mat_in_ZV1|
    ((LAMBDA) ((MLIST) $MAT0)
     ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
      ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
       (($ERROR) "mat0 must be a matrix") T $FALSE)
      ((MSETQ) $NR0 (($LENGTH) $MAT0))
      ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
      ((MSETQ) $LISTFROMMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $LISTFROMMAT0
        (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
      ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
      ((MSETQ) $NEWLISTMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $NEWLISTMAT0
        (($ENDCONS)
         (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
          ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0) 1.)
          ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0) $NC0))
         $NEWLISTMAT0)))
      ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))
    MEXPR) 
(ADD2LNC '((|$normalize_mat_in_ZV1|) $MAT0) $FUNCTIONS) 
(MDEFPROP |$normalize_mat_in_ZV0|
    ((LAMBDA) ((MLIST) $MAT0)
     ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
      ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
       (($ERROR) "mat0 must be a matrix") T $FALSE)
      ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
      ((MSETQ) $NEWLISTMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $NEWLISTMAT0
        (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
         $NEWLISTMAT0)))
      ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))
    MEXPR) 
(ADD2LNC '((|$normalize_mat_in_ZV0|) $MAT0) $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basis_from_coeffsV0|
    ((LAMBDA) ((MLIST) $COEFF_EXPR0 $COEFF_BASIS0)
     ((MPROG) ((MLIST) $EQS0 $SOL0)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
         (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
       (($ERROR) "different global basis!!") T $FALSE)
      ((MSETQ) $EQS0 (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
      ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
       $FALSE)
      ((MSETQ) $EQS0 $COEFF_EXPR0)
      ((MSETQ) $EQS0
       ((MPLUS) $EQS0
        ((MMINUS)
         (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K)) $K 1.
          (($LENGTH) $COEFF_BASIS0)))))
      ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T $FALSE)
      ((MSETQ) $SOL0
       (($LINSOLVE) $EQS0
        (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
      ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
           $COEFF_BASIS0)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIS_FROM_COEFF_SET
    ((LAMBDA) ((MLIST) $COEFF_SET0)
     ((MPROG)
      ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
       $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0 $TMPL0
       $UNK0 $EQS0 $SOL0)
      ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
       (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
      ((MSETQ) $INDEP_EL0 ((MLIST))) ((MSETQ) $COEFFBASIS0 ((MLIST)))
      ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
      ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
      ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
       ((MRETURN)
        ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0 $COEFF0LINDEPEL0))
       T $FALSE)
      ((MSETQ) $ZEROVECTOR0
       (($MAKELIST) 0. $K 1. (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
      ((MSETQ) $K0 1.)
      ((MDO) $K 1. NIL NIL NIL
       ((MNOT)
        ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
         ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
       ((MPROGN) ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
        ((MSETQ) $COEFF0LINDEPEL0
         (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
          $COEFF0LINDEPEL0))
        ((MSETQ) $K0 ((MPLUS) $K 1.))))
      ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
       ((MPROGN)
        ((MCOND) |$coeff_dbg|
         (($PRINT) "  adding element no" $K0 "in coeff_set0") T $FALSE)
        ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
        ((MSETQ) $COEFFBASIS0
         (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
       T $FALSE)
      ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0) NIL
       ((MPROGN)
        ((MCOND) |$coeff_dbg|
         (($PRINT) "  examining element no" $K "in coeff_set0") T
         $FALSE)
        ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
        ((MSETQ) $UNK0
         (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $COEFFBASIS0)))
        ((MSETQ) $EQS0
         ((MPLUS) $COEFFS0
          ((MMINUS)
           (($SUM) ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB))
            $NB 1. (($LENGTH) $COEFFBASIS0)))))
        ((MSETQ) $EQS0
         (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
        ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
        ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
        ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
        ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
         ((MPROGN)
          ((MCOND) |$coeff_dbg|
           (($PRINT) "  adding element no" $K "in coeff_set0") T
           $FALSE)
          ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
          ((MSETQ) $COEFFBASIS0
           (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
         T
         ((MPROGN)
          ((MCOND) |$coeff_dbg|
           (($PRINT) "  NOT adding element no" $K "in coeff_set0") T
           $FALSE)
          ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
          ((MSETQ) $COEFF0LINDEPEL0
           (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
      ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
      ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
       ((MPROGN)
        ((MSETQ) $TMPL0 (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
        ((MSETQ) $TMP_COEFF0
         (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
          (($COEFF0LINDEPEL0 ARRAY) $K)))
        ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
         (($APPEND) $TMP_COEFF0
          (($MAKELIST) 0. $NE 1.
           ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
      ((MRETURN)
       ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0 $COEFF0LINDEPEL0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0) $FUNCTIONS) 
(MDEFPROP |$compute_Young_tensors|
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG) ((MLIST) $TMP $NT)
      (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S |$level_Ns_to_exam|)
      ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST))) ((MSETQ) |$yt| 0.)
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         ((|$do_Young_ops|)
          ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
        ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
         (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
          ((|$t| ARRAY) |$n| $S) |$n|))
        ((MCOND) ((MEQUAL) $NT 1.)
         ((MSETQ) |$coeffMatYTTs| (($TRANSPOSE) (($MATRIX) $TMP))) T
         ((MSETQ) |$coeffMatYTTs| (($ADDCOL) |$coeffMatYTTs| $TMP)))))
      ((MRETURN) |$coeffMatYTTs|)))
    MEXPR) 
(ADD2LNC '((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP |$compute_antiYoung_tensors|
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG)
      (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S |$level_Ns_to_exam|)
      ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
      ((MSETQ) |$yt| 1.)
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         ((|$do_antiYoung_ops|)
          ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
        ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
         (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
          ((|$t| ARRAY) |$n| $S) |$n|))
        ((MCOND) ((MEQUAL) $NT 1.)
         ((MSETQ) |$coeffMatAYTTs| (($TRANSPOSE) (($MATRIX) $TMP))) T
         ((MSETQ) |$coeffMatAYTTs| (($ADDCOL) |$coeffMatYTTs| $TMP)))))
      ((MRETURN) |$coeffMatAYTTs|)))
    MEXPR) 
(ADD2LNC '((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_SUM_OF_EXPLICIT_TENSORS
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG) ((MLIST) |$sumT| |$nr|)
      ((MSETQ) |$sumT|
       (($SUM)
        ((MTIMES) (($C) $K)
         ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
        $K 1. ((|$lenT| ARRAY) |$n| $S)))
      ((MSETQ) |$sumT|
       (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
      ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
      ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
      ((MDO) |$nr| 1. NIL NIL
       (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COEFF) |$sumT|
          ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.) |$nr|)))
        ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
        ((MSETQ) $TMP (($FACTOR) $TMP))
        ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
         (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
        (($PRINT) "level" |$n| "; no indexs" $S "; tensors no" |$nr|)
        (($PRINT) "  -->" $TMP)))
      ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
       (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
           |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS
    ((LAMBDA) ((MLIST) $EXPR0 $MONOBASIS0 |$n|)
     ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
      ((MRETURN)
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
        $MONOBASIS0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
           $MONOBASIS0 |$n|)
         $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basisV1|
    ((LAMBDA) ((MLIST) $EXPR00 $BASIS0 $MONOBASIS0)
     ((MPROG) ((MLIST) $COEFFS00 $K)
      ((MSETQ) $COEFFS00
       (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
      ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T $FALSE)
      (($PRINT) "  computing coeffs for expr00")
      ((MSETQ) $TOTAL_EXPR00
       ((MPLUS) $EXPR00
        ((MMINUS)
         (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
          (($LENGTH) $BASIS0)))))
      ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
      ((MSETQ) $UNK0 (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
      ((MSETQ) $EQS0
       (($MAKELIST)
        ((MEQUAL) (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
        $K 1. (($LENGTH) $MONOBASIS0)))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0)) ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
           $MONOBASIS0)
         $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basisV0|
    ((LAMBDA) ((MLIST) $EXPR00 $BASIS0 $MONOBASIS0)
     ((MPROG) ((MLIST) $EQS0 $K)
      ((MSETQ) $EQS0 (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
      ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
      (($PRINT) "  computing coeffs for expr0")
      ((MSETQ) $EQS0
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR00
        $MONOBASIS0))
      (($PRINT) "eqs0=" $EQS0)
      ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
       ((MPROGN) (($PRINT) "  adding basis element no" $K)
        ((MSETQ) $EQS0
         ((MPLUS) $EQS0
          ((MMINUS)
           ((MTIMES) (($C) $K)
            (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
             (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
      (($PRINT) "eqs0=" $EQS0)
      ((MSETQ) $SOL0
       (($LINSOLVE) $EQS0
        (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
      ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
           $MONOBASIS0)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIS_FROM_SET
    ((LAMBDA) ((MLIST) $SET0 $MONOBASIS0)
     ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
      ((MSETQ) $BASIS0 ((MLIST))) ((MSETQ) $COEFFBASIS0 ((MLIST)))
      ((MSETQ) $LINDEPEL0 ((MLIST)))
      ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
      ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
      ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T $FALSE)
      ((MSETQ) $K 1.) (($PRINT) "  adding element no" $K "in set0")
      ((MSETQ) $COEFFS0
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
        (($SET0 ARRAY) $K) $MONOBASIS0))
      ((MSETQ) $BASIS0
       (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
      ((MSETQ) $COEFFBASIS0
       (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
      ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
       ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
        ((MSETQ) $COEFFS0
         (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          (($SET0 ARRAY) $K) $MONOBASIS0))
        (($PRINT) "coeffs0=" $COEFFS0)
        ((MSETQ) $UNK0
         (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
        ((MSETQ) $EQS0
         ((MPLUS) $COEFFS0
          (($SUM) ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
           1. (($LENGTH) $BASIS0))))
        ((MSETQ) $EQS0
         (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
        ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
        (($PRINT) " sol0=" $SOL0)
        ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
         ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
          ((MSETQ) $BASIS0
           (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
          ((MSETQ) $COEFFBASIS0
           (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
         T
         ((MPROGN) (($PRINT) "  NOT adding element no" $K "in set0")
          ((MSETQ) $LINDEPEL0
           (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
          ((MSETQ) $COEFFLINDEPEL0
           (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
          ((MSETQ) $COEFF0LINDEPEL0
           (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
      ((MRETURN)
       ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
        $COEFF0LINDEPEL0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0) $FUNCTIONS) 
(MDEFPROP $BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS
    ((LAMBDA) ((MLIST) $EXPR0 $BASIS0)
     ((MPROG)
      ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
      ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
      ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
      ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T $FALSE)
      ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
      ((MCOND) |$basis_coeffs_dbg| (($PRINT) "  expession" $EXPR0) T
       $FALSE)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
       ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
        ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
         ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
       T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
      ((MCOND) |$basis_coeffs_dbg|
       (($PRINT) "  list of terms from variation" $LIST_ADDENDS0) T
       $FALSE)
      ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
       ((MPROGN)
        ((MCOND) |$basis_coeffs_dbg| (($PRINT) "  exam term" $TS0) T
         $FALSE)
        ((MSETQ) $TMP_COEFF ((MLIST)))
        ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
         ((MPROGN)
          ((MCOND) |$basis_coeffs_dbg|
           (($PRINT) "    exam term in basis0" (($BASIS0 ARRAY) $NSP1))
           T $FALSE)
          ((MCOND)
           (($NUMBERP)
            (($RATSIMP)
             (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
              ((MEQUAL) $D 24.))))
           ((MPROGN)
            ((MSETQ) $TMP_COEFF
             (($CONS)
              (($RATSIMP) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
              $TMP_COEFF))
            ((MSETQ) $TMP_COEFF
             (($APPEND)
              (($MAKELIST) 0. $K 1.
               ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
              $TMP_COEFF))
            ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
           T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
          ((MCOND) |$basis_coeffs_dbg| (($PRINT) "	coeffs0=" $COEFFS0)
           T $FALSE)
          ((MCOND) |$basis_coeffs_dbg|
           (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
        ((MSETQ) $COEFFS0 ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
        ((MCOND) |$basis_coeffs_dbg|
         (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
      ((MRETURN) $COEFFS0)))
    MEXPR) 
(ADD2LNC '(($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
           $BASIS0)
         $FUNCTIONS) 
(MDEFPROP $FIND_LINEAR_INDEPENDENT_SOLUTIONS
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG)
      ((MSETQ) $TMP
       (($MAP) $NUM (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
        (($LENGTH) $TMP)))
      ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
      ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))
    MEXPR) 
(ADD2LNC '(($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
           |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_ops|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))
    MEXPR) 
(ADD2LNC '((|$do_Young_ops|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$do_antiYoung_ops|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))
    MEXPR) 
(ADD2LNC '((|$do_antiYoung_ops|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$do_Young_or_antiYoung_opsV1|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableauIndexes| |$Y_aY|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ
       $NORM0)
      ((MSETQ) $POLY0 $POLY)
      ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
      ((MSETQ) $NC (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0
       (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR)) $NR0 1.
        $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> number of indexes s=" $S0) T
       $FALSE)
      ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL
        (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
       $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
      ((MSETQ) |$t_YoungTableauIndexes|
       (($MAKELIST) ((MLIST)) $K 1. $T_NR))
      ((MDO) $I0 1. NIL NIL $NC NIL
       ((MDO) $NR0 1. NIL NIL $NR NIL
        ((MCOND)
         ((MNOT)
          ((MEQUAL) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
           0.))
         ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
          (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
           ((MLIST)
            ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
         T $FALSE)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableauIndexes|) T
       $FALSE)
      ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
      ((MDO) $STEPS0 1. NIL NIL 2. NIL
       ((MCOND) ((MEQUAL) |$Y_aY| 0.)
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T $FALSE)
         ((MDO) $NR0 1. NIL NIL $NR NIL
          ((MCOND)
           ((MGREATERP)
            (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0)
                $K)
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
              $K 1. (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->permutations for"
              ((|$YoungTableauIndexes| ARRAY) $NR0))
             T $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS)
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
               $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                 ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0)
                  (($P0 ARRAY) $K)))
                $K 1.
                (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
           T $FALSE))
         ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0)
          T $FALSE)
         ((MSETQ) |$Y_aY| 1.))
        T
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
          $FALSE)
         ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
          ((MCOND)
           ((MGREATERP)
            (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               ((MQAPPLY ARRAY)
                ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
              $K 1.
              (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS)
              (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $K))
                 ((MQAPPLY ARRAY)
                  ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                  (($P0 ARRAY) $K)))
                $K 1.
                (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0
                ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                 ((MPLUS) 1.
                  ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
           T $FALSE))
         ((MCOND) |$yt_dbg|
          (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
         ((MSETQ) |$Y_aY| 0.))))
      ((MSETQ) $NORM0
       ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
      ((MSETQ) $NORM0 1.)
      ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))
    MEXPR) 
(ADD2LNC '((|$do_Young_or_antiYoung_opsV1|) $POLY
           |$YoungTableauIndexes| |$Y_aY|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_or_antiYoung_opsV0|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau| |$Y_aY|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ
       $NORM0)
      ((MSETQ) $POLY0 $POLY) ((MSETQ) $NR (($LENGTH) |$YoungTableau|))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0 (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
      ((MSETQ) $INDEX_MATRIX0
       (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.)) ((MSETQ) $T_NC $NR)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MPROGN) ((MSETQ) $TMP 0.)
        ((MDO) $I0 1. NIL NIL $T_NC NIL
         ((MCOND)
          ((MNOT)
           ((MEQUAL)
            ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $I0) 0.))
          ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
        ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
       $FALSE)
      ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
      ((MDO) $STEPS0 1. NIL NIL 2. NIL
       ((MCOND) ((MEQUAL) |$Y_aY| 0.)
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T $FALSE)
         ((MDO) $NR0 1. NIL NIL $NR NIL
          ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               (($CONCAT) |$jj|
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
              $K 1. ((|$YoungTableau| ARRAY) $NR0)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->permutations for"
              ((|$YoungTableau| ARRAY) $NR0))
             T $FALSE)
            ((MSETQ) $PERMS0 (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
               $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                 (($CONCAT) |$jj|
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                   (($P0 ARRAY) $K))))
                $K 1. ((|$YoungTableau| ARRAY) $NR0)))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
           T $FALSE))
         ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0)
          T $FALSE)
         ((MSETQ) |$Y_aY| 1.))
        T
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
          $FALSE)
         ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
          ((MCOND) ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               (($CONCAT) |$jj|
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
              $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $K))
                 (($CONCAT) |$jj|
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   (($P0 ARRAY) $K))))
                $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0
                ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                 ((MPLUS) 1.
                  ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
           T $FALSE))
         ((MCOND) |$yt_dbg|
          (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
         ((MSETQ) |$Y_aY| 0.))))
      ((MSETQ) $NORM0
       ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
      ((MSETQ) $NORM0 1.)
      ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))
    MEXPR) 
(ADD2LNC '((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
           |$Y_aY|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_opsV0|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ)
      ((MSETQ) $POLY0 $POLY) ((MSETQ) $NR (($LENGTH) |$YoungTableau|))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0 (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
      ((MSETQ) $INDEX_MATRIX0
       (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.)) ((MSETQ) $T_NC $NR)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MPROGN) ((MSETQ) $TMP 0.)
        ((MDO) $I0 1. NIL NIL $T_NC NIL
         ((MCOND)
          ((MNOT)
           ((MEQUAL)
            ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $I0) 0.))
          ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
        ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
       $FALSE)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
        ((MPROGN)
         ((MSETQ) $TEMPLATE_SUB_LIST0
          (($MAKELIST)
           ((MEQUAL)
            (($CONCAT) |$jj|
             ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
            (($CONCAT) $JJ
             ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
           $K 1. ((|$YoungTableau| ARRAY) $NR0)))
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
           $TEMPLATE_SUB_LIST0)
          T $FALSE)
         ((MSETQ) $TEMPLATE_POLY0 (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
         ((MSETQ) $POLY0 0.)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T $FALSE)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->permutations for"
           ((|$YoungTableau| ARRAY) $NR0))
          T $FALSE)
         ((MSETQ) $PERMS0 (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
         ((MSETQ) $TMP $TEMPLATE_POLY0)
         ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
          ((MPROGN)
           ((MCOND) |$yt_dbg|
            (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
            $FALSE)
           ((MSETQ) $SUB_LIST0
            (($MAKELIST)
             ((MEQUAL)
              (($CONCAT) $JJ
               ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
              (($CONCAT) |$jj|
               ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                (($P0 ARRAY) $K))))
             $K 1. ((|$YoungTableau| ARRAY) $NR0)))
           ((MCOND) |$yt_dbg| (($PRINT) "    --> sub_list0" $SUB_LIST0)
            T $FALSE)
           ((MSETQ) $POLY0
            ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
        T $FALSE))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0) T
       $FALSE)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MCOND) ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
        ((MPROGN)
         ((MSETQ) $TEMPLATE_SUB_LIST0
          (($MAKELIST)
           ((MEQUAL)
            (($CONCAT) |$jj|
             ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
            (($CONCAT) $JJ
             ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
           $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
           $TEMPLATE_SUB_LIST0)
          T $FALSE)
         ((MSETQ) $TEMPLATE_POLY0 (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
         ((MSETQ) $POLY0 0.)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T $FALSE)
         ((MSETQ) $PERMS0
          (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
         ((MSETQ) $TMP $TEMPLATE_POLY0)
         ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
          ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
           ((MSETQ) $SUB_LIST0
            (($MAKELIST)
             ((MEQUAL)
              (($CONCAT) $JJ
               ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
              (($CONCAT) |$jj|
               ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                (($P0 ARRAY) $K))))
             $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
           ((MCOND) |$yt_dbg| (($PRINT) "    --> sub_list0" $SUB_LIST0)
            T $FALSE)
           ((MSETQ) $POLY0
            ((MPLUS) $POLY0
             ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
              ((MPLUS) 1.
               ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
        T $FALSE))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
      ((MRETURN) $POLY0)))
    MEXPR) 
(ADD2LNC '((|$do_Young_opsV0|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$compute_metricV1|
    ((LAMBDA) ((MLIST) $COEFF_BASIS)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
      ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
      ((MSETQ) $G0
       ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
      ((MCOND) ((MNOT) (($MATRIXP) $G0))
       ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
      ((MRETURN) $G0)))
    MEXPR) 
(ADD2LNC '((|$compute_metricV1|) $COEFF_BASIS) $FUNCTIONS) 
(MDEFPROP |$compute_metricV0|
    ((LAMBDA) ((MLIST) $E_L0)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $E_L0))
        ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
       (($ERROR) "need an exam_level structure") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
      ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
      ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
      ((MSETQ) $NORM0
       (($SUM)
        ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K)) 2.)
        $K 1. |$dimT0|))
      ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
      (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
      ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
       ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
        (($COEFF) $NORM0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
      ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($COEFF) $NORM0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
        ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
         ((MPROGN)
          ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
           ((MTIMES) ((MQUOTIENT) 1. 2.)
            (($COEFF) $TMP0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1)
             1.)))
          ((MSETQ) (($G0 ARRAY) $NS1 $NS0) (($G0 ARRAY) $NS0 $NS1))))))
      ((MRETURN) $G0)))
    MEXPR) 
(ADD2LNC '((|$compute_metricV0|) $E_L0) $FUNCTIONS) 
(MDEFPROP |$compute_T_rep|
    ((LAMBDA) ((MLIST) |$t0| $IND0)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) |$t0|)) ((MNOT) (($LISTP) $IND0)))
       (($ERROR) "need two lists") T $FALSE)
      ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
      ((MSETQ) $LENIND0 (($LENGTH) $IND0))
      ((MCOND) ((MLEQP) $LENIND0 1.)
       (($ERROR)
        "There is no S_1 representation since there are no indexes to swap")
       T $FALSE)
      ((MSETQ) $REP0
       (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $LENIND0 ((MMINUS) 1.))))
      ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
       ((MPROGN) ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
        ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
        ((MDO) $NT 1. NIL NIL |$lenT0| NIL
         ((MCOND) ((|$examT0| ARRAY) $NT)
          ((MPROGN)
           ((MCOND) |$T_rep_DBG|
            (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
             (($IND0 ARRAY) $NSW))
            T $FALSE)
           ((MSETQ) |$swT0|
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
              ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
             ((|$t0| ARRAY) $NT)))
           ((MCOND) |$T_rep_DBG|
            (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->" |$swT0|) T
            $FALSE)
           ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
            ((MCOND) ((|$examT0| ARRAY) $SNT)
             ((MPROGN)
              ((MCOND) |$T_rep_DBG|
               (($PRINT) "      compare with" ((|$t0| ARRAY) $SNT)) T
               $FALSE)
              ((MSETQ) $TMP0
               (($RATSIMP)
                ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
              ((MCOND) |$T_rep_DBG| (($PRINT) "      diff=" $TMP0) T
               $FALSE)
              ((MCOND) ((MEQUAL) $TMP0 0.)
               ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
               T $FALSE))
             T $FALSE))
           ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.))) |$m0|))
          T $FALSE))))
      ((MRETURN) $REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_T_rep|) |$t0| $IND0) $FUNCTIONS) 
(MDEFPROP |$compute_controvariant_red_repV1|
    ((LAMBDA) ((MLIST) $COEFF_BASIS |$rep_T0|)
     ((MPROG) ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
       (($ERROR) "need rep_T0 to be a list") T $FALSE)
      ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
      ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
      ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
      ((MCOND)
       ((MNOT) ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
       (($ERROR) "issues with the size of rep_T0") T $FALSE)
      ((MSETQ) $CO_REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($TRANSPOSE)
          ((MNCTIMES) $COEFF_BASIS
           ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
            (($TRANSPOSE) $COEFF_BASIS)))))
        ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
         ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.) $TMP0)
         T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
      ((MRETURN) $CO_REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_controvariant_red_repV1|) $COEFF_BASIS |$rep_T0|)
         $FUNCTIONS) 
(MDEFPROP |$compute_controvariant_red_repV0|
    ((LAMBDA) ((MLIST) $E_L0 |$rep_T0|)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $E_L0))
        ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
       (($ERROR) "need an exam_level structure") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
       (($ERROR) "need rep_T0 to be a list") T $FALSE)
      ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
      ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
      ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
      ((MCOND)
       ((MNOT) ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
       (($ERROR) "issues with the size of rep_T0") T $FALSE)
      ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
      ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
       ((MDO) $NT 1. NIL NIL |$dimT0| NIL
        ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
         (($COEFF)
          (($EXPAND) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
          ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
      (($PRINT) "  coeff sol on T" |$csol_T0|)
      ((MSETQ) $CO_REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($TRANSPOSE)
          ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
           ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
        ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
         ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.) $TMP0)
         T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
      ((MRETURN) $CO_REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_REDUCIBLE_REP
    ((LAMBDA) ((MLIST) $CO_REP0 $METRIC0)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
       (($ERROR) "co_rep0 is not a list") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
       (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
       (($ERROR) "metric0 is not a matrix") T $FALSE)
      ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
       ((MSETQ) $INVERSE_METRIC0 ((MNCEXPT) $METRIC0 ((MMINUS) 1.))) T
       ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
        ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
         ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
         (($LENGTH) $INVERSE_METRIC0)))
       (($ERROR) "mismatch in dimensions co_rep0[1] is"
        (($LENGTH) (($CO_REP0 ARRAY) 1.)) "while inverse_metric0 is"
        (($LENGTH) $INVERSE_METRIC0))
       T $FALSE)
      ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
      ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
      ((MSETQ) $REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) (($REP0 ARRAY) $K)
         ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
        ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
         ((MSETQ) (($REP0 ARRAY) $K)
          (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
         T $FALSE)))
      ((MRETURN) $REP0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0) $FUNCTIONS) 
(MDEFPROP $COMPUTE_SINGLE_MATRIX_EIGENSPACES
    ((LAMBDA) ((MLIST) |$id|)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) |$id|))
       (($ERROR) "ID should be a matrix") T $FALSE)
      ((MSETQ) |$dID0| (($LENGTH) |$id|))
      ((MSETQ) |$Vplus0|
       (($COMPUTE_NULL_EIGENSPACE)
        ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
      ((MSETQ) |$Vminus0|
       (($COMPUTE_NULL_EIGENSPACE) ((MPLUS) |$id| (($IDENT) |$dID0|))
        |$dID0|))
      ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_NULL_EIGENSPACE
    ((LAMBDA) ((MLIST) |$mm| |$dMM|)
     ((MPROG)
      ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
      ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1. |$dMM|))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
      ((MSETQ) $NULLV0 ((MLIST)))
      ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
       ((MPROGN)
        ((MSETQ) |$vector_in_Q0|
         (($MAKELIST)
          (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0) $K 1.
          |$dMM|))
        ((MSETQ) $DENOM0
         (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K 1.
          |$dMM|))
        ((MSETQ) $LCM0 (($LCM) $DENOM0))
        ((MSETQ) $NULLV0
         (($APPEND) $NULLV0
          ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
      ((MRETURN) $NULLV0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIC_SWAP_EIGENSPACES
    ((LAMBDA) ((MLIST) |$REPs|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$REPs|))
       (($ERROR) "REPs should be a list") T $FALSE)
      ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
      ((MSETQ) $EIGENSPACES0 ((MLIST)))
      ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
       ((MSETQ) $EIGENSPACES0
        (($APPEND) $EIGENSPACES0
         ((MLIST)
          (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) ((|$REPs| ARRAY) $NSW))))))
      ((MRETURN) $EIGENSPACES0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_IDEAL_FROM_SEED
    ((LAMBDA) ((MLIST) $SEED_NO0 $BASIS0 |$REPs0|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $BASIS0))
       (($ERROR) "basis0 must be a list of basis vectors") T $FALSE)
      ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
      ((MCOND)
       ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
       (($ERROR)
        "mismatch between number of vectors and their dimension")
       T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
       (($ERROR)
        "REPs0 must be a list of matrices associated with the basic swaps")
       T $FALSE)
      ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
      ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
      ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
      ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
      ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
      ((MSETQ) $ADDED_VEC0 T)
      ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
       ((MPROGN) (($PRINT) "-->step" $NSTEP0) ((MSETQ) $ADDED_VEC0 NIL)
        ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
         ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
          ((MPROGN)
           ((MSETQ) $TMPVEC0
            ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
           ((MSETQ) $COEFF_ON_BASIS0
            (($MAKELIST) ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0)
             $K 1. $DIM0))
           (($PRINT) "   nswap" $NSW0 "vec0" $VEC0 "coeffs on basis0"
            $COEFF_ON_BASIS0)
           ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
            ((MCOND)
             ((MAND)
              ((MNOT)
               ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
              ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
             ((MPROGN) ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
              ((MSETQ) |$Ideal0|
               (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
              ((MSETQ) $ADDED_VEC0 T))
             T $FALSE)))))
        (($PRINT) "  --> Ideal0" |$Ideal0|)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DUAL_VECTORS
    ((LAMBDA) ((MLIST) $BASIS0)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $BASIS0))
       (($ERROR) "basis0 must be a list of basis vectors") T $FALSE)
      ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
      ((MCOND)
       ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
       (($ERROR)
        "mismatch between number of vectors and their dimension")
       T $FALSE)
      ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
      ((MDO) $I 1. NIL NIL $DIM0 NIL
       ((MDO) $J $I NIL NIL $DIM0 NIL
        ((MPROGN)
         ((MSETQ) (($GG0 ARRAY) $I $J)
          (($SUM)
           ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
            ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
           $K 1. $DIM0))
         ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
      ((MCOND) ((MGREATERP) $DIM0 1.)
       ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
       ((MSETQ) $GG0M1
        ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
      ((MSETQ) $DUALBASIS0 ((MLIST)))
      ((MDO) $I 1. NIL NIL $DIM0 NIL
       ((MSETQ) $DUALBASIS0
        (($APPEND) $DUALBASIS0
         ((MLIST)
          (($SUM)
           ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K)) $K 1.
           $DIM0)))))
      ((MRETURN) $DUALBASIS0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DUAL_VECTORS) $BASIS0) $FUNCTIONS) 
(MDEFPROP $COMPUTE_EIGENSPACES
    ((LAMBDA) ((MLIST) |$eig|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$eig|))
       (($ERROR) "EIG must be a list of lists with 2 components") T
       $FALSE)
      ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
      ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
      (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
      ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
       ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
        ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
         ((MSETQ) |$tmp_listEig1|
          (($APPEND) |$tmp_listEig1|
           ((MLIST)
            (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
             ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
        ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
         ((MSETQ) |$tmp_listEig1|
          (($APPEND) |$tmp_listEig1|
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
            ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
        ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
      ((MRETURN) |$tmp_listEig0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_EIGENSPACES) |$eig|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INTERSECTION_VECTOR_SPACES
    ((LAMBDA) ((MLIST) |$Vec1| |$Vec2|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
       (($ERROR) "Vec1 must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
       (($ERROR) "Vec2 must be a list") T $FALSE)
      ((MCOND)
       ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
        ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
       ((MRETURN) ((MLIST))) T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
         (($LENGTH) ((|$Vec2| ARRAY) 1.))))
       (($ERROR) "Vec1 and Vec2 must have the same dimension") T
       $FALSE)
      ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
      ((MSETQ) $UNK0
       (($MAKELIST) (($QW ARRAY) $K) $K 1.
        ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
      ((MSETQ) $SUM01
       (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K)) $K 1.
        (($LENGTH) |$Vec1|)))
      ((MSETQ) $SUM0
       ((MPLUS) $SUM01
        (($SUM)
         ((MTIMES) ((|$Vec2| ARRAY) $K)
          (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
         $K 1. (($LENGTH) |$Vec2|))))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1. |$dVec0|))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
      ((MSETQ) |$IntVec0| ((MLIST)))
      ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
        ((MSETQ) |$vector_in_Q0|
         (($MAKELIST) (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K
          1. |$dVec0|))
        ((MSETQ) $DENOM0
         (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K 1.
          |$dVec0|))
        ((MSETQ) $LCM0 (($LCM) $DENOM0))
        ((MSETQ) |$IntVec0|
         (($APPEND) |$IntVec0|
          ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
      (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
      (($PRINT) "  intersection" |$IntVec0|) ((MRETURN) |$IntVec0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
         $FUNCTIONS) 
(MDEFPROP |$step0_0_compute_YT_on_big_basis|
    ((LAMBDA) ((MLIST) |$VectorSpace| |$YoungTableauIndexes|)
     ((MPROG) ((MLIST) $K)
      ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
      ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
      ((MDO) $K 1. NIL NIL |$dimT0| NIL
       ((MPROGN)
        ((MSETQ) |$tmpT|
         ((|$do_Young_or_antiYoung_opsV1|) ((|$VectorSpace| ARRAY) $K)
          |$YoungTableauIndexes| 0.))
        ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
        ((MSETQ) |$coeff_tmpT|
         (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) |$tmpT|
          |$VectorSpace|))
        ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
      ((MRETURN) |$Mat0|)))
    MEXPR) 
(ADD2LNC '((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
           |$YoungTableauIndexes|)
         $FUNCTIONS) 
(MDEFPROP |$step0_1_normalize_YT_projected_big_basis|
    ((LAMBDA) ((MLIST) |$YTMat|)
     ((MPROG)
      ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0 $SOL0)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
       (($ERROR) "Argument must be a matrix") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
      ((MCOND) ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
       ((MRETURN) |$YTMat|) T $FALSE)
      ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
      ((MSETQ) $ZERO0
       ((MPLUS) ((MTIMES) $XX |$YTMat|)
        ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
      ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
      ((MSETQ) $K0 1.)
      ((MDO) NIL NIL NIL NIL NIL
       ((MNOT)
        ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
         ((MLEQP) $K0 |$dimT0|)))
       ((MSETQ) $K0 ((MPLUS) $K0 1.)))
      ((MSETQ) $SOL0
       (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
        ((MLIST) $XX)))
      ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
       (($ERROR) "cannot find a normalization") T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($EV) $ZERO0 $SOL0)
         (($ZEROMATRIX) |$dimT0| |$dimT0|)))
       (($ERROR) "cannot find a global normalization") T $FALSE)
      ((MRETURN)
       ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
        |$NormMat0|))))
    MEXPR) 
(ADD2LNC '((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
         $FUNCTIONS) 
(MDEFPROP |$step1_0_compute_coeff_on_T_basis|
    ((LAMBDA) ((MLIST) |$nn| |$spin|)
     ((MPROG) ((MLIST) $NR $K)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
         $EXAM_LEVEL))
       (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
      ((MSETQ) |$dimT0|
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
      ((MSETQ) |$dimR0|
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
      ((MSETQ) $COEFF_SMALL_BASIS0 (($ZEROMATRIX) |$dimR0| |$dimT0|))
      ((MDO) $NR 1. NIL NIL |$dimR0| NIL
       ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
        (($MAKELIST)
         (($COEFF)
          (($RATEXPAND)
           (($RHS)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)
             $K)))
          ((MQAPPLY ARRAY)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)
           $NR))
         $K 1. |$dimT0|)))
      ((MRETURN) $COEFF_SMALL_BASIS0)))
    MEXPR) 
(ADD2LNC '((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
         $FUNCTIONS) 
(MDEFPROP |$step1_1_compute_YT_on_real_Ns_basis|
    ((LAMBDA) ((MLIST) $COEFF_BASIS |$YTBigMat|)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
       (($ERROR) "YTBigMat must be a matrix") T $FALSE)
      ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))
    MEXPR) 
(ADD2LNC '((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
           |$YTBigMat|)
         $FUNCTIONS) 
(MDEFPROP $STEP2_0_FIND_INDEP_IRREPS
    ((LAMBDA) ((MLIST) |$YTSmallMat|)
     ((MPROG) ((MLIST) $K $NR0 $NU0)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
       (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
      ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
      ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
      ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
      ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
      ((MSETQ) $EQS0 $ZEROROW0)
      ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
        ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
         ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
         ((MSETQ) $EQS0
          ((MPLUS) $EQS0
           ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
        T $FALSE))
      ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
      ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T $FALSE)
      ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
       ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
        ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
        ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
         $FALSE)
        ((MCOND) ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
         (($ERROR) "NO independent solutions????") T $FALSE)
        ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
        ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
         ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
          ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
           (($PRINT) "   exam_coeff0[" $NU0 "]="
            (($EXAM_COEFF0 ARRAY) $NU0))
           (($PRINT) "   coeff="
            (($COEFF) (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
             (($%RNUM_LIST ARRAY) $NR0)))
           ((MCOND)
            ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
             ((MNOT)
              ((MEQUAL)
               (($COEFF) (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                (($%RNUM_LIST ARRAY) $NR0))
               0.)))
            ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
             ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
             ((MSETQ) $LIST_INDEP_VECTORS0
              (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
               $LIST_INDEP_VECTORS0))
             ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
            T $FALSE)))))
       T $FALSE)
      ((MRETURN) $LIST_INDEP_VECTORS0)))
    MEXPR) 
(ADD2LNC '(($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_SCALAR
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
      ((MSETQ) $SCALARS0 ((MLIST)))
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
       ((MLIST)
        (($IS)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
          0.))))
      ((MCOND)
       ((MGREATERP)
        (($LENGTH) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
        0.)
       ((MPROGN)
        ((MSETQ) $TMP0
         (($PSUBSTITUTE)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        ((MDO) $K 1. NIL NIL
         (($LENGTH)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
         NIL
         ((MSETQ) $SCALARS0
          (($ENDCONS)
           (($COEFF) $TMP0
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.) $K))
           $SCALARS0)))
        ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
         ((MLIST) (($COPYMATRIX) $SCALARS0)))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
         ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
         ((MLIST)
          ((MLIST) |$nn| 0.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.)
         (($IDENT)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
       T
       ((MPROGN)
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
         ((MLIST)
          (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
           (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
         ((MLIST)
          (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
           (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
         ((MLIST)
          ((MLIST) |$nn| 0.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.))))))
      |$done_scalar_irrep|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_SCALAR) |$nn|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_VECTOR
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
       ((MLIST)
        (($IS)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
          0.))))
      ((MCOND)
       ((MGREATERP)
        (($LENGTH) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
        0.)
       ((MPROGN)
        ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN)
          ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
           ((MLIST)))
          ((MSETQ) $TMP00
           (($RATEXPAND)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
              ((MPLUS) 2. ((MMINUS) $S0)))
             3.)))
          ((MDO) $K 1. NIL NIL
           (($LENGTH)
            ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
           NIL
           ((MCOND) ((MEQUAL) $K 1.)
            ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
             (($COEFF) $TMP00
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.) $K)))
            T
            ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
             (($ADDROW) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
              (($COEFF) $TMP00
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.) $K))))))))
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
         ((MLIST) (($TMP0 ARRAY) 1.)))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
         ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
         ((MLIST)
          ((MLIST) |$nn| 1.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.) 1.))
          ((MLIST) |$nn| 0.
           ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.) 1.)
         (($IDENT)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
       T
       ((MPROGN)
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.) 3.))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.) 3.))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
         (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
      |$done_vector_irrep|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_VECTOR) |$nn|) $FUNCTIONS) 
(MDEFPROP |$do_brute_force_leading_Regge|
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG)
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
       (($MAKELIST) NIL $K 1. (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
      ((MSETQ)
       ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
        ((|$leading_Regge| ARRAY) |$nn|))
       T)
      ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
       (($COMPUTE_DESCENDENTS) |$nn| |$nn| (($MATRIX) ((MLIST) 1.))
        (($MAKELIST)
         ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0 1.
         |$nn|)))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
       (($MAKELIST) (($IDENT) 1.) $K 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
       ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
      |$done_leading_regge_irrep|))
    MEXPR) 
(ADD2LNC '((|$do_brute_force_leading_Regge|) |$nn|) $FUNCTIONS) 
(MDEFPROP |$do_brute_force_subleading_Regge|
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) |$lenT0| $K)
      ((MCOND) ((MEQUAL) |$nn| 2.) MRETURN T $FALSE)
      ((MSETQ)
       ((|$YT_is_present| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) NIL $K 1.
        (($LENGTH) ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
      ((MSETQ)
       ((MQAPPLY ARRAY)
        ((|$YT_is_present| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       T)
      ((MSETQ) |$lenT0|
       (($LENGTH) ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
      ((MSETQ)
       ((|$IrrepSmallbasis| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
      ((MSETQ)
       ((MQAPPLY ARRAY)
        ((|$IrrepSmallbasis| ARRAY) |$nn|
         ((MPLUS) |$nn| ((MMINUS) 1.)))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
      ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
       ((MPROGN)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmallbasis| ARRAY) |$nn|
            ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
          $K $K)
         1.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmallbasis| ARRAY) |$nn|
            ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
          $K |$lenT0|)
         ((MMINUS) 1.))))
      ((MSETQ)
       ((|$IrrepDescendents| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       (($COMPUTE_DESCENDENTS) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.))
        ((MQAPPLY ARRAY)
         ((|$IrrepSmallbasis| ARRAY) |$nn|
          ((MPLUS) |$nn| ((MMINUS) 1.)))
         ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
        (($MAKELIST)
         ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0 1.
         ((MPLUS) |$nn| ((MMINUS) 1.)))))
      ((MSETQ)
       ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K 1.
        ((MPLUS) |$nn| ((MMINUS) 2.))))
      ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
       ((MPROGN)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          1. 1.)
         0.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          $K $K)
         0.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          1. $K)
         1.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          $K 1.)
         1.)))
      ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
       ((MSETQ)
        ((MQAPPLY ARRAY)
         ((MQAPPLY ARRAY)
          ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
          ((MPLUS) |$nn| ((MMINUS) 2.)))
         $K 1.)
        ((MMINUS) 1.)))
      ((MSETQ)
       ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       ((MLIST) ((MLIST))
        ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
      |$done_sub_leading_regge_irrep|))
    MEXPR) 
(ADD2LNC '((|$do_brute_force_subleading_Regge|) |$nn|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_IRREPS
    ((LAMBDA) ((MLIST) |$nn| |$spin| |$irreplist_to_use|)
     ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
      ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
       (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
       (($ERROR) "exam_level[" |$nn| "," |$spin| "] is not defined!") T
       $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
         $EXAM_LEVEL))
       (($ERROR) "exam_level[" |$nn| "," |$spin| "] is not defined!") T
       $FALSE)
      ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
       (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.) |$YTab|))
       (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| 0.)
        ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
       ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| 1.)
        ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
       ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| |$nn|)
        (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
         |$irreplist_to_use|))
       ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
        (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
         |$irreplist_to_use|))
       ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
       $FALSE)
      ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
       (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
      ((MSETQ) |$Matzero|
       (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
        ((|$dimT| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
       (($MAKELIST) |$Matzero| $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
       (($MAKELIST) |$Matzero| $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
        ((MSETQ) ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step0_0_compute_YT_on_big_basis|)
          ((|$t| ARRAY) |$nn| |$spin|)
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
        (($PRINT) "MatB OK")
        ((MSETQ) ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step0_1_normalize_YT_projected_big_basis|)
          ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
        (($PRINT) "NB OK")))
      ((MDO) $NUSEDYT 1. NIL NIL
       ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
         (($LENGTH) |$irreplist_to_use|) NIL
         ((MPROGN)
          ((MSETQ) $NYTP1 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
          (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt" $NYT
           "killed by yt" $NYTP1 "? "
           (($IS)
            ((MEQUAL)
             ((MNCTIMES)
              ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
              ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYTP1))
             |$Matzero|)))))))
      ((MSETQ) |$listJJ|
       (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
        (($MAKELIST) $K $K 1. |$spin|)))
      ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
       ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|) |$listJJ|))
      ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
       ((MPROGN)
        ((MSETQ) |$idT| (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
        ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
         ((MCOND)
          ((MNOT)
           (($IS)
            ((MEQUAL)
             ((MNCEXPT)
              ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $I0)
              2.)
             |$idT|)))
          (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
           ")]^^2 is NOT unity")
          T $FALSE))
        (($PRINT) "Check: Rep^^2=1 OK")
        ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
         ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
          ((MCOND)
           ((MNOT)
            (($IS)
             ((MEQUAL)
              ((MNCEXPT)
               ((MNCTIMES)
                ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $I0)
                ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $J0))
               3.)
              |$idT|)))
           (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
            ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
            ")] )^^3" "is NOT unity")
           T $FALSE)))
        (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
       T
       (($PRINT)
        "---> Rep has dimension 1: checks skipped because of maxima bug"))
      ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
      ((MSETQ) |$zeromatrixSmall|
       (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
        ((|$dimSmall| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
       ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
      ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       ((|$normalize_mat_in_ZV1|)
        ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
       ((|$compute_metricV1|) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
       ((|$compute_controvariant_red_repV1|)
        ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
        ((|$rep_t| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
       (($COMPUTE_REDUCIBLE_REP) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
        ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step1_1_compute_YT_on_real_Ns_basis|)
          ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
          ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
       (($MAKELIST) NIL $K 1. (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
       (($MAKELIST) $K $K 1.
        (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
      ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
       (($MAKELIST) ((MLIST)) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ)
       (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
       (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
      ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|) ((MLIST)))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
         (($APPLY) $SUBMATRIX
          (($ENDCONS)
           ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
            $NYT)
           (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
         (($COMPUTE_BASIS_FROM_COEFF_SET)
          (($MAKELIST)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY)
             ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
            $K)
           $K 1.
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". --> In irrep no"
         $NYT " we will use vectors no (in local order)"
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
          1.))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
         ". --> After irrep no" $NYT "the map is"
         (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
         ". --> After irrep no" $NYT "the used vectors are"
         (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
        ((MCOND)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             $NYT)
            1.))
          0.)
         ((MSETQ)
          ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
           $NYT)
          T)
         T $FALSE)
        ((MCOND)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             $NYT)
            1.))
          0.)
         ((MPROGN)
          ((MSETQ) $OLDDIM
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             1.)))
          ((MSETQ) |$oldStep1|
           ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
            $NYT))
          ((MSETQ) |$biggerV| T)
          ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
           ((MPROGN)
            ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NSW 1. NIL NIL
             (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
             ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL NIL
              ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
               (($ENDCONS)
                (($LIST_MATRIX_ENTRIES)
                 ((MNCTIMES) $V0
                  ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                   $NSW)))
                (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             (($COMPUTE_BASIS_FROM_COEFF_SET)
              (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
            ((MSETQ) $NEWDIM
             (($LENGTH)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               1.)))
            ((MSETQ) |$biggerV| (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
            ((MSETQ) $OLDDIM $NEWDIM)
            ((MSETQ) |$oldStep1|
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT))
            (($PRINT) "--> Level" |$nn| "spin" |$spin| "in irrep no"
             $NYT "step" $K "new size" $OLDDIM)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
            $NYT)
           (($APPLY) $MATRIX
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             2.)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
            $NYT)
           ((|$normalize_mat_in_ZV1|)
            ((MQAPPLY ARRAY)
             ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|) $NYT)
           ((|$compute_metricV1|)
            ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             $NYT)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
            $NYT)
           ((|$compute_controvariant_red_repV1|)
            ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             $NYT)
            ((|$rep_t| ARRAY) |$nn| |$spin|)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
           (($COPYLIST)
            (($COMPUTE_REDUCIBLE_REP)
             ((MQAPPLY ARRAY) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
              $NYT)
             ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|) $NYT)))))
         T $FALSE)
        |$skip|))
      ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MCOND)
        ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
         ((|$irreplist_to_use| ARRAY) $K))
        ((MPROGN)
         (($PRINT) $K "YTab"
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
           ((|$irreplist_to_use| ARRAY) $K))
          "compute descendents")
         ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
          (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
            ((|$irreplist_to_use| ARRAY) $K)))))
        T $FALSE))
      (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) |$irreplist_to_use|)
      |$computed_irreps|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
         $FUNCTIONS) 
(MDEFPROP $CHK_NEW_BASIS
    ((LAMBDA) ((MLIST) $OLDBASIS0 |$IrrepSmallbasis00| $IRREP_LIST0)
     ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
      ((MDO) $NI00 1. NIL NIL NIL
       ((MNOT)
        (($IS)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
          |$zeromatrixSmall|)))
       ((MPROGN) (($PRINT) "ni00=" $NI00)
        (($PRINT)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
          |$zeromatrixSmall|))
        (($PRINT)
         (($IS)
          ((MEQUAL)
           ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
           |$zeromatrixSmall|)))
        ((MSETQ) $NI0 $NI00)))
      ((MSETQ) $NEWBASIS0
       ((|$IrrepSmallbasis00| ARRAY)
        (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
      ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL (($LENGTH) $IRREP_LIST0) NIL
       ((MCOND)
        ((MNOT)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $K))
          |$zeromatrixSmall|))
        ((MSETQ) $NEWBASIS0
         (($ADDROW) $NEWBASIS0
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $K))))
        T $FALSE))
      ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
       ((MPROGN)
        ((MSETQ) $TMP00
         ((|$compute_coeffs_over_basis_from_coeffsV0|)
          (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
         (($MAP) $RHS $TMP00))
        (($PRINT) "old vector no" $NV0 " is in new basis"
         ((MQAPPLY ARRAY)
          ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
        ((MCOND)
         ((MEQUAL)
          ((MQAPPLY ARRAY)
           ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
          ((MLIST)))
         (($ERROR) "MISSING an element in new basis") T $FALSE)))))
    MEXPR) 
(ADD2LNC '(($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
           $IRREP_LIST0)
         $FUNCTIONS) 
(MDEFPROP $SHOW_IRREP_RESULTS
    ((LAMBDA) ((MLIST) |$nn| |$spin| |$irreplist_to_use|)
     ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
      (($PRINT)
       "*********************************************************************")
      (($PRINT) "Level" |$nn| "spin" |$spin|)
      ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MCOND)
        ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
         ((|$irreplist_to_use| ARRAY) $K))
        ((MPROGN)
         ((MSETQ) $DIM0
          ((MPLUS) $DIM0
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
              ((|$irreplist_to_use| ARRAY) $K))
             1.))))
         (($PRINT) $K "YTab"
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
           ((|$irreplist_to_use| ARRAY) $K))
          "dim="
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             ((|$irreplist_to_use| ARRAY) $K))
            1.))))
        T
        (($PRINT) $K "YTab"
         ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
          ((|$irreplist_to_use| ARRAY) $K))
         "UNSUSED")))
      (($PRINT) "")
      (($PRINT)
       "dimension of the vector space of true tensors at level" |$nn|
       "and spin" |$spin| "is"
       (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
      (($PRINT) "---> and we can account for" $DIM0) (($PRINT) "")
      (($PRINT) "all_vector numbers"
       (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
      (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
       "spin" |$spin|
       "tensors on new small basis, i.e. the basis from irreps:")
      (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
      |$results_shown|))
    MEXPR) 
(ADD2LNC '(($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
         $FUNCTIONS) 
(MDEFPROP $TEXV
    ((LAMBDA) ((MLIST) $VEX0)
     ((MPROG) ((MLIST) |$n| |$i|)
      ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
      (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))
    MEXPR) 
(ADD2LNC '(($TEXV) $VEX0) $FUNCTIONS) 
(MDEFPROP $LATEX_YDIAGRAM
    ((LAMBDA) ((MLIST) |$YDia|)
     (($CONCAT) "\\ydiagram{"
      (($SUBSTRING) (($STRING) |$YDia|) 2.
       (($SLENGTH) (($STRING) |$YDia|)))
      "}"))
    MEXPR) 
(ADD2LNC '(($LATEX_YDIAGRAM) |$YDia|) $FUNCTIONS) 
(MDEFPROP $MYTEX1
    ((LAMBDA) ((MLIST) $EXPR0)
     ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))
    MEXPR) 
(ADD2LNC '(($MYTEX1) $EXPR0) $FUNCTIONS) 
(MDEFPROP $SPLIT_MATRIX_MAKE_LATEX
    ((LAMBDA)
     ((MLIST) $LIST_VECT00 |$nn| $SPIN0 |$Nterms_line|
      $MAKE_ONE_ALIGN_FLAG)
     ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
      ((MSETQ) $EXPR0
       (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
      ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL ((MPLUS) 0. 1.)
       NIL
       ((MPROGN)
        ((MSETQ) $NT0
         (($LENGTH) ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT)
          "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
          (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
        ((MDO) $NB_NCOL0 1. NIL NIL
         (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
         ((MPROGN)
          ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
           T $FALSE)
          ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
           T $FALSE)
          ((MCOND)
           ((MAND)
            ((MEQUAL) $NB_NCOL0
             (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
            ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
           T $FALSE)
          ((MSETQ) (($EXPR0 ARRAY) $S0)
           (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
          ((MDO) $NROW0 1. NIL NIL $NR0 NIL
           ((MDO) $NCOL0
            ((MPLUS)
             ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
              |$Nterms_line|)
             1.)
            NIL NIL (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|))
            NIL
            ((MPROGN)
             ((MSETQ) (($EXPR0 ARRAY) $S0)
              (($CONCAT) (($EXPR0 ARRAY) $S0)
               (($MYTEX1)
                ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) $NROW0
                 $NCOL0))
               "
"))
             ((MCOND)
              ((MLESSP) $NCOL0
               (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
              T $FALSE)
             ((MCOND)
              ((MAND)
               ((MEQUAL) $NCOL0
                (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
               ((MLESSP) $NROW0 $NR0))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
              T $FALSE)
             ((MCOND)
              ((MAND)
               ((MEQUAL) $NCOL0
                (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
               ((MEQUAL) $NROW0 $NR0))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
              T $FALSE)
             |$end_ncol0|)))
          ((MSETQ) (($EXPR0 ARRAY) $S0)
           (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
          ((MCOND)
           ((MAND) ((MEQUAL) $NB_NCOL0 1.)
            ((MNOT)
             ((MEQUAL) (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|))
              1.)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
           T $FALSE)
          ((MCOND)
           ((MEQUAL) $NB_NCOL0
            (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
           T $FALSE)
          ((MCOND)
           ((MLESSP) $NB_NCOL0
            (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
           ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
            ((MSETQ) (($EXPR0 ARRAY) $S0)
             (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
            T
            ((MSETQ) (($EXPR0 ARRAY) $S0)
             (($CONCAT) (($EXPR0 ARRAY) $S0)
              "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
           T $FALSE)))
        ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
         ((MSETQ) (($EXPR0 ARRAY) $S0)
          (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
         T
         ((MSETQ) (($EXPR0 ARRAY) $S0)
          (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT) (($EXPR0 ARRAY) $S0)
          "\\end{align}
} %% parbox
} %% \\myscale"))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
      ((MRETURN) $EXPR0)))
    MEXPR) 
(ADD2LNC '(($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
           |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
         $FUNCTIONS) 
(MDEFPROP $MAKE_TEX_FOR_LEVEL
    ((LAMBDA)
     ((MLIST) |$nn| |$Smin| |$Smax| |$scaling_box_value_for_T|
      $SCALING_BOX_VALUE_FOR_MATRIX $SCALING_BOX_VALUE_FOR_IRREP
      |$Nterms_line_T| |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
      |$with_S_irrep_flag|)
     ((MPROG)
      ((MCOND)
       ((MNOT)
        ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
         (($NUMBERP) |$Smax|)))
       (($ERROR) "Input parameters must be numbers") T $FALSE)
      ((MCOND) ((MLESSP) |$Smax| |$Smin|)
       (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
      ((MDO) $N 1. NIL NIL |$Smax| NIL
       (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
      ((MSETQ) |$filename|
       (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_" |$Smax|
        ".tex"))
      ((MSETQ) |$TexStream| (($OPENW) |$filename|))
      ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
       $FALSE)
      ((MCOND) |$tex_irrep_dbg|
       (($PRINTF) |$TexStream|
        "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
        $SCALING_BOX_VALUE_FOR_IRREP)
       T $FALSE)
      (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
      (($PRINTF) |$TexStream| "~%~%")
      (($PRINTF) |$TexStream|
       "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
      (($PRINTF) |$TexStream|
       "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
      (($PRINTF) |$TexStream| "\\subsection{Basis}")
      (($PRINTF) |$TexStream| "~%~%")
      ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
       ((MPROGN)
        (($PRINTF) |$TexStream|
         "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
         (($TEX1) |$nn|) (($TEX1) $S0))
        ((MDO) $K0 1. NIL NIL
         (($CEILING)
          ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
           |$Nterms_line_T|))
         NIL
         ((MPROGN) (($PRINTF) |$TexStream| "&~%")
          ((MDO) $K1
           ((MPLUS)
            ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.)) |$Nterms_line_T|) 1.)
           NIL NIL
           (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
            ((MTIMES) $K0 |$Nterms_line_T|))
           NIL
           ((MPROGN)
            ((MCOND)
             ((MGREATERP) $K1
              ((MPLUS)
               ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.)) |$Nterms_line_T|)
               1.))
             (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
            (($PRINTF) |$TexStream| "~a~%"
             (($TEX1) ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
          ((MCOND)
           ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
            ((MTIMES) $K0 |$Nterms_line_T|))
           (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T $FALSE)))
        (($PRINTF) |$TexStream|
         "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
        (($PRINTF) |$TexStream| "~%~%")))
      ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
       ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
        (($PRINTF) |$TexStream|
         "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
         24. $SPIN0)
        (($PRINTF) |$TexStream| "~%~%")
        ((MSETQ) $ANY_IRREP_PRESENT NIL)
        ((MDO) $NYT0 1. NIL NIL
         (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
         ((MSETQ) $ANY_IRREP_PRESENT
          ((MOR) $ANY_IRREP_PRESENT
           ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
            ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
             $NYT0)))))
        ((MCOND) $ANY_IRREP_PRESENT
         (($PRINTF) |$TexStream|
          "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
         T
         (($PRINTF) |$TexStream| "No irreps with spin ~a are present.
" $SPIN0))
        (($PRINTF) |$TexStream| "~%~%")
        ((MDO) $NYT0 1. NIL NIL
         (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
         ((MCOND)
          ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
           ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
          ((MPROGN)
           (($PRINTF) |$TexStream| "\\subsubsection{Irrep $ ~a $}"
            (($LATEX_YDIAGRAM)
             ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
              ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
               $NYT0))))
           (($PRINTF) |$TexStream| "~%~%")
           (($PRINTF) |$TexStream|
            "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
           ((MSETQ) $NR0
            (($LENGTH)
             ((MQAPPLY ARRAY)
              ((MQAPPLY ARRAY)
               ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0) 1.)
              3.)))
           ((MSETQ) $LIST_VECT00
            (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
           ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
            ((MPLUS) 0. 1.) NIL
            ((MPROGN)
             ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
               3.))
             ((MCOND) ((MEQUAL) |$in_Z_flag| T)
              ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
               ((|$normalize_mat_in_ZV1|) (($LIST_VECT00 ARRAY) $S0)))
              T $FALSE)))
           ((MSETQ) $LIST_LATEX_STRING0
            (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
             |$Nterms_line| NIL))
           (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%" $SPIN0)
           ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
            ((MPLUS) 0. 1.) NIL
            (($PRINTF) |$TexStream| "~a ~%~% "
             (($LIST_LATEX_STRING0 ARRAY) $S0)))
           (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%" $SPIN0)
           ((MCOND) $WITH_TENSOR_FLAG
            ((MPROGN)
             ((MSETQ) $LIST_VECT00_EXPL
              (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
             ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
              ((MPLUS) 0. 1.) NIL
              ((MPROGN)
               ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
               ((MDO) $RR0 1. NIL NIL
                (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                ((MDO) $NNTERM0 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                 NIL
                 ((MPROGN)
                  ((MSETQ) $TMP00
                   ((MTIMES)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    ((MQAPPLY ARRAY)
                     ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))
                     $NNTERM0)))
                  ((MSETQ) $TMP00 (($TEX1) $TMP00))
                  ((MCOND)
                   ((MGREATERP)
                    ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) $RR0
                     $NNTERM0)
                    0.)
                   ((MSETQ)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    (($CONCAT) "+" $TMP00))
                   T
                   ((MSETQ)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    $TMP00)))))))
             ((MSETQ) $LIST_LATEX_STRING0
              (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
               $SPIN0 4. NIL))
             (($PRINTF) |$TexStream|
              "%% begin of spin ~a with tensors~%~%" $SPIN0)
             (($PRINTF) |$TexStream|
              "The expression including explicitly the basis elements reads as follows.~%~%")
             ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
              ((MPLUS) 0. 1.) NIL
              (($PRINTF) |$TexStream| "~a ~%~% "
               (($LIST_LATEX_STRING0 ARRAY) $S0)))
             (($PRINTF) |$TexStream|
              "%% end of spin ~a with tensors ~%~%" $SPIN0))
            T $FALSE)
           ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
            ((MCOND) ((MGEQP) $SPIN0 2.)
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
              (($PRINTF) |$TexStream|
               "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
              ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
               ((MPROGN)
                (($PRINTF) |$TexStream|
                 "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                (($PRINTF) |$TexStream|
                 "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                ((MSETQ) $TMP000
                 (($TEX1)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                   ((MPLUS) $SW0 ((MMINUS) 1.)))))
                ((MSETQ) $TMP000 (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                ((MSETQ) $TMP000
                 (($REGEX_SUBST) ""
                  "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                  $TMP000))
                ((MSETQ) $TMP000
                 (($REGEX_SUBST) ""
                  "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                  $TMP000))
                (($PRINTF) |$TexStream| "~a" $TMP000)
                (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                 (($PRINTF) |$TexStream| ". ~%") T
                 (($PRINTF) |$TexStream| ", ~%"))
                (($PRINTF) |$TexStream|
                 "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                (($PRINTF) |$TexStream|
                 "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                |$end_irrep_matrixes|)))
             T $FALSE)
            T $FALSE)
           |$end_yt|)
          T $FALSE))))
      ((MCOND) |$tex_irrep_dbg|
       (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
      (($CLOSE) |$TexStream|)))
    MEXPR) 
(ADD2LNC '(($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
           |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
           $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T| |$Nterms_line|
           |$in_Z_flag| $WITH_TENSOR_FLAG |$with_S_irrep_flag|)
         $FUNCTIONS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YTab|) 
(MREMPROP '|$YTab| 'ARRAY) 
(MPUTPROP '|$YTab| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP)))))
      (((1.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1|))))
      (((2.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|))))
      (((3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|))))
      (((4.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))))
      (((5.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
         ((MLIST SIMP) |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj2| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj5|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))))
      (((6.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))))
      (((7.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
          |$jj7|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))))
      (((8.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
          |$jj7|)
         ((MLIST SIMP) |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7| |$jj8|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7| |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|) ((MLIST SIMP) |$jj8|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7|) ((MLIST SIMP) |$jj8|))))
      (((9.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8|)
         ((MLIST SIMP) |$jj9|))))
      (((10.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9| |$jj10|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9|)
         ((MLIST SIMP) |$jj10|))))
      NIL NIL NIL NIL NIL)) 
(ADD2LNC '|$YTab| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_IRREPS_TO_USE) 
(MREMPROP '$LIST_IRREPS_TO_USE 'ARRAY) 
(MPUTPROP '$LIST_IRREPS_TO_USE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) 1.)) (((1.) (MLIST SIMP) 1.))
      (((2.) (MLIST SIMP) 1. 2.)) (((3.) (MLIST SIMP) 1. 2. 3.))
      (((4.) (MLIST SIMP) 1. 2. 5. 7. 10.))
      (((5.) (MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.))
      (((6.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.))
      (((7.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13.
        14. 15.))
      (((8.) (MLIST SIMP) 1. 2. 3. 4. 5. 6.)) (((9.) (MLIST SIMP) 1.))
      (((10.) (MLIST SIMP) 1.)) NIL NIL NIL NIL NIL)) 
(ADD2LNC '$LIST_IRREPS_TO_USE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$leading_Regge|) 
(MREMPROP '|$leading_Regge| 'ARRAY) 
(MPUTPROP '|$leading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 1.)) (((1.) . 1.)) (((2.) . 1.))
      (((3.) . 1.)) (((4.) . 1.)) (((5.) . 1.)) (((6.) . 1.))
      (((7.) . 1.)) (((8.) . 1.)) (((9.) . 1.)) (((10.) . 1.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$leading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$subleading_Regge|) 
(MREMPROP '|$subleading_Regge| 'ARRAY) 
(MPUTPROP '|$subleading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 0.)) (((1.) . 0.)) (((2.) . 2.))
      (((3.) . 2.)) (((4.) . 2.)) (((5.) . 2.)) (((6.) . 2.))
      (((7.) . 2.)) (((8.) . 2.)) (((9.) . 2.)) (((10.) . 2.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$subleading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YDia|) 
(MREMPROP '|$YDia| 'ARRAY) 
(MPUTPROP '|$YDia| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) ((MLIST SIMP) 0.)))
      (((1.) (MLIST SIMP) ((MLIST SIMP) 1.)))
      (((2.) (MLIST SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1. 1.)))
      (((3.) (MLIST SIMP) ((MLIST SIMP) 3.) ((MLIST SIMP) 2. 1.)
        ((MLIST SIMP) 1. 1. 1.)))
      (((4.) (MLIST SIMP) ((MLIST SIMP) 4.) ((MLIST SIMP) 3. 1.)
        ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 2. 2.)
        ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. 1. 1.)
        ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 2. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1.)))
      (((5.) (MLIST SIMP) ((MLIST SIMP) 5.) ((MLIST SIMP) 4. 1.)
        ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.)
        ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
        ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
        ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
        ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1. 1.)))
      (((6.) (MLIST SIMP) ((MLIST SIMP) 6.) ((MLIST SIMP) 5. 1.)
        ((MLIST SIMP) 4. 2.) ((MLIST SIMP) 3. 3.)
        ((MLIST SIMP) 4. 1. 1.) ((MLIST SIMP) 3. 2. 1.)
        ((MLIST SIMP) 2. 2. 2.) ((MLIST SIMP) 3. 1. 1. 1.)
        ((MLIST SIMP) 2. 2. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1.)))
      (((7.) (MLIST SIMP) ((MLIST SIMP) 7.) ((MLIST SIMP) 6. 1.)
        ((MLIST SIMP) 5. 2.) ((MLIST SIMP) 4. 3.)
        ((MLIST SIMP) 5. 1. 1.) ((MLIST SIMP) 4. 2. 1.)
        ((MLIST SIMP) 3. 3. 1.) ((MLIST SIMP) 3. 2. 2.)
        ((MLIST SIMP) 4. 1. 1. 1.) ((MLIST SIMP) 3. 2. 1. 1.)
        ((MLIST SIMP) 2. 2. 2. 1.) ((MLIST SIMP) 3. 1. 1. 1. 1.)
        ((MLIST SIMP) 2. 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.)))
      (((8.) (MLIST SIMP) ((MLIST SIMP) 8.) ((MLIST SIMP) 7. 1.)
        ((MLIST SIMP) 6. 2.) ((MLIST SIMP) 5. 3.)
        ((MLIST SIMP) 6. 1. 1.) ((MLIST SIMP) 5. 2. 1.)))
      (((9.) (MLIST SIMP) ((MLIST SIMP) 9.) ((MLIST SIMP) 8. 1.)))
      (((10.) (MLIST SIMP) ((MLIST SIMP) 10.) ((MLIST SIMP) 9. 1.)))
      NIL NIL NIL NIL NIL)) 
(ADD2LNC '|$YDia| $ARRAYS) 
(DSKSETQ |$t| '|$t|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 8. 2.
      (((4. 4.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|))))
      (((1. 0.) (MLIST SIMP))
       ((4. 3.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|))))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.))
       ((4. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.))
       ((4. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|))
        (($V SIMP) 4. |$jj1|)))
      (((4. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
        (($P SIMP) 2. 2.) (($P SIMP) 3. 1.)))
      NIL NIL NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DSKSETQ |$UpMat| '|$UpMat|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$UpMat|) 
(MREMPROP '|$UpMat| 'ARRAY) 
(MPUTPROP '|$UpMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2. (((4. 4.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((4. 3.) ($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
        ((MLIST SIMP) -2.)))
      (((4. 2.) ($MATRIX SIMP) ((MLIST SIMP) 2. 2. -12.)
        ((MLIST SIMP) -2. -2. 0.)
        ((MLIST SIMP) -3. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. -3. ((RAT SIMP) -3. 2.))))
      (((4. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.) 1.
         ((RAT SIMP) -41. 3.))
        ((MLIST SIMP) -2. -10. 4. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. -2. -4. ((RAT SIMP) -4. 3.))))
      (((4. 0.) ($MATRIX SIMP) ((MLIST SIMP) 8. -22. 0.)
        ((MLIST SIMP) -4. 1. -20.)
        ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) -14.)))
      NIL NIL NIL)) 
(ADD2LNC '|$UpMat| $ARRAYS) 
(DSKSETQ |$DownMat| '|$DownMat|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$DownMat|) 
(MREMPROP '|$DownMat| 'ARRAY) 
(MPUTPROP '|$DownMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2.
      (((4. 4.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0.))))
      (((4. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 1. 1.)
         ((MLIST SIMP) 0. 1. 2. 0.) ((MLIST SIMP) 0. 1. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 2. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 1. 1.)
         ((MLIST SIMP) 0. 1. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 2. 0.)
         ((MLIST SIMP) 0. 1. 0. 2.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. ((RAT SIMP) -2. 3.) 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -2. 3.) 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. ((RAT SIMP) -2. 3.) 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -2. 3.) 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -2. 3.) 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -2. 3.) 0.))))
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 2.)
         ((MLIST SIMP) 1. 0. 1.) ((MLIST SIMP) 0. 0. 3.))
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 2.)
         ((MLIST SIMP) 0. 0. 3.) ((MLIST SIMP) 1. 0. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0.)
         ((MLIST SIMP) 0. 0. -1.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -3. 4.))
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -3. 4.)))))
      (((4. 1.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 2.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 2.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 1.))))
      (((4. 0.) ($MATRIX SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.)))
      NIL NIL NIL)) 
(ADD2LNC '|$DownMat| $ARRAYS) 
(DSKSETQ $EXAM_LEVEL '$EXAM_LEVEL) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2.
      (((4. 4.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R5))
        ((MLIST SIMP) $%R5) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((4. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R3)
           ((MTIMES SIMP RATSIMP) -1. $%R4)))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R4)
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R3))
        ((MLIST SIMP) $%R3 $%R4)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.))))
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -3. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -3. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -12. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 4.) $%R2))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -7. 4.) $%R2))
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R2)
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R2))
        ((MLIST SIMP) $%R2)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 2. -12.)
         ((MLIST SIMP) -2. -2. 0.)
         ((MLIST SIMP) -3. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. -3. ((RAT SIMP) -3. 2.)))))
      (((4. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -10. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) -4. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 3.) 0.))
        ((MLIST SIMP))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.) 1.
          ((RAT SIMP) -41. 3.))
         ((MLIST SIMP) -2. -10. 4. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -2. -4. ((RAT SIMP) -4. 3.)))))
      (((4. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 8. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -22. (($C SIMP) 1.))
           (($C SIMP) 2.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -20. (($C SIMP) 2.))
           ((MTIMES SIMP) -14. (($C SIMP) 3.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 10.) $%R1))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -7. 10.) $%R1))
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R1))
        ((MLIST SIMP) $%R1)
        (($MATRIX SIMP) ((MLIST SIMP) 8. -22. 0.)
         ((MLIST SIMP) -4. 1. -20.)
         ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) -14.))))
      NIL NIL NIL)) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DSKSETQ |$Descendents| '|$Descendents|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2.
      (((4. 4.) (MLIST SIMP)
        ((MLIST SIMP) 4. 4. (($MATRIX SIMP) ((MLIST SIMP) $%R5)))
        ((MLIST SIMP) 4. 3.
         (($MATRIX SIMP) ((MLIST SIMP) $%R5 $%R5 $%R5)))
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R5)
           ((MTIMES SIMP RATSIMP) 2. $%R5)
           ((MTIMES SIMP RATSIMP) 3. $%R5)
           ((MTIMES SIMP RATSIMP) 3. $%R5))))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R5)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R5)
           ((MTIMES SIMP RATSIMP) 16. $%R5))))
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R5)
           ((MTIMES SIMP RATSIMP) 12. $%R5)
           ((MTIMES SIMP RATSIMP) 27. $%R5))))))
      (((4. 3.) (MLIST SIMP)
        ((MLIST SIMP) 4. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R3)
            ((MTIMES SIMP RATSIMP) -1. $%R4))
           $%R4 $%R3)))
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) ((MPLUS SIMP) $%R3 $%R4))
           ((MPLUS SIMP) $%R3 $%R4)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R3) $%R4)
           ((MPLUS SIMP) $%R3 ((MTIMES SIMP RATSIMP) -1. $%R4)))))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -2. $%R3) 0.
           ((MTIMES SIMP RATSIMP) 4. $%R3))))
        ((MLIST SIMP) 4. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -1. 4.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) -7. 4.) $%R2) $%R2 $%R2)))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) -9. 8.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R2))))
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -9. 16.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) $%R2))))))
      (((4. 1.) (MLIST SIMP)
        ((MLIST SIMP) 4. 1. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))
        ((MLIST SIMP) 4. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((4. 0.) (MLIST SIMP)
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -1. 10.) $%R1)
           ((MTIMES SIMP) ((RAT SIMP) -7. 10.) $%R1) $%R1)))))
      NIL NIL NIL)) 
(ADD2LNC '|$Descendents| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$dimT|) 
(MREMPROP '|$dimT| 'ARRAY) 
(MPUTPROP '|$dimT| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 2. NIL NIL (((4. 2.) . 4.)) NIL)) 
(ADD2LNC '|$dimT| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$MatB|) 
(MREMPROP '|$MatB| 'ARRAY) 
(MPUTPROP '|$MatB| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 0. 0.) ((MLIST SIMP) 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 1. -1.)
         ((MLIST SIMP) 0. 0. -1. 1.))))
      NIL)) 
(ADD2LNC '|$MatB| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nb|) 
(MREMPROP '|$nb| 'ARRAY) 
(MPUTPROP '|$nb| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.))
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.))
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)))))
      NIL)) 
(ADD2LNC '|$nb| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$rep_t|) 
(MREMPROP '|$rep_t| 'ARRAY) 
(MPUTPROP '|$rep_t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0.) ((MLIST SIMP) 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 1. 0.))))
      NIL)) 
(ADD2LNC '|$rep_t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$dimSmall|) 
(MREMPROP '|$dimSmall| 'ARRAY) 
(MPUTPROP '|$dimSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 2. NIL NIL (((4. 2.) . 1.)) NIL)) 
(ADD2LNC '|$dimSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffSmall0|) 
(MREMPROP '|$CoeffSmall0| 'ARRAY) 
(MPUTPROP '|$CoeffSmall0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -1. 4.) ((RAT SIMP) -7. 4.) 1. 1.)))
      NIL)) 
(ADD2LNC '|$CoeffSmall0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffSmall|) 
(MREMPROP '|$CoeffSmall| 'ARRAY) 
(MPUTPROP '|$CoeffSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) ($MATRIX SIMP) ((MLIST SIMP) -1. -7. 4. 4.))) NIL)) 
(ADD2LNC '|$CoeffSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffYTSmall|) 
(MREMPROP '|$CoeffYTSmall| 'ARRAY) 
(MPUTPROP '|$CoeffYTSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) -1. -7. 4. 4.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.))))
      NIL)) 
(ADD2LNC '|$CoeffYTSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$ReducedCoeffYTSmall|) 
(MREMPROP '|$ReducedCoeffYTSmall| 'ARRAY) 
(MPUTPROP '|$ReducedCoeffYTSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) -1. -7. 4. 4.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.))))
      NIL)) 
(ADD2LNC '|$ReducedCoeffYTSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step0_Small|) 
(MREMPROP '|$Step0_Small| 'ARRAY) 
(MPUTPROP '|$Step0_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP) ((MLIST SIMP) -1. -7. 4. 4.)) ((MLIST SIMP))
         ((MLIST SIMP)))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP)) ((MLIST SIMP) 1.)
         ((MLIST SIMP) ((MLIST SIMP) 0.)))))
      NIL)) 
(ADD2LNC '|$Step0_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step1_Small|) 
(MREMPROP '|$Step1_Small| 'ARRAY) 
(MPUTPROP '|$Step1_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP) ((MLIST SIMP) -1. -7. 4. 4.)) ((MLIST SIMP))
         ((MLIST SIMP)))
        (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      NIL)) 
(ADD2LNC '|$Step1_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GSmall|) 
(MREMPROP '|$GSmall| 'ARRAY) 
(MPUTPROP '|$GSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 82.))
        (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      NIL)) 
(ADD2LNC '|$GSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis0|) 
(MREMPROP '|$IrrepSmallbasis0| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((4. 0.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 10.) ((RAT SIMP) -7. 10.) 1.))))
      NIL
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) -1. -7. 4. 4.))
        (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((4. 1.) ($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.))))) 
(ADD2LNC '|$IrrepSmallbasis0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis|) 
(MREMPROP '|$IrrepSmallbasis| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((4. 0.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))))
      (((4. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. -1.)
         ((MLIST SIMP) 0. 1. -1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) -1. -7. 4. 4.))
        (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((4. 1.) ($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.))))) 
(ADD2LNC '|$IrrepSmallbasis| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$coIrrepSmall|) 
(MREMPROP '|$coIrrepSmall| 'ARRAY) 
(MPUTPROP '|$coIrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 82.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      NIL)) 
(ADD2LNC '|$coIrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmall|) 
(MREMPROP '|$IrrepSmall| 'ARRAY) 
(MPUTPROP '|$IrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((4. 4.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))))
      (((4. 3.) (MLIST SIMP) ((MLIST SIMP))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. 1.) ((MLIST SIMP) 1. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0.) ((MLIST SIMP) -1. 1.)))))
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      NIL)) 
(ADD2LNC '|$IrrepSmall| $ARRAYS) 
(MDEFPROP |$OldSmallOnIrrepSmall|
    ((LAMBDA) ((MLIST) |$nn| |$spin|)
     (($COPYMATRIX) |$zeromatrixSmall|))
    AEXPR) 
(ADD2LNC '|$OldSmallOnIrrepSmall| $PROPS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OldSmallOnIrrepSmall|) 
(MREMPROP '|$OldSmallOnIrrepSmall| 'ARRAY) 
(MPUTPROP '|$OldSmallOnIrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL (((4. 2.) ($MATRIX SIMP) ((MLIST SIMP) 1.)))
      NIL)) 
(ADD2LNC '|$OldSmallOnIrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GREPSmall|) 
(MREMPROP '|$GREPSmall| 'ARRAY) 
(MPUTPROP '|$GREPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL (((4. 2.) ($MATRIX SIMP) ((MLIST SIMP) 82.)))
      NIL)) 
(ADD2LNC '|$GREPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$coREPSmall|) 
(MREMPROP '|$coREPSmall| 'ARRAY) 
(MPUTPROP '|$coREPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 82.)))) NIL)) 
(ADD2LNC '|$coREPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$REPSmall|) 
(MREMPROP '|$REPSmall| 'ARRAY) 
(MPUTPROP '|$REPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.)))) NIL)) 
(ADD2LNC '|$REPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YT_is_present|) 
(MREMPROP '|$YT_is_present| 'ARRAY) 
(MPUTPROP '|$YT_is_present| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2.
      (((4. 4.) (MLIST SIMP) T NIL NIL NIL NIL NIL NIL NIL NIL NIL))
      (((4. 3.) (MLIST SIMP) NIL T NIL)) (((4. 2.) (MLIST SIMP) T NIL))
      (((4. 1.) (MLIST SIMP) NIL)) (((4. 0.) (MLIST SIMP) T)) NIL NIL
      NIL)) 
(ADD2LNC '|$YT_is_present| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$ALL_VECTOR_NOS) 
(MREMPROP '$ALL_VECTOR_NOS 'ARRAY) 
(MPUTPROP '$ALL_VECTOR_NOS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 2. NIL NIL (((4. 2.) (MLIST SIMP) 1.)) NIL)) 
(ADD2LNC '$ALL_VECTOR_NOS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$USED_VECTORS_BY_IRREP) 
(MREMPROP '$USED_VECTORS_BY_IRREP 'ARRAY) 
(MPUTPROP '$USED_VECTORS_BY_IRREP AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP)))) NIL)) 
(ADD2LNC '$USED_VECTORS_BY_IRREP $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$MAP_REMAINING_VECTORS_OLD_VECTORS) 
(MREMPROP '$MAP_REMAINING_VECTORS_OLD_VECTORS 'ARRAY) 
(MPUTPROP '$MAP_REMAINING_VECTORS_OLD_VECTORS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL (((4. 2.) ($MATRIX SIMP) ((MLIST SIMP) 1.)))
      NIL)) 
(ADD2LNC '$MAP_REMAINING_VECTORS_OLD_VECTORS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_USED_VECTORS) 
(MREMPROP '$LIST_USED_VECTORS 'ARRAY) 
(MPUTPROP '$LIST_USED_VECTORS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 2. NIL NIL (((4. 2.) (MLIST SIMP))) NIL)) 
(ADD2LNC '$LIST_USED_VECTORS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$CLOSED_VECTOR_SPACE) 
(MREMPROP '$CLOSED_VECTOR_SPACE 'ARRAY) 
(MPUTPROP '$CLOSED_VECTOR_SPACE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP) ((MLIST SIMP) -1. -7. 4. 4.))) NIL)) 
(ADD2LNC '$CLOSED_VECTOR_SPACE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepDescendents|) 
(MREMPROP '|$IrrepDescendents| 'ARRAY) 
(MPUTPROP '|$IrrepDescendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 3. NIL
      (((4. 4. 1.) (MLIST SIMP)
        ((MLIST SIMP) 4. 4. (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) 4. 3. (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1.)))
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.) 2. 3. 3.)))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP) ((MLIST SIMP) 4. ((RAT SIMP) 3. 2.) 16.)))
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 3. 4.) 12. 27.)))))
      NIL
      (((4. 2. 1.) (MLIST SIMP)
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP) ((MLIST SIMP) -1. -7. 4. 4.)))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP) ((MLIST SIMP) 2. ((RAT SIMP) -9. 2.) 2.)))
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -9. 4.) 3. -3.))))
       ((4. 3. 2.) (MLIST SIMP)
        ((MLIST SIMP) 4. 3.
         (($MATRIX SIMP) ((MLIST SIMP) 1. 0. -1.)
          ((MLIST SIMP) 0. 1. -1.)))
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.) -1. 1. -1.)
          ((MLIST SIMP) 0. 0. 2. -2.)))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP) ((MLIST SIMP) 2. 0. -4.)
          ((MLIST SIMP) 2. 0. -4.)))
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0.)))))
      (((4. 1. 1.) (MLIST SIMP)
        ((MLIST SIMP) 4. 1. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))
        ((MLIST SIMP) 4. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((4. 0. 1.) (MLIST SIMP)
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP) ((MLIST SIMP) -1. -7. 10.)))))
      NIL NIL)) 
(ADD2LNC '|$IrrepDescendents| $ARRAYS) 
(DSKSETQ $SCALARMATRIXP 'NIL) 
(DSKSETQ $LINEL '79.) 
(DSKSETQ $LISTCONSTVARS 'NIL) 
(DSKSETQ $KEEPFLOAT 'NIL) 
(DSKSETQ $RATPRINT 'T) 
(MDEFPROP $POLYNOMIALP (NIL $VERSION 1.) $PROPS) 
(ADD2LNC '$POLYNOMIALP $PROPS) 
(SETQ $LINENUM 251.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 

==> anc/lisp_Level_3_10/Level_4._irrep_data.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_IRREPS_TO_USE) 
(MREMPROP '$LIST_IRREPS_TO_USE 'ARRAY) 
(MPUTPROP '$LIST_IRREPS_TO_USE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) 1.)) (((1.) (MLIST SIMP) 1.))
      (((2.) (MLIST SIMP) 1. 2.)) (((3.) (MLIST SIMP) 1. 2. 3.))
      (((4.) (MLIST SIMP) 1. 2. 5. 7. 10.))
      (((5.) (MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.))
      (((6.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.))
      (((7.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13.
        14. 15.))
      (((8.) (MLIST SIMP) 1. 2. 3. 4. 5. 6.)) (((9.) (MLIST SIMP) 1.))
      (((10.) (MLIST SIMP) 1.)) NIL NIL NIL NIL NIL)) 
(ADD2LNC '$LIST_IRREPS_TO_USE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$leading_Regge|) 
(MREMPROP '|$leading_Regge| 'ARRAY) 
(MPUTPROP '|$leading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 1.)) (((1.) . 1.)) (((2.) . 1.))
      (((3.) . 1.)) (((4.) . 1.)) (((5.) . 1.)) (((6.) . 1.))
      (((7.) . 1.)) (((8.) . 1.)) (((9.) . 1.)) (((10.) . 1.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$leading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$subleading_Regge|) 
(MREMPROP '|$subleading_Regge| 'ARRAY) 
(MPUTPROP '|$subleading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 0.)) (((1.) . 0.)) (((2.) . 2.))
      (((3.) . 2.)) (((4.) . 2.)) (((5.) . 2.)) (((6.) . 2.))
      (((7.) . 2.)) (((8.) . 2.)) (((9.) . 2.)) (((10.) . 2.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$subleading_Regge| $ARRAYS) 
(DSKSETQ |$t| '|$t|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 8. 2.
      (((4. 4.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|))))
      (((1. 0.) (MLIST SIMP))
       ((4. 3.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|))))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.))
       ((4. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.))
       ((4. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|))
        (($V SIMP) 4. |$jj1|)))
      (((4. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
        (($P SIMP) 2. 2.) (($P SIMP) 3. 1.)))
      NIL NIL NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DSKSETQ $EXAM_LEVEL '$EXAM_LEVEL) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2.
      (((4. 4.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R5))
        ((MLIST SIMP) $%R5) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((4. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R3)
           ((MTIMES SIMP RATSIMP) -1. $%R4)))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R4)
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R3))
        ((MLIST SIMP) $%R3 $%R4)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.))))
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -3. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -3. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -12. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 4.) $%R2))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -7. 4.) $%R2))
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R2)
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R2))
        ((MLIST SIMP) $%R2)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 2. -12.)
         ((MLIST SIMP) -2. -2. 0.)
         ((MLIST SIMP) -3. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. -3. ((RAT SIMP) -3. 2.)))))
      (((4. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -10. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) -4. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 3.) 0.))
        ((MLIST SIMP))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.) 1.
          ((RAT SIMP) -41. 3.))
         ((MLIST SIMP) -2. -10. 4. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -2. -4. ((RAT SIMP) -4. 3.)))))
      (((4. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 8. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -22. (($C SIMP) 1.))
           (($C SIMP) 2.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -20. (($C SIMP) 2.))
           ((MTIMES SIMP) -14. (($C SIMP) 3.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 10.) $%R1))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -7. 10.) $%R1))
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R1))
        ((MLIST SIMP) $%R1)
        (($MATRIX SIMP) ((MLIST SIMP) 8. -22. 0.)
         ((MLIST SIMP) -4. 1. -20.)
         ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) -14.))))
      NIL NIL NIL)) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DSKSETQ |$Descendents| '|$Descendents|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2.
      (((4. 4.) (MLIST SIMP)
        ((MLIST SIMP) 4. 4. (($MATRIX SIMP) ((MLIST SIMP) $%R5)))
        ((MLIST SIMP) 4. 3.
         (($MATRIX SIMP) ((MLIST SIMP) $%R5 $%R5 $%R5)))
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R5)
           ((MTIMES SIMP RATSIMP) 2. $%R5)
           ((MTIMES SIMP RATSIMP) 3. $%R5)
           ((MTIMES SIMP RATSIMP) 3. $%R5))))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R5)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R5)
           ((MTIMES SIMP RATSIMP) 16. $%R5))))
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R5)
           ((MTIMES SIMP RATSIMP) 12. $%R5)
           ((MTIMES SIMP RATSIMP) 27. $%R5))))))
      (((4. 3.) (MLIST SIMP)
        ((MLIST SIMP) 4. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R3)
            ((MTIMES SIMP RATSIMP) -1. $%R4))
           $%R4 $%R3)))
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) ((MPLUS SIMP) $%R3 $%R4))
           ((MPLUS SIMP) $%R3 $%R4)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R3) $%R4)
           ((MPLUS SIMP) $%R3 ((MTIMES SIMP RATSIMP) -1. $%R4)))))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -2. $%R3) 0.
           ((MTIMES SIMP RATSIMP) 4. $%R3))))
        ((MLIST SIMP) 4. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -1. 4.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) -7. 4.) $%R2) $%R2 $%R2)))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) -9. 8.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R2))))
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -9. 16.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) $%R2))))))
      (((4. 1.) (MLIST SIMP)
        ((MLIST SIMP) 4. 1. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))
        ((MLIST SIMP) 4. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((4. 0.) (MLIST SIMP)
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -1. 10.) $%R1)
           ((MTIMES SIMP) ((RAT SIMP) -7. 10.) $%R1) $%R1)))))
      NIL NIL NIL)) 
(ADD2LNC '|$Descendents| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$rep_t|) 
(MREMPROP '|$rep_t| 'ARRAY) 
(MPUTPROP '|$rep_t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0.) ((MLIST SIMP) 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 1. 0.))))
      NIL)) 
(ADD2LNC '|$rep_t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$MatB|) 
(MREMPROP '|$MatB| 'ARRAY) 
(MPUTPROP '|$MatB| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 0. 0.) ((MLIST SIMP) 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 1. -1.)
         ((MLIST SIMP) 0. 0. -1. 1.))))
      NIL)) 
(ADD2LNC '|$MatB| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nb|) 
(MREMPROP '|$nb| 'ARRAY) 
(MPUTPROP '|$nb| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.))
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.))
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)))))
      NIL)) 
(ADD2LNC '|$nb| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffSmall|) 
(MREMPROP '|$CoeffSmall| 'ARRAY) 
(MPUTPROP '|$CoeffSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) ($MATRIX SIMP) ((MLIST SIMP) -1. -7. 4. 4.))) NIL)) 
(ADD2LNC '|$CoeffSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$REPSmall|) 
(MREMPROP '|$REPSmall| 'ARRAY) 
(MPUTPROP '|$REPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.)))) NIL)) 
(ADD2LNC '|$REPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GREPSmall|) 
(MREMPROP '|$GREPSmall| 'ARRAY) 
(MPUTPROP '|$GREPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL (((4. 2.) ($MATRIX SIMP) ((MLIST SIMP) 82.)))
      NIL)) 
(ADD2LNC '|$GREPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffYTSmall|) 
(MREMPROP '|$CoeffYTSmall| 'ARRAY) 
(MPUTPROP '|$CoeffYTSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) -1. -7. 4. 4.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.))))
      NIL)) 
(ADD2LNC '|$CoeffYTSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step0_Small|) 
(MREMPROP '|$Step0_Small| 'ARRAY) 
(MPUTPROP '|$Step0_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP) ((MLIST SIMP) -1. -7. 4. 4.)) ((MLIST SIMP))
         ((MLIST SIMP)))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP)) ((MLIST SIMP) 1.)
         ((MLIST SIMP) ((MLIST SIMP) 0.)))))
      NIL)) 
(ADD2LNC '|$Step0_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step1_Small|) 
(MREMPROP '|$Step1_Small| 'ARRAY) 
(MPUTPROP '|$Step1_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP) ((MLIST SIMP) -1. -7. 4. 4.)) ((MLIST SIMP))
         ((MLIST SIMP)))
        (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      NIL)) 
(ADD2LNC '|$Step1_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis|) 
(MREMPROP '|$IrrepSmallbasis| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((4. 0.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))))
      (((4. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. -1.)
         ((MLIST SIMP) 0. 1. -1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) -1. -7. 4. 4.))
        (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((4. 1.) ($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.))))) 
(ADD2LNC '|$IrrepSmallbasis| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis0|) 
(MREMPROP '|$IrrepSmallbasis0| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((4. 0.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 10.) ((RAT SIMP) -7. 10.) 1.))))
      NIL
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) -1. -7. 4. 4.))
        (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((4. 1.) ($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.))))) 
(ADD2LNC '|$IrrepSmallbasis0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GSmall|) 
(MREMPROP '|$GSmall| 'ARRAY) 
(MPUTPROP '|$GSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 82.))
        (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      NIL)) 
(ADD2LNC '|$GSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$coIrrepSmall|) 
(MREMPROP '|$coIrrepSmall| 'ARRAY) 
(MPUTPROP '|$coIrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 2. NIL NIL
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 82.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      NIL)) 
(ADD2LNC '|$coIrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmall|) 
(MREMPROP '|$IrrepSmall| 'ARRAY) 
(MPUTPROP '|$IrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((4. 4.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))))
      (((4. 3.) (MLIST SIMP) ((MLIST SIMP))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. 1.) ((MLIST SIMP) 1. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0.) ((MLIST SIMP) -1. 1.)))))
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      NIL)) 
(ADD2LNC '|$IrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YT_is_present|) 
(MREMPROP '|$YT_is_present| 'ARRAY) 
(MPUTPROP '|$YT_is_present| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2.
      (((4. 4.) (MLIST SIMP) T NIL NIL NIL NIL NIL NIL NIL NIL NIL))
      (((4. 3.) (MLIST SIMP) NIL T NIL)) (((4. 2.) (MLIST SIMP) T NIL))
      (((4. 1.) (MLIST SIMP) NIL)) (((4. 0.) (MLIST SIMP) T)) NIL NIL
      NIL)) 
(ADD2LNC '|$YT_is_present| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepDescendents|) 
(MREMPROP '|$IrrepDescendents| 'ARRAY) 
(MPUTPROP '|$IrrepDescendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 3. NIL
      (((4. 4. 1.) (MLIST SIMP)
        ((MLIST SIMP) 4. 4. (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) 4. 3. (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1.)))
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.) 2. 3. 3.)))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP) ((MLIST SIMP) 4. ((RAT SIMP) 3. 2.) 16.)))
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 3. 4.) 12. 27.)))))
      NIL
      (((4. 2. 1.) (MLIST SIMP)
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP) ((MLIST SIMP) -1. -7. 4. 4.)))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP) ((MLIST SIMP) 2. ((RAT SIMP) -9. 2.) 2.)))
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -9. 4.) 3. -3.))))
       ((4. 3. 2.) (MLIST SIMP)
        ((MLIST SIMP) 4. 3.
         (($MATRIX SIMP) ((MLIST SIMP) 1. 0. -1.)
          ((MLIST SIMP) 0. 1. -1.)))
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.) -1. 1. -1.)
          ((MLIST SIMP) 0. 0. 2. -2.)))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP) ((MLIST SIMP) 2. 0. -4.)
          ((MLIST SIMP) 2. 0. -4.)))
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0.)))))
      (((4. 1. 1.) (MLIST SIMP)
        ((MLIST SIMP) 4. 1. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))
        ((MLIST SIMP) 4. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((4. 0. 1.) (MLIST SIMP)
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP) ((MLIST SIMP) -1. -7. 10.)))))
      NIL NIL)) 
(ADD2LNC '|$IrrepDescendents| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_4_T_UpMat_DownMat.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 8. 2.
      (((4. 4.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|))))
      (((1. 0.) (MLIST SIMP))
       ((4. 3.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|))))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.))
       ((4. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.))
       ((4. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|))
        (($V SIMP) 4. |$jj1|)))
      (((4. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
        (($P SIMP) 2. 2.) (($P SIMP) 3. 1.)))
      NIL NIL NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$UpMat|) 
(MREMPROP '|$UpMat| 'ARRAY) 
(MPUTPROP '|$UpMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2. (((4. 4.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((4. 3.) ($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
        ((MLIST SIMP) -2.)))
      (((4. 2.) ($MATRIX SIMP) ((MLIST SIMP) 2. 2. -12.)
        ((MLIST SIMP) -2. -2. 0.)
        ((MLIST SIMP) -3. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. -3. ((RAT SIMP) -3. 2.))))
      (((4. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.) 1.
         ((RAT SIMP) -41. 3.))
        ((MLIST SIMP) -2. -10. 4. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. -2. -4. ((RAT SIMP) -4. 3.))))
      (((4. 0.) ($MATRIX SIMP) ((MLIST SIMP) 8. -22. 0.)
        ((MLIST SIMP) -4. 1. -20.)
        ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) -14.)))
      NIL NIL NIL)) 
(ADD2LNC '|$UpMat| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$DownMat|) 
(MREMPROP '|$DownMat| 'ARRAY) 
(MPUTPROP '|$DownMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2.
      (((4. 4.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0.))))
      (((4. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 1. 1.)
         ((MLIST SIMP) 0. 1. 2. 0.) ((MLIST SIMP) 0. 1. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 2. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 1. 1.)
         ((MLIST SIMP) 0. 1. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 2. 0.)
         ((MLIST SIMP) 0. 1. 0. 2.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. ((RAT SIMP) -2. 3.) 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -2. 3.) 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. ((RAT SIMP) -2. 3.) 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -2. 3.) 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -2. 3.) 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -2. 3.) 0.))))
      (((4. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 2.)
         ((MLIST SIMP) 1. 0. 1.) ((MLIST SIMP) 0. 0. 3.))
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 2.)
         ((MLIST SIMP) 0. 0. 3.) ((MLIST SIMP) 1. 0. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0.)
         ((MLIST SIMP) 0. 0. -1.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -3. 4.))
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -3. 4.)))))
      (((4. 1.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 2.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 2.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 1.))))
      (((4. 0.) ($MATRIX SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.)))
      NIL NIL NIL)) 
(ADD2LNC '|$DownMat| $ARRAYS) 
(DSKSETQ |$minimal_set_down_matrices| 'NIL) 
(ADD2LNC '|$minimal_set_down_matrices| $VALUES) 
(DEFPROP |$minimal_set_down_matrices| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DEFPROP |$minimal_set_down_matrices| $BOOLEAN MODE) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 

==> anc/lisp_Level_3_10/Level_4_full_built_irreps.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pijk|) 
(MREMPROP '|$Pijk| 'ARRAY) 
(MPUTPROP '|$Pijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$Pijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjk|) 
(MREMPROP '|$Pjk| 'ARRAY) 
(MPUTPROP '|$Pjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Pjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_k_1|) 
(MREMPROP '|$Pjj_k_1| 'ARRAY) 
(MPUTPROP '|$Pjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Pjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_1_2|) 
(MREMPROP '|$Pjj_1_2| 'ARRAY) 
(MPUTPROP '|$Pjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))))
      NIL NIL)) 
(ADD2LNC '|$Pjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjk|) 
(MREMPROP '|$uPjk| 'ARRAY) 
(MPUTPROP '|$uPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) -1. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_k_1|) 
(MREMPROP '|$uPjj_k_1| 'ARRAY) 
(MPUTPROP '|$uPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -2. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) 6. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -6. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 4. (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_1_2|) 
(MREMPROP '|$uPjj_1_2| 'ARRAY) 
(MPUTPROP '|$uPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))))
      NIL NIL)) 
(ADD2LNC '|$uPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p234|) 
(MREMPROP '|$p234| 'ARRAY) 
(MPUTPROP '|$p234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP RATSIMP) -1. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))))
      NIL NIL)) 
(ADD2LNC '|$p234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p34|) 
(MREMPROP '|$p34| 'ARRAY) 
(MPUTPROP '|$p34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$p34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_4_1|) 
(MREMPROP '|$p33_4_1| 'ARRAY) 
(MPUTPROP '|$p33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$p33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_1_2|) 
(MREMPROP '|$p33_1_2| 'ARRAY) 
(MPUTPROP '|$p33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))))
      NIL NIL)) 
(ADD2LNC '|$p33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP34|) 
(MREMPROP '|$uP34| 'ARRAY) 
(MPUTPROP '|$uP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -1. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1. (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_4_1|) 
(MREMPROP '|$uP33_4_1| 'ARRAY) 
(MPUTPROP '|$uP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP RATSIMP) -2. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 6. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -6. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 4. (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_1_2|) 
(MREMPROP '|$uP33_1_2| 'ARRAY) 
(MPUTPROP '|$uP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))))
      NIL NIL)) 
(ADD2LNC '|$uP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np234|) 
(MREMPROP '|$np234| 'ARRAY) 
(MPUTPROP '|$np234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 4.)) NIL NIL)) 
(ADD2LNC '|$np234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np34|) 
(MREMPROP '|$np34| 'ARRAY) 
(MPUTPROP '|$np34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 4.)) NIL NIL)) 
(ADD2LNC '|$np34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_4_1|) 
(MREMPROP '|$np33_4_1| 'ARRAY) 
(MPUTPROP '|$np33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 4.)) NIL NIL)) 
(ADD2LNC '|$np33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_1_2|) 
(MREMPROP '|$np33_1_2| 'ARRAY) 
(MPUTPROP '|$np33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 4.)) NIL NIL)) 
(ADD2LNC '|$np33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP34|) 
(MREMPROP '|$uNP34| 'ARRAY) 
(MPUTPROP '|$uNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 24.)) NIL NIL)) 
(ADD2LNC '|$uNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_4_1|) 
(MREMPROP '|$uNP33_4_1| 'ARRAY) 
(MPUTPROP '|$uNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 432.)) NIL NIL)) 
(ADD2LNC '|$uNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_1_2|) 
(MREMPROP '|$uNP33_1_2| 'ARRAY) 
(MPUTPROP '|$uNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 72.)) NIL NIL)) 
(ADD2LNC '|$uNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tij|) 
(MREMPROP '|$Tij| 'ARRAY) 
(MPUTPROP '|$Tij| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -7. (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 4. (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 4. (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Tij| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTi|) 
(MREMPROP '|$uTi| 'ARRAY) 
(MPUTPROP '|$uTi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2. (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uTi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Ti|) 
(MREMPROP '|$Ti| 'ARRAY) 
(MPUTPROP '|$Ti| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Ti| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTii_1|) 
(MREMPROP '|$uTii_1| 'ARRAY) 
(MPUTPROP '|$uTii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -9. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
        ((MTIMES SIMP) 6. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 42. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -3. (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -48. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uTii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tii_1|) 
(MREMPROP '|$Tii_1| 'ARRAY) 
(MPUTPROP '|$Tii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -3. 16.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 7. 2.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4. (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Tii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t23|) 
(MREMPROP '|$t23| 'ARRAY) 
(MPUTPROP '|$t23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -7. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 4. (($V SIMP) 1. 3.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 4. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.))))
      NIL NIL)) 
(ADD2LNC '|$t23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT21|) 
(MREMPROP '|$uT21| 'ARRAY) 
(MPUTPROP '|$uT21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2. (($V SIMP) 4. 2.))))
      NIL NIL)) 
(ADD2LNC '|$uT21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t21|) 
(MREMPROP '|$t21| 'ARRAY) 
(MPUTPROP '|$t21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 4. 2.))))
      NIL NIL)) 
(ADD2LNC '|$t21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT33_1|) 
(MREMPROP '|$uT33_1| 'ARRAY) 
(MPUTPROP '|$uT33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -9. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
        ((MTIMES SIMP) 6. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 3. (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 42. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -3. (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -48. (($V SIMP) 1. 3.)
         (($V SIMP) 3. 3.))))
      NIL NIL)) 
(ADD2LNC '|$uT33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t33_1|) 
(MREMPROP '|$t33_1| 'ARRAY) 
(MPUTPROP '|$t33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -3. 16.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 7. 2.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.))))
      NIL NIL)) 
(ADD2LNC '|$t33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n23|) 
(MREMPROP '|$n23| 'ARRAY) 
(MPUTPROP '|$n23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 348.)) NIL NIL)) 
(ADD2LNC '|$n23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n21|) 
(MREMPROP '|$n21| 'ARRAY) 
(MPUTPROP '|$n21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 348.)) NIL NIL)) 
(ADD2LNC '|$n21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n33_1|) 
(MREMPROP '|$n33_1| 'ARRAY) 
(MPUTPROP '|$n33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 348.)) NIL NIL)) 
(ADD2LNC '|$n33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN21|) 
(MREMPROP '|$uN21| 'ARRAY) 
(MPUTPROP '|$uN21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2088.)) NIL NIL)) 
(ADD2LNC '|$uN21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN33_1|) 
(MREMPROP '|$uN33_1| 'ARRAY) 
(MPUTPROP '|$uN33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 50112.)) NIL NIL)) 
(ADD2LNC '|$uN33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Sc|) 
(MREMPROP '|$Sc| 'ARRAY) 
(MPUTPROP '|$Sc| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
        ((MTIMES SIMP) -7. (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 10. (($P SIMP) 3. 1.))))
      NIL NIL)) 
(ADD2LNC '|$Sc| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$NSc|) 
(MREMPROP '|$NSc| 'ARRAY) 
(MPUTPROP '|$NSc| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 21600.)) NIL NIL)) 
(ADD2LNC '|$NSc| $ARRAYS) 
(DSKSETQ |$make_on_states| 'NIL) 
(ADD2LNC '|$make_on_states| $VALUES) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPijk|) 
(MREMPROP '|$OrigPijk| 'ARRAY) 
(MPUTPROP '|$OrigPijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$OrigPijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPjk|) 
(MREMPROP '|$OrigPjk| 'ARRAY) 
(MPUTPROP '|$OrigPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPjj_k_1|) 
(MREMPROP '|$OrigPjj_k_1| 'ARRAY) 
(MPUTPROP '|$OrigPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPjj_1_2|) 
(MREMPROP '|$OrigPjj_1_2| 'ARRAY) 
(MPUTPROP '|$OrigPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))))
      NIL NIL)) 
(ADD2LNC '|$OrigPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguPjk|) 
(MREMPROP '|$OriguPjk| 'ARRAY) 
(MPUTPROP '|$OriguPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) -1. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OriguPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguPjj_k_1|) 
(MREMPROP '|$OriguPjj_k_1| 'ARRAY) 
(MPUTPROP '|$OriguPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -2. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) 6. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -6. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 4. (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OriguPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguPjj_1_2|) 
(MREMPROP '|$OriguPjj_1_2| 'ARRAY) 
(MPUTPROP '|$OriguPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))))
      NIL NIL)) 
(ADD2LNC '|$OriguPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP234|) 
(MREMPROP '|$OrigP234| 'ARRAY) 
(MPUTPROP '|$OrigP234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP RATSIMP) -1. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigP234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP34|) 
(MREMPROP '|$OrigP34| 'ARRAY) 
(MPUTPROP '|$OrigP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP33_4_1|) 
(MREMPROP '|$OrigP33_4_1| 'ARRAY) 
(MPUTPROP '|$OrigP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP33_1_2|) 
(MREMPROP '|$OrigP33_1_2| 'ARRAY) 
(MPUTPROP '|$OrigP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))))
      NIL NIL)) 
(ADD2LNC '|$OrigP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguP34|) 
(MREMPROP '|$OriguP34| 'ARRAY) 
(MPUTPROP '|$OriguP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -1. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1. (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguP33_4_1|) 
(MREMPROP '|$OriguP33_4_1| 'ARRAY) 
(MPUTPROP '|$OriguP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP RATSIMP) -2. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 6. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -6. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 4. (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguP33_1_2|) 
(MREMPROP '|$OriguP33_1_2| 'ARRAY) 
(MPUTPROP '|$OriguP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))))
      NIL NIL)) 
(ADD2LNC '|$OriguP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP234|) 
(MREMPROP '|$OrigNP234| 'ARRAY) 
(MPUTPROP '|$OrigNP234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 4.)) NIL NIL)) 
(ADD2LNC '|$OrigNP234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP34|) 
(MREMPROP '|$OrigNP34| 'ARRAY) 
(MPUTPROP '|$OrigNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 4.)) NIL NIL)) 
(ADD2LNC '|$OrigNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP33_4_1|) 
(MREMPROP '|$OrigNP33_4_1| 'ARRAY) 
(MPUTPROP '|$OrigNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 4.)) NIL NIL)) 
(ADD2LNC '|$OrigNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP33_1_2|) 
(MREMPROP '|$OrigNP33_1_2| 'ARRAY) 
(MPUTPROP '|$OrigNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 4.)) NIL NIL)) 
(ADD2LNC '|$OrigNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNP34|) 
(MREMPROP '|$OriguNP34| 'ARRAY) 
(MPUTPROP '|$OriguNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 24.)) NIL NIL)) 
(ADD2LNC '|$OriguNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNP33_4_1|) 
(MREMPROP '|$OriguNP33_4_1| 'ARRAY) 
(MPUTPROP '|$OriguNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 432.)) NIL NIL)) 
(ADD2LNC '|$OriguNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNP33_1_2|) 
(MREMPROP '|$OriguNP33_1_2| 'ARRAY) 
(MPUTPROP '|$OriguNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 72.)) NIL NIL)) 
(ADD2LNC '|$OriguNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTij|) 
(MREMPROP '|$OrigTij| 'ARRAY) 
(MPUTPROP '|$OrigTij| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -7. (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 4. (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 4. (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigTij| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguTi|) 
(MREMPROP '|$OriguTi| 'ARRAY) 
(MPUTPROP '|$OriguTi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2. (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OriguTi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTi|) 
(MREMPROP '|$OrigTi| 'ARRAY) 
(MPUTPROP '|$OrigTi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OrigTi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguTii_1|) 
(MREMPROP '|$OriguTii_1| 'ARRAY) 
(MPUTPROP '|$OriguTii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -9. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
        ((MTIMES SIMP) 6. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 42. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -3. (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -48. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OriguTii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTii_1|) 
(MREMPROP '|$OrigTii_1| 'ARRAY) 
(MPUTPROP '|$OrigTii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -3. 16.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 7. 2.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4. (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OrigTii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT23|) 
(MREMPROP '|$OrigT23| 'ARRAY) 
(MPUTPROP '|$OrigT23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -7. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 4. (($V SIMP) 1. 3.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 4. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT21|) 
(MREMPROP '|$OriguT21| 'ARRAY) 
(MPUTPROP '|$OriguT21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2. (($V SIMP) 4. 2.))))
      NIL NIL)) 
(ADD2LNC '|$OriguT21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT21|) 
(MREMPROP '|$OrigT21| 'ARRAY) 
(MPUTPROP '|$OrigT21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 6. ((RAT SIMP) -1. 2.))
         (($V SIMP) 4. 2.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT33_1|) 
(MREMPROP '|$OriguT33_1| 'ARRAY) 
(MPUTPROP '|$OriguT33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -9. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
        ((MTIMES SIMP) 6. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 3. (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 42. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -3. (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -48. (($V SIMP) 1. 3.)
         (($V SIMP) 3. 3.))))
      NIL NIL)) 
(ADD2LNC '|$OriguT33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT33_1|) 
(MREMPROP '|$OrigT33_1| 'ARRAY) 
(MPUTPROP '|$OrigT33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -3. 16.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 7. 2.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN23|) 
(MREMPROP '|$OrigN23| 'ARRAY) 
(MPUTPROP '|$OrigN23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 348.)) NIL NIL)) 
(ADD2LNC '|$OrigN23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN21|) 
(MREMPROP '|$OrigN21| 'ARRAY) 
(MPUTPROP '|$OrigN21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 348.)) NIL NIL)) 
(ADD2LNC '|$OrigN21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN33_1|) 
(MREMPROP '|$OrigN33_1| 'ARRAY) 
(MPUTPROP '|$OrigN33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 348.)) NIL NIL)) 
(ADD2LNC '|$OrigN33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguN21|) 
(MREMPROP '|$OriguN21| 'ARRAY) 
(MPUTPROP '|$OriguN21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2088.)) NIL NIL)) 
(ADD2LNC '|$OriguN21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguN33_1|) 
(MREMPROP '|$OriguN33_1| 'ARRAY) 
(MPUTPROP '|$OriguN33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 50112.)) NIL NIL)) 
(ADD2LNC '|$OriguN33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigSc|) 
(MREMPROP '|$OrigSc| 'ARRAY) 
(MPUTPROP '|$OrigSc| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
        ((MTIMES SIMP) -7. (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 10. (($P SIMP) 3. 1.))))
      NIL NIL)) 
(ADD2LNC '|$OrigSc| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNSc|) 
(MREMPROP '|$OrigNSc| 'ARRAY) 
(MPUTPROP '|$OrigNSc| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 21600.)) NIL NIL)) 
(ADD2LNC '|$OrigNSc| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_4_spin_vectorspaces_splitted_into_descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$SPLIT_BASIS) 
(MREMPROP '$SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((4. 0.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) -1. 10.) ((RAT SIMP) -7. 10.) 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 16.) ((RAT SIMP) 3. 4.)
         ((RAT SIMP) -3. 4.))
        ((MLIST SIMP) ((RAT SIMP) 3. 4.) 12. 27.)))
      (((4. 3.) (MLIST SIMP) ((MLIST SIMP) -1. 0. 1.)
        ((MLIST SIMP) -2. 1. 1.) ((MLIST SIMP) 1. 1. 1.)))
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) -1. 4.) ((RAT SIMP) -7. 4.) 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) 1. -1. 1.)
        ((MLIST SIMP) -1. 2. 0. 0.)
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) 2. 3. 3.)))
      (((4. 1.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) ((RAT SIMP) -9. 8.)
         ((RAT SIMP) 1. 2.))
        ((MLIST SIMP) -2. 0. 4.)
        ((MLIST SIMP) 4. ((RAT SIMP) 3. 2.) 16.))))) 
(ADD2LNC '$SPLIT_BASIS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$OLD_BASIS_ON_SPLIT_BASIS) 
(MREMPROP '$OLD_BASIS_ON_SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$OLD_BASIS_ON_SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((4. 0.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -10. 7.) ((RAT SIMP) -412. 273.)
         ((RAT SIMP) 1. 91.))
        ((MLIST SIMP) ((RAT SIMP) -5. 7.) ((RAT SIMP) 46. 273.)
         ((RAT SIMP) 17. 546.))
        ((MLIST SIMP) ((RAT SIMP) 5. 14.) ((RAT SIMP) -3. 91.)
         ((RAT SIMP) 25. 1092.))))
      (((4. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. ((RAT SIMP) -1. 3.) ((RAT SIMP) 1. 3.))
        ((MLIST SIMP) -1. ((RAT SIMP) 2. 3.) ((RAT SIMP) 1. 3.))
        ((MLIST SIMP) 1. ((RAT SIMP) -1. 3.) ((RAT SIMP) 1. 3.))))
      (((4. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -8. 13.) 0. ((RAT SIMP) -29. 39.)
         ((RAT SIMP) 8. 39.))
        ((MLIST SIMP) ((RAT SIMP) -4. 13.) 0. ((RAT SIMP) 5. 39.)
         ((RAT SIMP) 4. 39.))
        ((MLIST SIMP) ((RAT SIMP) 2. 13.) ((RAT SIMP) -1. 2.)
         ((RAT SIMP) 7. 26.) ((RAT SIMP) 3. 26.))
        ((MLIST SIMP) ((RAT SIMP) 2. 13.) ((RAT SIMP) 1. 2.)
         ((RAT SIMP) -3. 13.) ((RAT SIMP) 3. 26.))))
      (((4. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) 4. 39.) ((RAT SIMP) -25. 78.)
         ((RAT SIMP) 1. 13.))
        ((MLIST SIMP) ((RAT SIMP) -32. 39.) ((RAT SIMP) -4. 39.)
         ((RAT SIMP) 2. 39.))
        ((MLIST SIMP) ((RAT SIMP) 2. 39.) ((RAT SIMP) 7. 78.)
         ((RAT SIMP) 1. 26.)))))) 
(ADD2LNC '$OLD_BASIS_ON_SPLIT_BASIS $ARRAYS) 

==> anc/lisp_Level_3_10/Level_4_true_tensors_Descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2.
      (((4. 4.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R5))
        ((MLIST SIMP) $%R5) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((4. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R3)
           ((MTIMES SIMP RATSIMP) -1. $%R4)))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R4)
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R3))
        ((MLIST SIMP) $%R3 $%R4)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.))))
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -3. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -3. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -12. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 4.) $%R2))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -7. 4.) $%R2))
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R2)
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R2))
        ((MLIST SIMP) $%R2)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 2. -12.)
         ((MLIST SIMP) -2. -2. 0.)
         ((MLIST SIMP) -3. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. -3. ((RAT SIMP) -3. 2.)))))
      (((4. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -10. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) -4. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 3.) 0.))
        ((MLIST SIMP))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.) 1.
          ((RAT SIMP) -41. 3.))
         ((MLIST SIMP) -2. -10. 4. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -2. -4. ((RAT SIMP) -4. 3.)))))
      (((4. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 8. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -22. (($C SIMP) 1.))
           (($C SIMP) 2.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -20. (($C SIMP) 2.))
           ((MTIMES SIMP) -14. (($C SIMP) 3.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 10.) $%R1))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -7. 10.) $%R1))
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R1))
        ((MLIST SIMP) $%R1)
        (($MATRIX SIMP) ((MLIST SIMP) 8. -22. 0.)
         ((MLIST SIMP) -4. 1. -20.)
         ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) -14.))))
      NIL NIL NIL)) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2.
      (((4. 4.) (MLIST SIMP)
        ((MLIST SIMP) 4. 4. (($MATRIX SIMP) ((MLIST SIMP) $%R5)))
        ((MLIST SIMP) 4. 3.
         (($MATRIX SIMP) ((MLIST SIMP) $%R5 $%R5 $%R5)))
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R5)
           ((MTIMES SIMP RATSIMP) 2. $%R5)
           ((MTIMES SIMP RATSIMP) 3. $%R5)
           ((MTIMES SIMP RATSIMP) 3. $%R5))))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R5)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R5)
           ((MTIMES SIMP RATSIMP) 16. $%R5))))
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R5)
           ((MTIMES SIMP RATSIMP) 12. $%R5)
           ((MTIMES SIMP RATSIMP) 27. $%R5))))))
      (((4. 3.) (MLIST SIMP)
        ((MLIST SIMP) 4. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R3)
            ((MTIMES SIMP RATSIMP) -1. $%R4))
           $%R4 $%R3)))
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) ((MPLUS SIMP) $%R3 $%R4))
           ((MPLUS SIMP) $%R3 $%R4)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R3) $%R4)
           ((MPLUS SIMP) $%R3 ((MTIMES SIMP RATSIMP) -1. $%R4)))))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -2. $%R3) 0.
           ((MTIMES SIMP RATSIMP) 4. $%R3))))
        ((MLIST SIMP) 4. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((4. 2.) (MLIST SIMP)
        ((MLIST SIMP) 4. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -1. 4.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) -7. 4.) $%R2) $%R2 $%R2)))
        ((MLIST SIMP) 4. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) -9. 8.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R2))))
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -9. 16.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R2)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) $%R2))))))
      (((4. 1.) (MLIST SIMP)
        ((MLIST SIMP) 4. 1. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))
        ((MLIST SIMP) 4. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((4. 0.) (MLIST SIMP)
        ((MLIST SIMP) 4. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -1. 10.) $%R1)
           ((MTIMES SIMP) ((RAT SIMP) -7. 10.) $%R1) $%R1)))))
      NIL NIL NIL)) 
(ADD2LNC '|$Descendents| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_5._all.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($DEBUGMODE) T)) 
(ADDLABEL '$%I1) 
(DSKSETQ $%O1 'T) 
(ADDLABEL '$%O1) 
(DSKSETQ $%I2 '(($BATCH) "10_compute_scalar_basis.v1.mat")) 
(ADDLABEL '$%I2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$sc_bas_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'T) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4
         '((MDEFINE) (($COMPUTE_SCALAR_BASIS) |$n|)
           ((MPROG)
            ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N
             $M1 $M2 $N0)
            ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
            ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
            ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
            ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
            ((MDO) $N 3. NIL NIL |$n| NIL
             ((MPROGN)
              ((MSETQ) ((|$basic_S0| ARRAY) $N)
               (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
                ((MQUOTIENT) $N 2.)))
              ((MSETQ) ((|$set_S| ARRAY) $N)
               (($SETIFY) ((|$basic_S0| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "basic scalar level=" $N) T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$set_S| ARRAY) $N)) T $FALSE)
              ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
               ((MDO) $M2 $M1 NIL NIL
                (($MIN) ((MPLUS) $N ((MMINUS) 1.))
                 ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
                NIL
                ((MPROGN)
                 ((MCOND) |$sc_bas_dbg|
                  (($PRINT) "    creating scalars using p(" $M2 "," $M1
                   ")")
                  T $FALSE)
                 ((MSETQ) |$tmp_list_S|
                  (($MAKELIST)
                   ((MTIMES) (($P) $M2 $M1)
                    ((MQAPPLY ARRAY)
                     ((|$s| ARRAY)
                      ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
                     $K))
                   $K 1.
                   ((|$lenS| ARRAY)
                    ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
                 ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
                 ((MSETQ) ((|$set_S| ARRAY) $N)
                  (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
              ((MSETQ) ((|$s| ARRAY) $N)
               (($LISTIFY) ((|$set_S| ARRAY) $N)))
              ((MSETQ) ((|$lenS| ARRAY) $N)
               (($LENGTH) ((|$s| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N))
               T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$s| ARRAY) $N)) T $FALSE)))
            ((MDO) $N 1. NIL NIL |$n| NIL
             ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
              ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
            |$DONE_COMPUTING_Sn|
            ((MDO) $N0 1. NIL NIL |$n| NIL
             ((MSETQ) ((|$list_S| ARRAY) $N0)
              ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
               (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
            ((MRETURN) ((|$list_S| ARRAY) |$n|))))) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4
         '((MDEFINE SIMP) (($COMPUTE_SCALAR_BASIS) |$n|)
           ((MPROG)
            ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N
             $M1 $M2 $N0)
            ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
            ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
            ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
            ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
            ((MDO) $N 3. NIL NIL |$n| NIL
             ((MPROGN)
              ((MSETQ) ((|$basic_S0| ARRAY) $N)
               (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
                ((MQUOTIENT) $N 2.)))
              ((MSETQ) ((|$set_S| ARRAY) $N)
               (($SETIFY) ((|$basic_S0| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "basic scalar level=" $N) T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$set_S| ARRAY) $N)) T $FALSE)
              ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
               ((MDO) $M2 $M1 NIL NIL
                (($MIN) ((MPLUS) $N ((MMINUS) 1.))
                 ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
                NIL
                ((MPROGN)
                 ((MCOND) |$sc_bas_dbg|
                  (($PRINT) "    creating scalars using p(" $M2 "," $M1
                   ")")
                  T $FALSE)
                 ((MSETQ) |$tmp_list_S|
                  (($MAKELIST)
                   ((MTIMES) (($P) $M2 $M1)
                    ((MQAPPLY ARRAY)
                     ((|$s| ARRAY)
                      ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
                     $K))
                   $K 1.
                   ((|$lenS| ARRAY)
                    ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
                 ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
                 ((MSETQ) ((|$set_S| ARRAY) $N)
                  (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
              ((MSETQ) ((|$s| ARRAY) $N)
               (($LISTIFY) ((|$set_S| ARRAY) $N)))
              ((MSETQ) ((|$lenS| ARRAY) $N)
               (($LENGTH) ((|$s| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N))
               T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$s| ARRAY) $N)) T $FALSE)))
            ((MDO) $N 1. NIL NIL |$n| NIL
             ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
              ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
            |$DONE_COMPUTING_Sn|
            ((MDO) $N0 1. NIL NIL |$n| NIL
             ((MSETQ) ((|$list_S| ARRAY) $N0)
              ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
               (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
            ((MRETURN) ((|$list_S| ARRAY) |$n|))))) 
(ADDLABEL '$%O4) 
(DSKSETQ $%O5
         '"/home/igor/tex/LCSFT/maxima/10_compute_scalar_basis.v1.mat") 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($BATCH) "12_compute_tensor_basis.v3.mat")) 
(ADDLABEL '$%I6) 
(DSKSETQ $%I7 '(($DEFINE_VARIABLE) |$tensor_bas_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7 'T) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8 'NIL) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           (($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
             (($ERROR) "list_scalar_basis must be a list") T $FALSE)
            ((MCOND)
             ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
              ((MPLUS) |$n| ((MMINUS) $S)))
             (($ERROR)
              "Scalar basis computed to too low level for computing tensor basis as level"
              |$n|)
             T $FALSE)
            ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
             ((MSETQ) |$list_Ts|
              (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S
               $LIST_SCALAR_BASIS 1.))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MSETQ) |$list_Ts|
              ((MLIST)
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
                ((MPLUS) |$n| ((MMINUS) 1.))))
              ((MSETQ) |$list_Ts|
               (($MAKELIST)
                (($RATSIMP)
                 ((MTIMES)
                  ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
                  (($V) 2. (($CONCAT) |$jj| $K))))
                $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
             T $FALSE)
            ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           (($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
             (($ERROR) "list_scalar_basis must be a list") T $FALSE)
            ((MCOND)
             ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
              ((MPLUS) |$n| ((MMINUS) $S)))
             (($ERROR)
              "Scalar basis computed to too low level for computing tensor basis as level"
              |$n|)
             T $FALSE)
            ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
             ((MSETQ) |$list_Ts|
              (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S
               $LIST_SCALAR_BASIS 1.))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MSETQ) |$list_Ts|
              ((MLIST)
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
                ((MPLUS) |$n| ((MMINUS) 1.))))
              ((MSETQ) |$list_Ts|
               (($MAKELIST)
                (($RATSIMP)
                 ((MTIMES)
                  ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
                  (($V) 2. (($CONCAT) |$jj| $K))))
                $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
             T $FALSE)
            ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
            $MIN_VECTOR_LEVEL)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.)
            ((MSETQ) |$genTs0| 1.)
            ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL)
             NIL
             ((MPROGN)
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  computing basic vector stuctures up to" $S0
                "/" $S "indexes")
               T $FALSE)
              ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
              ((MSETQ) |$genTs0|
               ((MTIMES) |$genTs0|
                ((MPLUS) 1.
                 (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP))
                  $K $MIN_VECTOR_LEVEL |$n|))))
              ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T
               $FALSE)))
            ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
            ((MCOND) |$tensor_bas_dbg|
             (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T
             $FALSE)
            ((MSETQ) |$list_Ts| ((MLIST)))
            ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
             ((MPROG)
              ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
               ((MGO) |$NEXTn0|) T $FALSE)
              ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
              ((MSETQ) |$list_Ttemp| ((MLIST)))
              ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
               ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
                ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
               T
               ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")="
                |$list_Ttemp|)
               T $FALSE)
              ((MCOND) ((MLESSP) $N0 |$n|)
               ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
                ((MDOIN) $S1
                 ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
                  ((MPLUS) |$n| ((MMINUS) $N0)))
                 NIL NIL NIL NIL
                 ((MSETQ) |$list_Ts|
                  (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
               T ((MSETQ) |$list_Ts| |$list_Ttemp|))
              |$NEXTn0| |$fakenext|))
            (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
            $MIN_VECTOR_LEVEL)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.)
            ((MSETQ) |$genTs0| 1.)
            ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL)
             NIL
             ((MPROGN)
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  computing basic vector stuctures up to" $S0
                "/" $S "indexes")
               T $FALSE)
              ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
              ((MSETQ) |$genTs0|
               ((MTIMES) |$genTs0|
                ((MPLUS) 1.
                 (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP))
                  $K $MIN_VECTOR_LEVEL |$n|))))
              ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T
               $FALSE)))
            ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
            ((MCOND) |$tensor_bas_dbg|
             (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T
             $FALSE)
            ((MSETQ) |$list_Ts| ((MLIST)))
            ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
             ((MPROG)
              ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
               ((MGO) |$NEXTn0|) T $FALSE)
              ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
              ((MSETQ) |$list_Ttemp| ((MLIST)))
              ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
               ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
                ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
               T
               ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")="
                |$list_Ttemp|)
               T $FALSE)
              ((MCOND) ((MLESSP) $N0 |$n|)
               ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
                ((MDOIN) $S1
                 ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
                  ((MPLUS) |$n| ((MMINUS) $N0)))
                 NIL NIL NIL NIL
                 ((MSETQ) |$list_Ts|
                  (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
               T ((MSETQ) |$list_Ts| |$list_Ttemp|))
              |$NEXTn0| |$fakenext|))
            (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE) (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S)
           ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
            ((MSETQ) |$genT0|
             ((MTIMES)
              ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
              (($PRODUCT)
               ((MEXPT)
                ((MQUOTIENT)
                 ((MQUOTIENT) 1.
                  ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
                 ((MPLUS) 1.
                  ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
                $K)
               $K 1. ((MQUOTIENT) |$n| 2.))))
            ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S)
           ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
            ((MSETQ) |$genT0|
             ((MTIMES)
              ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
              (($PRODUCT)
               ((MEXPT)
                ((MQUOTIENT)
                 ((MQUOTIENT) 1.
                  ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
                 ((MPLUS) 1.
                  ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
                $K)
               $K 1. ((MQUOTIENT) |$n| 2.))))
            ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE)
           (($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
           ((MPROG) ((MLIST) |$lenT0| $GENF0)
            ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
            ((MSETQ) $GENF0
             (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
            ((MCOND)
             ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
             (($ERROR) "basis has the wrong dimension!!") T
             (($PRINT) "basis has" |$lenT0|
              "elements and is the right dimension!!"))
            ((MRETURN) T)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP)
           (($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
           ((MPROG) ((MLIST) |$lenT0| $GENF0)
            ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
            ((MSETQ) $GENF0
             (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
            ((MCOND)
             ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
             (($ERROR) "basis has the wrong dimension!!") T
             (($PRINT) "basis has" |$lenT0|
              "elements and is the right dimension!!"))
            ((MRETURN) T)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%O13
         '"/home/igor/tex/LCSFT/maxima/12_compute_tensor_basis.v3.mat") 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14 '(($BATCH) "20_boost.v7.mat")) 
(ADDLABEL '$%I14) 
(DSKSETQ $%I15 '(($LOAD) "combinatorics")) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '"/usr/share/maxima/5.45.1/share/combinatorics/combinatorics.lisp") 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16 '(($DEFINE_VARIABLE) |$dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16 'NIL) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '(($DEFINE_VARIABLE) |$boost_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%I18
         '((MDEFINE) (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T
             $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MSETQ) $TERMS ((MLIST)))
            ((MDO) $NT 1. NIL NIL
             (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
             ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND)
               ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    true onj make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
                  ((MSETQ) $T0 (($INPART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%I18) 
(DSKSETQ $%O18
         '((MDEFINE SIMP) (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T
             $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MSETQ) $TERMS ((MLIST)))
            ((MDO) $NT 1. NIL NIL
             (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
             ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND)
               ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    true onj make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
                  ((MSETQ) $T0 (($INPART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MDEFINE) ((|$make_list_from_monomialV0|) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
             ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
              ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
             T
             ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
              ((MSETQ) $MONOMIAL0 $MONOMIAL)))
            ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
                  ((MSETQ) $T0 (($PART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19
         '((MDEFINE SIMP) ((|$make_list_from_monomialV0|) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
             ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
              ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
             T
             ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
              ((MSETQ) $MONOMIAL0 $MONOMIAL)))
            ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
                  ((MSETQ) $T0 (($PART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20
         '((MDEFINE) (($REORDER) |$x| |$Nmax|)
           ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
            ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
             ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
              ((MSETQ) |$x0|
               (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1))
                |$x0|))))
            ((MRETURN) |$x0|)))) 
(ADDLABEL '$%I20) 
(DSKSETQ $%O20
         '((MDEFINE SIMP) (($REORDER) |$x| |$Nmax|)
           ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
            ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
             ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
              ((MSETQ) |$x0|
               (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1))
                |$x0|))))
            ((MRETURN) |$x0|)))) 
(ADDLABEL '$%O20) 
(DSKSETQ $%I21
         '((MDEFINE) (($EXCHANGE) $POLY $INDEX1 $INDEX2)
           ((MPROG) ((MLIST) $TMP)
            ((MSETQ) $TMP
             (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
              (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
            ((MSETQ) $TMP
             (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
              (($EV) ((MEQUAL) $ASDFG $INDEX1))))
            ((MRETURN) $TMP)))) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21
         '((MDEFINE SIMP) (($EXCHANGE) $POLY $INDEX1 $INDEX2)
           ((MPROG) ((MLIST) $TMP)
            ((MSETQ) $TMP
             (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
              (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
            ((MSETQ) $TMP
             (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
              (($EV) ((MEQUAL) $ASDFG $INDEX1))))
            ((MRETURN) $TMP)))) 
(ADDLABEL '$%O21) 
(DSKSETQ $%O23 '"/home/igor/tex/LCSFT/maxima/20_boost.v7.mat") 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($BATCH) "22_boost_increasing.v2.mat")) 
(ADDLABEL '$%I24) 
(DSKSETQ $%I25
         '((MCOND) ((MNOT) ((MEQUAL) |$boost_loaded| T))
           (($ERROR) "boost file must be loaded!") T $FALSE)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$incr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27
         '((MDEFINE) (($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3|
             |$var_C2| |$var_C01| |$var_C00| |$var_C000| |$var_C001|
             |$var_C0000| |$var_C0001| $T $N1T $N2T)
            (($PRINT) "  var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
            ((MDOIN) $T $LIST_P NIL NIL NIL NIL
             ((MSETQ) |$var_C1|
              ((MPLUS) |$var_C1|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_ONE_COUPLE) $T)))))
            ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T
             $FALSE)
            ((MSETQ) |$var_C01| 0.)
            ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
             ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
              ((MSETQ) |$var_C01|
               ((MPLUS) |$var_C01|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
             $FALSE)
            ((MSETQ) |$var_C000| 0.)
            ((MDOIN) $T $LIST_V NIL NIL NIL NIL
             ((MSETQ) |$var_C000|
              ((MPLUS) |$var_C000|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_VECTOR) $T)))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  same vector :" |$var_C000|) T $FALSE)
            ((MSETQ) |$var_C001| 0.)
            ((MDO) $N1T 1. NIL NIL $LLV NIL
             ((MDO) $N2T 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_C001|
               ((MPLUS) |$var_C001|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  vector pair:" |$var_C001|) T $FALSE)
            ((MRETURN)
             (($EV)
              ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27
         '((MDEFINE SIMP)
           (($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3|
             |$var_C2| |$var_C01| |$var_C00| |$var_C000| |$var_C001|
             |$var_C0000| |$var_C0001| $T $N1T $N2T)
            (($PRINT) "  var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
            ((MDOIN) $T $LIST_P NIL NIL NIL NIL
             ((MSETQ) |$var_C1|
              ((MPLUS) |$var_C1|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_ONE_COUPLE) $T)))))
            ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T
             $FALSE)
            ((MSETQ) |$var_C01| 0.)
            ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
             ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
              ((MSETQ) |$var_C01|
               ((MPLUS) |$var_C01|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
             $FALSE)
            ((MSETQ) |$var_C000| 0.)
            ((MDOIN) $T $LIST_V NIL NIL NIL NIL
             ((MSETQ) |$var_C000|
              ((MPLUS) |$var_C000|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_VECTOR) $T)))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  same vector :" |$var_C000|) T $FALSE)
            ((MSETQ) |$var_C001| 0.)
            ((MDO) $N1T 1. NIL NIL $LLV NIL
             ((MDO) $N2T 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_C001|
               ((MPLUS) |$var_C001|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  vector pair:" |$var_C001|) T $FALSE)
            ((MRETURN)
             (($EV)
              ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28
         '((MDEFINE) (($VARIATION_ONE_COUPLE) $PP)
           ((MPROG) ((MLIST) $N1 $N2 $VAR00)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    single p - keep p:" $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.)) ((MSETQ) $VAR00 0.)
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N2)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
                $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES)
               ((MPLUS)
                ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
                 ((MPLUS) $N1 $N2))
                $N1 $N2)
               (($V) ((MPLUS) $N1 $N2) $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N1 ((MMINUS) 1.)))
               (($V) $N2 $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N2 ((MMINUS) 1.)))
               (($V) $N1 $I))))
            ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
            ((MRETURN) $VAR00)))) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28
         '((MDEFINE SIMP) (($VARIATION_ONE_COUPLE) $PP)
           ((MPROG) ((MLIST) $N1 $N2 $VAR00)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    single p - keep p:" $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.)) ((MSETQ) $VAR00 0.)
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N2)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
                $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES)
               ((MPLUS)
                ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
                 ((MPLUS) $N1 $N2))
                $N1 $N2)
               (($V) ((MPLUS) $N1 $N2) $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N1 ((MMINUS) 1.)))
               (($V) $N2 $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N2 ((MMINUS) 1.)))
               (($V) $N1 $I))))
            ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
            ((MRETURN) $VAR00)))) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29
         '((MDEFINE) (($VARIATION_TWO_PAIRS) $PP $QQ)
           ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR11 0.)
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N1
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                  (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                  (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N1 $M2) $N2)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N2
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
                  (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
                  (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N2 $M2) $N1)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
            ((MSETQ) $VAR11
             (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
            ((MRETURN) $VAR11)))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29
         '((MDEFINE SIMP) (($VARIATION_TWO_PAIRS) $PP $QQ)
           ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR11 0.)
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N1
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                  (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                  (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N1 $M2) $N2)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N2
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
                  (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
                  (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N2 $M2) $N1)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
            ((MSETQ) $VAR11
             (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
            ((MRETURN) $VAR11)))) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE) (($VARIATION_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VAR000)
            ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.)) ((MSETQ) $VAR000 0.)
            ((MSETQ) $VAR000
             ((MPLUS) $VAR000
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MRETURN) $VAR000)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP) (($VARIATION_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VAR000)
            ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.)) ((MSETQ) $VAR000 0.)
            ((MSETQ) $VAR000
             ((MPLUS) $VAR000
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MRETURN) $VAR000)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE) (($VARIATION_VECTOR_PAIR) $VV $QQ)
           ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->"
              $QQ)
             T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR001 0.)
            ((MSETQ) $VAR001
             ((MTIMES) ((MMINUS) $N1)
              ((MPLUS)
               ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
               ((MMINUS)
                ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
               ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
               ((MTIMES) ((MMINUS) (($V) $M1 $I))
                (($V) ((MPLUS) $N1 $M2) $J1)))))
            ((MRETURN) $VAR001)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP) (($VARIATION_VECTOR_PAIR) $VV $QQ)
           ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->"
              $QQ)
             T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR001 0.)
            ((MSETQ) $VAR001
             ((MTIMES) ((MMINUS) $N1)
              ((MPLUS)
               ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
               ((MMINUS)
                ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
               ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
               ((MTIMES) ((MMINUS) (($V) $M1 $I))
                (($V) ((MPLUS) $N1 $M2) $J1)))))
            ((MRETURN) $VAR001)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32 '((MSETQ) $OLDLINEL $LINEL)) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32 '79.) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33 '((MSETQ) $LINEL 120.)) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33 '120.) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTdown| |$listTup| $INDEXESUP)
           ((MPROG)
            ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
             $TMPCOEFF0)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$listTdown|))
              ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
             (($ERROR) "listTdown must be a non empty list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
             ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
             $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
            ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_INCREASING_VARIATION)
                ((|$listTdown| ARRAY) $NEDOWN0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
               ((MPROGN)
                ((MSETQ) $TMP0
                 (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|))
                  $TMP0))
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    PROPER JJ ->" $TMP0) T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
                  (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
                 T $FALSE)
                ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
                 ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      up basis el" $NUP0 "->"
                    ((|$listTup| ARRAY) $NUP0))
                   T $FALSE)
                  ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
                   ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
                    ((MPROGN)
                     ((MSETQ) $INP0
                      ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                       ((|$listTup| ARRAY) $NUP0)))
                     ((MCOND)
                      (($NUMBERP)
                       (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                      ((MPROGN)
                       ((MCOND) |$incr_dbg|
                        (($PRINT) "      ratio"
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))
                        T $FALSE)
                       ((MSETQ) $TMPCOEFF0
                        ((MPLUS) $TMPCOEFF0
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))))
                      T $FALSE)))
                   T
                   ((MPROGN)
                    ((MCOND) |$incr_dbg|
                     (($PRINT) "    only term in PROPER JJ" $TMP0) T
                     $FALSE)
                    ((MCOND)
                     (($NUMBERP)
                      (($RATSIMP)
                       (($EV)
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                        ((MEQUAL) $D 24.))))
                     ((MPROGN)
                      ((MCOND) |$incr_dbg|
                       (($PRINT) "      1 term ratio"
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                       T $FALSE)
                      ((MSETQ) $TMPCOEFF0
                       ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
                     T $FALSE)))
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                  ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0)
                   $TMPCOEFF0))))
               T $FALSE)))
            ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTdown| |$listTup| $INDEXESUP)
           ((MPROG)
            ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
             $TMPCOEFF0)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$listTdown|))
              ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
             (($ERROR) "listTdown must be a non empty list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
             ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
             $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
            ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_INCREASING_VARIATION)
                ((|$listTdown| ARRAY) $NEDOWN0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
               ((MPROGN)
                ((MSETQ) $TMP0
                 (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|))
                  $TMP0))
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    PROPER JJ ->" $TMP0) T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
                  (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
                 T $FALSE)
                ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
                 ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      up basis el" $NUP0 "->"
                    ((|$listTup| ARRAY) $NUP0))
                   T $FALSE)
                  ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
                   ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
                    ((MPROGN)
                     ((MSETQ) $INP0
                      ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                       ((|$listTup| ARRAY) $NUP0)))
                     ((MCOND)
                      (($NUMBERP)
                       (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                      ((MPROGN)
                       ((MCOND) |$incr_dbg|
                        (($PRINT) "      ratio"
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))
                        T $FALSE)
                       ((MSETQ) $TMPCOEFF0
                        ((MPLUS) $TMPCOEFF0
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))))
                      T $FALSE)))
                   T
                   ((MPROGN)
                    ((MCOND) |$incr_dbg|
                     (($PRINT) "    only term in PROPER JJ" $TMP0) T
                     $FALSE)
                    ((MCOND)
                     (($NUMBERP)
                      (($RATSIMP)
                       (($EV)
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                        ((MEQUAL) $D 24.))))
                     ((MPROGN)
                      ((MCOND) |$incr_dbg|
                       (($PRINT) "      1 term ratio"
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                       T $FALSE)
                      ((MSETQ) $TMPCOEFF0
                       ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
                     T $FALSE)))
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                  ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0)
                   $TMPCOEFF0))))
               T $FALSE)))
            ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35 '((MSETQ) $LINEL $OLDLINEL)) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35 '79.) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($MAKE_INCREASING_VARIATION) |$s0|)
           ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
            (($PRINT) "S0=" |$s0|)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
             ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
              ((MPROGN)
               ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
               ((MSETQ) |$Var|
                ((MPLUS) |$Var|
                 (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
             T
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
              ((MSETQ) |$Var|
               ((MPLUS) |$Var|
                (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
            ((MRETURN) |$Var|)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($MAKE_INCREASING_VARIATION) |$s0|)
           ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
            (($PRINT) "S0=" |$s0|)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
             ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
              ((MPROGN)
               ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
               ((MSETQ) |$Var|
                ((MPLUS) |$Var|
                 (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
             T
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
              ((MSETQ) |$Var|
               ((MPLUS) |$Var|
                (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
            ((MRETURN) |$Var|)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '(($DEFINE_VARIABLE) |$increase_indexes_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37 'T) 
(ADDLABEL '$%O37) 
(DSKSETQ $%O38
         '"/home/igor/tex/LCSFT/maxima/22_boost_increasing.v2.mat") 
(ADDLABEL '$%O38) 
(DSKSETQ $%I39
         '((MCOND) ((MNOT) ((MEQUAL) |$increase_indexes_loaded| T))
           (($ERROR) "Error loading 22_boost_increasing") T $FALSE)) 
(ADDLABEL '$%I39) 
(DSKSETQ $%O39 'NIL) 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40 '(($BATCH) "24_boost_decreasing.v4.mat")) 
(ADDLABEL '$%I40) 
(DSKSETQ $%I41
         '((MCOND) ((MNOT) ((MEQUAL) |$boost_loaded| T))
           (($ERROR) "boost file must be loaded!") T $FALSE)) 
(ADDLABEL '$%I41) 
(DSKSETQ $%O41 'NIL) 
(ADDLABEL '$%O41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$decr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) |$high_decr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 'NIL) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv|
             |$var_Cvp| $N1V $N2V $N1T $N2P)
            (($PRINT) "  decreasing var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MSETQ) |$var_Cv|
              ((MPLUS) |$var_Cv|
               ((MTIMES)
                ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                 (($LIST_V ARRAY) $N1V))
                (($DECREASING_VARIATION_ONE_VECTOR)
                 (($LIST_V ARRAY) $N1V))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T
             $FALSE)
            ((MSETQ) |$var_Cvv| 0.)
            ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
             ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
              ((MSETQ) |$var_Cvv|
               ((MPLUS) |$var_Cvv|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_V ARRAY) $N2V))
                 (($DECREASING_VARIATION_TWO_VECTORS)
                  (($LIST_V ARRAY) $N1V) (($LIST_V ARRAY) $N2V)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T
             $FALSE)
            ((MSETQ) |$var_Cvp| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MDO) $N2P 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_Cvp|
               ((MPLUS) |$var_Cvp|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_P ARRAY) $N2P))
                 (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
                  (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector one pair -> pair:"
              |$var_Cvv|)
             T $FALSE)
            ((MRETURN)
             (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP)
           (($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv|
             |$var_Cvp| $N1V $N2V $N1T $N2P)
            (($PRINT) "  decreasing var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MSETQ) |$var_Cv|
              ((MPLUS) |$var_Cv|
               ((MTIMES)
                ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                 (($LIST_V ARRAY) $N1V))
                (($DECREASING_VARIATION_ONE_VECTOR)
                 (($LIST_V ARRAY) $N1V))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T
             $FALSE)
            ((MSETQ) |$var_Cvv| 0.)
            ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
             ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
              ((MSETQ) |$var_Cvv|
               ((MPLUS) |$var_Cvv|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_V ARRAY) $N2V))
                 (($DECREASING_VARIATION_TWO_VECTORS)
                  (($LIST_V ARRAY) $N1V) (($LIST_V ARRAY) $N2V)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T
             $FALSE)
            ((MSETQ) |$var_Cvp| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MDO) $N2P 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_Cvp|
               ((MPLUS) |$var_Cvp|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_P ARRAY) $N2P))
                 (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
                  (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector one pair -> pair:"
              |$var_Cvv|)
             T $FALSE)
            ((MRETURN)
             (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) (($DECREASING_VARIATION_ONE_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VARV)
            ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $VARV
             ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
              (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
               ((MQUOTIENT) $N1 2.))))
            ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
             ((MSETQ) $VARV
              ((MPLUS) $VARV
               ((MMINUS)
                ((MTIMES)
                 ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
                 (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
             T $FALSE)
            ((MRETURN) (($RATEXPAND) $VARV))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) (($DECREASING_VARIATION_ONE_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VARV)
            ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $VARV
             ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
              (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
               ((MQUOTIENT) $N1 2.))))
            ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
             ((MSETQ) $VARV
              ((MPLUS) $VARV
               ((MMINUS)
                ((MTIMES)
                 ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
                 (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
             T $FALSE)
            ((MRETURN) (($RATEXPAND) $VARV))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($DECREASING_VARIATION_TWO_VECTORS) $VV $WW)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
            ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $WW 1.))
            ((MSETQ) $J2 (($PART) $WW 2.))
            ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
             ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
             ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
            ((MSETQ) $VARVV
             ((MPLUS)
              ((MTIMES)
               ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2)
                ((MPLUS) $N1 $N2))
               $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($V) ((MPLUS) $N1 $N2) $J2))
              ((MTIMES) $N1 ((%DEL) $I $J2)
               (($V) ((MPLUS) $N1 $N2) $J1))))
            ((MRETURN) $VARVV)))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($DECREASING_VARIATION_TWO_VECTORS) $VV $WW)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
            ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $WW 1.))
            ((MSETQ) $J2 (($PART) $WW 2.))
            ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
             ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
             ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
            ((MSETQ) $VARVV
             ((MPLUS)
              ((MTIMES)
               ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2)
                ((MPLUS) $N1 $N2))
               $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($V) ((MPLUS) $N1 $N2) $J2))
              ((MTIMES) $N1 ((%DEL) $I $J2)
               (($V) ((MPLUS) $N1 $N2) $J1))))
            ((MRETURN) $VARVV)))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE)
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
            ((MCOND) |$decr_dbg|
             (($PRINT) "    one v one p into p" $VV $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $PP 1.))
            ((MSETQ) $N3 (($PART) $PP 2.))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) ((MPLUS) $N1 $N2) $N3)))
             T
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) $N3 ((MPLUS) $N1 $N2)))))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) ((MPLUS) $N1 $N3) $N2))))
             T
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) $N2 ((MPLUS) $N1 $N3))))))
            ((MRETURN) $VARVP)))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP)
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
            ((MCOND) |$decr_dbg|
             (($PRINT) "    one v one p into p" $VV $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $PP 1.))
            ((MSETQ) $N3 (($PART) $PP 2.))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) ((MPLUS) $N1 $N2) $N3)))
             T
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) $N3 ((MPLUS) $N1 $N2)))))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) ((MPLUS) $N1 $N3) $N2))))
             T
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) $N2 ((MPLUS) $N1 $N3))))))
            ((MRETURN) $VARVP)))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MDEFINE)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1
             $INDEXESDOWN2 $TMP_LISTUP)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
            ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T
             $FALSE)
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              (($MAP) "="
               (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
               $INDEXESDOWN1)
              $K 1. $SPIN0))
            ((MCOND)
             ((MAND) $MINIMALDELTASET_FLAG
              ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
             ((MSETQ) $SPIN0 2.) T $FALSE)
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
               ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MDEFINE SIMP)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1
             $INDEXESDOWN2 $TMP_LISTUP)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
            ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T
             $FALSE)
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              (($MAP) "="
               (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
               $INDEXESDOWN1)
              $K 1. $SPIN0))
            ((MCOND)
             ((MAND) $MINIMALDELTASET_FLAG
              ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
             ((MSETQ) $SPIN0 2.) T $FALSE)
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
               ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49
         '((MDEFINE)
           ((|$compute_decreasing_variation_in_matricial_formV0|)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0|)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K)))
              $K 1. $SPIN0))
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS)
                 ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
                  ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MCOND) $MINIMALDELTASET_FLAG
             ((MCOND) ((MGREATERP) $SPIN0 1.)
              ((MPROGN)
               ((MSETQ) $LIST_DEL
                ((MLIST) (($LIST_DEL1 ARRAY) 1.)
                 (($LIST_DEL2 ARRAY) 1.)))
               ((MSETQ) $LIST_SUB
                ((MLIST) (($LIST_SUB1 ARRAY) 1.)
                 (($LIST_SUB2 ARRAY) 1.))))
              T
              ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
               ((MSETQ) $LIST_SUB $LIST_SUB1)))
             T
             ((MPROGN)
              ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
              ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49
         '((MDEFINE SIMP)
           ((|$compute_decreasing_variation_in_matricial_formV0|)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0|)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K)))
              $K 1. $SPIN0))
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS)
                 ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
                  ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MCOND) $MINIMALDELTASET_FLAG
             ((MCOND) ((MGREATERP) $SPIN0 1.)
              ((MPROGN)
               ((MSETQ) $LIST_DEL
                ((MLIST) (($LIST_DEL1 ARRAY) 1.)
                 (($LIST_DEL2 ARRAY) 1.)))
               ((MSETQ) $LIST_SUB
                ((MLIST) (($LIST_SUB1 ARRAY) 1.)
                 (($LIST_SUB2 ARRAY) 1.))))
              T
              ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
               ((MSETQ) $LIST_SUB $LIST_SUB1)))
             T
             ((MPROGN)
              ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
              ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50
         '(($DEFINE_VARIABLE) |$decrease_indexes_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 'T) 
(ADDLABEL '$%O50) 
(DSKSETQ $%O51
         '"/home/igor/tex/LCSFT/maxima/24_boost_decreasing.v4.mat") 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MCOND) ((MNOT) ((MEQUAL) |$decrease_indexes_loaded| T))
           (($ERROR) "Error loading 24_boost_decreasing") T $FALSE)) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52 'NIL) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53 '(($BATCH) "30_compute_tensors.v2.mat")) 
(ADDLABEL '$%I53) 
(DSKSETQ $%I54 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54 'NIL) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55 '(($DEFINE_VARIABLE) |$compute_tensor_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55 'T) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($COMPUTE_TENSOR) |$coeffMatTs|)
           ((MPROG)
            ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS
             $ALL_EQS $SOL0)
            ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
            ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
            ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
            ((MSETQ) $ALL_MATRIX_EQS
             ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
              (($TRANSPOSE) (($MATRIX) $LIST_C0))))
            ((MSETQ) $ALL_EQS
             (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.)
              $K 1. (($LENGTH) $ALL_MATRIX_EQS)))
            ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
            ((MRETURN)
             ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST
              |$coeffMatTs|))))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($COMPUTE_TENSOR) |$coeffMatTs|)
           ((MPROG)
            ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS
             $ALL_EQS $SOL0)
            ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
            ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
            ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
            ((MSETQ) $ALL_MATRIX_EQS
             ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
              (($TRANSPOSE) (($MATRIX) $LIST_C0))))
            ((MSETQ) $ALL_EQS
             (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.)
              $K 1. (($LENGTH) $ALL_MATRIX_EQS)))
            ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
            ((MRETURN)
             ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST
              |$coeffMatTs|))))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE)
           (($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
           ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
             (($ERROR)
              "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
              $S)
             T $FALSE)
            ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
            ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
             (($ERROR) "listDownNs must be a list of down matrices") T
             $FALSE)
            ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
             (($ERROR) "listDownNs must be a list of at least" $S
              "down matrices")
             T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S))
               |$dimTNs|))
             (($ERROR) "dimension of listDownNs[" $S
              "] must match that of CoeffTNs")
             T $FALSE)
            ((MSETQ) |$coeffImageTNs|
             (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
            ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
             ((MLIST) |$nn| $S |$CoeffTNs|))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
              ((MLIST) |$nn| $S0
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.)) 3.)
                ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
            ((MRETURN) (($REVERSE) |$coeffImageTNs|))))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP)
           (($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
           ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
             (($ERROR)
              "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
              $S)
             T $FALSE)
            ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
            ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
             (($ERROR) "listDownNs must be a list of down matrices") T
             $FALSE)
            ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
             (($ERROR) "listDownNs must be a list of at least" $S
              "down matrices")
             T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S))
               |$dimTNs|))
             (($ERROR) "dimension of listDownNs[" $S
              "] must match that of CoeffTNs")
             T $FALSE)
            ((MSETQ) |$coeffImageTNs|
             (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
            ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
             ((MLIST) |$nn| $S |$CoeffTNs|))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
              ((MLIST) |$nn| $S0
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.)) 3.)
                ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
            ((MRETURN) (($REVERSE) |$coeffImageTNs|))))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '(($DEFINE_VARIABLE) |$compute_tensors_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58 'T) 
(ADDLABEL '$%O58) 
(DSKSETQ $%O59
         '"/home/igor/tex/LCSFT/maxima/30_compute_tensors.v2.mat") 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MCOND) ((MNOT) ((MEQUAL) |$compute_tensors_loaded| T))
           (($ERROR) "Error loading 30_compute_tensors") T $FALSE)) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60 'NIL) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '(($BATCH)
           "80_functions_for_automatically_compute_tensors.v2.mat")) 
(ADDLABEL '$%I61) 
(DSKSETQ $%I62
         '((MCOND) ((MNOT) ((MEQUAL) |$compute_tensors_loaded| T))
           (($ERROR) "30_compute_tensors must be batch-ed") T $FALSE)) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62 'NIL) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63 '(($DEFINE_VARIABLE) |$tensor_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63 'T) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '(($DEFINE_VARIABLE) |$minimal_set_down_matrices| NIL
           $BOOLEAN)) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64 'NIL) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65
         '((MDEFINE) (($COMPUTE_DECREASING_MATRICES) |$n| $SS)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0
             $INDEXES0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
                "possible scalar terms from level 0  level" |$n|)
               T $FALSE))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T
               $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  -> chk part 0="
                (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
               T $FALSE)
              ((MCOND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MPROGN)
                ((MSETQ) |$list_Ts|
                 (($COMPUTE_TENSOR_BASIS) |$n| $S0
                  ((|$list_S| ARRAY) |$n|)))
                ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  there are" |$lenTs| "tensors with" $SS
                  "indexes at level" |$n|)
                 T $FALSE)
                ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
                ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
               T
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) " -> already done") T $FALSE))))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
               |$DownMat|))
             ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
                |$DownMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
               ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
                (($COPYLIST)
                 (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
                  ((|$t| ARRAY) |$n| $S0)
                  ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.)))
                  $INDEXES0 |$minimal_set_down_matrices|))))
              T $FALSE))
            |$done_decreasing| ((MRETURN) T)))) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65
         '((MDEFINE SIMP) (($COMPUTE_DECREASING_MATRICES) |$n| $SS)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0
             $INDEXES0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
                "possible scalar terms from level 0  level" |$n|)
               T $FALSE))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T
               $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  -> chk part 0="
                (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
               T $FALSE)
              ((MCOND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MPROGN)
                ((MSETQ) |$list_Ts|
                 (($COMPUTE_TENSOR_BASIS) |$n| $S0
                  ((|$list_S| ARRAY) |$n|)))
                ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  there are" |$lenTs| "tensors with" $SS
                  "indexes at level" |$n|)
                 T $FALSE)
                ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
                ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
               T
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) " -> already done") T $FALSE))))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
               |$DownMat|))
             ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
                |$DownMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
               ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
                (($COPYLIST)
                 (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
                  ((|$t| ARRAY) |$n| $S0)
                  ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.)))
                  $INDEXES0 |$minimal_set_down_matrices|))))
              T $FALSE))
            |$done_decreasing| ((MRETURN) T)))) 
(ADDLABEL '$%O65) 
(DSKSETQ $%I66
         '((MDEFINE) (($COMPUTE_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
               |$UpMat|))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.))
             NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.)
                |$UpMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1.
                 ((MPLUS) $S0 1.)))
               ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
                (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                 ((|$t| ARRAY) |$n| $S0)
                 ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.)) $INDEXES0)))
              T $FALSE))
            |$done_increasing|))) 
(ADDLABEL '$%I66) 
(DSKSETQ $%O66
         '((MDEFINE SIMP) (($COMPUTE_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
               |$UpMat|))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.))
             NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.)
                |$UpMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1.
                 ((MPLUS) $S0 1.)))
               ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
                (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                 ((|$t| ARRAY) |$n| $S0)
                 ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.)) $INDEXES0)))
              T $FALSE))
            |$done_increasing|))) 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MDEFINE)
           (($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             ((MAND) ((MEQUAL) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
               |$UpMat|))
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
              ((MSETQ) $INDEXES0
               (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
              ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
               (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                ((|$t| ARRAY) |$n| $S)
                ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEXES0)))
             T $FALSE)
            |$done_single_level_increasing|))) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67
         '((MDEFINE SIMP)
           (($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             ((MAND) ((MEQUAL) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
               |$UpMat|))
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
              ((MSETQ) $INDEXES0
               (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
              ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
               (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                ((|$t| ARRAY) |$n| $S)
                ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEXES0)))
             T $FALSE)
            |$done_single_level_increasing|))) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68
         '((MDEFINE)
           (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
           ((MPROG) ((MLIST) $S0 |$tmpCV|)
            (($COMPUTE_DECREASING_MATRICES) |$n| $S)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
             T
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MPROGN)
              ((MSETQ) |$tmpCV|
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|))
                 3.)
                ((MQAPPLY ARRAY)
                 ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.)) 1.)))
              ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
              ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
               ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T
               $FALSE)
              ((MSETQ) |$Descendents0|
               (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
            |$done_descendents| ((MRETURN) |$Descendents0|)))) 
(ADDLABEL '$%I68) 
(DSKSETQ $%O68
         '((MDEFINE SIMP)
           (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
           ((MPROG) ((MLIST) $S0 |$tmpCV|)
            (($COMPUTE_DECREASING_MATRICES) |$n| $S)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
             T
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MPROGN)
              ((MSETQ) |$tmpCV|
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|))
                 3.)
                ((MQAPPLY ARRAY)
                 ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.)) 1.)))
              ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
              ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
               ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T
               $FALSE)
              ((MSETQ) |$Descendents0|
               (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
            |$done_descendents| ((MRETURN) |$Descendents0|)))) 
(ADDLABEL '$%O68) 
(DSKSETQ $%I69
         '((MDEFINE)
           (($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs|
             $INDEX_SP1 |$CoeffVec0|)
            ((MCOND) ((MGREATERP) $S |$n|)
             ((MPROGN)
              (($PRINT) "indexes" $S "> level" |$n|
               "==> NOTHING TO DO")
              ((MRETURN)))
             T $FALSE)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
             ((MCOND)
              ((MAND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MLEQP) $S0 |$n|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
            ((MSETQ) $INDEX_SP1
             (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
            ((MCOND)
             ((MAND) ((MLESSP) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
              (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
               ((|$t| ARRAY) |$n| $S)
               ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEX_SP1))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T
               $FALSE)
              ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
               (($ZEROMATRIX) 1. 1.)))
             T $FALSE)
            ((MCOND) |$compute_tensor_dbg|
             (($PRINT) "Computing the true tensors for N=" |$n| "s="
              $S)
             T $FALSE)
            ((MCOND) (($NUMBERP) $D)
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
             T
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing the descendents for N=" |$n| "s="
                $S)
               T $FALSE)
              ((MSETQ) |$CoeffVec0|
               (($EV)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
              ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
               (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
             T $FALSE)
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
             ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69
         '((MDEFINE SIMP)
           (($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs|
             $INDEX_SP1 |$CoeffVec0|)
            ((MCOND) ((MGREATERP) $S |$n|)
             ((MPROGN)
              (($PRINT) "indexes" $S "> level" |$n|
               "==> NOTHING TO DO")
              ((MRETURN)))
             T $FALSE)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
             ((MCOND)
              ((MAND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MLEQP) $S0 |$n|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
            ((MSETQ) $INDEX_SP1
             (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
            ((MCOND)
             ((MAND) ((MLESSP) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
              (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
               ((|$t| ARRAY) |$n| $S)
               ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEX_SP1))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T
               $FALSE)
              ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
               (($ZEROMATRIX) 1. 1.)))
             T $FALSE)
            ((MCOND) |$compute_tensor_dbg|
             (($PRINT) "Computing the true tensors for N=" |$n| "s="
              $S)
             T $FALSE)
            ((MCOND) (($NUMBERP) $D)
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
             T
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing the descendents for N=" |$n| "s="
                $S)
               T $FALSE)
              ((MSETQ) |$CoeffVec0|
               (($EV)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
              ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
               (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
             T $FALSE)
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
             ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))) 
(ADDLABEL '$%O69) 
(DSKSETQ $%O70
         '"/home/igor/tex/LCSFT/maxima/80_functions_for_automatically_compute_tensors.v2.mat") 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71 '(($BATCH) "14_minimal_Young_tableau.v1.mat")) 
(ADDLABEL '$%I71) 
(DSKSETQ $%I72 '(($DEFINE_VARIABLE) |$yt_data_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72 'NIL) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$compute_YDia|) |$Ytab0|)
           (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
            (($LENGTH) |$Ytab0|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$compute_YDia|) |$Ytab0|)
           (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
            (($LENGTH) |$Ytab0|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MSETQ) ((|$YTab| ARRAY) 0.) ((MLIST) ((MLIST) ((MLIST)))))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74 '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP))))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 0.) ((MLIST) 1.))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76 '((MSETQ) ((|$leading_Regge| ARRAY) 0.) 1.)) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76 '1.) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77 '((MSETQ) ((|$subleading_Regge| ARRAY) 0.) 0.)) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77 '0.) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78 '((MSETQ) ((|$YDia| ARRAY) 0.) ((MLIST) ((MLIST) 0.)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78 '((MLIST SIMP) ((MLIST SIMP) 0.))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MSETQ) ((|$YTab| ARRAY) 1.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1|))))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79 '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 1.) ((MLIST) 1.))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81 '((MSETQ) ((|$leading_Regge| ARRAY) 1.) 1.)) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81 '1.) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82 '((MSETQ) ((|$subleading_Regge| ARRAY) 1.) 0.)) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82 '0.) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) ((|$YDia| ARRAY) 1.) ((MLIST) ((MLIST) 1.)))) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 '((MLIST SIMP) ((MLIST SIMP) 1.))) 
(ADDLABEL '$%O83) 
(DSKSETQ $%I84
         '((MSETQ) ((|$YTab| ARRAY) 2.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|))))) 
(ADDLABEL '$%I84) 
(DSKSETQ $%O84
         '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)))) 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 2.) ((MLIST) 1. 2.))) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '((MSETQ) ((|$leading_Regge| ARRAY) 2.) 1.)) 
(ADDLABEL '$%I86) 
(DSKSETQ $%O86 '1.) 
(ADDLABEL '$%O86) 
(DSKSETQ $%I87 '((MSETQ) ((|$subleading_Regge| ARRAY) 2.) 2.)) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87 '2.) 
(ADDLABEL '$%O87) 
(DSKSETQ $%I88
         '((MSETQ) ((|$YDia| ARRAY) 2.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 2.)))) 
(ADDLABEL '$%I88) 
(DSKSETQ $%O88 '((MLIST SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1. 1.))) 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89
         '((MSETQ) ((|$YTab| ARRAY) 3.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|))))) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89
         '((MLIST SIMP)
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|)))) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 3.) ((MLIST) 1. 2. 3.))) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '((MLIST SIMP) 1. 2. 3.)) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '((MSETQ) ((|$leading_Regge| ARRAY) 3.) 1.)) 
(ADDLABEL '$%I91) 
(DSKSETQ $%O91 '1.) 
(ADDLABEL '$%O91) 
(DSKSETQ $%I92 '((MSETQ) ((|$subleading_Regge| ARRAY) 3.) 2.)) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92 '2.) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93
         '((MSETQ) ((|$YDia| ARRAY) 3.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 3.)))) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93
         '((MLIST SIMP) ((MLIST SIMP) 3.) ((MLIST SIMP) 2. 1.)
           ((MLIST SIMP) 1. 1. 1.))) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MSETQ) ((|$YTab| ARRAY) 4.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|) ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|) ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MLIST SIMP)
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%I95
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 4.)
           ((MLIST) 1. 2. 5. 7. 10.))) 
(ADDLABEL '$%I95) 
(DSKSETQ $%O95 '((MLIST SIMP) 1. 2. 5. 7. 10.)) 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96 '((MSETQ) ((|$leading_Regge| ARRAY) 4.) 1.)) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '1.) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) ((|$subleading_Regge| ARRAY) 4.) 2.)) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '2.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) ((|$YDia| ARRAY) 4.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 4.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98
         '((MLIST SIMP) ((MLIST SIMP) 4.) ((MLIST SIMP) 3. 1.)
           ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 3. 1.)
           ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. 2.)
           ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 2. 1. 1.)
           ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1.))) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99
         '((MSETQ) ((|$YTab| ARRAY) 5.)
           ((MLIST)
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4| |$jj5|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|)
             ((MLIST) |$jj3| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj5|)
             ((MLIST) |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|)
             ((MLIST) |$jj2| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj5|)
             ((MLIST) |$jj2| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|) ((MLIST) |$jj3|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj5|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2| |$jj5|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|) ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))))) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
            ((MLIST SIMP) |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj2| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj5|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|)))) 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 5.)
           ((MLIST) 1. 2. 6. 11. 17. 22. 26.))) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100 '((MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.)) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) ((|$leading_Regge| ARRAY) 5.) 1.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '1.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) ((|$subleading_Regge| ARRAY) 5.) 2.)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102 '2.) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103
         '((MSETQ) ((|$YDia| ARRAY) 5.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 5.)))) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103
         '((MLIST SIMP) ((MLIST SIMP) 5.) ((MLIST SIMP) 4. 1.)
           ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.)
           ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) ((|$YTab| ARRAY) 6.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 6.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 6.))))) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105 '((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.)) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '((MSETQ) ((|$leading_Regge| ARRAY) 6.) 1.)) 
(ADDLABEL '$%I106) 
(DSKSETQ $%O106 '1.) 
(ADDLABEL '$%O106) 
(DSKSETQ $%I107 '((MSETQ) ((|$subleading_Regge| ARRAY) 6.) 2.)) 
(ADDLABEL '$%I107) 
(DSKSETQ $%O107 '2.) 
(ADDLABEL '$%O107) 
(DSKSETQ $%I108
         '((MSETQ) ((|$YDia| ARRAY) 6.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 6.)))) 
(ADDLABEL '$%I108) 
(DSKSETQ $%O108
         '((MLIST SIMP) ((MLIST SIMP) 6.) ((MLIST SIMP) 5. 1.)
           ((MLIST SIMP) 4. 2.) ((MLIST SIMP) 3. 3.)
           ((MLIST SIMP) 4. 1. 1.) ((MLIST SIMP) 3. 2. 1.)
           ((MLIST SIMP) 2. 2. 2.) ((MLIST SIMP) 3. 1. 1. 1.)
           ((MLIST SIMP) 2. 2. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1.)
           ((MLIST SIMP) 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O108) 
(DSKSETQ $%I109
         '((MSETQ) ((|$YTab| ARRAY) 7.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|)
             ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|)
             ((MLIST) |$jj7|))))) 
(ADDLABEL '$%I109) 
(DSKSETQ $%O109
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6| |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6| |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|)))) 
(ADDLABEL '$%O109) 
(DSKSETQ $%I110
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 7.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 7.))))) 
(ADDLABEL '$%I110) 
(DSKSETQ $%O110
         '((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13. 14.
           15.)) 
(ADDLABEL '$%O110) 
(DSKSETQ $%I111 '((MSETQ) ((|$leading_Regge| ARRAY) 7.) 1.)) 
(ADDLABEL '$%I111) 
(DSKSETQ $%O111 '1.) 
(ADDLABEL '$%O111) 
(DSKSETQ $%I112 '((MSETQ) ((|$subleading_Regge| ARRAY) 7.) 2.)) 
(ADDLABEL '$%I112) 
(DSKSETQ $%O112 '2.) 
(ADDLABEL '$%O112) 
(DSKSETQ $%I113
         '((MSETQ) ((|$YDia| ARRAY) 7.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 7.)))) 
(ADDLABEL '$%I113) 
(DSKSETQ $%O113
         '((MLIST SIMP) ((MLIST SIMP) 7.) ((MLIST SIMP) 6. 1.)
           ((MLIST SIMP) 5. 2.) ((MLIST SIMP) 4. 3.)
           ((MLIST SIMP) 5. 1. 1.) ((MLIST SIMP) 4. 2. 1.)
           ((MLIST SIMP) 3. 3. 1.) ((MLIST SIMP) 3. 2. 2.)
           ((MLIST SIMP) 4. 1. 1. 1.) ((MLIST SIMP) 3. 2. 1. 1.)
           ((MLIST SIMP) 2. 2. 2. 1.) ((MLIST SIMP) 3. 1. 1. 1. 1.)
           ((MLIST SIMP) 2. 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1. 1. 1.)
           ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O113) 
(DSKSETQ $%I114
         '((MSETQ) ((|$YTab| ARRAY) 8.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|)
             ((MLIST) |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7| |$jj8|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7| |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7|) ((MLIST) |$jj8|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7|) ((MLIST) |$jj8|))))) 
(ADDLABEL '$%I114) 
(DSKSETQ $%O114
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7|)
            ((MLIST SIMP) |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|) ((MLIST SIMP) |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7|) ((MLIST SIMP) |$jj8|)))) 
(ADDLABEL '$%O114) 
(DSKSETQ $%I115
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 8.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 8.))))) 
(ADDLABEL '$%I115) 
(DSKSETQ $%O115 '((MLIST SIMP) 1. 2. 3. 4. 5. 6.)) 
(ADDLABEL '$%O115) 
(DSKSETQ $%I116 '((MSETQ) ((|$leading_Regge| ARRAY) 8.) 1.)) 
(ADDLABEL '$%I116) 
(DSKSETQ $%O116 '1.) 
(ADDLABEL '$%O116) 
(DSKSETQ $%I117 '((MSETQ) ((|$subleading_Regge| ARRAY) 8.) 2.)) 
(ADDLABEL '$%I117) 
(DSKSETQ $%O117 '2.) 
(ADDLABEL '$%O117) 
(DSKSETQ $%I118
         '((MSETQ) ((|$YDia| ARRAY) 8.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 8.)))) 
(ADDLABEL '$%I118) 
(DSKSETQ $%O118
         '((MLIST SIMP) ((MLIST SIMP) 8.) ((MLIST SIMP) 7. 1.)
           ((MLIST SIMP) 6. 2.) ((MLIST SIMP) 5. 3.)
           ((MLIST SIMP) 6. 1. 1.) ((MLIST SIMP) 5. 2. 1.))) 
(ADDLABEL '$%O118) 
(DSKSETQ $%I119
         '((MSETQ) ((|$YTab| ARRAY) 9.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8|)
             ((MLIST) |$jj9|))))) 
(ADDLABEL '$%I119) 
(DSKSETQ $%O119
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8|)
            ((MLIST SIMP) |$jj9|)))) 
(ADDLABEL '$%O119) 
(DSKSETQ $%I120
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 9.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 9.))))) 
(ADDLABEL '$%I120) 
(DSKSETQ $%O120 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O120) 
(DSKSETQ $%I121
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 9.) ((MLIST) 1.))) 
(ADDLABEL '$%I121) 
(DSKSETQ $%O121 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O121) 
(DSKSETQ $%I122 '((MSETQ) ((|$leading_Regge| ARRAY) 9.) 1.)) 
(ADDLABEL '$%I122) 
(DSKSETQ $%O122 '1.) 
(ADDLABEL '$%O122) 
(DSKSETQ $%I123 '((MSETQ) ((|$subleading_Regge| ARRAY) 9.) 2.)) 
(ADDLABEL '$%I123) 
(DSKSETQ $%O123 '2.) 
(ADDLABEL '$%O123) 
(DSKSETQ $%I124
         '((MSETQ) ((|$YDia| ARRAY) 9.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 9.)))) 
(ADDLABEL '$%I124) 
(DSKSETQ $%O124 '((MLIST SIMP) ((MLIST SIMP) 9.) ((MLIST SIMP) 8. 1.))) 
(ADDLABEL '$%O124) 
(DSKSETQ $%I125
         '((MSETQ) ((|$YTab| ARRAY) 10.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9| |$jj10|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9|)
             ((MLIST) |$jj10|))))) 
(ADDLABEL '$%I125) 
(DSKSETQ $%O125
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9| |$jj10|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9|)
            ((MLIST SIMP) |$jj10|)))) 
(ADDLABEL '$%O125) 
(DSKSETQ $%I126
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 10.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 10.))))) 
(ADDLABEL '$%I126) 
(DSKSETQ $%O126 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O126) 
(DSKSETQ $%I127
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 10.) ((MLIST) 1.))) 
(ADDLABEL '$%I127) 
(DSKSETQ $%O127 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O127) 
(DSKSETQ $%I128 '((MSETQ) ((|$leading_Regge| ARRAY) 10.) 1.)) 
(ADDLABEL '$%I128) 
(DSKSETQ $%O128 '1.) 
(ADDLABEL '$%O128) 
(DSKSETQ $%I129 '((MSETQ) ((|$subleading_Regge| ARRAY) 10.) 2.)) 
(ADDLABEL '$%I129) 
(DSKSETQ $%O129 '2.) 
(ADDLABEL '$%O129) 
(DSKSETQ $%I130
         '((MSETQ) ((|$YDia| ARRAY) 10.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 10.)))) 
(ADDLABEL '$%I130) 
(DSKSETQ $%O130
         '((MLIST SIMP) ((MLIST SIMP) 10.) ((MLIST SIMP) 9. 1.))) 
(ADDLABEL '$%O130) 
(DSKSETQ $%I131 '((MSETQ) |$yt_data_loaded| T)) 
(ADDLABEL '$%I131) 
(DSKSETQ $%O131 'T) 
(ADDLABEL '$%O131) 
(DSKSETQ $%O132
         '"/home/igor/tex/LCSFT/maxima/14_minimal_Young_tableau.v1.mat") 
(ADDLABEL '$%O132) 
(DSKSETQ $%I133
         '((MCOND) ((MNOT) ((MEQUAL) |$yt_data_loaded| T))
           (($ERROR) "Error loading 14_minimal_Young_tableau") T
           $FALSE)) 
(ADDLABEL '$%I133) 
(DSKSETQ $%O133 'NIL) 
(ADDLABEL '$%O133) 
(DSKSETQ $%I134 '(($BATCH) "52_aux_functions.v1.mat")) 
(ADDLABEL '$%I134) 
(DSKSETQ $%I135 '(($DEFINE_VARIABLE) |$coeffcoeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I135) 
(DSKSETQ $%O135 'NIL) 
(ADDLABEL '$%O135) 
(DSKSETQ $%I136 '(($DEFINE_VARIABLE) |$coeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I136) 
(DSKSETQ $%O136 'NIL) 
(ADDLABEL '$%O136) 
(DSKSETQ $%I137
         '((MDEFINE) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%I137) 
(DSKSETQ $%O137
         '((MDEFINE SIMP) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%O137) 
(DSKSETQ $%I138 '(($LOAD) "functs")) 
(ADDLABEL '$%I138) 
(DSKSETQ $%O138
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O138) 
(DSKSETQ $%I139
         '((MDEFINE) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%I139) 
(DSKSETQ $%O139
         '((MDEFINE SIMP) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%O139) 
(DSKSETQ $%I140
         '((MDEFINE) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I140) 
(DSKSETQ $%O140
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O140) 
(DSKSETQ $%I141
         '((MDEFINE) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I141) 
(DSKSETQ $%O141
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O141) 
(DSKSETQ $%I142
         '((MDEFINE)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I142) 
(DSKSETQ $%O142
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O142) 
(DSKSETQ $%I143
         '((MDEFINE) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I143) 
(DSKSETQ $%O143
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O143) 
(DSKSETQ $%I144
         '(($DEFINE_VARIABLE) |$aux_functions_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I144) 
(DSKSETQ $%O144 'T) 
(ADDLABEL '$%O144) 
(DSKSETQ $%O145 '"/home/igor/tex/LCSFT/maxima/52_aux_functions.v1.mat") 
(ADDLABEL '$%O145) 
(DSKSETQ $%I146 '(($BATCH) "40_Young_ops.v2.mat")) 
(ADDLABEL '$%I146) 
(DSKSETQ $%I147
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "batch aux_functions") T $FALSE)) 
(ADDLABEL '$%I147) 
(DSKSETQ $%O147 'NIL) 
(ADDLABEL '$%O147) 
(DSKSETQ $%I148 '(($DEFINE_VARIABLE) |$young_ops_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I148) 
(DSKSETQ $%O148 'T) 
(ADDLABEL '$%O148) 
(DSKSETQ $%I149 '(($LOAD) "combinatorics")) 
(ADDLABEL '$%I149) 
(DSKSETQ $%O149
         '"/usr/share/maxima/5.45.1/share/combinatorics/combinatorics.lisp") 
(ADDLABEL '$%O149) 
(DSKSETQ $%I150 '(($DEFINE_VARIABLE) |$basis_coeffs_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I150) 
(DSKSETQ $%O150 'NIL) 
(ADDLABEL '$%O150) 
(DSKSETQ $%I151 '(($DEFINE_VARIABLE) |$yt_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I151) 
(DSKSETQ $%O151 'NIL) 
(ADDLABEL '$%O151) 
(DSKSETQ $%I152
         '((MDEFINE)
           ((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) $TMP $NT)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 0.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_Young_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatYTTs|)))) 
(ADDLABEL '$%I152) 
(DSKSETQ $%O152
         '((MDEFINE SIMP)
           ((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) $TMP $NT)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 0.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_Young_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatYTTs|)))) 
(ADDLABEL '$%O152) 
(DSKSETQ $%I153
         '((MDEFINE)
           ((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 1.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_antiYoung_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatAYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatAYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatAYTTs|)))) 
(ADDLABEL '$%I153) 
(DSKSETQ $%O153
         '((MDEFINE SIMP)
           ((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 1.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_antiYoung_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatAYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatAYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatAYTTs|)))) 
(ADDLABEL '$%O153) 
(DSKSETQ $%I154
         '((MDEFINE)
           (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) |$sumT| |$nr|)
            ((MSETQ) |$sumT|
             (($SUM)
              ((MTIMES) (($C) $K)
               ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
              $K 1. ((|$lenT| ARRAY) |$n| $S)))
            ((MSETQ) |$sumT|
             (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
            ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
            ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
            ((MDO) |$nr| 1. NIL NIL
             (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COEFF) |$sumT|
                ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.)
                 |$nr|)))
              ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
              ((MSETQ) $TMP (($FACTOR) $TMP))
              ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
               (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
              (($PRINT) "level" |$n| "; no indexs" $S "; tensors no"
               |$nr|)
              (($PRINT) "  -->" $TMP)))
            ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
             (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))) 
(ADDLABEL '$%I154) 
(DSKSETQ $%O154
         '((MDEFINE SIMP)
           (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) |$sumT| |$nr|)
            ((MSETQ) |$sumT|
             (($SUM)
              ((MTIMES) (($C) $K)
               ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
              $K 1. ((|$lenT| ARRAY) |$n| $S)))
            ((MSETQ) |$sumT|
             (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
            ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
            ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
            ((MDO) |$nr| 1. NIL NIL
             (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COEFF) |$sumT|
                ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.)
                 |$nr|)))
              ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
              ((MSETQ) $TMP (($FACTOR) $TMP))
              ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
               (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
              (($PRINT) "level" |$n| "; no indexs" $S "; tensors no"
               |$nr|)
              (($PRINT) "  -->" $TMP)))
            ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
             (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))) 
(ADDLABEL '$%O154) 
(DSKSETQ $%I155
         '((MDEFINE)
           (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
            $MONOBASIS0 |$n|)
           ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
            ((MRETURN)
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR0 $MONOBASIS0))))) 
(ADDLABEL '$%I155) 
(DSKSETQ $%O155
         '((MDEFINE SIMP)
           (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
            $MONOBASIS0 |$n|)
           ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
            ((MRETURN)
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR0 $MONOBASIS0))))) 
(ADDLABEL '$%O155) 
(DSKSETQ $%I156
         '((MDEFINE)
           ((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $COEFFS00 $K)
            ((MSETQ) $COEFFS00
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T
             $FALSE)
            (($PRINT) "  computing coeffs for expr00")
            ((MSETQ) $TOTAL_EXPR00
             ((MPLUS) $EXPR00
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
                (($LENGTH) $BASIS0)))))
            ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
            ((MSETQ) $UNK0
             (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
            ((MSETQ) $EQS0
             (($MAKELIST)
              ((MEQUAL)
               (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
              $K 1. (($LENGTH) $MONOBASIS0)))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I156) 
(DSKSETQ $%O156
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $COEFFS00 $K)
            ((MSETQ) $COEFFS00
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T
             $FALSE)
            (($PRINT) "  computing coeffs for expr00")
            ((MSETQ) $TOTAL_EXPR00
             ((MPLUS) $EXPR00
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
                (($LENGTH) $BASIS0)))))
            ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
            ((MSETQ) $UNK0
             (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
            ((MSETQ) $EQS0
             (($MAKELIST)
              ((MEQUAL)
               (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
              $K 1. (($LENGTH) $MONOBASIS0)))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O156) 
(DSKSETQ $%I157
         '((MDEFINE)
           ((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $EQS0 $K)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
            (($PRINT) "  computing coeffs for expr0")
            ((MSETQ) $EQS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR00 $MONOBASIS0))
            (($PRINT) "eqs0=" $EQS0)
            ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
             ((MPROGN) (($PRINT) "  adding basis element no" $K)
              ((MSETQ) $EQS0
               ((MPLUS) $EQS0
                ((MMINUS)
                 ((MTIMES) (($C) $K)
                  (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                   (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
            (($PRINT) "eqs0=" $EQS0)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I157) 
(DSKSETQ $%O157
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $EQS0 $K)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
            (($PRINT) "  computing coeffs for expr0")
            ((MSETQ) $EQS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR00 $MONOBASIS0))
            (($PRINT) "eqs0=" $EQS0)
            ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
             ((MPROGN) (($PRINT) "  adding basis element no" $K)
              ((MSETQ) $EQS0
               ((MPLUS) $EQS0
                ((MMINUS)
                 ((MTIMES) (($C) $K)
                  (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                   (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
            (($PRINT) "eqs0=" $EQS0)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O157) 
(DSKSETQ $%I158
         '((MDEFINE) (($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0)
           ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
            ((MSETQ) $BASIS0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T
             $FALSE)
            ((MSETQ) $K 1.)
            (($PRINT) "  adding element no" $K "in set0")
            ((MSETQ) $COEFFS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              (($SET0 ARRAY) $K) $MONOBASIS0))
            ((MSETQ) $BASIS0
             (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
            ((MSETQ) $COEFFBASIS0
             (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
            ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
             ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
              ((MSETQ) $COEFFS0
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                (($SET0 ARRAY) $K) $MONOBASIS0))
              (($PRINT) "coeffs0=" $COEFFS0)
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                (($SUM)
                 ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                 1. (($LENGTH) $BASIS0))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
              (($PRINT) " sol0=" $SOL0)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
                ((MSETQ) $BASIS0
                 (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFBASIS0
                 (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
               T
               ((MPROGN)
                (($PRINT) "  NOT adding element no" $K "in set0")
                ((MSETQ) $LINDEPEL0
                 (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFLINDEPEL0
                 (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
            ((MRETURN)
             ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I158) 
(DSKSETQ $%O158
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0)
           ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
            ((MSETQ) $BASIS0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T
             $FALSE)
            ((MSETQ) $K 1.)
            (($PRINT) "  adding element no" $K "in set0")
            ((MSETQ) $COEFFS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              (($SET0 ARRAY) $K) $MONOBASIS0))
            ((MSETQ) $BASIS0
             (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
            ((MSETQ) $COEFFBASIS0
             (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
            ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
             ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
              ((MSETQ) $COEFFS0
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                (($SET0 ARRAY) $K) $MONOBASIS0))
              (($PRINT) "coeffs0=" $COEFFS0)
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                (($SUM)
                 ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                 1. (($LENGTH) $BASIS0))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
              (($PRINT) " sol0=" $SOL0)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
                ((MSETQ) $BASIS0
                 (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFBASIS0
                 (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
               T
               ((MPROGN)
                (($PRINT) "  NOT adding element no" $K "in set0")
                ((MSETQ) $LINDEPEL0
                 (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFLINDEPEL0
                 (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
            ((MRETURN)
             ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O158) 
(DSKSETQ $%I159
         '((MDEFINE)
           (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
            $EXPR0 $BASIS0)
           ((MPROG)
            ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
            ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
            ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
            ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T
             $FALSE)
            ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  expession" $EXPR0) T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
             ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
              ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
               ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
             T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  list of terms from variation" $LIST_ADDENDS0)
             T $FALSE)
            ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  exam term" $TS0) T $FALSE)
              ((MSETQ) $TMP_COEFF ((MLIST)))
              ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
               ((MPROGN)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    exam term in basis0"
                  (($BASIS0 ARRAY) $NSP1))
                 T $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  (($RATSIMP)
                   (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
                    ((MEQUAL) $D 24.))))
                 ((MPROGN)
                  ((MSETQ) $TMP_COEFF
                   (($CONS)
                    (($RATSIMP)
                     ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $TMP_COEFF
                   (($APPEND)
                    (($MAKELIST) 0. $K 1.
                     ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
                 T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "	coeffs0=" $COEFFS0) T $FALSE)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
              ((MSETQ) $COEFFS0
               ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
            ((MRETURN) $COEFFS0)))) 
(ADDLABEL '$%I159) 
(DSKSETQ $%O159
         '((MDEFINE SIMP)
           (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
            $EXPR0 $BASIS0)
           ((MPROG)
            ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
            ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
            ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
            ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T
             $FALSE)
            ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  expession" $EXPR0) T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
             ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
              ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
               ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
             T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  list of terms from variation" $LIST_ADDENDS0)
             T $FALSE)
            ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  exam term" $TS0) T $FALSE)
              ((MSETQ) $TMP_COEFF ((MLIST)))
              ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
               ((MPROGN)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    exam term in basis0"
                  (($BASIS0 ARRAY) $NSP1))
                 T $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  (($RATSIMP)
                   (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
                    ((MEQUAL) $D 24.))))
                 ((MPROGN)
                  ((MSETQ) $TMP_COEFF
                   (($CONS)
                    (($RATSIMP)
                     ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $TMP_COEFF
                   (($APPEND)
                    (($MAKELIST) 0. $K 1.
                     ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
                 T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "	coeffs0=" $COEFFS0) T $FALSE)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
              ((MSETQ) $COEFFS0
               ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
            ((MRETURN) $COEFFS0)))) 
(ADDLABEL '$%O159) 
(DSKSETQ $%I160
         '((MDEFINE)
           (($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG)
            ((MSETQ) $TMP
             (($MAP) $NUM
              (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
              (($LENGTH) $TMP)))
            ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
            ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))) 
(ADDLABEL '$%I160) 
(DSKSETQ $%O160
         '((MDEFINE SIMP)
           (($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG)
            ((MSETQ) $TMP
             (($MAP) $NUM
              (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
              (($LENGTH) $TMP)))
            ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
            ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))) 
(ADDLABEL '$%O160) 
(DSKSETQ $%I161
         '((MDEFINE) ((|$do_Young_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))) 
(ADDLABEL '$%I161) 
(DSKSETQ $%O161
         '((MDEFINE SIMP) ((|$do_Young_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))) 
(ADDLABEL '$%O161) 
(DSKSETQ $%I162
         '((MDEFINE) ((|$do_antiYoung_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))) 
(ADDLABEL '$%I162) 
(DSKSETQ $%O162
         '((MDEFINE SIMP) ((|$do_antiYoung_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))) 
(ADDLABEL '$%O162) 
(DSKSETQ $%I163
         '((MDEFINE)
           ((|$do_Young_or_antiYoung_opsV1|) $POLY
            |$YoungTableauIndexes| |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
            ((MSETQ) $NC
             (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
            ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR))
              $NR0 1. $NR))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> number of indexes s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
             $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
            ((MSETQ) |$t_YoungTableauIndexes|
             (($MAKELIST) ((MLIST)) $K 1. $T_NR))
            ((MDO) $I0 1. NIL NIL $NC NIL
             ((MDO) $NR0 1. NIL NIL $NR NIL
              ((MCOND)
               ((MNOT)
                ((MEQUAL)
                 ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                 0.))
               ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                 ((MLIST)
                  ((MQAPPLY ARRAY)
                   ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
               T $FALSE)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau"
              |$t_YoungTableauIndexes|)
             T $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$YoungTableauIndexes| ARRAY) $NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1.
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableauIndexes| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       ((MQAPPLY ARRAY)
                        ((|$YoungTableauIndexes| ARRAY) $NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))
                  1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1.
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T
                     $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       ((MQAPPLY ARRAY)
                        ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH)
                       ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%I163) 
(DSKSETQ $%O163
         '((MDEFINE SIMP)
           ((|$do_Young_or_antiYoung_opsV1|) $POLY
            |$YoungTableauIndexes| |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
            ((MSETQ) $NC
             (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
            ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR))
              $NR0 1. $NR))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> number of indexes s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
             $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
            ((MSETQ) |$t_YoungTableauIndexes|
             (($MAKELIST) ((MLIST)) $K 1. $T_NR))
            ((MDO) $I0 1. NIL NIL $NC NIL
             ((MDO) $NR0 1. NIL NIL $NR NIL
              ((MCOND)
               ((MNOT)
                ((MEQUAL)
                 ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                 0.))
               ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                 ((MLIST)
                  ((MQAPPLY ARRAY)
                   ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
               T $FALSE)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau"
              |$t_YoungTableauIndexes|)
             T $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$YoungTableauIndexes| ARRAY) $NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1.
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableauIndexes| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       ((MQAPPLY ARRAY)
                        ((|$YoungTableauIndexes| ARRAY) $NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))
                  1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1.
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T
                     $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       ((MQAPPLY ARRAY)
                        ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH)
                       ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%O163) 
(DSKSETQ $%I164
         '((MDEFINE)
           ((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
            |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableau| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%I164) 
(DSKSETQ $%O164
         '((MDEFINE SIMP)
           ((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
            |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableau| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%O164) 
(DSKSETQ $%I165
         '((MDEFINE) ((|$do_Young_opsV0|) $POLY |$YoungTableau|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
                 $K 1. ((|$YoungTableau| ARRAY) $NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->permutations for"
                 ((|$YoungTableau| ARRAY) $NR0))
                T $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN)
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
                  $FALSE)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MCOND)
              ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K)))
                 $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0
                   ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                    ((MPLUS) 1.
                     ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
            ((MRETURN) $POLY0)))) 
(ADDLABEL '$%I165) 
(DSKSETQ $%O165
         '((MDEFINE SIMP) ((|$do_Young_opsV0|) $POLY |$YoungTableau|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
                 $K 1. ((|$YoungTableau| ARRAY) $NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->permutations for"
                 ((|$YoungTableau| ARRAY) $NR0))
                T $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN)
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
                  $FALSE)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MCOND)
              ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K)))
                 $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0
                   ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                    ((MPLUS) 1.
                     ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
            ((MRETURN) $POLY0)))) 
(ADDLABEL '$%O165) 
(DSKSETQ $%O166 '"/home/igor/tex/LCSFT/maxima/40_Young_ops.v2.mat") 
(ADDLABEL '$%O166) 
(DSKSETQ $%I167
         '((MCOND) ((MNOT) ((MEQUAL) |$young_ops_loaded| T))
           (($ERROR) "batch 40_Young_ops") T $FALSE)) 
(ADDLABEL '$%I167) 
(DSKSETQ $%O167 'NIL) 
(ADDLABEL '$%O167) 
(DSKSETQ $%I168 '(($BATCH) "42_exam_irreps.v1.mat")) 
(ADDLABEL '$%I168) 
(DSKSETQ $%I169 '(($LOAD) "functs")) 
(ADDLABEL '$%I169) 
(DSKSETQ $%O169
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O169) 
(DSKSETQ $%I170 '(($DEFINE_VARIABLE) |$exam_irreps_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I170) 
(DSKSETQ $%O170 'T) 
(ADDLABEL '$%O170) 
(DSKSETQ $%I171 '(($DEFINE_VARIABLE) |$T_rep_DBG| NIL $BOOLEAN)) 
(ADDLABEL '$%I171) 
(DSKSETQ $%O171 'NIL) 
(ADDLABEL '$%O171) 
(DSKSETQ $%I172 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I172) 
(DSKSETQ $%O172 'NIL) 
(ADDLABEL '$%O172) 
(DSKSETQ $%I173
         '((MDEFINE) ((|$compute_metricV1|) $COEFF_BASIS)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) $G0
             ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
            ((MCOND) ((MNOT) (($MATRIXP) $G0))
             ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
            ((MRETURN) $G0)))) 
(ADDLABEL '$%I173) 
(DSKSETQ $%O173
         '((MDEFINE SIMP) ((|$compute_metricV1|) $COEFF_BASIS)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) $G0
             ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
            ((MCOND) ((MNOT) (($MATRIXP) $G0))
             ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
            ((MRETURN) $G0)))) 
(ADDLABEL '$%O173) 
(DSKSETQ $%I174
         '((MDEFINE) ((|$compute_metricV0|) $E_L0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
            ((MSETQ) $NORM0
             (($SUM)
              ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K))
               2.)
              $K 1. |$dimT0|))
            ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
            (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
            ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
             ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
              (($COEFF) $NORM0
               ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
            ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($COEFF) $NORM0
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
              ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
               ((MPROGN)
                ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
                 ((MTIMES) ((MQUOTIENT) 1. 2.)
                  (($COEFF) $TMP0
                   ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1) 1.)))
                ((MSETQ) (($G0 ARRAY) $NS1 $NS0)
                 (($G0 ARRAY) $NS0 $NS1))))))
            ((MRETURN) $G0)))) 
(ADDLABEL '$%I174) 
(DSKSETQ $%O174
         '((MDEFINE SIMP) ((|$compute_metricV0|) $E_L0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
            ((MSETQ) $NORM0
             (($SUM)
              ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K))
               2.)
              $K 1. |$dimT0|))
            ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
            (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
            ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
             ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
              (($COEFF) $NORM0
               ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
            ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($COEFF) $NORM0
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
              ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
               ((MPROGN)
                ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
                 ((MTIMES) ((MQUOTIENT) 1. 2.)
                  (($COEFF) $TMP0
                   ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1) 1.)))
                ((MSETQ) (($G0 ARRAY) $NS1 $NS0)
                 (($G0 ARRAY) $NS0 $NS1))))))
            ((MRETURN) $G0)))) 
(ADDLABEL '$%O174) 
(DSKSETQ $%I175
         '((MDEFINE) ((|$compute_T_rep|) |$t0| $IND0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$t0|))
              ((MNOT) (($LISTP) $IND0)))
             (($ERROR) "need two lists") T $FALSE)
            ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
            ((MSETQ) $LENIND0 (($LENGTH) $IND0))
            ((MCOND) ((MLEQP) $LENIND0 1.)
             (($ERROR)
              "There is no S_1 representation since there are no indexes to swap")
             T $FALSE)
            ((MSETQ) $REP0
             (($MAKELIST) ((MLIST)) $K 1.
              ((MPLUS) $LENIND0 ((MMINUS) 1.))))
            ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
             ((MPROGN)
              ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
              ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
              ((MDO) $NT 1. NIL NIL |$lenT0| NIL
               ((MCOND) ((|$examT0| ARRAY) $NT)
                ((MPROGN)
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
                   (($IND0 ARRAY) $NSW))
                  T $FALSE)
                 ((MSETQ) |$swT0|
                  (($PSUBSTITUTE)
                   ((MLIST)
                    ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
                    ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
                   ((|$t0| ARRAY) $NT)))
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->"
                   |$swT0|)
                  T $FALSE)
                 ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
                  ((MCOND) ((|$examT0| ARRAY) $SNT)
                   ((MPROGN)
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      compare with"
                      ((|$t0| ARRAY) $SNT))
                     T $FALSE)
                    ((MSETQ) $TMP0
                     (($RATSIMP)
                      ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      diff=" $TMP0) T $FALSE)
                    ((MCOND) ((MEQUAL) $TMP0 0.)
                     ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                      ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                      ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                      ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                      ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
                     T $FALSE))
                   T $FALSE))
                 ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.)))
                  |$m0|))
                T $FALSE))))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%I175) 
(DSKSETQ $%O175
         '((MDEFINE SIMP) ((|$compute_T_rep|) |$t0| $IND0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$t0|))
              ((MNOT) (($LISTP) $IND0)))
             (($ERROR) "need two lists") T $FALSE)
            ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
            ((MSETQ) $LENIND0 (($LENGTH) $IND0))
            ((MCOND) ((MLEQP) $LENIND0 1.)
             (($ERROR)
              "There is no S_1 representation since there are no indexes to swap")
             T $FALSE)
            ((MSETQ) $REP0
             (($MAKELIST) ((MLIST)) $K 1.
              ((MPLUS) $LENIND0 ((MMINUS) 1.))))
            ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
             ((MPROGN)
              ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
              ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
              ((MDO) $NT 1. NIL NIL |$lenT0| NIL
               ((MCOND) ((|$examT0| ARRAY) $NT)
                ((MPROGN)
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
                   (($IND0 ARRAY) $NSW))
                  T $FALSE)
                 ((MSETQ) |$swT0|
                  (($PSUBSTITUTE)
                   ((MLIST)
                    ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
                    ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
                   ((|$t0| ARRAY) $NT)))
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->"
                   |$swT0|)
                  T $FALSE)
                 ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
                  ((MCOND) ((|$examT0| ARRAY) $SNT)
                   ((MPROGN)
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      compare with"
                      ((|$t0| ARRAY) $SNT))
                     T $FALSE)
                    ((MSETQ) $TMP0
                     (($RATSIMP)
                      ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      diff=" $TMP0) T $FALSE)
                    ((MCOND) ((MEQUAL) $TMP0 0.)
                     ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                      ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                      ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                      ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                      ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
                     T $FALSE))
                   T $FALSE))
                 ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.)))
                  |$m0|))
                T $FALSE))))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%O175) 
(DSKSETQ $%I176
         '((MDEFINE)
           ((|$compute_controvariant_red_repV1|) $COEFF_BASIS
            |$rep_T0|)
           ((MPROG)
            ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) $COEFF_BASIS
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
                  (($TRANSPOSE) $COEFF_BASIS)))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%I176) 
(DSKSETQ $%O176
         '((MDEFINE SIMP)
           ((|$compute_controvariant_red_repV1|) $COEFF_BASIS
            |$rep_T0|)
           ((MPROG)
            ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) $COEFF_BASIS
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
                  (($TRANSPOSE) $COEFF_BASIS)))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%O176) 
(DSKSETQ $%I177
         '((MDEFINE)
           ((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
            ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
             ((MDO) $NT 1. NIL NIL |$dimT0| NIL
              ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
               (($COEFF)
                (($EXPAND)
                 (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
            (($PRINT) "  coeff sol on T" |$csol_T0|)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%I177) 
(DSKSETQ $%O177
         '((MDEFINE SIMP)
           ((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
            ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
             ((MDO) $NT 1. NIL NIL |$dimT0| NIL
              ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
               (($COEFF)
                (($EXPAND)
                 (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
            (($PRINT) "  coeff sol on T" |$csol_T0|)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%O177) 
(DSKSETQ $%I178
         '((MDEFINE) (($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
             (($ERROR) "co_rep0 is not a list") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
             (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
             (($ERROR) "metric0 is not a matrix") T $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
             ((MSETQ) $INVERSE_METRIC0
              ((MNCEXPT) $METRIC0 ((MMINUS) 1.)))
             T
             ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
              ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
               ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
               (($LENGTH) $INVERSE_METRIC0)))
             (($ERROR) "mismatch in dimensions co_rep0[1] is"
              (($LENGTH) (($CO_REP0 ARRAY) 1.))
              "while inverse_metric0 is" (($LENGTH) $INVERSE_METRIC0))
             T $FALSE)
            ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
            ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
            ((MSETQ) $REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) (($REP0 ARRAY) $K)
               ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
              ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
               ((MSETQ) (($REP0 ARRAY) $K)
                (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
               T $FALSE)))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%I178) 
(DSKSETQ $%O178
         '((MDEFINE SIMP) (($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
             (($ERROR) "co_rep0 is not a list") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
             (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
             (($ERROR) "metric0 is not a matrix") T $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
             ((MSETQ) $INVERSE_METRIC0
              ((MNCEXPT) $METRIC0 ((MMINUS) 1.)))
             T
             ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
              ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
               ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
               (($LENGTH) $INVERSE_METRIC0)))
             (($ERROR) "mismatch in dimensions co_rep0[1] is"
              (($LENGTH) (($CO_REP0 ARRAY) 1.))
              "while inverse_metric0 is" (($LENGTH) $INVERSE_METRIC0))
             T $FALSE)
            ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
            ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
            ((MSETQ) $REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) (($REP0 ARRAY) $K)
               ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
              ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
               ((MSETQ) (($REP0 ARRAY) $K)
                (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
               T $FALSE)))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%O178) 
(DSKSETQ $%I179
         '((MDEFINE) (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) |$id|))
             (($ERROR) "ID should be a matrix") T $FALSE)
            ((MSETQ) |$dID0| (($LENGTH) |$id|))
            ((MSETQ) |$Vplus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
            ((MSETQ) |$Vminus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| (($IDENT) |$dID0|)) |$dID0|))
            ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))) 
(ADDLABEL '$%I179) 
(DSKSETQ $%O179
         '((MDEFINE SIMP) (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) |$id|))
             (($ERROR) "ID should be a matrix") T $FALSE)
            ((MSETQ) |$dID0| (($LENGTH) |$id|))
            ((MSETQ) |$Vplus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
            ((MSETQ) |$Vminus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| (($IDENT) |$dID0|)) |$dID0|))
            ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))) 
(ADDLABEL '$%O179) 
(DSKSETQ $%I180
         '((MDEFINE) (($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|)
           ((MPROG)
            ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
            ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1.
              |$dMM|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
            ((MSETQ) $NULLV0 ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN)
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0)
                $K 1. |$dMM|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dMM|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) $NULLV0
               (($APPEND) $NULLV0
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            ((MRETURN) $NULLV0)))) 
(ADDLABEL '$%I180) 
(DSKSETQ $%O180
         '((MDEFINE SIMP) (($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|)
           ((MPROG)
            ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
            ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1.
              |$dMM|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
            ((MSETQ) $NULLV0 ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN)
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0)
                $K 1. |$dMM|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dMM|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) $NULLV0
               (($APPEND) $NULLV0
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            ((MRETURN) $NULLV0)))) 
(ADDLABEL '$%O180) 
(DSKSETQ $%I181
         '((MDEFINE) (($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$REPs|))
             (($ERROR) "REPs should be a list") T $FALSE)
            ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
            ((MSETQ) $EIGENSPACES0 ((MLIST)))
            ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
             ((MSETQ) $EIGENSPACES0
              (($APPEND) $EIGENSPACES0
               ((MLIST)
                (($COMPUTE_SINGLE_MATRIX_EIGENSPACES)
                 ((|$REPs| ARRAY) $NSW))))))
            ((MRETURN) $EIGENSPACES0)))) 
(ADDLABEL '$%I181) 
(DSKSETQ $%O181
         '((MDEFINE SIMP) (($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$REPs|))
             (($ERROR) "REPs should be a list") T $FALSE)
            ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
            ((MSETQ) $EIGENSPACES0 ((MLIST)))
            ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
             ((MSETQ) $EIGENSPACES0
              (($APPEND) $EIGENSPACES0
               ((MLIST)
                (($COMPUTE_SINGLE_MATRIX_EIGENSPACES)
                 ((|$REPs| ARRAY) $NSW))))))
            ((MRETURN) $EIGENSPACES0)))) 
(ADDLABEL '$%O181) 
(DSKSETQ $%I182
         '((MDEFINE)
           (($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
             (($ERROR)
              "REPs0 must be a list of matrices associated with the basic swaps")
             T $FALSE)
            ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
            ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
            ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
            ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
            ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
            ((MSETQ) $ADDED_VEC0 T)
            ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
             ((MPROGN) (($PRINT) "-->step" $NSTEP0)
              ((MSETQ) $ADDED_VEC0 NIL)
              ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
               ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
                ((MPROGN)
                 ((MSETQ) $TMPVEC0
                  ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
                 ((MSETQ) $COEFF_ON_BASIS0
                  (($MAKELIST)
                   ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0) $K 1.
                   $DIM0))
                 (($PRINT) "   nswap" $NSW0 "vec0" $VEC0
                  "coeffs on basis0" $COEFF_ON_BASIS0)
                 ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
                  ((MCOND)
                   ((MAND)
                    ((MNOT)
                     ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
                    ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
                   ((MPROGN)
                    ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
                    ((MSETQ) |$Ideal0|
                     (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
                    ((MSETQ) $ADDED_VEC0 T))
                   T $FALSE)))))
              (($PRINT) "  --> Ideal0" |$Ideal0|)))))) 
(ADDLABEL '$%I182) 
(DSKSETQ $%O182
         '((MDEFINE SIMP)
           (($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
             (($ERROR)
              "REPs0 must be a list of matrices associated with the basic swaps")
             T $FALSE)
            ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
            ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
            ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
            ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
            ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
            ((MSETQ) $ADDED_VEC0 T)
            ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
             ((MPROGN) (($PRINT) "-->step" $NSTEP0)
              ((MSETQ) $ADDED_VEC0 NIL)
              ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
               ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
                ((MPROGN)
                 ((MSETQ) $TMPVEC0
                  ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
                 ((MSETQ) $COEFF_ON_BASIS0
                  (($MAKELIST)
                   ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0) $K 1.
                   $DIM0))
                 (($PRINT) "   nswap" $NSW0 "vec0" $VEC0
                  "coeffs on basis0" $COEFF_ON_BASIS0)
                 ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
                  ((MCOND)
                   ((MAND)
                    ((MNOT)
                     ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
                    ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
                   ((MPROGN)
                    ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
                    ((MSETQ) |$Ideal0|
                     (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
                    ((MSETQ) $ADDED_VEC0 T))
                   T $FALSE)))))
              (($PRINT) "  --> Ideal0" |$Ideal0|)))))) 
(ADDLABEL '$%O182) 
(DSKSETQ $%I183
         '((MDEFINE) (($COMPUTE_DUAL_VECTORS) $BASIS0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MDO) $J $I NIL NIL $DIM0 NIL
              ((MPROGN)
               ((MSETQ) (($GG0 ARRAY) $I $J)
                (($SUM)
                 ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
                  ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
                 $K 1. $DIM0))
               ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
            ((MCOND) ((MGREATERP) $DIM0 1.)
             ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
             ((MSETQ) $GG0M1
              ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
            ((MSETQ) $DUALBASIS0 ((MLIST)))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MSETQ) $DUALBASIS0
              (($APPEND) $DUALBASIS0
               ((MLIST)
                (($SUM)
                 ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K))
                 $K 1. $DIM0)))))
            ((MRETURN) $DUALBASIS0)))) 
(ADDLABEL '$%I183) 
(DSKSETQ $%O183
         '((MDEFINE SIMP) (($COMPUTE_DUAL_VECTORS) $BASIS0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MDO) $J $I NIL NIL $DIM0 NIL
              ((MPROGN)
               ((MSETQ) (($GG0 ARRAY) $I $J)
                (($SUM)
                 ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
                  ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
                 $K 1. $DIM0))
               ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
            ((MCOND) ((MGREATERP) $DIM0 1.)
             ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
             ((MSETQ) $GG0M1
              ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
            ((MSETQ) $DUALBASIS0 ((MLIST)))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MSETQ) $DUALBASIS0
              (($APPEND) $DUALBASIS0
               ((MLIST)
                (($SUM)
                 ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K))
                 $K 1. $DIM0)))))
            ((MRETURN) $DUALBASIS0)))) 
(ADDLABEL '$%O183) 
(DSKSETQ $%I184
         '((MDEFINE) (($COMPUTE_EIGENSPACES) |$eig|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$eig|))
             (($ERROR) "EIG must be a list of lists with 2 components")
             T $FALSE)
            ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
            ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
            (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
            ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
             ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 ((MLIST)
                  (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                   ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                  ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
              ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
            ((MRETURN) |$tmp_listEig0|)))) 
(ADDLABEL '$%I184) 
(DSKSETQ $%O184
         '((MDEFINE SIMP) (($COMPUTE_EIGENSPACES) |$eig|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$eig|))
             (($ERROR) "EIG must be a list of lists with 2 components")
             T $FALSE)
            ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
            ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
            (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
            ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
             ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 ((MLIST)
                  (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                   ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                  ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
              ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
            ((MRETURN) |$tmp_listEig0|)))) 
(ADDLABEL '$%O184) 
(DSKSETQ $%I185
         '((MDEFINE)
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
             (($ERROR) "Vec1 must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
             (($ERROR) "Vec2 must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
              ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
             ((MRETURN) ((MLIST))) T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
               (($LENGTH) ((|$Vec2| ARRAY) 1.))))
             (($ERROR) "Vec1 and Vec2 must have the same dimension") T
             $FALSE)
            ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
            ((MSETQ) $UNK0
             (($MAKELIST) (($QW ARRAY) $K) $K 1.
              ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
            ((MSETQ) $SUM01
             (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K))
              $K 1. (($LENGTH) |$Vec1|)))
            ((MSETQ) $SUM0
             ((MPLUS) $SUM01
              (($SUM)
               ((MTIMES) ((|$Vec2| ARRAY) $K)
                (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
               $K 1. (($LENGTH) |$Vec2|))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1.
              |$dVec0|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MSETQ) |$IntVec0| ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K 1.
                |$dVec0|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dVec0|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) |$IntVec0|
               (($APPEND) |$IntVec0|
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
            (($PRINT) "  intersection" |$IntVec0|)
            ((MRETURN) |$IntVec0|)))) 
(ADDLABEL '$%I185) 
(DSKSETQ $%O185
         '((MDEFINE SIMP)
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
             (($ERROR) "Vec1 must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
             (($ERROR) "Vec2 must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
              ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
             ((MRETURN) ((MLIST))) T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
               (($LENGTH) ((|$Vec2| ARRAY) 1.))))
             (($ERROR) "Vec1 and Vec2 must have the same dimension") T
             $FALSE)
            ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
            ((MSETQ) $UNK0
             (($MAKELIST) (($QW ARRAY) $K) $K 1.
              ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
            ((MSETQ) $SUM01
             (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K))
              $K 1. (($LENGTH) |$Vec1|)))
            ((MSETQ) $SUM0
             ((MPLUS) $SUM01
              (($SUM)
               ((MTIMES) ((|$Vec2| ARRAY) $K)
                (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
               $K 1. (($LENGTH) |$Vec2|))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1.
              |$dVec0|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MSETQ) |$IntVec0| ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K 1.
                |$dVec0|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dVec0|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) |$IntVec0|
               (($APPEND) |$IntVec0|
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
            (($PRINT) "  intersection" |$IntVec0|)
            ((MRETURN) |$IntVec0|)))) 
(ADDLABEL '$%O185) 
(DSKSETQ $%O186 '"/home/igor/tex/LCSFT/maxima/42_exam_irreps.v1.mat") 
(ADDLABEL '$%O186) 
(DSKSETQ $%I187 '(($BATCH) "44_compute_irreps_brute_force.v2.mat")) 
(ADDLABEL '$%I187) 
(DSKSETQ $%I188
         '((MCOND) ((MNOT) ((MEQUAL) |$exam_irreps_loaded| T))
           (($ERROR) "batch exam_irreps!") T $FALSE)) 
(ADDLABEL '$%I188) 
(DSKSETQ $%O188 'NIL) 
(ADDLABEL '$%O188) 
(DSKSETQ $%I189
         '((MDEFINE)
           ((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
            |$YoungTableauIndexes|)
           ((MPROG) ((MLIST) $K)
            ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
            ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
            ((MDO) $K 1. NIL NIL |$dimT0| NIL
             ((MPROGN)
              ((MSETQ) |$tmpT|
               ((|$do_Young_or_antiYoung_opsV1|)
                ((|$VectorSpace| ARRAY) $K) |$YoungTableauIndexes| 0.))
              ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
              ((MSETQ) |$coeff_tmpT|
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                |$tmpT| |$VectorSpace|))
              ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
            ((MRETURN) |$Mat0|)))) 
(ADDLABEL '$%I189) 
(DSKSETQ $%O189
         '((MDEFINE SIMP)
           ((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
            |$YoungTableauIndexes|)
           ((MPROG) ((MLIST) $K)
            ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
            ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
            ((MDO) $K 1. NIL NIL |$dimT0| NIL
             ((MPROGN)
              ((MSETQ) |$tmpT|
               ((|$do_Young_or_antiYoung_opsV1|)
                ((|$VectorSpace| ARRAY) $K) |$YoungTableauIndexes| 0.))
              ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
              ((MSETQ) |$coeff_tmpT|
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                |$tmpT| |$VectorSpace|))
              ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
            ((MRETURN) |$Mat0|)))) 
(ADDLABEL '$%O189) 
(DSKSETQ $%I190
         '((MDEFINE)
           ((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
           ((MPROG)
            ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0
             $SOL0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
             (($ERROR) "Argument must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
            ((MCOND)
             ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
             ((MRETURN) |$YTMat|) T $FALSE)
            ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
            ((MSETQ) $ZERO0
             ((MPLUS) ((MTIMES) $XX |$YTMat|)
              ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $K0 1.)
            ((MDO) NIL NIL NIL NIL NIL
             ((MNOT)
              ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
               ((MLEQP) $K0 |$dimT0|)))
             ((MSETQ) $K0 ((MPLUS) $K0 1.)))
            ((MSETQ) $SOL0
             (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
              ((MLIST) $XX)))
            ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
             (($ERROR) "cannot find a normalization") T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($EV) $ZERO0 $SOL0)
               (($ZEROMATRIX) |$dimT0| |$dimT0|)))
             (($ERROR) "cannot find a global normalization") T $FALSE)
            ((MRETURN)
             ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
              |$NormMat0|))))) 
(ADDLABEL '$%I190) 
(DSKSETQ $%O190
         '((MDEFINE SIMP)
           ((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
           ((MPROG)
            ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0
             $SOL0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
             (($ERROR) "Argument must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
            ((MCOND)
             ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
             ((MRETURN) |$YTMat|) T $FALSE)
            ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
            ((MSETQ) $ZERO0
             ((MPLUS) ((MTIMES) $XX |$YTMat|)
              ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $K0 1.)
            ((MDO) NIL NIL NIL NIL NIL
             ((MNOT)
              ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
               ((MLEQP) $K0 |$dimT0|)))
             ((MSETQ) $K0 ((MPLUS) $K0 1.)))
            ((MSETQ) $SOL0
             (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
              ((MLIST) $XX)))
            ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
             (($ERROR) "cannot find a normalization") T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($EV) $ZERO0 $SOL0)
               (($ZEROMATRIX) |$dimT0| |$dimT0|)))
             (($ERROR) "cannot find a global normalization") T $FALSE)
            ((MRETURN)
             ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
              |$NormMat0|))))) 
(ADDLABEL '$%O190) 
(DSKSETQ $%I191
         '((MDEFINE)
           ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
           ((MPROG) ((MLIST) $NR $K)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
            ((MSETQ) |$dimT0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
            ((MSETQ) |$dimR0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) $COEFF_SMALL_BASIS0
             (($ZEROMATRIX) |$dimR0| |$dimT0|))
            ((MDO) $NR 1. NIL NIL |$dimR0| NIL
             ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
              (($MAKELIST)
               (($COEFF)
                (($RATEXPAND)
                 (($RHS)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                    3.)
                   $K)))
                ((MQAPPLY ARRAY)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                  4.)
                 $NR))
               $K 1. |$dimT0|)))
            ((MRETURN) $COEFF_SMALL_BASIS0)))) 
(ADDLABEL '$%I191) 
(DSKSETQ $%O191
         '((MDEFINE SIMP)
           ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
           ((MPROG) ((MLIST) $NR $K)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
            ((MSETQ) |$dimT0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
            ((MSETQ) |$dimR0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) $COEFF_SMALL_BASIS0
             (($ZEROMATRIX) |$dimR0| |$dimT0|))
            ((MDO) $NR 1. NIL NIL |$dimR0| NIL
             ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
              (($MAKELIST)
               (($COEFF)
                (($RATEXPAND)
                 (($RHS)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                    3.)
                   $K)))
                ((MQAPPLY ARRAY)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                  4.)
                 $NR))
               $K 1. |$dimT0|)))
            ((MRETURN) $COEFF_SMALL_BASIS0)))) 
(ADDLABEL '$%O191) 
(DSKSETQ $%I192
         '((MDEFINE)
           ((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
            |$YTBigMat|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
             (($ERROR) "YTBigMat must be a matrix") T $FALSE)
            ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))) 
(ADDLABEL '$%I192) 
(DSKSETQ $%O192
         '((MDEFINE SIMP)
           ((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
            |$YTBigMat|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
             (($ERROR) "YTBigMat must be a matrix") T $FALSE)
            ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))) 
(ADDLABEL '$%O192) 
(DSKSETQ $%I193
         '((MDEFINE) (($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|)
           ((MPROG) ((MLIST) $K $NR0 $NU0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
             (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
            ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
            ((MSETQ) $EQS0 $ZEROROW0)
            ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
              ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
               ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
               ((MSETQ) $EQS0
                ((MPLUS) $EQS0
                 ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
              T $FALSE))
            ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
            ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T
             $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
             ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
              ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
              ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
               $FALSE)
              ((MCOND)
               ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
               (($ERROR) "NO independent solutions????") T $FALSE)
              ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
              ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
               ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
                ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
                 (($PRINT) "   exam_coeff0[" $NU0 "]="
                  (($EXAM_COEFF0 ARRAY) $NU0))
                 (($PRINT) "   coeff="
                  (($COEFF)
                   (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                   (($%RNUM_LIST ARRAY) $NR0)))
                 ((MCOND)
                  ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
                   ((MNOT)
                    ((MEQUAL)
                     (($COEFF)
                      (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                      (($%RNUM_LIST ARRAY) $NR0))
                     0.)))
                  ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
                   ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
                   ((MSETQ) $LIST_INDEP_VECTORS0
                    (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
                     $LIST_INDEP_VECTORS0))
                   ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
                  T $FALSE)))))
             T $FALSE)
            ((MRETURN) $LIST_INDEP_VECTORS0)))) 
(ADDLABEL '$%I193) 
(DSKSETQ $%O193
         '((MDEFINE SIMP) (($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|)
           ((MPROG) ((MLIST) $K $NR0 $NU0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
             (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
            ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
            ((MSETQ) $EQS0 $ZEROROW0)
            ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
              ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
               ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
               ((MSETQ) $EQS0
                ((MPLUS) $EQS0
                 ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
              T $FALSE))
            ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
            ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T
             $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
             ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
              ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
              ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
               $FALSE)
              ((MCOND)
               ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
               (($ERROR) "NO independent solutions????") T $FALSE)
              ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
              ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
               ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
                ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
                 (($PRINT) "   exam_coeff0[" $NU0 "]="
                  (($EXAM_COEFF0 ARRAY) $NU0))
                 (($PRINT) "   coeff="
                  (($COEFF)
                   (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                   (($%RNUM_LIST ARRAY) $NR0)))
                 ((MCOND)
                  ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
                   ((MNOT)
                    ((MEQUAL)
                     (($COEFF)
                      (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                      (($%RNUM_LIST ARRAY) $NR0))
                     0.)))
                  ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
                   ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
                   ((MSETQ) $LIST_INDEP_VECTORS0
                    (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
                     $LIST_INDEP_VECTORS0))
                   ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
                  T $FALSE)))))
             T $FALSE)
            ((MRETURN) $LIST_INDEP_VECTORS0)))) 
(ADDLABEL '$%O193) 
(DSKSETQ $%I194 '((MSETQ) |$compute_irreps_brute_force_loaded| T)) 
(ADDLABEL '$%I194) 
(DSKSETQ $%O194 'T) 
(ADDLABEL '$%O194) 
(DSKSETQ $%O195
         '"/home/igor/tex/LCSFT/maxima/44_compute_irreps_brute_force.v2.mat") 
(ADDLABEL '$%O195) 
(DSKSETQ $%I196
         '((MCOND)
           ((MNOT) ((MEQUAL) |$compute_irreps_brute_force_loaded| T))
           (($ERROR) "batch 44_compute_irreps_brute_force") T $FALSE)) 
(ADDLABEL '$%I196) 
(DSKSETQ $%O196 'NIL) 
(ADDLABEL '$%O196) 
(DSKSETQ $%I197
         '(($BATCH)
           "84_functions_for_automatically_compute_irreps_brute_force.v2.mat")) 
(ADDLABEL '$%I197) 
(DSKSETQ $%I198
         '(($DEFINE_VARIABLE) |$functions_for_auto_computing_loaded|
           NIL $BOOLEAN)) 
(ADDLABEL '$%I198) 
(DSKSETQ $%O198 'NIL) 
(ADDLABEL '$%O198) 
(DSKSETQ $%I199 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I199) 
(DSKSETQ $%O199 'NIL) 
(ADDLABEL '$%O199) 
(DSKSETQ $%I200
         '((MCOND)
           ((MNOT) ((MEQUAL) |$compute_irreps_brute_force_loaded| T))
           (($ERROR) "batch compute_irreps_brute_force!") T $FALSE)) 
(ADDLABEL '$%I200) 
(DSKSETQ $%O200 'NIL) 
(ADDLABEL '$%O200) 
(DSKSETQ $%I201
         '((MDEFINE) (($DO_BRUTE_FORCE_SCALAR) |$nn|)
           ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
            ((MSETQ) $SCALARS0 ((MLIST)))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
              0.)
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PSUBSTITUTE)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MDO) $K 1. NIL NIL
               (($LENGTH)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
               NIL
               ((MSETQ) $SCALARS0
                (($ENDCONS)
                 (($COEFF) $TMP0
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)
                   $K))
                 $SCALARS0)))
              ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST) (($COPYMATRIX) $SCALARS0)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))))
            |$done_scalar_irrep|))) 
(ADDLABEL '$%I201) 
(DSKSETQ $%O201
         '((MDEFINE SIMP) (($DO_BRUTE_FORCE_SCALAR) |$nn|)
           ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
            ((MSETQ) $SCALARS0 ((MLIST)))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
              0.)
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PSUBSTITUTE)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MDO) $K 1. NIL NIL
               (($LENGTH)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
               NIL
               ((MSETQ) $SCALARS0
                (($ENDCONS)
                 (($COEFF) $TMP0
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)
                   $K))
                 $SCALARS0)))
              ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST) (($COPYMATRIX) $SCALARS0)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))))
            |$done_scalar_irrep|))) 
(ADDLABEL '$%O201) 
(DSKSETQ $%I202
         '((MDEFINE) (($DO_BRUTE_FORCE_VECTOR) |$nn|)
           ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
              0.)
             ((MPROGN)
              ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                 ((MLIST)))
                ((MSETQ) $TMP00
                 (($RATEXPAND)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
                    ((MPLUS) 2. ((MMINUS) $S0)))
                   3.)))
                ((MDO) $K 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                 NIL
                 ((MCOND) ((MEQUAL) $K 1.)
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($COEFF) $TMP00
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                      4.)
                     $K)))
                  T
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($ADDROW)
                    (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                    (($COEFF) $TMP00
                     ((MQAPPLY ARRAY)
                      ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                       4.)
                      $K))))))))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MLIST) (($TMP0 ARRAY) 1.)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               ((MLIST)
                ((MLIST) |$nn| 1.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                  1.))
                ((MLIST) |$nn| 0.
                 ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
            |$done_vector_irrep|))) 
(ADDLABEL '$%I202) 
(DSKSETQ $%O202
         '((MDEFINE SIMP) (($DO_BRUTE_FORCE_VECTOR) |$nn|)
           ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
              0.)
             ((MPROGN)
              ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                 ((MLIST)))
                ((MSETQ) $TMP00
                 (($RATEXPAND)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
                    ((MPLUS) 2. ((MMINUS) $S0)))
                   3.)))
                ((MDO) $K 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                 NIL
                 ((MCOND) ((MEQUAL) $K 1.)
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($COEFF) $TMP00
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                      4.)
                     $K)))
                  T
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($ADDROW)
                    (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                    (($COEFF) $TMP00
                     ((MQAPPLY ARRAY)
                      ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                       4.)
                      $K))))))))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MLIST) (($TMP0 ARRAY) 1.)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               ((MLIST)
                ((MLIST) |$nn| 1.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                  1.))
                ((MLIST) |$nn| 0.
                 ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
            |$done_vector_irrep|))) 
(ADDLABEL '$%O202) 
(DSKSETQ $%I203
         '((MDEFINE) ((|$do_brute_force_leading_Regge|) |$nn|)
           ((MPROG)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
              ((|$leading_Regge| ARRAY) |$nn|))
             T)
            ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
             (($COMPUTE_DESCENDENTS) |$nn| |$nn|
              (($MATRIX) ((MLIST) 1.))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. |$nn|)))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             (($MAKELIST) (($IDENT) 1.) $K 1.
              ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
            |$done_leading_regge_irrep|))) 
(ADDLABEL '$%I203) 
(DSKSETQ $%O203
         '((MDEFINE SIMP) ((|$do_brute_force_leading_Regge|) |$nn|)
           ((MPROG)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
              ((|$leading_Regge| ARRAY) |$nn|))
             T)
            ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
             (($COMPUTE_DESCENDENTS) |$nn| |$nn|
              (($MATRIX) ((MLIST) 1.))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. |$nn|)))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             (($MAKELIST) (($IDENT) 1.) $K 1.
              ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
            |$done_leading_regge_irrep|))) 
(ADDLABEL '$%O203) 
(DSKSETQ $%I204
         '((MDEFINE) ((|$do_brute_force_subleading_Regge|) |$nn|)
           ((MPROG) ((MLIST) |$lenT0| $K)
            ((MSETQ)
             ((|$YT_is_present| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) NIL $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$YT_is_present| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             T)
            ((MSETQ) |$lenT0|
             (($LENGTH)
              ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmallbasis| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$IrrepSmallbasis| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K |$lenT0|)
               ((MMINUS) 1.))))
            ((MSETQ)
             ((|$IrrepDescendents| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($COMPUTE_DESCENDENTS) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((MQAPPLY ARRAY)
               ((|$IrrepSmallbasis| ARRAY) |$nn|
                ((MPLUS) |$nn| ((MMINUS) 1.)))
               ((|$subleading_Regge| ARRAY)
                ((MPLUS) |$nn| ((MMINUS) 1.))))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K
              1. ((MPLUS) |$nn| ((MMINUS) 2.))))
            ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. 1.)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K $K)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K 1.)
               1.)))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MSETQ)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepSmall| ARRAY) |$nn|
                 ((MPLUS) |$nn| ((MMINUS) 1.)))
                ((MPLUS) |$nn| ((MMINUS) 2.)))
               $K 1.)
              ((MMINUS) 1.)))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             ((MLIST) ((MLIST))
              ((|$IrrepSmall| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))))
            |$done_sub_leading_regge_irrep|))) 
(ADDLABEL '$%I204) 
(DSKSETQ $%O204
         '((MDEFINE SIMP) ((|$do_brute_force_subleading_Regge|) |$nn|)
           ((MPROG) ((MLIST) |$lenT0| $K)
            ((MSETQ)
             ((|$YT_is_present| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) NIL $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$YT_is_present| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             T)
            ((MSETQ) |$lenT0|
             (($LENGTH)
              ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmallbasis| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$IrrepSmallbasis| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K |$lenT0|)
               ((MMINUS) 1.))))
            ((MSETQ)
             ((|$IrrepDescendents| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($COMPUTE_DESCENDENTS) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((MQAPPLY ARRAY)
               ((|$IrrepSmallbasis| ARRAY) |$nn|
                ((MPLUS) |$nn| ((MMINUS) 1.)))
               ((|$subleading_Regge| ARRAY)
                ((MPLUS) |$nn| ((MMINUS) 1.))))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K
              1. ((MPLUS) |$nn| ((MMINUS) 2.))))
            ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. 1.)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K $K)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K 1.)
               1.)))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MSETQ)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepSmall| ARRAY) |$nn|
                 ((MPLUS) |$nn| ((MMINUS) 1.)))
                ((MPLUS) |$nn| ((MMINUS) 2.)))
               $K 1.)
              ((MMINUS) 1.)))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             ((MLIST) ((MLIST))
              ((|$IrrepSmall| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))))
            |$done_sub_leading_regge_irrep|))) 
(ADDLABEL '$%O204) 
(DSKSETQ $%I205
         '((MDEFINE)
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
            ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
             (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T
             $FALSE)
            ((MCOND)
             ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.)
               |$YTab|))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 0.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 1.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| |$nn|)
              (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T
             $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
              (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
             $FALSE)
            ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
             (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) |$Matzero|
             (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
              ((|$dimT| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_0_compute_YT_on_big_basis|)
                ((|$t| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
              (($PRINT) "MatB OK")
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_1_normalize_YT_projected_big_basis|)
                ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
              (($PRINT) "NB OK")))
            ((MDO) $NUSEDYT 1. NIL NIL
             ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.))
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
               (($LENGTH) |$irreplist_to_use|) NIL
               ((MPROGN)
                ((MSETQ) $NYTP1
                 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
                (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt"
                 $NYT "killed by yt" $NYTP1 "? "
                 (($IS)
                  ((MEQUAL)
                   ((MNCTIMES)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYT)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYTP1))
                   |$Matzero|)))))))
            ((MSETQ) |$listJJ|
             (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
              (($MAKELIST) $K $K 1. |$spin|)))
            ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
             ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|)
              |$listJJ|))
            ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
             ((MPROGN)
              ((MSETQ) |$idT|
               (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MCOND)
                ((MNOT)
                 (($IS)
                  ((MEQUAL)
                   ((MNCEXPT)
                    ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                     $I0)
                    2.)
                   |$idT|)))
                (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                 ")]^^2 is NOT unity")
                T $FALSE))
              (($PRINT) "Check: Rep^^2=1 OK")
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.))
                NIL
                ((MCOND)
                 ((MNOT)
                  (($IS)
                   ((MEQUAL)
                    ((MNCEXPT)
                     ((MNCTIMES)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $I0)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $J0))
                     3.)
                    |$idT|)))
                 (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                  ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
                  ")] )^^3" "is NOT unity")
                 T $FALSE)))
              (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
             T
             (($PRINT)
              "---> Rep has dimension 1: checks skipped because of maxima bug"))
            ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) |$zeromatrixSmall|
             (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
              ((|$dimSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$normalize_mat_in_ZV1|)
              ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_metricV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_controvariant_red_repV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
              ((|$rep_t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
             (($COMPUTE_REDUCIBLE_REP)
              ((|$coREPSmall| ARRAY) |$nn| |$spin|)
              ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
                $NYT)
               ((|$step1_1_compute_YT_on_real_Ns_basis|)
                ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
             (($MAKELIST) $K $K 1.
              (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
            ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
             (($MAKELIST) ((MLIST)) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ)
             (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
             (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
            ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
               (($APPLY) $SUBMATRIX
                (($ENDCONS)
                 ((MQAPPLY ARRAY)
                  ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                 (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               (($COMPUTE_BASIS_FROM_COEFF_SET)
                (($MAKELIST)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                  $K)
                 $K 1.
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> In irrep no" $NYT
               " we will use vectors no (in local order)"
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                 $NYT)
                1.))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the map is"
               (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn|
                |$spin|))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the used vectors are"
               (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MSETQ)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| |$spin|) $NYT)
                T)
               T $FALSE)
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MPROGN)
                ((MSETQ) $OLDDIM
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                   1.)))
                ((MSETQ) |$oldStep1|
                 ((MQAPPLY ARRAY)
                  ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT))
                ((MSETQ) |$biggerV| T)
                ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
                 ((MPROGN)
                  ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                   ((MLIST)))
                  ((MDO) $NSW 1. NIL NIL
                   (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
                   ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL
                    NIL
                    ((MSETQ)
                     (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                     (($ENDCONS)
                      (($LIST_MATRIX_ENTRIES)
                       ((MNCTIMES) $V0
                        ((MQAPPLY ARRAY)
                         ((|$rep_t| ARRAY) |$nn| |$spin|) $NSW)))
                      (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
                  ((MSETQ)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   (($COMPUTE_BASIS_FROM_COEFF_SET)
                    (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
                  ((MSETQ) $NEWDIM
                   (($LENGTH)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                     1.)))
                  ((MSETQ) |$biggerV|
                   (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
                  ((MSETQ) $OLDDIM $NEWDIM)
                  ((MSETQ) |$oldStep1|
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT))
                  (($PRINT) "--> Level" |$nn| "spin" |$spin|
                   "in irrep no" $NYT "step" $K "new size" $OLDDIM)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)
                 (($APPLY) $MATRIX
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   2.)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$normalize_mat_in_ZV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 ((|$compute_metricV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$compute_controvariant_red_repV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                  ((|$rep_t| ARRAY) |$nn| |$spin|)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 (($COPYLIST)
                  (($COMPUTE_REDUCIBLE_REP)
                   ((MQAPPLY ARRAY)
                    ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                   ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                    $NYT)))))
               T $FALSE)
              |$skip|))
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "compute descendents")
               ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
                (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
                  ((|$irreplist_to_use| ARRAY) $K)))))
              T $FALSE))
            (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             |$irreplist_to_use|)
            |$computed_irreps|))) 
(ADDLABEL '$%I205) 
(DSKSETQ $%O205
         '((MDEFINE SIMP)
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
            ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
             (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T
             $FALSE)
            ((MCOND)
             ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.)
               |$YTab|))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 0.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 1.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| |$nn|)
              (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T
             $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
              (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
             $FALSE)
            ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
             (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) |$Matzero|
             (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
              ((|$dimT| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_0_compute_YT_on_big_basis|)
                ((|$t| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
              (($PRINT) "MatB OK")
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_1_normalize_YT_projected_big_basis|)
                ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
              (($PRINT) "NB OK")))
            ((MDO) $NUSEDYT 1. NIL NIL
             ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.))
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
               (($LENGTH) |$irreplist_to_use|) NIL
               ((MPROGN)
                ((MSETQ) $NYTP1
                 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
                (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt"
                 $NYT "killed by yt" $NYTP1 "? "
                 (($IS)
                  ((MEQUAL)
                   ((MNCTIMES)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYT)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYTP1))
                   |$Matzero|)))))))
            ((MSETQ) |$listJJ|
             (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
              (($MAKELIST) $K $K 1. |$spin|)))
            ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
             ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|)
              |$listJJ|))
            ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
             ((MPROGN)
              ((MSETQ) |$idT|
               (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MCOND)
                ((MNOT)
                 (($IS)
                  ((MEQUAL)
                   ((MNCEXPT)
                    ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                     $I0)
                    2.)
                   |$idT|)))
                (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                 ")]^^2 is NOT unity")
                T $FALSE))
              (($PRINT) "Check: Rep^^2=1 OK")
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.))
                NIL
                ((MCOND)
                 ((MNOT)
                  (($IS)
                   ((MEQUAL)
                    ((MNCEXPT)
                     ((MNCTIMES)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $I0)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $J0))
                     3.)
                    |$idT|)))
                 (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                  ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
                  ")] )^^3" "is NOT unity")
                 T $FALSE)))
              (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
             T
             (($PRINT)
              "---> Rep has dimension 1: checks skipped because of maxima bug"))
            ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) |$zeromatrixSmall|
             (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
              ((|$dimSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$normalize_mat_in_ZV1|)
              ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_metricV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_controvariant_red_repV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
              ((|$rep_t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
             (($COMPUTE_REDUCIBLE_REP)
              ((|$coREPSmall| ARRAY) |$nn| |$spin|)
              ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
                $NYT)
               ((|$step1_1_compute_YT_on_real_Ns_basis|)
                ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
             (($MAKELIST) $K $K 1.
              (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
            ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
             (($MAKELIST) ((MLIST)) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ)
             (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
             (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
            ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
               (($APPLY) $SUBMATRIX
                (($ENDCONS)
                 ((MQAPPLY ARRAY)
                  ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                 (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               (($COMPUTE_BASIS_FROM_COEFF_SET)
                (($MAKELIST)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                  $K)
                 $K 1.
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> In irrep no" $NYT
               " we will use vectors no (in local order)"
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                 $NYT)
                1.))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the map is"
               (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn|
                |$spin|))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the used vectors are"
               (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MSETQ)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| |$spin|) $NYT)
                T)
               T $FALSE)
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MPROGN)
                ((MSETQ) $OLDDIM
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                   1.)))
                ((MSETQ) |$oldStep1|
                 ((MQAPPLY ARRAY)
                  ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT))
                ((MSETQ) |$biggerV| T)
                ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
                 ((MPROGN)
                  ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                   ((MLIST)))
                  ((MDO) $NSW 1. NIL NIL
                   (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
                   ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL
                    NIL
                    ((MSETQ)
                     (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                     (($ENDCONS)
                      (($LIST_MATRIX_ENTRIES)
                       ((MNCTIMES) $V0
                        ((MQAPPLY ARRAY)
                         ((|$rep_t| ARRAY) |$nn| |$spin|) $NSW)))
                      (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
                  ((MSETQ)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   (($COMPUTE_BASIS_FROM_COEFF_SET)
                    (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
                  ((MSETQ) $NEWDIM
                   (($LENGTH)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                     1.)))
                  ((MSETQ) |$biggerV|
                   (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
                  ((MSETQ) $OLDDIM $NEWDIM)
                  ((MSETQ) |$oldStep1|
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT))
                  (($PRINT) "--> Level" |$nn| "spin" |$spin|
                   "in irrep no" $NYT "step" $K "new size" $OLDDIM)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)
                 (($APPLY) $MATRIX
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   2.)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$normalize_mat_in_ZV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 ((|$compute_metricV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$compute_controvariant_red_repV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                  ((|$rep_t| ARRAY) |$nn| |$spin|)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 (($COPYLIST)
                  (($COMPUTE_REDUCIBLE_REP)
                   ((MQAPPLY ARRAY)
                    ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                   ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                    $NYT)))))
               T $FALSE)
              |$skip|))
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "compute descendents")
               ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
                (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
                  ((|$irreplist_to_use| ARRAY) $K)))))
              T $FALSE))
            (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             |$irreplist_to_use|)
            |$computed_irreps|))) 
(ADDLABEL '$%O205) 
(DSKSETQ $%I206
         '((MDEFINE)
           (($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
            $IRREP_LIST0)
           ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
            ((MDO) $NI00 1. NIL NIL NIL
             ((MNOT)
              (($IS)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|)))
             ((MPROGN) (($PRINT) "ni00=" $NI00)
              (($PRINT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|))
              (($PRINT)
               (($IS)
                ((MEQUAL)
                 ((|$IrrepSmallbasis00| ARRAY)
                  (($IRREP_LIST0 ARRAY) $NI00))
                 |$zeromatrixSmall|)))
              ((MSETQ) $NI0 $NI00)))
            ((MSETQ) $NEWBASIS0
             ((|$IrrepSmallbasis00| ARRAY)
              (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
            ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL
             (($LENGTH) $IRREP_LIST0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))
                |$zeromatrixSmall|))
              ((MSETQ) $NEWBASIS0
               (($ADDROW) $NEWBASIS0
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))))
              T $FALSE))
            ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
             ((MPROGN)
              ((MSETQ) $TMP00
               ((|$compute_coeffs_over_basis_from_coeffsV0|)
                (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
               (($MAP) $RHS $TMP00))
              (($PRINT) "old vector no" $NV0 " is in new basis"
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
              ((MCOND)
               ((MEQUAL)
                ((MQAPPLY ARRAY)
                 ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
                ((MLIST)))
               (($ERROR) "MISSING an element in new basis") T $FALSE)))))) 
(ADDLABEL '$%I206) 
(DSKSETQ $%O206
         '((MDEFINE SIMP)
           (($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
            $IRREP_LIST0)
           ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
            ((MDO) $NI00 1. NIL NIL NIL
             ((MNOT)
              (($IS)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|)))
             ((MPROGN) (($PRINT) "ni00=" $NI00)
              (($PRINT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|))
              (($PRINT)
               (($IS)
                ((MEQUAL)
                 ((|$IrrepSmallbasis00| ARRAY)
                  (($IRREP_LIST0 ARRAY) $NI00))
                 |$zeromatrixSmall|)))
              ((MSETQ) $NI0 $NI00)))
            ((MSETQ) $NEWBASIS0
             ((|$IrrepSmallbasis00| ARRAY)
              (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
            ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL
             (($LENGTH) $IRREP_LIST0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))
                |$zeromatrixSmall|))
              ((MSETQ) $NEWBASIS0
               (($ADDROW) $NEWBASIS0
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))))
              T $FALSE))
            ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
             ((MPROGN)
              ((MSETQ) $TMP00
               ((|$compute_coeffs_over_basis_from_coeffsV0|)
                (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
               (($MAP) $RHS $TMP00))
              (($PRINT) "old vector no" $NV0 " is in new basis"
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
              ((MCOND)
               ((MEQUAL)
                ((MQAPPLY ARRAY)
                 ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
                ((MLIST)))
               (($ERROR) "MISSING an element in new basis") T $FALSE)))))) 
(ADDLABEL '$%O206) 
(DSKSETQ $%I207
         '((MDEFINE)
           (($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
            (($PRINT)
             "*********************************************************************")
            (($PRINT) "Level" |$nn| "spin" |$spin|)
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               ((MSETQ) $DIM0
                ((MPLUS) $DIM0
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                    ((|$irreplist_to_use| ARRAY) $K))
                   1.))))
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "dim="
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                   ((|$irreplist_to_use| ARRAY) $K))
                  1.))))
              T
              (($PRINT) $K "YTab"
               ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                ((|$irreplist_to_use| ARRAY) $K))
               "UNSUSED")))
            (($PRINT) "")
            (($PRINT)
             "dimension of the vector space of true tensors at level"
             |$nn| "and spin" |$spin| "is"
             (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            (($PRINT) "---> and we can account for" $DIM0)
            (($PRINT) "")
            (($PRINT) "all_vector numbers"
             (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
            (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
             "spin" |$spin|
             "tensors on new small basis, i.e. the basis from irreps:")
            (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
            |$results_shown|))) 
(ADDLABEL '$%I207) 
(DSKSETQ $%O207
         '((MDEFINE SIMP)
           (($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
            (($PRINT)
             "*********************************************************************")
            (($PRINT) "Level" |$nn| "spin" |$spin|)
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               ((MSETQ) $DIM0
                ((MPLUS) $DIM0
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                    ((|$irreplist_to_use| ARRAY) $K))
                   1.))))
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "dim="
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                   ((|$irreplist_to_use| ARRAY) $K))
                  1.))))
              T
              (($PRINT) $K "YTab"
               ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                ((|$irreplist_to_use| ARRAY) $K))
               "UNSUSED")))
            (($PRINT) "")
            (($PRINT)
             "dimension of the vector space of true tensors at level"
             |$nn| "and spin" |$spin| "is"
             (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            (($PRINT) "---> and we can account for" $DIM0)
            (($PRINT) "")
            (($PRINT) "all_vector numbers"
             (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
            (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
             "spin" |$spin|
             "tensors on new small basis, i.e. the basis from irreps:")
            (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
            |$results_shown|))) 
(ADDLABEL '$%O207) 
(DSKSETQ $%I208 '((MSETQ) |$functions_for_auto_computing_loaded| T)) 
(ADDLABEL '$%I208) 
(DSKSETQ $%O208 'T) 
(ADDLABEL '$%O208) 
(DSKSETQ $%O209
         '"/home/igor/tex/LCSFT/maxima/84_functions_for_automatically_compute_irreps_brute_force.v2.mat") 
(ADDLABEL '$%O209) 
(DSKSETQ $%I210
         '((MCOND)
           ((MNOT) ((MEQUAL) |$functions_for_auto_computing_loaded| T))
           (($ERROR)
            "batch 84_functions_for_automatically_compute_irreps_brute_force")
           T $FALSE)) 
(ADDLABEL '$%I210) 
(DSKSETQ $%O210 'NIL) 
(ADDLABEL '$%O210) 
(DSKSETQ $%I211 '(($BATCH) "52_aux_functions.v1.mat")) 
(ADDLABEL '$%I211) 
(DSKSETQ $%I212 '(($DEFINE_VARIABLE) |$coeffcoeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I212) 
(DSKSETQ $%O212 'NIL) 
(ADDLABEL '$%O212) 
(DSKSETQ $%I213 '(($DEFINE_VARIABLE) |$coeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I213) 
(DSKSETQ $%O213 'NIL) 
(ADDLABEL '$%O213) 
(DSKSETQ $%I214
         '((MDEFINE) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%I214) 
(DSKSETQ $%O214
         '((MDEFINE SIMP) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%O214) 
(DSKSETQ $%I215 '(($LOAD) "functs")) 
(ADDLABEL '$%I215) 
(DSKSETQ $%O215
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O215) 
(DSKSETQ $%I216
         '((MDEFINE) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%I216) 
(DSKSETQ $%O216
         '((MDEFINE SIMP) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%O216) 
(DSKSETQ $%I217
         '((MDEFINE) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I217) 
(DSKSETQ $%O217
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O217) 
(DSKSETQ $%I218
         '((MDEFINE) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I218) 
(DSKSETQ $%O218
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O218) 
(DSKSETQ $%I219
         '((MDEFINE)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I219) 
(DSKSETQ $%O219
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O219) 
(DSKSETQ $%I220
         '((MDEFINE) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I220) 
(DSKSETQ $%O220
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O220) 
(DSKSETQ $%I221
         '(($DEFINE_VARIABLE) |$aux_functions_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I221) 
(DSKSETQ $%O221 'T) 
(ADDLABEL '$%O221) 
(DSKSETQ $%O222 '"/home/igor/tex/LCSFT/maxima/52_aux_functions.v1.mat") 
(ADDLABEL '$%O222) 
(DSKSETQ $%I223
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "Error loading 52_aux_functions") T $FALSE)) 
(ADDLABEL '$%I223) 
(DSKSETQ $%O223 'NIL) 
(ADDLABEL '$%O223) 
(DSKSETQ $%I224
         '(($BATCH) "56_aux_tex_functions_for_making_level_tex.v3.mat")) 
(ADDLABEL '$%I224) 
(DSKSETQ $%I225 '((MSETQ) |$tex_irrep_dbg| T)) 
(ADDLABEL '$%I225) 
(DSKSETQ $%O225 'T) 
(ADDLABEL '$%O225) 
(DSKSETQ $%I226 '(($LOAD) "sregex")) 
(ADDLABEL '$%I226) 
(DSKSETQ $%O226
         '"/usr/share/maxima/5.45.1/share/stringproc/sregex.mac") 
(ADDLABEL '$%O226) 
(DSKSETQ $%I227 '(($TEXPUT) $P "")) 
(ADDLABEL '$%I227) 
(DSKSETQ $%O227 '"") 
(ADDLABEL '$%O227) 
(DSKSETQ $%I228
         '((MDEFINE) (($TEXV) $VEX0)
           ((MPROG) ((MLIST) |$n| |$i|)
            ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
            (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))) 
(ADDLABEL '$%I228) 
(DSKSETQ $%O228
         '((MDEFINE SIMP) (($TEXV) $VEX0)
           ((MPROG) ((MLIST) |$n| |$i|)
            ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
            (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))) 
(ADDLABEL '$%O228) 
(DSKSETQ $%I229 '(($TEXPUT) $V $TEXV)) 
(ADDLABEL '$%I229) 
(DSKSETQ $%O229 '$TEXV) 
(ADDLABEL '$%O229) 
(DSKSETQ $%I230
         '((MDEFINE) (($LATEX_YDIAGRAM) |$YDia|)
           (($CONCAT) "\\ydiagram{"
            (($SUBSTRING) (($STRING) |$YDia|) 2.
             (($SLENGTH) (($STRING) |$YDia|)))
            "}"))) 
(ADDLABEL '$%I230) 
(DSKSETQ $%O230
         '((MDEFINE SIMP) (($LATEX_YDIAGRAM) |$YDia|)
           (($CONCAT) "\\ydiagram{"
            (($SUBSTRING) (($STRING) |$YDia|) 2.
             (($SLENGTH) (($STRING) |$YDia|)))
            "}"))) 
(ADDLABEL '$%O230) 
(DSKSETQ $%I231
         '((MDEFINE) (($MYTEX1) $EXPR0)
           ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))) 
(ADDLABEL '$%I231) 
(DSKSETQ $%O231
         '((MDEFINE SIMP) (($MYTEX1) $EXPR0)
           ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))) 
(ADDLABEL '$%O231) 
(DSKSETQ $%I232
         '((MDEFINE)
           (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
            |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
           ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
            ((MSETQ) $EXPR0
             (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
            ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
             ((MPLUS) 0. 1.) NIL
             ((MPROGN)
              ((MSETQ) $NT0
               (($LENGTH)
                ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT)
                "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
                (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
              ((MDO) $NB_NCOL0 1. NIL NIL
               (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
               ((MPROGN)
                ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  ((MEQUAL) $NB_NCOL0
                   (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                  ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
                 T $FALSE)
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
                ((MDO) $NROW0 1. NIL NIL $NR0 NIL
                 ((MDO) $NCOL0
                  ((MPLUS)
                   ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
                    |$Nterms_line|)
                   1.)
                  NIL NIL
                  (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)) NIL
                  ((MPROGN)
                   ((MSETQ) (($EXPR0 ARRAY) $S0)
                    (($CONCAT) (($EXPR0 ARRAY) $S0)
                     (($MYTEX1)
                      ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                       $NROW0 $NCOL0))
                     "
"))
                   ((MCOND)
                    ((MLESSP) $NCOL0
                     (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MLESSP) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MEQUAL) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
                    T $FALSE)
                   |$end_ncol0|)))
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
                ((MCOND)
                 ((MAND) ((MEQUAL) $NB_NCOL0 1.)
                  ((MNOT)
                   ((MEQUAL)
                    (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
                 T $FALSE)
                ((MCOND)
                 ((MEQUAL) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
                 T $FALSE)
                ((MCOND)
                 ((MLESSP) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
                  T
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0)
                    "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
                 T $FALSE)))
              ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
               T
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0)
                "\\end{align}
} %% parbox
} %% \\myscale"))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
            ((MRETURN) $EXPR0)))) 
(ADDLABEL '$%I232) 
(DSKSETQ $%O232
         '((MDEFINE SIMP)
           (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
            |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
           ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
            ((MSETQ) $EXPR0
             (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
            ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
             ((MPLUS) 0. 1.) NIL
             ((MPROGN)
              ((MSETQ) $NT0
               (($LENGTH)
                ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT)
                "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
                (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
              ((MDO) $NB_NCOL0 1. NIL NIL
               (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
               ((MPROGN)
                ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  ((MEQUAL) $NB_NCOL0
                   (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                  ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
                 T $FALSE)
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
                ((MDO) $NROW0 1. NIL NIL $NR0 NIL
                 ((MDO) $NCOL0
                  ((MPLUS)
                   ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
                    |$Nterms_line|)
                   1.)
                  NIL NIL
                  (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)) NIL
                  ((MPROGN)
                   ((MSETQ) (($EXPR0 ARRAY) $S0)
                    (($CONCAT) (($EXPR0 ARRAY) $S0)
                     (($MYTEX1)
                      ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                       $NROW0 $NCOL0))
                     "
"))
                   ((MCOND)
                    ((MLESSP) $NCOL0
                     (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MLESSP) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MEQUAL) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
                    T $FALSE)
                   |$end_ncol0|)))
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
                ((MCOND)
                 ((MAND) ((MEQUAL) $NB_NCOL0 1.)
                  ((MNOT)
                   ((MEQUAL)
                    (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
                 T $FALSE)
                ((MCOND)
                 ((MEQUAL) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
                 T $FALSE)
                ((MCOND)
                 ((MLESSP) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
                  T
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0)
                    "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
                 T $FALSE)))
              ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
               T
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0)
                "\\end{align}
} %% parbox
} %% \\myscale"))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
            ((MRETURN) $EXPR0)))) 
(ADDLABEL '$%O232) 
(DSKSETQ $%I233
         '((MDEFINE)
           (($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
            |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
            $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T|
            |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
            |$with_S_irrep_flag|)
           ((MPROG)
            ((MCOND)
             ((MNOT)
              ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
               (($NUMBERP) |$Smax|)))
             (($ERROR) "Input parameters must be numbers") T $FALSE)
            ((MCOND) ((MLESSP) |$Smax| |$Smin|)
             (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
            ((MDO) $N 1. NIL NIL |$Smax| NIL
             (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
            ((MSETQ) |$filename|
             (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_"
              |$Smax| ".tex"))
            ((MSETQ) |$TexStream| (($OPENW) |$filename|))
            ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
             $FALSE)
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream|
              "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
              $SCALING_BOX_VALUE_FOR_IRREP)
             T $FALSE)
            (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
            (($PRINTF) |$TexStream| "~%~%")
            (($PRINTF) |$TexStream|
             "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
            (($PRINTF) |$TexStream|
             "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
            (($PRINTF) |$TexStream| "\\subsection{Basis}")
            (($PRINTF) |$TexStream| "~%~%")
            ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
               (($TEX1) |$nn|) (($TEX1) $S0))
              ((MDO) $K0 1. NIL NIL
               (($CEILING)
                ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                 |$Nterms_line_T|))
               NIL
               ((MPROGN) (($PRINTF) |$TexStream| "&~%")
                ((MDO) $K1
                 ((MPLUS)
                  ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                   |$Nterms_line_T|)
                  1.)
                 NIL NIL
                 (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 NIL
                 ((MPROGN)
                  ((MCOND)
                   ((MGREATERP) $K1
                    ((MPLUS)
                     ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                      |$Nterms_line_T|)
                     1.))
                   (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
                  (($PRINTF) |$TexStream| "~a~%"
                   (($TEX1)
                    ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
                ((MCOND)
                 ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T
                 $FALSE)))
              (($PRINTF) |$TexStream|
               "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
              (($PRINTF) |$TexStream| "~%~%")))
            ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
              (($PRINTF) |$TexStream|
               "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
               24. $SPIN0)
              (($PRINTF) |$TexStream| "~%~%")
              ((MSETQ) $ANY_IRREP_PRESENT NIL)
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MSETQ) $ANY_IRREP_PRESENT
                ((MOR) $ANY_IRREP_PRESENT
                 ((MQAPPLY ARRAY)
                  ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                  ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                   $NYT0)))))
              ((MCOND) $ANY_IRREP_PRESENT
               (($PRINTF) |$TexStream|
                "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
               T
               (($PRINTF) |$TexStream|
                "No irreps with spin ~a are present.
" $SPIN0))
              (($PRINTF) |$TexStream| "~%~%")
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MCOND)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                 ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                  $NYT0))
                ((MPROGN)
                 (($PRINTF) |$TexStream|
                  "\\subsubsection{Irrep $ ~a $}"
                  (($LATEX_YDIAGRAM)
                   ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))))
                 (($PRINTF) |$TexStream| "~%~%")
                 (($PRINTF) |$TexStream|
                  "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
                 ((MSETQ) $NR0
                  (($LENGTH)
                   ((MQAPPLY ARRAY)
                    ((MQAPPLY ARRAY)
                     ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                     1.)
                    3.)))
                 ((MSETQ) $LIST_VECT00
                  (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  ((MPROGN)
                   ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                      ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
                     3.))
                   ((MCOND) ((MEQUAL) |$in_Z_flag| T)
                    ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                     ((|$normalize_mat_in_ZV1|)
                      (($LIST_VECT00 ARRAY) $S0)))
                    T $FALSE)))
                 ((MSETQ) $LIST_LATEX_STRING0
                  (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
                   |$Nterms_line| NIL))
                 (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%"
                  $SPIN0)
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  (($PRINTF) |$TexStream| "~a ~%~% "
                   (($LIST_LATEX_STRING0 ARRAY) $S0)))
                 (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%"
                  $SPIN0)
                 ((MCOND) $WITH_TENSOR_FLAG
                  ((MPROGN)
                   ((MSETQ) $LIST_VECT00_EXPL
                    (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    ((MPROGN)
                     ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                      (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
                     ((MDO) $RR0 1. NIL NIL
                      (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                      ((MDO) $NNTERM0 1. NIL NIL
                       (($LENGTH)
                        ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                       NIL
                       ((MPROGN)
                        ((MSETQ) $TMP00
                         ((MTIMES)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          ((MQAPPLY ARRAY)
                           ((|$t| ARRAY) |$nn|
                            ((MPLUS) $S0 ((MMINUS) 1.)))
                           $NNTERM0)))
                        ((MSETQ) $TMP00 (($TEX1) $TMP00))
                        ((MCOND)
                         ((MGREATERP)
                          ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                           $RR0 $NNTERM0)
                          0.)
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          (($CONCAT) "+" $TMP00))
                         T
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          $TMP00)))))))
                   ((MSETQ) $LIST_LATEX_STRING0
                    (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
                     $SPIN0 4. NIL))
                   (($PRINTF) |$TexStream|
                    "%% begin of spin ~a with tensors~%~%" $SPIN0)
                   (($PRINTF) |$TexStream|
                    "The expression including explicitly the basis elements reads as follows.~%~%")
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    (($PRINTF) |$TexStream| "~a ~%~% "
                     (($LIST_LATEX_STRING0 ARRAY) $S0)))
                   (($PRINTF) |$TexStream|
                    "%% end of spin ~a with tensors ~%~%" $SPIN0))
                  T $FALSE)
                 ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
                  ((MCOND) ((MGEQP) $SPIN0 2.)
                   ((MPROGN)
                    (($PRINTF) |$TexStream|
                     "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
                    (($PRINTF) |$TexStream|
                     "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
                    ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
                     ((MPROGN)
                      (($PRINTF) |$TexStream|
                       "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                      (($PRINTF) |$TexStream|
                       "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                      ((MSETQ) $TMP000
                       (($TEX1)
                        ((MQAPPLY ARRAY)
                         ((MQAPPLY ARRAY)
                          ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                          ((MQAPPLY ARRAY)
                           (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                         ((MPLUS) $SW0 ((MMINUS) 1.)))))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                        $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                        $TMP000))
                      (($PRINTF) |$TexStream| "~a" $TMP000)
                      (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                      ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                       (($PRINTF) |$TexStream| ". ~%") T
                       (($PRINTF) |$TexStream| ", ~%"))
                      (($PRINTF) |$TexStream|
                       "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                      (($PRINTF) |$TexStream|
                       "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                      |$end_irrep_matrixes|)))
                   T $FALSE)
                  T $FALSE)
                 |$end_yt|)
                T $FALSE))))
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
            (($CLOSE) |$TexStream|)))) 
(ADDLABEL '$%I233) 
(DSKSETQ $%O233
         '((MDEFINE SIMP)
           (($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
            |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
            $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T|
            |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
            |$with_S_irrep_flag|)
           ((MPROG)
            ((MCOND)
             ((MNOT)
              ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
               (($NUMBERP) |$Smax|)))
             (($ERROR) "Input parameters must be numbers") T $FALSE)
            ((MCOND) ((MLESSP) |$Smax| |$Smin|)
             (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
            ((MDO) $N 1. NIL NIL |$Smax| NIL
             (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
            ((MSETQ) |$filename|
             (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_"
              |$Smax| ".tex"))
            ((MSETQ) |$TexStream| (($OPENW) |$filename|))
            ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
             $FALSE)
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream|
              "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
              $SCALING_BOX_VALUE_FOR_IRREP)
             T $FALSE)
            (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
            (($PRINTF) |$TexStream| "~%~%")
            (($PRINTF) |$TexStream|
             "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
            (($PRINTF) |$TexStream|
             "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
            (($PRINTF) |$TexStream| "\\subsection{Basis}")
            (($PRINTF) |$TexStream| "~%~%")
            ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
               (($TEX1) |$nn|) (($TEX1) $S0))
              ((MDO) $K0 1. NIL NIL
               (($CEILING)
                ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                 |$Nterms_line_T|))
               NIL
               ((MPROGN) (($PRINTF) |$TexStream| "&~%")
                ((MDO) $K1
                 ((MPLUS)
                  ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                   |$Nterms_line_T|)
                  1.)
                 NIL NIL
                 (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 NIL
                 ((MPROGN)
                  ((MCOND)
                   ((MGREATERP) $K1
                    ((MPLUS)
                     ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                      |$Nterms_line_T|)
                     1.))
                   (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
                  (($PRINTF) |$TexStream| "~a~%"
                   (($TEX1)
                    ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
                ((MCOND)
                 ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T
                 $FALSE)))
              (($PRINTF) |$TexStream|
               "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
              (($PRINTF) |$TexStream| "~%~%")))
            ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
              (($PRINTF) |$TexStream|
               "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
               24. $SPIN0)
              (($PRINTF) |$TexStream| "~%~%")
              ((MSETQ) $ANY_IRREP_PRESENT NIL)
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MSETQ) $ANY_IRREP_PRESENT
                ((MOR) $ANY_IRREP_PRESENT
                 ((MQAPPLY ARRAY)
                  ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                  ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                   $NYT0)))))
              ((MCOND) $ANY_IRREP_PRESENT
               (($PRINTF) |$TexStream|
                "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
               T
               (($PRINTF) |$TexStream|
                "No irreps with spin ~a are present.
" $SPIN0))
              (($PRINTF) |$TexStream| "~%~%")
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MCOND)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                 ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                  $NYT0))
                ((MPROGN)
                 (($PRINTF) |$TexStream|
                  "\\subsubsection{Irrep $ ~a $}"
                  (($LATEX_YDIAGRAM)
                   ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))))
                 (($PRINTF) |$TexStream| "~%~%")
                 (($PRINTF) |$TexStream|
                  "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
                 ((MSETQ) $NR0
                  (($LENGTH)
                   ((MQAPPLY ARRAY)
                    ((MQAPPLY ARRAY)
                     ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                     1.)
                    3.)))
                 ((MSETQ) $LIST_VECT00
                  (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  ((MPROGN)
                   ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                      ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
                     3.))
                   ((MCOND) ((MEQUAL) |$in_Z_flag| T)
                    ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                     ((|$normalize_mat_in_ZV1|)
                      (($LIST_VECT00 ARRAY) $S0)))
                    T $FALSE)))
                 ((MSETQ) $LIST_LATEX_STRING0
                  (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
                   |$Nterms_line| NIL))
                 (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%"
                  $SPIN0)
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  (($PRINTF) |$TexStream| "~a ~%~% "
                   (($LIST_LATEX_STRING0 ARRAY) $S0)))
                 (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%"
                  $SPIN0)
                 ((MCOND) $WITH_TENSOR_FLAG
                  ((MPROGN)
                   ((MSETQ) $LIST_VECT00_EXPL
                    (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    ((MPROGN)
                     ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                      (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
                     ((MDO) $RR0 1. NIL NIL
                      (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                      ((MDO) $NNTERM0 1. NIL NIL
                       (($LENGTH)
                        ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                       NIL
                       ((MPROGN)
                        ((MSETQ) $TMP00
                         ((MTIMES)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          ((MQAPPLY ARRAY)
                           ((|$t| ARRAY) |$nn|
                            ((MPLUS) $S0 ((MMINUS) 1.)))
                           $NNTERM0)))
                        ((MSETQ) $TMP00 (($TEX1) $TMP00))
                        ((MCOND)
                         ((MGREATERP)
                          ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                           $RR0 $NNTERM0)
                          0.)
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          (($CONCAT) "+" $TMP00))
                         T
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          $TMP00)))))))
                   ((MSETQ) $LIST_LATEX_STRING0
                    (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
                     $SPIN0 4. NIL))
                   (($PRINTF) |$TexStream|
                    "%% begin of spin ~a with tensors~%~%" $SPIN0)
                   (($PRINTF) |$TexStream|
                    "The expression including explicitly the basis elements reads as follows.~%~%")
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    (($PRINTF) |$TexStream| "~a ~%~% "
                     (($LIST_LATEX_STRING0 ARRAY) $S0)))
                   (($PRINTF) |$TexStream|
                    "%% end of spin ~a with tensors ~%~%" $SPIN0))
                  T $FALSE)
                 ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
                  ((MCOND) ((MGEQP) $SPIN0 2.)
                   ((MPROGN)
                    (($PRINTF) |$TexStream|
                     "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
                    (($PRINTF) |$TexStream|
                     "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
                    ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
                     ((MPROGN)
                      (($PRINTF) |$TexStream|
                       "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                      (($PRINTF) |$TexStream|
                       "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                      ((MSETQ) $TMP000
                       (($TEX1)
                        ((MQAPPLY ARRAY)
                         ((MQAPPLY ARRAY)
                          ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                          ((MQAPPLY ARRAY)
                           (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                         ((MPLUS) $SW0 ((MMINUS) 1.)))))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                        $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                        $TMP000))
                      (($PRINTF) |$TexStream| "~a" $TMP000)
                      (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                      ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                       (($PRINTF) |$TexStream| ". ~%") T
                       (($PRINTF) |$TexStream| ", ~%"))
                      (($PRINTF) |$TexStream|
                       "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                      (($PRINTF) |$TexStream|
                       "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                      |$end_irrep_matrixes|)))
                   T $FALSE)
                  T $FALSE)
                 |$end_yt|)
                T $FALSE))))
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
            (($CLOSE) |$TexStream|)))) 
(ADDLABEL '$%O233) 
(DSKSETQ $%O234
         '"/home/igor/tex/LCSFT/maxima/56_aux_tex_functions_for_making_level_tex.v3.mat") 
(ADDLABEL '$%O234) 
(DSKSETQ $%I235
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "batch aux_functions") T $FALSE)) 
(ADDLABEL '$%I235) 
(DSKSETQ $%O235 'NIL) 
(ADDLABEL '$%O235) 
(DSKSETQ $%I236 '((MSETQ) |$compute_tensor_dbg| NIL)) 
(ADDLABEL '$%I236) 
(DSKSETQ $%O236 'NIL) 
(ADDLABEL '$%O236) 
(DSKSETQ $%I237 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I237) 
(DSKSETQ $%O237 'NIL) 
(ADDLABEL '$%O237) 
(DSKSETQ $%I238
         '(($PRINT)
           "**************************************************")) 
(ADDLABEL '$%I238) 
(DSKSETQ $%O238 '"**************************************************") 
(ADDLABEL '$%O238) 
(DSKSETQ $%I239
         '((MSETQ) |$yn| (($READ) "compile (y/n followed by ;)"))) 
(ADDLABEL '$%I239) 
(DSKSETQ $%O239 '$N) 
(ADDLABEL '$%O239) 
(DSKSETQ $%I240
         '((MCOND) ((MEQUAL) |$yn| $Y) (($COMPILE) $ALL) T $FALSE)) 
(ADDLABEL '$%I240) 
(DSKSETQ $%O240 'NIL) 
(ADDLABEL '$%O240) 
(DSKSETQ $%I241
         '(($PRINT)
           "**************************************************")) 
(ADDLABEL '$%I241) 
(DSKSETQ $%O241 '"**************************************************") 
(ADDLABEL '$%O241) 
(DSKSETQ $%I242
         '((MSETQ) |$nn| (($READ) "input level (followed by ;)"))) 
(ADDLABEL '$%I242) 
(DSKSETQ $%O242 '5.) 
(ADDLABEL '$%O242) 
(DSKSETQ $%I243
         '(($LOAD) (($CONCAT) "Level_" |$nn| "_T_UpMat_DownMat.lisp"))) 
(ADDLABEL '$%I243) 
(DSKSETQ $%O243 '"Level_5_T_UpMat_DownMat.lisp") 
(ADDLABEL '$%O243) 
(DSKSETQ $%I244
         '(($LOAD)
           (($CONCAT) "Level_" |$nn| "_true_tensors_Descendents.lisp"))) 
(ADDLABEL '$%I244) 
(DSKSETQ $%O244 '"Level_5_true_tensors_Descendents.lisp") 
(ADDLABEL '$%O244) 
(DSKSETQ $%I245
         '((MDO) |$spin| ((MPLUS) |$nn| ((MMINUS) 2.)) ((MMINUS) 1.)
           NIL 2. NIL
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin|
            (($LIST_IRREPS_TO_USE ARRAY) |$spin|)))) 
(ADDLABEL '$%I245) 
(DSKSETQ $%O245 '$DONE) 
(ADDLABEL '$%O245) 
(DSKSETQ $%I246
         '((MDO) |$spin| ((MPLUS) |$nn| ((MMINUS) 2.)) ((MMINUS) 1.)
           NIL 2. NIL
           (($SHOW_IRREP_RESULTS) |$nn| |$spin|
            (($LIST_IRREPS_TO_USE ARRAY) |$spin|)))) 
(ADDLABEL '$%I246) 
(DSKSETQ $%O246 '$DONE) 
(ADDLABEL '$%O246) 
(DSKSETQ $%I247 '(($DO_BRUTE_FORCE_SCALAR) |$nn|)) 
(ADDLABEL '$%I247) 
(DSKSETQ $%O247 '|$done_scalar_irrep|) 
(ADDLABEL '$%O247) 
(DSKSETQ $%I248 '(($DO_BRUTE_FORCE_VECTOR) |$nn|)) 
(ADDLABEL '$%I248) 
(DSKSETQ $%O248 '|$done_vector_irrep|) 
(ADDLABEL '$%O248) 
(DSKSETQ $%I249 '((|$do_brute_force_leading_Regge|) |$nn|)) 
(ADDLABEL '$%I249) 
(DSKSETQ $%O249 '|$done_leading_regge_irrep|) 
(ADDLABEL '$%O249) 
(DSKSETQ $%I250 '((|$do_brute_force_subleading_Regge|) |$nn|)) 
(ADDLABEL '$%I250) 
(DSKSETQ $%O250 '|$done_sub_leading_regge_irrep|) 
(ADDLABEL '$%O250) 
(DSKSETQ $%I251 '(($SAVE) (($CONCAT) "Level_" |$nn| "_all.lisp") $ALL)) 
(ADDLABEL '$%I251) 
(DSKSETQ |$sc_bas_dbg| 'T) 
(ADD2LNC '|$sc_bas_dbg| $VALUES) 
(DEFPROP |$sc_bas_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$sc_bas_dbg| $PROPS) 
(DEFPROP |$sc_bas_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$sc_bas_dbg| $PROPS) 
(DSKSETQ |$tensor_bas_dbg| 'T) 
(ADD2LNC '|$tensor_bas_dbg| $VALUES) 
(DEFPROP |$tensor_bas_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$tensor_bas_dbg| $PROPS) 
(DEFPROP |$tensor_bas_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$tensor_bas_dbg| $PROPS) 
(DSKSETQ |$dbg| 'NIL) 
(ADD2LNC '|$dbg| $VALUES) 
(DEFPROP |$dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg| $PROPS) 
(DEFPROP |$dbg| $BOOLEAN MODE) 
(ADD2LNC '|$dbg| $PROPS) 
(DSKSETQ |$boost_loaded| 'T) 
(ADD2LNC '|$boost_loaded| $VALUES) 
(DEFPROP |$boost_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$boost_loaded| $PROPS) 
(DEFPROP |$boost_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$boost_loaded| $PROPS) 
(DSKSETQ |$incr_dbg| 'NIL) 
(ADD2LNC '|$incr_dbg| $VALUES) 
(DEFPROP |$incr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$incr_dbg| $PROPS) 
(DEFPROP |$incr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$incr_dbg| $PROPS) 
(DSKSETQ $OLDLINEL '79.) 
(ADD2LNC '$OLDLINEL $VALUES) 
(DSKSETQ |$increase_indexes_loaded| 'T) 
(ADD2LNC '|$increase_indexes_loaded| $VALUES) 
(DEFPROP |$increase_indexes_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$increase_indexes_loaded| $PROPS) 
(DEFPROP |$increase_indexes_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$increase_indexes_loaded| $PROPS) 
(DSKSETQ |$decr_dbg| 'NIL) 
(ADD2LNC '|$decr_dbg| $VALUES) 
(DEFPROP |$decr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$decr_dbg| $PROPS) 
(DEFPROP |$decr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$decr_dbg| $PROPS) 
(DSKSETQ |$high_decr_dbg| 'NIL) 
(ADD2LNC '|$high_decr_dbg| $VALUES) 
(DEFPROP |$high_decr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$high_decr_dbg| $PROPS) 
(DEFPROP |$high_decr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$high_decr_dbg| $PROPS) 
(DSKSETQ |$decrease_indexes_loaded| 'T) 
(ADD2LNC '|$decrease_indexes_loaded| $VALUES) 
(DEFPROP |$decrease_indexes_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$decrease_indexes_loaded| $PROPS) 
(DEFPROP |$decrease_indexes_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$decrease_indexes_loaded| $PROPS) 
(DSKSETQ |$compute_tensor_dbg| 'NIL) 
(ADD2LNC '|$compute_tensor_dbg| $VALUES) 
(DEFPROP |$compute_tensor_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_tensor_dbg| $PROPS) 
(DEFPROP |$compute_tensor_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$compute_tensor_dbg| $PROPS) 
(DSKSETQ |$compute_tensors_loaded| 'T) 
(ADD2LNC '|$compute_tensors_loaded| $VALUES) 
(DEFPROP |$compute_tensors_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_tensors_loaded| $PROPS) 
(DEFPROP |$compute_tensors_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_tensors_loaded| $PROPS) 
(DSKSETQ |$tensor_dbg| 'T) 
(ADD2LNC '|$tensor_dbg| $VALUES) 
(DEFPROP |$tensor_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$tensor_dbg| $PROPS) 
(DEFPROP |$tensor_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$tensor_dbg| $PROPS) 
(DSKSETQ |$minimal_set_down_matrices| 'NIL) 
(ADD2LNC '|$minimal_set_down_matrices| $VALUES) 
(DEFPROP |$minimal_set_down_matrices| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DEFPROP |$minimal_set_down_matrices| $BOOLEAN MODE) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DSKSETQ |$yt_data_loaded| 'T) 
(ADD2LNC '|$yt_data_loaded| $VALUES) 
(DEFPROP |$yt_data_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$yt_data_loaded| $PROPS) 
(DEFPROP |$yt_data_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$yt_data_loaded| $PROPS) 
(DSKSETQ |$coeffcoeff_dbg| 'NIL) 
(ADD2LNC '|$coeffcoeff_dbg| $VALUES) 
(DEFPROP |$coeffcoeff_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$coeffcoeff_dbg| $PROPS) 
(DEFPROP |$coeffcoeff_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$coeffcoeff_dbg| $PROPS) 
(DSKSETQ |$coeff_dbg| 'NIL) 
(ADD2LNC '|$coeff_dbg| $VALUES) 
(DEFPROP |$coeff_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$coeff_dbg| $PROPS) 
(DEFPROP |$coeff_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$coeff_dbg| $PROPS) 
(DSKSETQ $TAKEGCD 'T) 
(ADD2LNC '$TAKEGCD $VALUES) 
(DEFPROP $TAKEGCD ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$TAKEGCD $PROPS) 
(DEFPROP $TAKEGCD $BOOLEAN MODE) 
(ADD2LNC '$TAKEGCD $PROPS) 
(DSKSETQ |$aux_functions_loaded| 'T) 
(ADD2LNC '|$aux_functions_loaded| $VALUES) 
(DEFPROP |$aux_functions_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$aux_functions_loaded| $PROPS) 
(DEFPROP |$aux_functions_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$aux_functions_loaded| $PROPS) 
(DSKSETQ |$young_ops_loaded| 'T) 
(ADD2LNC '|$young_ops_loaded| $VALUES) 
(DEFPROP |$young_ops_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$young_ops_loaded| $PROPS) 
(DEFPROP |$young_ops_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$young_ops_loaded| $PROPS) 
(DSKSETQ |$basis_coeffs_dbg| 'NIL) 
(ADD2LNC '|$basis_coeffs_dbg| $VALUES) 
(DEFPROP |$basis_coeffs_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$basis_coeffs_dbg| $PROPS) 
(DEFPROP |$basis_coeffs_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$basis_coeffs_dbg| $PROPS) 
(DSKSETQ |$yt_dbg| 'NIL) 
(ADD2LNC '|$yt_dbg| $VALUES) 
(DEFPROP |$yt_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$yt_dbg| $PROPS) 
(DEFPROP |$yt_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$yt_dbg| $PROPS) 
(DSKSETQ |$exam_irreps_loaded| 'T) 
(ADD2LNC '|$exam_irreps_loaded| $VALUES) 
(DEFPROP |$exam_irreps_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$exam_irreps_loaded| $PROPS) 
(DEFPROP |$exam_irreps_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$exam_irreps_loaded| $PROPS) 
(DSKSETQ |$T_rep_DBG| 'NIL) 
(ADD2LNC '|$T_rep_DBG| $VALUES) 
(DEFPROP |$T_rep_DBG| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$T_rep_DBG| $PROPS) 
(DEFPROP |$T_rep_DBG| $BOOLEAN MODE) 
(ADD2LNC '|$T_rep_DBG| $PROPS) 
(DSKSETQ |$compute_irreps_brute_force_loaded| 'T) 
(ADD2LNC '|$compute_irreps_brute_force_loaded| $VALUES) 
(DSKSETQ |$functions_for_auto_computing_loaded| 'T) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $VALUES) 
(DEFPROP |$functions_for_auto_computing_loaded| ASSIGN-MODE-CHECK
         ASSIGN) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $PROPS) 
(DEFPROP |$functions_for_auto_computing_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $PROPS) 
(DSKSETQ |$tex_irrep_dbg| 'T) 
(ADD2LNC '|$tex_irrep_dbg| $VALUES) 
(DSKSETQ |$yn| '$N) 
(ADD2LNC '|$yn| $VALUES) 
(DSKSETQ |$nn| '5.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Matzero|
         '(($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))) 
(ADD2LNC '|$Matzero| $VALUES) 
(DSKSETQ |$dimT0| '7.) 
(ADD2LNC '|$dimT0| $VALUES) 
(DSKSETQ |$Mat0|
         '(($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 1. -1. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. -1. 1. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 1. -1. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. -1. 1. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1.))) 
(ADD2LNC '|$Mat0| $VALUES) 
(DSKSETQ $NC '1.) 
(ADD2LNC '$NC $VALUES) 
(DSKSETQ |$t_YoungTableauIndexes|
         '((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))) 
(ADD2LNC '|$t_YoungTableauIndexes| $VALUES) 
(DSKSETQ $NORM0S '0.) 
(ADD2LNC '$NORM0S $VALUES) 
(DSKSETQ $NORM0A '2.) 
(ADD2LNC '$NORM0A $VALUES) 
(DSKSETQ $TEMPLATE_SUB_LIST0
         '((MLIST SIMP) ((MEQUAL SIMP) |$jj1| $JJ1)
           ((MEQUAL SIMP) |$jj2| $JJ2))) 
(ADD2LNC '$TEMPLATE_SUB_LIST0 $VALUES) 
(DSKSETQ $TEMPLATE_POLY0
         '((MTIMES SIMP) (($V SIMP) 1. $JJ1) (($V SIMP) 4. $JJ2))) 
(ADD2LNC '$TEMPLATE_POLY0 $VALUES) 
(DSKSETQ $PERMS0
         '((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 2. 1.))) 
(ADD2LNC '$PERMS0 $VALUES) 
(DSKSETQ $SUB_LIST0
         '((MLIST SIMP) ((MEQUAL SIMP) $JJ1 |$jj2|)
           ((MEQUAL SIMP) $JJ2 |$jj1|))) 
(ADD2LNC '$SUB_LIST0 $VALUES) 
(DSKSETQ |$tmpT|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj2|)
            (($V SIMP) 4. |$jj1|))
           ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|)))) 
(ADD2LNC '|$tmpT| $VALUES) 
(DSKSETQ $TMP_COEFF '((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0.)) 
(ADD2LNC '$TMP_COEFF $VALUES) 
(DSKSETQ |$coeff_tmpT| '((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1.)) 
(ADD2LNC '|$coeff_tmpT| $VALUES) 
(DSKSETQ |$listJJ| '((MLIST SIMP) |$jj1| |$jj2|)) 
(ADD2LNC '|$listJJ| $VALUES) 
(DSKSETQ |$lenT0| '7.) 
(ADD2LNC '|$lenT0| $VALUES) 
(DSKSETQ $LENIND0 '2.) 
(ADD2LNC '$LENIND0 $VALUES) 
(DSKSETQ $REP0 '((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -1.)))) 
(ADD2LNC '$REP0 $VALUES) 
(DSKSETQ |$examT0| '((MLIST SIMP) NIL NIL NIL NIL NIL NIL NIL)) 
(ADD2LNC '|$examT0| $VALUES) 
(DSKSETQ |$m0|
         '(($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0.))) 
(ADD2LNC '|$m0| $VALUES) 
(DSKSETQ |$swT0|
         '((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))) 
(ADD2LNC '|$swT0| $VALUES) 
(DSKSETQ $TMP0 '0.) 
(ADD2LNC '$TMP0 $VALUES) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$TMP0) 
(MREMPROP '$TMP0 'ARRAY) 
(MPUTPROP '$TMP0 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) 1145. 47.) ((RAT SIMP) -840. 47.)
         ((RAT SIMP) -375. 188.) ((RAT SIMP) 160. 47.)
         ((RAT SIMP) -205. 47.) 1.)))
      (((2.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -500. 47.) ((RAT SIMP) -2008. 47.)
         ((RAT SIMP) 3392. 47.))))
      NIL)) 
(ADD2LNC '$TMP0 $ARRAYS) 
(DSKSETQ |$idT|
         '(($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1.))) 
(ADD2LNC '|$idT| $VALUES) 
(DSKSETQ |$zeromatrixSmall| '(($MATRIX SIMP) ((MLIST SIMP) 0.))) 
(ADD2LNC '|$zeromatrixSmall| $VALUES) 
(DSKSETQ |$dimR0| '1.) 
(ADD2LNC '|$dimR0| $VALUES) 
(DSKSETQ $COEFF_SMALL_BASIS0
         '(($MATRIX SIMP)
           ((MLIST SIMP) 0. ((RAT SIMP) -5. 8.) ((RAT SIMP) 5. 8.)
            ((RAT SIMP) 13. 4.) ((RAT SIMP) -13. 4.) -1. 1.))) 
(ADD2LNC '$COEFF_SMALL_BASIS0 $VALUES) 
(DSKSETQ $DIMSOL0 '1.) 
(ADD2LNC '$DIMSOL0 $VALUES) 
(DSKSETQ $G0 '(($MATRIX SIMP) ((MLIST SIMP) 1530.))) 
(ADD2LNC '$G0 $VALUES) 
(DSKSETQ $INVERSE_METRIC0
         '(($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) 1. 1530.)))) 
(ADD2LNC '$INVERSE_METRIC0 $VALUES) 
(DSKSETQ $NO_SWAP0 '1.) 
(ADD2LNC '$NO_SWAP0 $VALUES) 
(DSKSETQ $OLDDIM '1.) 
(ADD2LNC '$OLDDIM $VALUES) 
(DSKSETQ |$oldStep1|
         '((MLIST SIMP) ((MLIST SIMP) 1.)
           ((MLIST SIMP) ((MLIST SIMP) 0. 5. -5. -26. 26. 8. -8.))
           ((MLIST SIMP)) ((MLIST SIMP)))) 
(ADD2LNC '|$oldStep1| $VALUES) 
(DSKSETQ |$biggerV| 'NIL) 
(ADD2LNC '|$biggerV| $VALUES) 
(DSKSETQ $NEWDIM '1.) 
(ADD2LNC '$NEWDIM $VALUES) 
(DSKSETQ |$Descendents0|
         '((MLIST SIMP)
           ((MLIST SIMP) 5. 2.
            (($MATRIX SIMP) ((MLIST SIMP) 0. 5. -5. -26. 26. 8. -8.)))
           ((MLIST SIMP) 5. 1.
            (($MATRIX SIMP)
             ((MLIST SIMP) -2. 4. ((RAT SIMP) -5. 2.) -16. 18. 2.)))
           ((MLIST SIMP) 5. 0.
            (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.))))) 
(ADD2LNC '|$Descendents0| $VALUES) 
(DSKSETQ $NEWBASIS0
         '(($MATRIX SIMP) ((MLIST SIMP) 0. 5. -5. -26. 26. 8. -8.))) 
(ADD2LNC '$NEWBASIS0 $VALUES) 
(DSKSETQ $TMP00 '((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) -1.))) 
(ADD2LNC '$TMP00 $VALUES) 
(MDEFPROP $COMPUTE_SCALAR_BASIS
    ((LAMBDA) ((MLIST) |$n|)
     ((MPROG)
      ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N $M1
       $M2 $N0)
      ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
      ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
      ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
      ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
      ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
      ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
      ((MDO) $N 3. NIL NIL |$n| NIL
       ((MPROGN)
        ((MSETQ) ((|$basic_S0| ARRAY) $N)
         (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
          ((MQUOTIENT) $N 2.)))
        ((MSETQ) ((|$set_S| ARRAY) $N)
         (($SETIFY) ((|$basic_S0| ARRAY) $N)))
        ((MCOND) |$sc_bas_dbg| (($PRINT) "basic scalar level=" $N) T
         $FALSE)
        ((MCOND) |$sc_bas_dbg| (($PRINT) "  =>" ((|$set_S| ARRAY) $N))
         T $FALSE)
        ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
         ((MDO) $M2 $M1 NIL NIL
          (($MIN) ((MPLUS) $N ((MMINUS) 1.))
           ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
          NIL
          ((MPROGN)
           ((MCOND) |$sc_bas_dbg|
            (($PRINT) "    creating scalars using p(" $M2 "," $M1 ")")
            T $FALSE)
           ((MSETQ) |$tmp_list_S|
            (($MAKELIST)
             ((MTIMES) (($P) $M2 $M1)
              ((MQAPPLY ARRAY)
               ((|$s| ARRAY)
                ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
               $K))
             $K 1.
             ((|$lenS| ARRAY)
              ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
           ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
           ((MSETQ) ((|$set_S| ARRAY) $N)
            (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
        ((MSETQ) ((|$s| ARRAY) $N) (($LISTIFY) ((|$set_S| ARRAY) $N)))
        ((MSETQ) ((|$lenS| ARRAY) $N) (($LENGTH) ((|$s| ARRAY) $N)))
        ((MCOND) |$sc_bas_dbg|
         (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N)) T
         $FALSE)
        ((MCOND) |$sc_bas_dbg| (($PRINT) "  =>" ((|$s| ARRAY) $N)) T
         $FALSE)))
      ((MDO) $N 1. NIL NIL |$n| NIL
       ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
        ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
      |$DONE_COMPUTING_Sn|
      ((MDO) $N0 1. NIL NIL |$n| NIL
       ((MSETQ) ((|$list_S| ARRAY) $N0)
        ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
         (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
      ((MRETURN) ((|$list_S| ARRAY) |$n|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SCALAR_BASIS) |$n|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR_BASIS
    ((LAMBDA) ((MLIST) |$n| $S $LIST_SCALAR_BASIS)
     ((MPROG)
      ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
       |$Ttemp| |$list_Ttemp| $P1)
      ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
       (($ERROR) "list_scalar_basis must be a list") T $FALSE)
      ((MCOND)
       ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
        ((MPLUS) |$n| ((MMINUS) $S)))
       (($ERROR)
        "Scalar basis computed to too low level for computing tensor basis as level"
        |$n|)
       T $FALSE)
      ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
       ((MSETQ) |$list_Ts|
        (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS 1.))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S |$n|)
       ((MSETQ) |$list_Ts|
        ((MLIST)
         (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
       ((MPROGN)
        ((MSETQ) $TMP0
         (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
          ((MPLUS) |$n| ((MMINUS) 1.))))
        ((MSETQ) |$list_Ts|
         (($MAKELIST)
          (($RATSIMP)
           ((MTIMES) ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
            (($V) 2. (($CONCAT) |$jj| $K))))
          $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
       T $FALSE)
      ((MRETURN) |$list_Ts|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
         $FUNCTIONS) 
(MDEFPROP $MINIMAL_COMPUTE_TENSOR_BASIS
    ((LAMBDA) ((MLIST) |$n| $S $LIST_SCALAR_BASIS $MIN_VECTOR_LEVEL)
     ((MPROG)
      ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
       |$Ttemp| |$list_Ttemp| $P1)
      (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.) ((MSETQ) |$genTs0| 1.)
      ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL) NIL
       ((MPROGN)
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  computing basic vector stuctures up to" $S0 "/"
          $S "indexes")
         T $FALSE)
        ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
        ((MSETQ) |$genTs0|
         ((MTIMES) |$genTs0|
          ((MPLUS) 1.
           (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP)) $K
            $MIN_VECTOR_LEVEL |$n|))))
        ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T $FALSE)))
      ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
      ((MCOND) |$tensor_bas_dbg|
       (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T $FALSE)
      ((MSETQ) |$list_Ts| ((MLIST)))
      ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
       ((MPROG)
        ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
         ((MGO) |$NEXTn0|) T $FALSE)
        ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
        ((MSETQ) |$list_Ttemp| ((MLIST)))
        ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
         ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
          ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
         T ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")=" |$list_Ttemp|) T
         $FALSE)
        ((MCOND) ((MLESSP) $N0 |$n|)
         ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
          ((MDOIN) $S1
           ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
            ((MPLUS) |$n| ((MMINUS) $N0)))
           NIL NIL NIL NIL
           ((MSETQ) |$list_Ts| (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
         T ((MSETQ) |$list_Ts| |$list_Ttemp|))
        |$NEXTn0| |$fakenext|))
      (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))
    MEXPR) 
(ADD2LNC '(($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
           $MIN_VECTOR_LEVEL)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR_GENERATING_FUNCTION
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
      ((MSETQ) |$genT0|
       ((MTIMES)
        ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
        (($PRODUCT)
         ((MEXPT)
          ((MQUOTIENT)
           ((MQUOTIENT) 1.
            ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
           ((MPLUS) 1.
            ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
          $K)
         $K 1. ((MQUOTIENT) |$n| 2.))))
      ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S) $FUNCTIONS) 
(MDEFPROP $CHK_TENSOR_BASIS_DIMENSION
    ((LAMBDA) ((MLIST) |$n| $S $LIST_TENSOR_BASIS)
     ((MPROG) ((MLIST) |$lenT0| $GENF0)
      ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
      ((MSETQ) $GENF0 (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
      ((MCOND) ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
       (($ERROR) "basis has the wrong dimension!!") T
       (($PRINT) "basis has" |$lenT0|
        "elements and is the right dimension!!"))
      ((MRETURN) T)))
    MEXPR) 
(ADD2LNC '(($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
         $FUNCTIONS) 
(MDEFPROP $MAKE_LIST_FROM_MONOMIAL
    ((LAMBDA) ((MLIST) $MONOMIAL)
     ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
      ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) |$dbg|
       (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T $FALSE)
      ((MCOND)
       ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
        (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
        (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MSETQ) $TERMS ((MLIST)))
      ((MDO) $NT 1. NIL NIL
       (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
       ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
        ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
         ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
         ((MPROGN)
          ((MCOND) |$dbg|
           (($PRINT) "    true onj make_list t=" $T
            (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
           T $FALSE)
          ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
           ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
           ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
            ((MSETQ) $T0 (($INPART) $T 1.))
            ((MDO) $N 1. NIL NIL $N_POW NIL
             ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
      ((MRETURN) $TERMS)))
    MEXPR) 
(ADD2LNC '(($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL) $FUNCTIONS) 
(MDEFPROP |$make_list_from_monomialV0|
    ((LAMBDA) ((MLIST) $MONOMIAL)
     ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
      ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) |$dbg| (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T
       $FALSE)
      ((MCOND)
       ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
        (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
        (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
       ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
        ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
       T
       ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
        ((MSETQ) $MONOMIAL0 $MONOMIAL)))
      ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
       ((MPROGN)
        ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
         ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
         ((MPROGN)
          ((MCOND) |$dbg|
           (($PRINT) "    make_list t=" $T
            (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
           T $FALSE)
          ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
           ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
           ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
            ((MSETQ) $T0 (($PART) $T 1.))
            ((MDO) $N 1. NIL NIL $N_POW NIL
             ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
      ((MRETURN) $TERMS)))
    MEXPR) 
(ADD2LNC '((|$make_list_from_monomialV0|) $MONOMIAL) $FUNCTIONS) 
(MDEFPROP $REORDER
    ((LAMBDA) ((MLIST) |$x| |$Nmax|)
     ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
      ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
       ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
        ((MSETQ) |$x0|
         (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1)) |$x0|))))
      ((MRETURN) |$x0|)))
    MEXPR) 
(ADD2LNC '(($REORDER) |$x| |$Nmax|) $FUNCTIONS) 
(MDEFPROP $EXCHANGE
    ((LAMBDA) ((MLIST) $POLY $INDEX1 $INDEX2)
     ((MPROG) ((MLIST) $TMP)
      ((MSETQ) $TMP
       (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
        (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
      ((MSETQ) $TMP
       (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
        (($EV) ((MEQUAL) $ASDFG $INDEX1))))
      ((MRETURN) $TMP)))
    MEXPR) 
(ADD2LNC '(($EXCHANGE) $POLY $INDEX1 $INDEX2) $FUNCTIONS) 
(MDEFPROP $MAKE_ADDEND_INCREASING_VARIATION
    ((LAMBDA) ((MLIST) $MONOMIAL0)
     ((MPROG)
      ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C $LIST_V $LLT
       $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3| |$var_C2|
       |$var_C01| |$var_C00| |$var_C000| |$var_C001| |$var_C0000|
       |$var_C0001| $T $N1T $N2T)
      (($PRINT) "  var mono:" $MONOMIAL0)
      ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
      ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_t:" $LIST_T) T
       $FALSE)
      ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
      ((MSETQ) $LIST_C ((MLIST)))
      ((MDOIN) $T $LIST_T NIL NIL NIL NIL
       ((MPROGN) ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
         ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
         ((MPROGN)
          ((MCOND) |$incr_dbg|
           (($PRINT) "    var mono p?"
            (($IS) (($EQUAL) (($PART) $T 0.) $P))
            (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
           T $FALSE)
          ((MCOND) |$incr_dbg|
           (($PRINT) "    var mono v?"
            (($IS) (($EQUAL) (($PART) $T 0.) $V))
            (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
           T $FALSE)
          ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
           ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
           (($IS) ((MEQUAL) (($PART) $T 0.) $V))
           ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
           ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_c:" $LIST_C)
         T $FALSE)
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_p:" $LIST_P)
         T $FALSE)
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_v:" $LIST_V)
         T $FALSE)))
      ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
      ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_c:" $LIST_C) T
       $FALSE)
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_p:" $LIST_P) T
       $FALSE)
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_v:" $LIST_V) T
       $FALSE)
      ((MSETQ) $LLP (($LENGTH) $LIST_P))
      ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
      ((MDOIN) $T $LIST_P NIL NIL NIL NIL
       ((MSETQ) |$var_C1|
        ((MPLUS) |$var_C1|
         ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
          (($VARIATION_ONE_COUPLE) $T)))))
      ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T $FALSE)
      ((MSETQ) |$var_C01| 0.)
      ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
       ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
        ((MSETQ) |$var_C01|
         ((MPLUS) |$var_C01|
          ((MTIMES)
           ((MQUOTIENT) ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
            (($LIST_P ARRAY) $N2T))
           (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
            (($LIST_P ARRAY) $N2T)))))))
      ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
       $FALSE)
      ((MSETQ) |$var_C000| 0.)
      ((MDOIN) $T $LIST_V NIL NIL NIL NIL
       ((MSETQ) |$var_C000|
        ((MPLUS) |$var_C000|
         ((MTIMES) ((MQUOTIENT) $MONOMIAL $T) (($VARIATION_VECTOR) $T)))))
      ((MCOND) |$incr_dbg| (($PRINT) "  same vector :" |$var_C000|) T
       $FALSE)
      ((MSETQ) |$var_C001| 0.)
      ((MDO) $N1T 1. NIL NIL $LLV NIL
       ((MDO) $N2T 1. NIL NIL $LLP NIL
        ((MSETQ) |$var_C001|
         ((MPLUS) |$var_C001|
          ((MTIMES)
           ((MQUOTIENT) ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
            (($LIST_P ARRAY) $N2T))
           (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
            (($LIST_P ARRAY) $N2T)))))))
      ((MCOND) |$incr_dbg| (($PRINT) "  vector pair:" |$var_C001|) T
       $FALSE)
      ((MRETURN)
       (($EV) ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
        ((MEQUAL) |$qw$as$| 1.)))))
    MEXPR) 
(ADD2LNC '(($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0) $FUNCTIONS) 
(MDEFPROP $VARIATION_ONE_COUPLE
    ((LAMBDA) ((MLIST) $PP)
     ((MPROG) ((MLIST) $N1 $N2 $VAR00)
      ((MCOND) |$incr_dbg| (($PRINT) "    single p - keep p:" $PP) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $PP 1.)) ((MSETQ) $N2 (($PART) $PP 2.))
      ((MSETQ) $VAR00 0.)
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MMINUS) $N1)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
          $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MMINUS) $N2)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
          $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES)
         ((MPLUS)
          ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
           ((MPLUS) $N1 $N2))
          $N1 $N2)
         (($V) ((MPLUS) $N1 $N2) $I))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MQUOTIENT) 1. 2.)
         (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
          ((MPLUS) $N1 ((MMINUS) 1.)))
         (($V) $N2 $I))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MQUOTIENT) 1. 2.)
         (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
          ((MPLUS) $N2 ((MMINUS) 1.)))
         (($V) $N1 $I))))
      ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
      ((MRETURN) $VAR00)))
    MEXPR) 
(ADD2LNC '(($VARIATION_ONE_COUPLE) $PP) $FUNCTIONS) 
(MDEFPROP $VARIATION_TWO_PAIRS
    ((LAMBDA) ((MLIST) $PP $QQ)
     ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
      ((MCOND) |$incr_dbg|
       (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T $FALSE)
      ((MSETQ) $N1 (($PART) $PP 1.)) ((MSETQ) $N2 (($PART) $PP 2.))
      ((MSETQ) $M1 (($PART) $QQ 1.)) ((MSETQ) $M2 (($PART) $QQ 2.))
      ((MSETQ) $VAR11 0.)
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MMINUS)
         ((MTIMES) $N1
          ((MPLUS)
           ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
            (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
           ((MMINUS)
            ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
           ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
            (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
           ((MTIMES) ((MMINUS) (($V) $M1 $I))
            (($P) ((MPLUS) $N1 $M2) $N2)))))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MMINUS)
         ((MTIMES) $N2
          ((MPLUS)
           ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
            (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
           ((MMINUS)
            ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
           ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
            (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
           ((MTIMES) ((MMINUS) (($V) $M1 $I))
            (($P) ((MPLUS) $N2 $M2) $N1)))))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
      ((MSETQ) $VAR11 (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
      ((MRETURN) $VAR11)))
    MEXPR) 
(ADD2LNC '(($VARIATION_TWO_PAIRS) $PP $QQ) $FUNCTIONS) 
(MDEFPROP $VARIATION_VECTOR
    ((LAMBDA) ((MLIST) $VV)
     ((MPROG) ((MLIST) $N1 $J1 $VAR000)
      ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $VAR000 0.)
      ((MSETQ) $VAR000
       ((MPLUS) $VAR000
        ((MTIMES) ((MMINUS) $N1)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
          $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
      ((MRETURN) $VAR000)))
    MEXPR) 
(ADD2LNC '(($VARIATION_VECTOR) $VV) $FUNCTIONS) 
(MDEFPROP $VARIATION_VECTOR_PAIR
    ((LAMBDA) ((MLIST) $VV $QQ)
     ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
      ((MCOND) |$incr_dbg|
       (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->" $QQ) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $M1 (($PART) $QQ 1.)) ((MSETQ) $M2 (($PART) $QQ 2.))
      ((MSETQ) $VAR001 0.)
      ((MSETQ) $VAR001
       ((MTIMES) ((MMINUS) $N1)
        ((MPLUS)
         ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
          (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
         ((MMINUS)
          ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
         ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
          (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
         ((MTIMES) ((MMINUS) (($V) $M1 $I))
          (($V) ((MPLUS) $N1 $M2) $J1)))))
      ((MRETURN) $VAR001)))
    MEXPR) 
(ADD2LNC '(($VARIATION_VECTOR_PAIR) $VV $QQ) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM
    ((LAMBDA) ((MLIST) |$listTdown| |$listTup| $INDEXESUP)
     ((MPROG)
      ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
       $TMPCOEFF0)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) |$listTdown|))
        ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
       (($ERROR) "listTdown must be a non empty list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
       ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
       $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
      ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_INCREASING_VARIATION)
          ((|$listTdown| ARRAY) $NEDOWN0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
         ((MPROGN)
          ((MSETQ) $TMP0
           (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|)) $TMP0))
          ((MCOND) |$incr_dbg| (($PRINT) "    PROPER JJ ->" $TMP0) T
           $FALSE)
          ((MCOND) |$incr_dbg|
           (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
            (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
           T $FALSE)
          ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
           ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
            ((MCOND) |$incr_dbg|
             (($PRINT) "      up basis el" $NUP0 "->"
              ((|$listTup| ARRAY) $NUP0))
             T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
             ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
              ((MPROGN)
               ((MSETQ) $INP0
                ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                 ((|$listTup| ARRAY) $NUP0)))
               ((MCOND)
                (($NUMBERP)
                 (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                ((MPROGN)
                 ((MCOND) |$incr_dbg|
                  (($PRINT) "      ratio"
                   ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                    ((|$listTup| ARRAY) $NUP0)))
                  T $FALSE)
                 ((MSETQ) $TMPCOEFF0
                  ((MPLUS) $TMPCOEFF0
                   ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                    ((|$listTup| ARRAY) $NUP0)))))
                T $FALSE)))
             T
             ((MPROGN)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    only term in PROPER JJ" $TMP0) T $FALSE)
              ((MCOND)
               (($NUMBERP)
                (($RATSIMP)
                 (($EV) ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                  ((MEQUAL) $D 24.))))
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      1 term ratio"
                  ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                 T $FALSE)
                ((MSETQ) $TMPCOEFF0
                 ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
               T $FALSE)))
            ((MCOND) |$incr_dbg|
             (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
            ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0) $TMPCOEFF0))))
         T $FALSE)))
      ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
           |$listTdown| |$listTup| $INDEXESUP)
         $FUNCTIONS) 
(MDEFPROP $MAKE_INCREASING_VARIATION
    ((LAMBDA) ((MLIST) |$s0|)
     ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
      (($PRINT) "S0=" |$s0|)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
       ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
        ((MPROGN) ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
         ((MSETQ) |$Var|
          ((MPLUS) |$Var| (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
       T
       ((MPROGN) ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
        ((MSETQ) |$Var|
         ((MPLUS) |$Var| (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
      ((MRETURN) |$Var|)))
    MEXPR) 
(ADD2LNC '(($MAKE_INCREASING_VARIATION) |$s0|) $FUNCTIONS) 
(MDEFPROP $MAKE_ADDEND_DECREASING_VARIATION
    ((LAMBDA) ((MLIST) $MONOMIAL0)
     ((MPROG)
      ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C $LIST_V $LLT
       $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv| |$var_Cvp| $N1V $N2V $N1T
       $N2P)
      (($PRINT) "  decreasing var mono:" $MONOMIAL0)
      ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
      ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_t:" $LIST_T) T
       $FALSE)
      ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
      ((MSETQ) $LIST_C ((MLIST)))
      ((MDOIN) $T $LIST_T NIL NIL NIL NIL
       ((MPROGN) ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
         ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
         ((MPROGN)
          ((MCOND) |$decr_dbg|
           (($PRINT) "    var mono p?"
            (($IS) (($EQUAL) (($PART) $T 0.) $P))
            (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
           T $FALSE)
          ((MCOND) |$decr_dbg|
           (($PRINT) "    var mono v?"
            (($IS) (($EQUAL) (($PART) $T 0.) $V))
            (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
           T $FALSE)
          ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
           ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
           (($IS) ((MEQUAL) (($PART) $T 0.) $V))
           ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
           ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_c:" $LIST_C)
         T $FALSE)
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_p:" $LIST_P)
         T $FALSE)
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_v:" $LIST_V)
         T $FALSE)))
      ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
      ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_c:" $LIST_C) T
       $FALSE)
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_p:" $LIST_P) T
       $FALSE)
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_v:" $LIST_V) T
       $FALSE)
      ((MSETQ) $LLP (($LENGTH) $LIST_P))
      ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
      ((MDO) $N1V 1. NIL NIL $LLV NIL
       ((MSETQ) |$var_Cv|
        ((MPLUS) |$var_Cv|
         ((MTIMES)
          ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
          (($DECREASING_VARIATION_ONE_VECTOR) (($LIST_V ARRAY) $N1V))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T $FALSE)
      ((MSETQ) |$var_Cvv| 0.)
      ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
       ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
        ((MSETQ) |$var_Cvv|
         ((MPLUS) |$var_Cvv|
          ((MTIMES)
           ((MQUOTIENT)
            ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
            (($LIST_V ARRAY) $N2V))
           (($DECREASING_VARIATION_TWO_VECTORS) (($LIST_V ARRAY) $N1V)
            (($LIST_V ARRAY) $N2V)))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T $FALSE)
      ((MSETQ) |$var_Cvp| 0.)
      ((MDO) $N1V 1. NIL NIL $LLV NIL
       ((MDO) $N2P 1. NIL NIL $LLP NIL
        ((MSETQ) |$var_Cvp|
         ((MPLUS) |$var_Cvp|
          ((MTIMES)
           ((MQUOTIENT)
            ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
            (($LIST_P ARRAY) $N2P))
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
            (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill one vector one pair -> pair:" |$var_Cvv|) T
       $FALSE)
      ((MRETURN)
       (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
        ((MEQUAL) |$qw$as$| 1.)))))
    MEXPR) 
(ADD2LNC '(($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_ONE_VECTOR
    ((LAMBDA) ((MLIST) $VV)
     ((MPROG) ((MLIST) $N1 $J1 $VARV)
      ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $VARV
       ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
        (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
         ((MQUOTIENT) $N1 2.))))
      ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
       ((MSETQ) $VARV
        ((MPLUS) $VARV
         ((MMINUS)
          ((MTIMES) ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
           (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
       T $FALSE)
      ((MRETURN) (($RATEXPAND) $VARV))))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_ONE_VECTOR) $VV) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_TWO_VECTORS
    ((LAMBDA) ((MLIST) $VV $WW)
     ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
      ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $N2 (($PART) $WW 1.)) ((MSETQ) $J2 (($PART) $WW 2.))
      ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
       ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
       ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
      ((MSETQ) $VARVV
       ((MPLUS)
        ((MTIMES)
         ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2) ((MPLUS) $N1 $N2))
         $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
        ((MTIMES) $N2 ((%DEL) $I $J1) (($V) ((MPLUS) $N1 $N2) $J2))
        ((MTIMES) $N1 ((%DEL) $I $J2) (($V) ((MPLUS) $N1 $N2) $J1))))
      ((MRETURN) $VARVV)))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_TWO_VECTORS) $VV $WW) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR
    ((LAMBDA) ((MLIST) $VV $PP)
     ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
      ((MCOND) |$decr_dbg| (($PRINT) "    one v one p into p" $VV $PP)
       T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $N2 (($PART) $PP 1.)) ((MSETQ) $N3 (($PART) $PP 2.))
      ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
       ((MSETQ) $VARVP
        ((MTIMES) $N2 ((%DEL) $I $J1) (($P) ((MPLUS) $N1 $N2) $N3)))
       T
       ((MSETQ) $VARVP
        ((MTIMES) $N2 ((%DEL) $I $J1) (($P) $N3 ((MPLUS) $N1 $N2)))))
      ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
       ((MSETQ) $VARVP
        ((MPLUS) $VARVP
         ((MTIMES) $N3 ((%DEL) $I $J1) (($P) ((MPLUS) $N1 $N3) $N2))))
       T
       ((MSETQ) $VARVP
        ((MPLUS) $VARVP
         ((MTIMES) $N3 ((%DEL) $I $J1) (($P) $N2 ((MPLUS) $N1 $N3))))))
      ((MRETURN) $VARVP)))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM
    ((LAMBDA)
     ((MLIST) |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
     ((MPROG)
      ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
       |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1 $LIST_DEL2
       $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0 $TMPDEL0
       $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1 $INDEXESDOWN2
       $TMP_LISTUP)
      ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
       (($ERROR) "listTdown must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
      ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T $FALSE)
      ((MSETQ) $LIST_DEL1
       (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1. $SPIN0))
      ((MSETQ) $LIST_SUB1
       (($MAKELIST)
        (($MAP) "=" (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
         $INDEXESDOWN1)
        $K 1. $SPIN0))
      ((MCOND)
       ((MAND) $MINIMALDELTASET_FLAG
        ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
       ((MSETQ) $SPIN0 2.) T $FALSE)
      ((MSETQ) $LIST_DEL2 ((MLIST))) ((MSETQ) $LIST_SUB2 ((MLIST)))
      ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
       ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
        ((MPROGN)
         ((MSETQ) $LIST_DEL2
          (($ENDCONS)
           ((%DEL) (($INDEXESUP ARRAY) $K1) (($INDEXESUP ARRAY) $K2))
           $LIST_DEL2))
         ((MSETQ) $TMP_LISTUP
          (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
         ((MSETQ) $TMP_LISTUP
          (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
         ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
         ((MSETQ) $LIST_SUB2
          (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
           $LIST_SUB2)))))
      ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
      ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
      ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> deltas are" $LIST_DEL)
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> maps are" $LIST_SUB) T
       $FALSE)
      ((MSETQ) |$listMatdown0|
       (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1. |$Ndel0|))
      ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_DECREASING_VARIATION)
          ((|$listTup| ARRAY) $NEUP0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        (($PRINT) "Making down variation term " $NEUP0 "out of"
         |$Nup0|)
        ((MCOND) |$high_decr_dbg|
         (($PRINT) "---> making variation term no" $NEUP0 "out of"
          |$Nup0|)
         T $FALSE)
        ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T $FALSE)
        ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
         ((MPROGN)
          ((MSETQ) $TMPDEL0 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
          ((MCOND) |$high_decr_dbg|
           (($PRINT) "    delta no" $ND0 "/" |$Ndel0| "for up element"
            $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
           T $FALSE)
          ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
           ((MPROGN)
            ((MSETQ) $TMPDEL0
             (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "    PROPER JJ delta no" $ND0 "->" $TMPDEL0) T
             $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.) "=+?"
              (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
             T $FALSE)
            ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      down basis el" $NED0 "->"
                ((|$listTdown| ARRAY) $NED0))
               T $FALSE)
              ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
               ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0) NIL
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                   ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      ratio"
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MPLUS) $TMPCOEFF0
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))))
                 T $FALSE))
               T
               ((MPROGN)
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    only term in PROPER JJ" $TMPDEL0) T
                 $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      1 term ratio"
                    ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0))))
                 T $FALSE)))
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0) $NEUP0
                $NED0)
               $TMPCOEFF0))))
           T
           ((MCOND) |$high_decr_dbg|
            (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
      ((MSETQ) $INFLAG $OLDINFLAG0)
      ((MCOND) |$high_decr_dbg|
       (($PRINT)
        "---> return from compute_decreasing_variation_in_matricial_form")
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T $FALSE)
      (($PRINT)
       "---> return from compute_decreasing_variation_in_matricial_form")
      ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM) |$listTup|
           |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
         $FUNCTIONS) 
(MDEFPROP |$compute_decreasing_variation_in_matricial_formV0|
    ((LAMBDA)
     ((MLIST) |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
     ((MPROG)
      ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
       |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1 $LIST_DEL2
       $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0 $TMPDEL0
       $TMPCOEFF0 |$listMatdown0|)
      ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
       (($ERROR) "listTdown must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) $LIST_DEL1
       (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1. $SPIN0))
      ((MSETQ) $LIST_SUB1
       (($MAKELIST)
        ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K))) $K 1.
        $SPIN0))
      ((MSETQ) $LIST_DEL2 ((MLIST))) ((MSETQ) $LIST_SUB2 ((MLIST)))
      ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
       ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
        ((MPROGN)
         ((MSETQ) $LIST_DEL2
          (($ENDCONS)
           ((%DEL) (($INDEXESUP ARRAY) $K1) (($INDEXESUP ARRAY) $K2))
           $LIST_DEL2))
         ((MSETQ) $LIST_SUB2
          (($ENDCONS)
           ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
            ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
           $LIST_SUB2)))))
      ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
      ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
      ((MCOND) $MINIMALDELTASET_FLAG
       ((MCOND) ((MGREATERP) $SPIN0 1.)
        ((MPROGN)
         ((MSETQ) $LIST_DEL
          ((MLIST) (($LIST_DEL1 ARRAY) 1.) (($LIST_DEL2 ARRAY) 1.)))
         ((MSETQ) $LIST_SUB
          ((MLIST) (($LIST_SUB1 ARRAY) 1.) (($LIST_SUB2 ARRAY) 1.))))
        T
        ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
         ((MSETQ) $LIST_SUB $LIST_SUB1)))
       T
       ((MPROGN) ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
        ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
      ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> deltas are" $LIST_DEL)
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> maps are" $LIST_SUB) T
       $FALSE)
      ((MSETQ) |$listMatdown0|
       (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1. |$Ndel0|))
      ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_DECREASING_VARIATION)
          ((|$listTup| ARRAY) $NEUP0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        (($PRINT) "Making down variation term " $NEUP0 "out of"
         |$Nup0|)
        ((MCOND) |$high_decr_dbg|
         (($PRINT) "---> making variation term no" $NEUP0 "out of"
          |$Nup0|)
         T $FALSE)
        ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T $FALSE)
        ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
         ((MPROGN)
          ((MSETQ) $TMPDEL0 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
          ((MCOND) |$high_decr_dbg|
           (($PRINT) "    delta no" $ND0 "/" |$Ndel0| "for up element"
            $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
           T $FALSE)
          ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
           ((MPROGN)
            ((MSETQ) $TMPDEL0
             (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "    PROPER JJ delta no" $ND0 "->" $TMPDEL0) T
             $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.) "=+?"
              (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
             T $FALSE)
            ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      down basis el" $NED0 "->"
                ((|$listTdown| ARRAY) $NED0))
               T $FALSE)
              ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
               ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0) NIL
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                   ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      ratio"
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MPLUS) $TMPCOEFF0
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))))
                 T $FALSE))
               T
               ((MPROGN)
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    only term in PROPER JJ" $TMPDEL0) T
                 $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      1 term ratio"
                    ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0))))
                 T $FALSE)))
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0) $NEUP0
                $NED0)
               $TMPCOEFF0))))
           T
           ((MCOND) |$high_decr_dbg|
            (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
      ((MSETQ) $INFLAG $OLDINFLAG0)
      ((MCOND) |$high_decr_dbg|
       (($PRINT)
        "---> return from compute_decreasing_variation_in_matricial_form")
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T $FALSE)
      (($PRINT)
       "---> return from compute_decreasing_variation_in_matricial_form")
      ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))
    MEXPR) 
(ADD2LNC '((|$compute_decreasing_variation_in_matricial_formV0|)
           |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR
    ((LAMBDA) ((MLIST) |$coeffMatTs|)
     ((MPROG)
      ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS $ALL_EQS
       $SOL0)
      ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
      ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
      ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
      ((MSETQ) $ALL_MATRIX_EQS
       ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
        (($TRANSPOSE) (($MATRIX) $LIST_C0))))
      ((MSETQ) $ALL_EQS
       (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.) $K 1.
        (($LENGTH) $ALL_MATRIX_EQS)))
      ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
      ((MRETURN)
       ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST |$coeffMatTs|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR) |$coeffMatTs|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_DESCENDENTS
    ((LAMBDA) ((MLIST) |$nn| $S |$CoeffTNs| |$listDownNs|)
     ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
      ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
       (($ERROR)
        "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
        $S)
       T $FALSE)
      ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
      ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
       (($ERROR) "listDownNs must be a list of down matrices") T
       $FALSE)
      ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
       (($ERROR) "listDownNs must be a list of at least" $S
        "down matrices")
       T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S)) |$dimTNs|))
       (($ERROR) "dimension of listDownNs[" $S
        "] must match that of CoeffTNs")
       T $FALSE)
      ((MSETQ) |$coeffImageTNs|
       (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
      ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
       ((MLIST) |$nn| $S |$CoeffTNs|))
      ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0. NIL
       ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
        ((MLIST) |$nn| $S0
         ((MNCTIMES)
          ((MQAPPLY ARRAY) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.))
           3.)
          ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
      ((MRETURN) (($REVERSE) |$coeffImageTNs|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DECREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $SS)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0 $INDEXES0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
          "possible scalar terms from level 0  level" |$n|)
         T $FALSE))
       T $FALSE)
      ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  -> chk part 0="
          (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
         T $FALSE)
        ((MCOND)
         (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
         ((MPROGN)
          ((MSETQ) |$list_Ts|
           (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
          ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "  there are" |$lenTs| "tensors with" $SS
            "indexes at level" |$n|)
           T $FALSE)
          ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
          ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
         T
         ((MCOND) |$compute_tensor_dbg| (($PRINT) " -> already done") T
          $FALSE))))
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
         |$DownMat|))
       ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
       T $FALSE)
      ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
       ((MCOND)
        (($IS)
         ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
          |$DownMat|))
        ((MPROGN)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T $FALSE)
         ((MSETQ) $INDEXES0
          (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
         ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
          (($COPYLIST)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            ((|$t| ARRAY) |$n| $S0)
            ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.))) $INDEXES0
            |$minimal_set_down_matrices|))))
        T $FALSE))
      |$done_decreasing| ((MRETURN) T)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DECREASING_MATRICES) |$n| $SS) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INCREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0 $S0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
       ((MCOND)
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.) |$UpMat|))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
       T $FALSE)
      ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.)) NIL
       ((MCOND)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.) |$UpMat|))
        ((MPROGN)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T $FALSE)
         ((MSETQ) $INDEXES0
          (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S0 1.)))
         ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
          (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
           ((|$t| ARRAY) |$n| $S0) ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.))
           $INDEXES0)))
        T $FALSE))
      |$done_increasing|))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INCREASING_MATRICES) |$n| $S) $FUNCTIONS) 
(MDEFPROP $COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0 $S0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
       ((MCOND)
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND)
       ((MAND) ((MEQUAL) $S |$n|)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
          |$UpMat|)))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
       T $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.) |$UpMat|))
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
        ((MSETQ) $INDEXES0
         (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
        ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
         (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
          ((|$t| ARRAY) |$n| $S) ((|$t| ARRAY) |$n| ((MPLUS) $S 1.))
          $INDEXES0)))
       T $FALSE)
      |$done_single_level_increasing|))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_VECTOR_DESCENDENTS
    ((LAMBDA) ((MLIST) |$n| $S |$CoeffVec|)
     ((MPROG) ((MLIST) $S0 |$tmpCV|)
      (($COMPUTE_DECREASING_MATRICES) |$n| $S)
      ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
       ((MSETQ) |$Descendents0|
        ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
       T
       ((MSETQ) |$Descendents0|
        ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
      ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0. NIL
       ((MPROGN)
        ((MSETQ) |$tmpCV|
         ((MNCTIMES)
          ((MQAPPLY ARRAY)
           ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|)) 3.)
          ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.))
           1.)))
        ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
        ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
         ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T $FALSE)
        ((MSETQ) |$Descendents0|
         (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
      |$done_descendents| ((MRETURN) |$Descendents0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TRUE_TENSOR
    ((LAMBDA) ((MLIST) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs| $INDEX_SP1
       |$CoeffVec0|)
      ((MCOND) ((MGREATERP) $S |$n|)
       ((MPROGN)
        (($PRINT) "indexes" $S "> level" |$n| "==> NOTHING TO DO")
        ((MRETURN)))
       T $FALSE)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
       ((MCOND)
        ((MAND)
         (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
         ((MLEQP) $S0 |$n|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
      ((MSETQ) $INDEX_SP1
       (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
      ((MCOND)
       ((MAND) ((MLESSP) $S |$n|)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.) |$UpMat|)))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
        (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
         ((|$t| ARRAY) |$n| $S) ((|$t| ARRAY) |$n| ((MPLUS) $S 1.))
         $INDEX_SP1))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S |$n|)
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T $FALSE)
        ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|) (($ZEROMATRIX) 1. 1.)))
       T $FALSE)
      ((MCOND) |$compute_tensor_dbg|
       (($PRINT) "Computing the true tensors for N=" |$n| "s=" $S) T
       $FALSE)
      ((MCOND) (($NUMBERP) $D)
       ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
        (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
       T
       ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
        (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computing the descendents for N=" |$n| "s=" $S) T
         $FALSE)
        ((MSETQ) |$CoeffVec0|
         (($EV) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
        ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
         (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
       T $FALSE)
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
       ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
         $FUNCTIONS) 
(MDEFPROP |$compute_YDia|
    ((LAMBDA) ((MLIST) |$Ytab0|)
     (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
      (($LENGTH) |$Ytab0|)))
    MEXPR) 
(ADD2LNC '((|$compute_YDia|) |$Ytab0|) $FUNCTIONS) 
(MDEFPROP $NORMALIZE
    ((LAMBDA) ((MLIST) $EX0)
     ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
      ((MSETQ) $EX0 (($NUM) $EX0)) ((MSETQ) $EX0 (($FACTOR) $EX0))
      ((MCOND)
       ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
        (($NUMBERP) (($INPART) $EX0 1.)))
       ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
      ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))
    MEXPR) 
(ADD2LNC '(($NORMALIZE) $EX0) $FUNCTIONS) 
(DEFPROP $REMPART %REMPART VERB) 
(MDEFPROP $REMPART
    ((LAMBDA) ((MLIST) $EXPR $N)
     ((MCOND) (($SYMBOLP) $EXPR) ((%REMPART) $EXPR $N) T
      ((MCOND) (($ATOM) $EXPR)
       (($ERROR)
        "rempart expects a compound object as its first argument")
       T
       ((MCOND) (($SYMBOLP) $N) ((%REMPART) $EXPR $N) T
        ((MPROG) ((MLIST) ((MSETQ) $ELTS (($ARGS) $EXPR)))
         (($LOCAL) $ELTS)
         ((MCOND) (($NUMBERP) $N)
          ((MCOND) ((MNOT) (($INTEGERP) $N))
           (($ERROR) "Non-integer n in rempart") T
           ((MCOND)
            (($IS)
             ((MOR) ((MLESSP) $N 1.)
              ((MGREATERP) $N (($LENGTH) $ELTS))))
            $EXPR T
            (($APPLY) (($OP) $EXPR)
             (($APPEND)
              (($MAKELIST) (($ELTS ARRAY) $I) $I 1.
               ((MPLUS) $N ((MMINUS) 1.)))
              (($MAKELIST) (($ELTS ARRAY) $I) $I ((MPLUS) $N 1.)
               (($LENGTH) $ELTS))))))
          T
          ((MCOND) ((MNOT) (($LISTP) $N)) ((%REMPART) $EXPR $N) T
           ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $N) 2.))
            (($ERROR)
             "If second argument to rempart is a list, it should be a pair")
            T
            ((MPROG)
             ((MLIST) ((MSETQ) $A (($FIRST) $N))
              ((MSETQ) $B (($SECOND) $N)))
             ((MCOND) ((MNOT) ((MAND) (($NUMBERP) $A) (($NUMBERP) $B)))
              ((%REMPART) $EXPR $N) T
              ((MCOND)
               ((MNOT) ((MAND) (($INTEGERP) $A) (($INTEGERP) $B)))
               (($ERROR) "Non-integer [a,b] to remove in rempart") T
               ((MCOND) (($IS) ((MLESSP) $B $A)) $EXPR T
                ((MPROGN)
                 ((MSETQ) $A
                  (($MIN) (($MAX) $A 0.)
                   ((MPLUS) (($LENGTH) $ELTS) 1.)))
                 ((MSETQ) $B
                  (($MIN) (($MAX) $B 0.)
                   ((MPLUS) (($LENGTH) $ELTS) 1.)))
                 (($APPLY) (($OP) $EXPR)
                  (($APPEND)
                   (($MAKELIST) (($ELTS ARRAY) $I) $I 1.
                    ((MPLUS) $A ((MMINUS) 1.)))
                   (($MAKELIST) (($ELTS ARRAY) $I) $I ((MPLUS) $B 1.)
                    (($LENGTH) $ELTS)))))))))))))))))
    MEXPR) 
(ADD2LNC '(($REMPART) $EXPR $N) $FUNCTIONS) 
(DEFPROP %REMPART $REMPART NOUN) 
(MDEFPROP $WRONSKIAN
    ((LAMBDA) ((MLIST) $FUNCTLIST $VAR)
     ((MPROG) ((MLIST) $END)
      ((MSETQ) $END ((MPLUS) (($LENGTH) $FUNCTLIST) ((MMINUS) 1.)))
      ((MSETQ) $FUNCTLIST ((MLIST) $FUNCTLIST))
      ((MDO) NIL NIL NIL NIL $END NIL
       ((MSETQ) $FUNCTLIST
        (($ENDCONS)
         (($MAP) ((LAMBDA) ((MLIST) $X) (($DIFF) $X $VAR))
          (($LAST) $FUNCTLIST))
         $FUNCTLIST)))
      (($APPLY) ((MQUOTE) $MATRIX) $FUNCTLIST)))
    MEXPR) 
(ADD2LNC '(($WRONSKIAN) $FUNCTLIST $VAR) $FUNCTIONS) 
(MDEFPROP $TRACEMATRIX
    ((LAMBDA) ((MLIST) $M)
     ((MPROG) ((MLIST) $SUM $LEN) ((MSETQ) $SUM 0.)
      ((MSETQ) $LEN (($LENGTH) $M))
      ((MDO) $I 1. NIL NIL $LEN NIL
       ((MSETQ) $SUM ((MPLUS) $SUM (($PART) $M $I $I))))
      $SUM))
    MEXPR) 
(ADD2LNC '(($TRACEMATRIX) $M) $FUNCTIONS) 
(ADD2LNC '$RATIONAL $FEATURES) 
(MDEFPROP $RATIONAL
    ((LAMBDA) ((MLIST) $Z)
     ((MPROG) ((MLIST) $N $D $CD $RATFAC) ((MSETQ) $RATFAC NIL)
      ((MSETQ) $N
       (($RATDISREP)
        ((MTIMES) (($RATNUMER) $Z)
         ((MSETQ) $CD (($CONJUGATE) ((MSETQ) $D (($RATDENOM) $Z)))))))
      ((MSETQ) $D
       (($RAT) ((MQUOTIENT) $N (($RATDISREP) ((MTIMES) $D $CD)))))
      ((MCOND) (($RATP) $Z) $D T (($RATDISREP) $D))))
    MEXPR) 
(ADD2LNC '(($RATIONAL) $Z) $FUNCTIONS) 
(MDEFPROP $NONZEROANDFREEOF
    ((LAMBDA) ((MLIST) $X $E)
     (($IS) ((MAND) ((MNOTEQUAL) $E 0.) (($FREEOF) $X $E))))
    MEXPR) 
(ADD2LNC '(($NONZEROANDFREEOF) $X $E) $FUNCTIONS) 
(MDEFPROP $LCM T MLEXPRP) 
(MDEFPROP $LCM
    ((LAMBDA) ((MLIST) ((MLIST) $LIST))
     ((MPROG) ((MLIST) ((MSETQ) $LISTCONSTVARS NIL))
      ((MCOND) ((MEQUAL) (($LISTOFVARS) $LIST) ((MLIST)))
       (($LCM1) $LIST) T (($FACTOR) (($LCM1) $LIST)))))
    MEXPR) 
(ADD2LNC '(($LCM) ((MLIST) $LIST)) $FUNCTIONS) 
(MDEFPROP $LCM1
    ((LAMBDA) ((MLIST) $LIST)
     ((MPROG)
      ((MLIST) $FLIST $RLIST $RESULT ((MSETQ) $KEEPFLOAT T)
       ((MSETQ) $RATPRINT NIL))
      ((MSETQ) $RESULT (($FLATTEN) $LIST))
      ((MCOND) ((MEQUAL) $RESULT ((MLIST)))
       ((MSETQ) $RESULT ((MLIST) 1.)) T $FALSE)
      ((MDO) NIL NIL NIL NIL NIL ((MEQUAL) (($REST) $RESULT) ((MLIST)))
       ((MPROGN) ((MSETQ) $FLIST (($FIRST) $RESULT))
        ((MSETQ) $RLIST (($FIRST) (($REST) $RESULT)))
        ((MCOND) ((MEQUAL) $RLIST 0.) ((MSETQ) $RESULT ((MLIST) 0.)) T
         ((MSETQ) $RESULT
          (($CONS)
           ((MQUOTIENT) ((MTIMES) $FLIST $RLIST)
            (($GCD) $FLIST $RLIST))
           (($REST) (($REST) $RESULT)))))))
      (($FIRST) $RESULT)))
    MEXPR) 
(ADD2LNC '(($LCM1) $LIST) $FUNCTIONS) 
(MDEFPROP $GCDIVIDE
    ((LAMBDA) ((MLIST) $POLY1 $POLY2)
     ((MPROG) ((MLIST) $GCDLIST)
      ((MSETQ) $GCDLIST
       ((MCOND) $TAKEGCD (($EZGCD) $POLY1 $POLY2) T
        ((MLIST) 1. $POLY1 $POLY2)))
      ((MQUOTIENT) (($GCDLIST ARRAY) 2.) (($GCDLIST ARRAY) 3.))))
    MEXPR) 
(ADD2LNC '(($GCDIVIDE) $POLY1 $POLY2) $FUNCTIONS) 
(MDEFPROP $ARITHMETIC
    ((LAMBDA) ((MLIST) $A $D $N)
     ((MPLUS) $A ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $D)))
    MEXPR) 
(ADD2LNC '(($ARITHMETIC) $A $D $N) $FUNCTIONS) 
(MDEFPROP $GEOMETRIC
    ((LAMBDA) ((MLIST) $A $R $N)
     ((MTIMES) $A ((MEXPT) $R ((MPLUS) $N ((MMINUS) 1.)))))
    MEXPR) 
(ADD2LNC '(($GEOMETRIC) $A $R $N) $FUNCTIONS) 
(MDEFPROP $HARMONIC
    ((LAMBDA) ((MLIST) $A $B $C $N)
     ((MQUOTIENT) $A
      ((MPLUS) $B ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $C))))
    MEXPR) 
(ADD2LNC '(($HARMONIC) $A $B $C $N) $FUNCTIONS) 
(MDEFPROP $ARITHSUM
    ((LAMBDA) ((MLIST) $A $D $N)
     ((MTIMES) $N
      ((MPLUS) $A
       ((MQUOTIENT) ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $D) 2.))))
    MEXPR) 
(ADD2LNC '(($ARITHSUM) $A $D $N) $FUNCTIONS) 
(DEFPROP $GEOSUM %GEOSUM VERB) 
(MDEFPROP $GEOSUM
    ((LAMBDA) ((MLIST) $A $R $N)
     ((MPROG) ((MLIST) ((MSETQ) $DUMMYVAR (($GENSYM))))
      ((MCOND) ((MEQUAL) $N ((MQUOTE) $INF))
       ((MPROG) ((MLIST) ((MSETQ) $COEF_SIGN (($SIGN) $A)))
        ((MCOND)
         (($MEMBER) (($SIGN) ((MPLUS) $R ((MMINUS) 1.)))
          ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $ZERO) ((MQUOTE) $PZ)))
         ((MCOND)
          (($MEMBER) $COEF_SIGN
           ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $NEG) ((MQUOTE) $ZERO)))
          (($LIMIT) ((MTIMES) $A $INF)) T ((%GEOSUM) $A $R $N))
         T
         ((MCOND) ((MEQUAL) $COEF_SIGN ((MQUOTE) $ZERO)) 0. T
          ((MPROG)
           ((MLIST)
            ((MSETQ) $SGN_ABS
             (($SIGN) ((MPLUS) ((MABS) $R) ((MMINUS) 1.)))))
           ((MCOND)
            (($MEMBER) $SGN_ABS
             ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $PZ) ((MQUOTE) $ZERO)))
            ((MCOND)
             ((MNOT)
              (($MEMBER) $COEF_SIGN
               ((MLIST) ((MQUOTE) $PZ) ((MQUOTE) $NZ) ((MQUOTE) $PNZ))))
             ((MQUOTE) $UND) T ((%GEOSUM) $A $R $N))
            T
            ((MCOND) ((MNOTEQUAL) $SGN_ABS ((MQUOTE) $NEG))
             ((%GEOSUM) $A $R $N) T
             ((MQUOTIENT) $A ((MPLUS) 1. ((MMINUS) $R)))))))))
       T
       ((MQUOTIENT)
        ((MTIMES) $A ((MPLUS) 1. ((MMINUS) ((MEXPT) $R $N))))
        ((MPLUS) 1. ((MMINUS) $R))))))
    MEXPR) 
(ADD2LNC '(($GEOSUM) $A $R $N) $FUNCTIONS) 
(DEFPROP %GEOSUM $GEOSUM NOUN) 
(MDEFPROP $GAUSSPROB
    ((LAMBDA) ((MLIST) $X)
     ((MTIMES) ((MQUOTIENT) 1. ((%SQRT) ((MTIMES) 2. $%PI)))
      ((MEXPT) $%E ((MQUOTIENT) ((MMINUS) ((MEXPT) $X 2.)) 2.))))
    MEXPR) 
(ADD2LNC '(($GAUSSPROB) $X) $FUNCTIONS) 
(MDEFPROP $GD
    ((LAMBDA) ((MLIST) $X)
     ((MPLUS) ((MTIMES) 2. ((%ATAN) ((MEXPT) $%E $X)))
      ((MMINUS) ((MQUOTIENT) $%PI 2.))))
    MEXPR) 
(ADD2LNC '(($GD) $X) $FUNCTIONS) 
(MDEFPROP $AGD
    ((LAMBDA) ((MLIST) $X)
     ((%LOG)
      ((%TAN) ((MPLUS) ((MQUOTIENT) $%PI 4.) ((MQUOTIENT) $X 2.)))))
    MEXPR) 
(ADD2LNC '(($AGD) $X) $FUNCTIONS) 
(MDEFPROP $VERS
    ((LAMBDA) ((MLIST) $X) ((MPLUS) 1. ((MMINUS) ((%COS) $X)))) MEXPR) 
(ADD2LNC '(($VERS) $X) $FUNCTIONS) 
(MDEFPROP $COVERS
    ((LAMBDA) ((MLIST) $X) ((MPLUS) 1. ((MMINUS) ((%SIN) $X)))) MEXPR) 
(ADD2LNC '(($COVERS) $X) $FUNCTIONS) 
(MDEFPROP $EXSEC
    ((LAMBDA) ((MLIST) $X) ((MPLUS) ((%SEC) $X) ((MMINUS) 1.))) MEXPR) 
(ADD2LNC '(($EXSEC) $X) $FUNCTIONS) 
(MDEFPROP $HAV
    ((LAMBDA) ((MLIST) $X)
     ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((%COS) $X))) 2.))
    MEXPR) 
(ADD2LNC '(($HAV) $X) $FUNCTIONS) 
(MDEFPROP $COMBINATION ((LAMBDA) ((MLIST) $N $R) ((%BINOMIAL) $N $R))
    MEXPR) 
(ADD2LNC '(($COMBINATION) $N $R) $FUNCTIONS) 
(MDEFPROP $PERMUTATION
    ((LAMBDA) ((MLIST) $N $R)
     ((MTIMES) ((%BINOMIAL) $N $R) ((MFACTORIAL) $R)))
    MEXPR) 
(ADD2LNC '(($PERMUTATION) $N $R) $FUNCTIONS) 
(MDEFPROP |$normalize_in_Z|
    ((LAMBDA) ((MLIST) $LIST0)
     ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
      ((MCOND)
       ((MAND) ((MNOT) (($LISTP) $LIST0))
        ((MNOT)
         ((MAND) (($MATRIXP) $LIST0) ((MEQUAL) (($LENGTH) $LIST0) 1.))))
       (($ERROR)
        "Input parameter list0 is neither a list or a 1xk matrix")
       T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $LIST0))
       (($PRINT) "list0 should be better a list converting") T $FALSE)
      ((MCOND) (($MATRIXP) $LIST0)
       ((MPROGN) ((MSETQ) $ISMATRIX0 T)
        ((MSETQ) $LIST00
         (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
          (($LENGTH) (($LIST0 ARRAY) 1.)))))
       T ((MPROGN) ((MSETQ) $ISMATRIX0 NIL) ((MSETQ) $LIST00 $LIST0)))
      ((MSETQ) $LCM0 1.)
      ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
       ((MSETQ) $LCM0 (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
      ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
      ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
      ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
      ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
       ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
      ((MCOND) ((MGREATERP) $GCD0 0.)
       ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T $FALSE)
      ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
       ((MRETURN) $NEWLIST0))))
    MEXPR) 
(ADD2LNC '((|$normalize_in_Z|) $LIST0) $FUNCTIONS) 
(MDEFPROP |$normalize_mat_in_ZV1|
    ((LAMBDA) ((MLIST) $MAT0)
     ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
      ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
       (($ERROR) "mat0 must be a matrix") T $FALSE)
      ((MSETQ) $NR0 (($LENGTH) $MAT0))
      ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
      ((MSETQ) $LISTFROMMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $LISTFROMMAT0
        (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
      ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
      ((MSETQ) $NEWLISTMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $NEWLISTMAT0
        (($ENDCONS)
         (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
          ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0) 1.)
          ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0) $NC0))
         $NEWLISTMAT0)))
      ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))
    MEXPR) 
(ADD2LNC '((|$normalize_mat_in_ZV1|) $MAT0) $FUNCTIONS) 
(MDEFPROP |$normalize_mat_in_ZV0|
    ((LAMBDA) ((MLIST) $MAT0)
     ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
      ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
       (($ERROR) "mat0 must be a matrix") T $FALSE)
      ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
      ((MSETQ) $NEWLISTMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $NEWLISTMAT0
        (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
         $NEWLISTMAT0)))
      ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))
    MEXPR) 
(ADD2LNC '((|$normalize_mat_in_ZV0|) $MAT0) $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basis_from_coeffsV0|
    ((LAMBDA) ((MLIST) $COEFF_EXPR0 $COEFF_BASIS0)
     ((MPROG) ((MLIST) $EQS0 $SOL0)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
         (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
       (($ERROR) "different global basis!!") T $FALSE)
      ((MSETQ) $EQS0 (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
      ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
       $FALSE)
      ((MSETQ) $EQS0 $COEFF_EXPR0)
      ((MSETQ) $EQS0
       ((MPLUS) $EQS0
        ((MMINUS)
         (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K)) $K 1.
          (($LENGTH) $COEFF_BASIS0)))))
      ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T $FALSE)
      ((MSETQ) $SOL0
       (($LINSOLVE) $EQS0
        (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
      ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
           $COEFF_BASIS0)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIS_FROM_COEFF_SET
    ((LAMBDA) ((MLIST) $COEFF_SET0)
     ((MPROG)
      ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
       $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0 $TMPL0
       $UNK0 $EQS0 $SOL0)
      ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
       (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
      ((MSETQ) $INDEP_EL0 ((MLIST))) ((MSETQ) $COEFFBASIS0 ((MLIST)))
      ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
      ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
      ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
       ((MRETURN)
        ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0 $COEFF0LINDEPEL0))
       T $FALSE)
      ((MSETQ) $ZEROVECTOR0
       (($MAKELIST) 0. $K 1. (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
      ((MSETQ) $K0 1.)
      ((MDO) $K 1. NIL NIL NIL
       ((MNOT)
        ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
         ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
       ((MPROGN) ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
        ((MSETQ) $COEFF0LINDEPEL0
         (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
          $COEFF0LINDEPEL0))
        ((MSETQ) $K0 ((MPLUS) $K 1.))))
      ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
       ((MPROGN)
        ((MCOND) |$coeff_dbg|
         (($PRINT) "  adding element no" $K0 "in coeff_set0") T $FALSE)
        ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
        ((MSETQ) $COEFFBASIS0
         (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
       T $FALSE)
      ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0) NIL
       ((MPROGN)
        ((MCOND) |$coeff_dbg|
         (($PRINT) "  examining element no" $K "in coeff_set0") T
         $FALSE)
        ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
        ((MSETQ) $UNK0
         (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $COEFFBASIS0)))
        ((MSETQ) $EQS0
         ((MPLUS) $COEFFS0
          ((MMINUS)
           (($SUM) ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB))
            $NB 1. (($LENGTH) $COEFFBASIS0)))))
        ((MSETQ) $EQS0
         (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
        ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
        ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
        ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
        ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
         ((MPROGN)
          ((MCOND) |$coeff_dbg|
           (($PRINT) "  adding element no" $K "in coeff_set0") T
           $FALSE)
          ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
          ((MSETQ) $COEFFBASIS0
           (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
         T
         ((MPROGN)
          ((MCOND) |$coeff_dbg|
           (($PRINT) "  NOT adding element no" $K "in coeff_set0") T
           $FALSE)
          ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
          ((MSETQ) $COEFF0LINDEPEL0
           (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
      ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
      ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
       ((MPROGN)
        ((MSETQ) $TMPL0 (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
        ((MSETQ) $TMP_COEFF0
         (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
          (($COEFF0LINDEPEL0 ARRAY) $K)))
        ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
         (($APPEND) $TMP_COEFF0
          (($MAKELIST) 0. $NE 1.
           ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
      ((MRETURN)
       ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0 $COEFF0LINDEPEL0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0) $FUNCTIONS) 
(MDEFPROP |$compute_Young_tensors|
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG) ((MLIST) $TMP $NT)
      (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S |$level_Ns_to_exam|)
      ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST))) ((MSETQ) |$yt| 0.)
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         ((|$do_Young_ops|)
          ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
        ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
         (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
          ((|$t| ARRAY) |$n| $S) |$n|))
        ((MCOND) ((MEQUAL) $NT 1.)
         ((MSETQ) |$coeffMatYTTs| (($TRANSPOSE) (($MATRIX) $TMP))) T
         ((MSETQ) |$coeffMatYTTs| (($ADDCOL) |$coeffMatYTTs| $TMP)))))
      ((MRETURN) |$coeffMatYTTs|)))
    MEXPR) 
(ADD2LNC '((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP |$compute_antiYoung_tensors|
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG)
      (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S |$level_Ns_to_exam|)
      ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
      ((MSETQ) |$yt| 1.)
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         ((|$do_antiYoung_ops|)
          ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
        ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
         (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
          ((|$t| ARRAY) |$n| $S) |$n|))
        ((MCOND) ((MEQUAL) $NT 1.)
         ((MSETQ) |$coeffMatAYTTs| (($TRANSPOSE) (($MATRIX) $TMP))) T
         ((MSETQ) |$coeffMatAYTTs| (($ADDCOL) |$coeffMatYTTs| $TMP)))))
      ((MRETURN) |$coeffMatAYTTs|)))
    MEXPR) 
(ADD2LNC '((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_SUM_OF_EXPLICIT_TENSORS
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG) ((MLIST) |$sumT| |$nr|)
      ((MSETQ) |$sumT|
       (($SUM)
        ((MTIMES) (($C) $K)
         ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
        $K 1. ((|$lenT| ARRAY) |$n| $S)))
      ((MSETQ) |$sumT|
       (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
      ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
      ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
      ((MDO) |$nr| 1. NIL NIL
       (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COEFF) |$sumT|
          ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.) |$nr|)))
        ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
        ((MSETQ) $TMP (($FACTOR) $TMP))
        ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
         (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
        (($PRINT) "level" |$n| "; no indexs" $S "; tensors no" |$nr|)
        (($PRINT) "  -->" $TMP)))
      ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
       (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
           |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS
    ((LAMBDA) ((MLIST) $EXPR0 $MONOBASIS0 |$n|)
     ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
      ((MRETURN)
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
        $MONOBASIS0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
           $MONOBASIS0 |$n|)
         $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basisV1|
    ((LAMBDA) ((MLIST) $EXPR00 $BASIS0 $MONOBASIS0)
     ((MPROG) ((MLIST) $COEFFS00 $K)
      ((MSETQ) $COEFFS00
       (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
      ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T $FALSE)
      (($PRINT) "  computing coeffs for expr00")
      ((MSETQ) $TOTAL_EXPR00
       ((MPLUS) $EXPR00
        ((MMINUS)
         (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
          (($LENGTH) $BASIS0)))))
      ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
      ((MSETQ) $UNK0 (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
      ((MSETQ) $EQS0
       (($MAKELIST)
        ((MEQUAL) (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
        $K 1. (($LENGTH) $MONOBASIS0)))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0)) ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
           $MONOBASIS0)
         $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basisV0|
    ((LAMBDA) ((MLIST) $EXPR00 $BASIS0 $MONOBASIS0)
     ((MPROG) ((MLIST) $EQS0 $K)
      ((MSETQ) $EQS0 (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
      ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
      (($PRINT) "  computing coeffs for expr0")
      ((MSETQ) $EQS0
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR00
        $MONOBASIS0))
      (($PRINT) "eqs0=" $EQS0)
      ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
       ((MPROGN) (($PRINT) "  adding basis element no" $K)
        ((MSETQ) $EQS0
         ((MPLUS) $EQS0
          ((MMINUS)
           ((MTIMES) (($C) $K)
            (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
             (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
      (($PRINT) "eqs0=" $EQS0)
      ((MSETQ) $SOL0
       (($LINSOLVE) $EQS0
        (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
      ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
           $MONOBASIS0)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIS_FROM_SET
    ((LAMBDA) ((MLIST) $SET0 $MONOBASIS0)
     ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
      ((MSETQ) $BASIS0 ((MLIST))) ((MSETQ) $COEFFBASIS0 ((MLIST)))
      ((MSETQ) $LINDEPEL0 ((MLIST)))
      ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
      ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
      ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T $FALSE)
      ((MSETQ) $K 1.) (($PRINT) "  adding element no" $K "in set0")
      ((MSETQ) $COEFFS0
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
        (($SET0 ARRAY) $K) $MONOBASIS0))
      ((MSETQ) $BASIS0
       (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
      ((MSETQ) $COEFFBASIS0
       (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
      ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
       ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
        ((MSETQ) $COEFFS0
         (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          (($SET0 ARRAY) $K) $MONOBASIS0))
        (($PRINT) "coeffs0=" $COEFFS0)
        ((MSETQ) $UNK0
         (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
        ((MSETQ) $EQS0
         ((MPLUS) $COEFFS0
          (($SUM) ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
           1. (($LENGTH) $BASIS0))))
        ((MSETQ) $EQS0
         (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
        ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
        (($PRINT) " sol0=" $SOL0)
        ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
         ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
          ((MSETQ) $BASIS0
           (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
          ((MSETQ) $COEFFBASIS0
           (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
         T
         ((MPROGN) (($PRINT) "  NOT adding element no" $K "in set0")
          ((MSETQ) $LINDEPEL0
           (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
          ((MSETQ) $COEFFLINDEPEL0
           (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
          ((MSETQ) $COEFF0LINDEPEL0
           (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
      ((MRETURN)
       ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
        $COEFF0LINDEPEL0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0) $FUNCTIONS) 
(MDEFPROP $BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS
    ((LAMBDA) ((MLIST) $EXPR0 $BASIS0)
     ((MPROG)
      ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
      ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
      ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
      ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T $FALSE)
      ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
      ((MCOND) |$basis_coeffs_dbg| (($PRINT) "  expession" $EXPR0) T
       $FALSE)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
       ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
        ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
         ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
       T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
      ((MCOND) |$basis_coeffs_dbg|
       (($PRINT) "  list of terms from variation" $LIST_ADDENDS0) T
       $FALSE)
      ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
       ((MPROGN)
        ((MCOND) |$basis_coeffs_dbg| (($PRINT) "  exam term" $TS0) T
         $FALSE)
        ((MSETQ) $TMP_COEFF ((MLIST)))
        ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
         ((MPROGN)
          ((MCOND) |$basis_coeffs_dbg|
           (($PRINT) "    exam term in basis0" (($BASIS0 ARRAY) $NSP1))
           T $FALSE)
          ((MCOND)
           (($NUMBERP)
            (($RATSIMP)
             (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
              ((MEQUAL) $D 24.))))
           ((MPROGN)
            ((MSETQ) $TMP_COEFF
             (($CONS)
              (($RATSIMP) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
              $TMP_COEFF))
            ((MSETQ) $TMP_COEFF
             (($APPEND)
              (($MAKELIST) 0. $K 1.
               ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
              $TMP_COEFF))
            ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
           T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
          ((MCOND) |$basis_coeffs_dbg| (($PRINT) "	coeffs0=" $COEFFS0)
           T $FALSE)
          ((MCOND) |$basis_coeffs_dbg|
           (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
        ((MSETQ) $COEFFS0 ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
        ((MCOND) |$basis_coeffs_dbg|
         (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
      ((MRETURN) $COEFFS0)))
    MEXPR) 
(ADD2LNC '(($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
           $BASIS0)
         $FUNCTIONS) 
(MDEFPROP $FIND_LINEAR_INDEPENDENT_SOLUTIONS
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG)
      ((MSETQ) $TMP
       (($MAP) $NUM (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
        (($LENGTH) $TMP)))
      ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
      ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))
    MEXPR) 
(ADD2LNC '(($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
           |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_ops|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))
    MEXPR) 
(ADD2LNC '((|$do_Young_ops|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$do_antiYoung_ops|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))
    MEXPR) 
(ADD2LNC '((|$do_antiYoung_ops|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$do_Young_or_antiYoung_opsV1|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableauIndexes| |$Y_aY|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ
       $NORM0)
      ((MSETQ) $POLY0 $POLY)
      ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
      ((MSETQ) $NC (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0
       (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR)) $NR0 1.
        $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> number of indexes s=" $S0) T
       $FALSE)
      ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL
        (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
       $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
      ((MSETQ) |$t_YoungTableauIndexes|
       (($MAKELIST) ((MLIST)) $K 1. $T_NR))
      ((MDO) $I0 1. NIL NIL $NC NIL
       ((MDO) $NR0 1. NIL NIL $NR NIL
        ((MCOND)
         ((MNOT)
          ((MEQUAL) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
           0.))
         ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
          (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
           ((MLIST)
            ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
         T $FALSE)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableauIndexes|) T
       $FALSE)
      ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
      ((MDO) $STEPS0 1. NIL NIL 2. NIL
       ((MCOND) ((MEQUAL) |$Y_aY| 0.)
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T $FALSE)
         ((MDO) $NR0 1. NIL NIL $NR NIL
          ((MCOND)
           ((MGREATERP)
            (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0)
                $K)
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
              $K 1. (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->permutations for"
              ((|$YoungTableauIndexes| ARRAY) $NR0))
             T $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS)
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
               $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                 ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0)
                  (($P0 ARRAY) $K)))
                $K 1.
                (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
           T $FALSE))
         ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0)
          T $FALSE)
         ((MSETQ) |$Y_aY| 1.))
        T
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
          $FALSE)
         ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
          ((MCOND)
           ((MGREATERP)
            (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               ((MQAPPLY ARRAY)
                ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
              $K 1.
              (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS)
              (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $K))
                 ((MQAPPLY ARRAY)
                  ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                  (($P0 ARRAY) $K)))
                $K 1.
                (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0
                ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                 ((MPLUS) 1.
                  ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
           T $FALSE))
         ((MCOND) |$yt_dbg|
          (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
         ((MSETQ) |$Y_aY| 0.))))
      ((MSETQ) $NORM0
       ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
      ((MSETQ) $NORM0 1.)
      ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))
    MEXPR) 
(ADD2LNC '((|$do_Young_or_antiYoung_opsV1|) $POLY
           |$YoungTableauIndexes| |$Y_aY|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_or_antiYoung_opsV0|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau| |$Y_aY|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ
       $NORM0)
      ((MSETQ) $POLY0 $POLY) ((MSETQ) $NR (($LENGTH) |$YoungTableau|))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0 (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
      ((MSETQ) $INDEX_MATRIX0
       (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.)) ((MSETQ) $T_NC $NR)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MPROGN) ((MSETQ) $TMP 0.)
        ((MDO) $I0 1. NIL NIL $T_NC NIL
         ((MCOND)
          ((MNOT)
           ((MEQUAL)
            ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $I0) 0.))
          ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
        ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
       $FALSE)
      ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
      ((MDO) $STEPS0 1. NIL NIL 2. NIL
       ((MCOND) ((MEQUAL) |$Y_aY| 0.)
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T $FALSE)
         ((MDO) $NR0 1. NIL NIL $NR NIL
          ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               (($CONCAT) |$jj|
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
              $K 1. ((|$YoungTableau| ARRAY) $NR0)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->permutations for"
              ((|$YoungTableau| ARRAY) $NR0))
             T $FALSE)
            ((MSETQ) $PERMS0 (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
               $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                 (($CONCAT) |$jj|
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                   (($P0 ARRAY) $K))))
                $K 1. ((|$YoungTableau| ARRAY) $NR0)))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
           T $FALSE))
         ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0)
          T $FALSE)
         ((MSETQ) |$Y_aY| 1.))
        T
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
          $FALSE)
         ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
          ((MCOND) ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               (($CONCAT) |$jj|
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
              $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $K))
                 (($CONCAT) |$jj|
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   (($P0 ARRAY) $K))))
                $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0
                ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                 ((MPLUS) 1.
                  ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
           T $FALSE))
         ((MCOND) |$yt_dbg|
          (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
         ((MSETQ) |$Y_aY| 0.))))
      ((MSETQ) $NORM0
       ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
      ((MSETQ) $NORM0 1.)
      ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))
    MEXPR) 
(ADD2LNC '((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
           |$Y_aY|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_opsV0|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ)
      ((MSETQ) $POLY0 $POLY) ((MSETQ) $NR (($LENGTH) |$YoungTableau|))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0 (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
      ((MSETQ) $INDEX_MATRIX0
       (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.)) ((MSETQ) $T_NC $NR)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MPROGN) ((MSETQ) $TMP 0.)
        ((MDO) $I0 1. NIL NIL $T_NC NIL
         ((MCOND)
          ((MNOT)
           ((MEQUAL)
            ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $I0) 0.))
          ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
        ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
       $FALSE)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
        ((MPROGN)
         ((MSETQ) $TEMPLATE_SUB_LIST0
          (($MAKELIST)
           ((MEQUAL)
            (($CONCAT) |$jj|
             ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
            (($CONCAT) $JJ
             ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
           $K 1. ((|$YoungTableau| ARRAY) $NR0)))
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
           $TEMPLATE_SUB_LIST0)
          T $FALSE)
         ((MSETQ) $TEMPLATE_POLY0 (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
         ((MSETQ) $POLY0 0.)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T $FALSE)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->permutations for"
           ((|$YoungTableau| ARRAY) $NR0))
          T $FALSE)
         ((MSETQ) $PERMS0 (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
         ((MSETQ) $TMP $TEMPLATE_POLY0)
         ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
          ((MPROGN)
           ((MCOND) |$yt_dbg|
            (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
            $FALSE)
           ((MSETQ) $SUB_LIST0
            (($MAKELIST)
             ((MEQUAL)
              (($CONCAT) $JJ
               ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
              (($CONCAT) |$jj|
               ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                (($P0 ARRAY) $K))))
             $K 1. ((|$YoungTableau| ARRAY) $NR0)))
           ((MCOND) |$yt_dbg| (($PRINT) "    --> sub_list0" $SUB_LIST0)
            T $FALSE)
           ((MSETQ) $POLY0
            ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
        T $FALSE))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0) T
       $FALSE)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MCOND) ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
        ((MPROGN)
         ((MSETQ) $TEMPLATE_SUB_LIST0
          (($MAKELIST)
           ((MEQUAL)
            (($CONCAT) |$jj|
             ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
            (($CONCAT) $JJ
             ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
           $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
           $TEMPLATE_SUB_LIST0)
          T $FALSE)
         ((MSETQ) $TEMPLATE_POLY0 (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
         ((MSETQ) $POLY0 0.)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T $FALSE)
         ((MSETQ) $PERMS0
          (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
         ((MSETQ) $TMP $TEMPLATE_POLY0)
         ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
          ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
           ((MSETQ) $SUB_LIST0
            (($MAKELIST)
             ((MEQUAL)
              (($CONCAT) $JJ
               ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
              (($CONCAT) |$jj|
               ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                (($P0 ARRAY) $K))))
             $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
           ((MCOND) |$yt_dbg| (($PRINT) "    --> sub_list0" $SUB_LIST0)
            T $FALSE)
           ((MSETQ) $POLY0
            ((MPLUS) $POLY0
             ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
              ((MPLUS) 1.
               ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
        T $FALSE))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
      ((MRETURN) $POLY0)))
    MEXPR) 
(ADD2LNC '((|$do_Young_opsV0|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$compute_metricV1|
    ((LAMBDA) ((MLIST) $COEFF_BASIS)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
      ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
      ((MSETQ) $G0
       ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
      ((MCOND) ((MNOT) (($MATRIXP) $G0))
       ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
      ((MRETURN) $G0)))
    MEXPR) 
(ADD2LNC '((|$compute_metricV1|) $COEFF_BASIS) $FUNCTIONS) 
(MDEFPROP |$compute_metricV0|
    ((LAMBDA) ((MLIST) $E_L0)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $E_L0))
        ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
       (($ERROR) "need an exam_level structure") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
      ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
      ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
      ((MSETQ) $NORM0
       (($SUM)
        ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K)) 2.)
        $K 1. |$dimT0|))
      ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
      (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
      ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
       ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
        (($COEFF) $NORM0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
      ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($COEFF) $NORM0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
        ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
         ((MPROGN)
          ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
           ((MTIMES) ((MQUOTIENT) 1. 2.)
            (($COEFF) $TMP0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1)
             1.)))
          ((MSETQ) (($G0 ARRAY) $NS1 $NS0) (($G0 ARRAY) $NS0 $NS1))))))
      ((MRETURN) $G0)))
    MEXPR) 
(ADD2LNC '((|$compute_metricV0|) $E_L0) $FUNCTIONS) 
(MDEFPROP |$compute_T_rep|
    ((LAMBDA) ((MLIST) |$t0| $IND0)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) |$t0|)) ((MNOT) (($LISTP) $IND0)))
       (($ERROR) "need two lists") T $FALSE)
      ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
      ((MSETQ) $LENIND0 (($LENGTH) $IND0))
      ((MCOND) ((MLEQP) $LENIND0 1.)
       (($ERROR)
        "There is no S_1 representation since there are no indexes to swap")
       T $FALSE)
      ((MSETQ) $REP0
       (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $LENIND0 ((MMINUS) 1.))))
      ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
       ((MPROGN) ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
        ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
        ((MDO) $NT 1. NIL NIL |$lenT0| NIL
         ((MCOND) ((|$examT0| ARRAY) $NT)
          ((MPROGN)
           ((MCOND) |$T_rep_DBG|
            (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
             (($IND0 ARRAY) $NSW))
            T $FALSE)
           ((MSETQ) |$swT0|
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
              ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
             ((|$t0| ARRAY) $NT)))
           ((MCOND) |$T_rep_DBG|
            (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->" |$swT0|) T
            $FALSE)
           ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
            ((MCOND) ((|$examT0| ARRAY) $SNT)
             ((MPROGN)
              ((MCOND) |$T_rep_DBG|
               (($PRINT) "      compare with" ((|$t0| ARRAY) $SNT)) T
               $FALSE)
              ((MSETQ) $TMP0
               (($RATSIMP)
                ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
              ((MCOND) |$T_rep_DBG| (($PRINT) "      diff=" $TMP0) T
               $FALSE)
              ((MCOND) ((MEQUAL) $TMP0 0.)
               ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
               T $FALSE))
             T $FALSE))
           ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.))) |$m0|))
          T $FALSE))))
      ((MRETURN) $REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_T_rep|) |$t0| $IND0) $FUNCTIONS) 
(MDEFPROP |$compute_controvariant_red_repV1|
    ((LAMBDA) ((MLIST) $COEFF_BASIS |$rep_T0|)
     ((MPROG) ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
       (($ERROR) "need rep_T0 to be a list") T $FALSE)
      ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
      ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
      ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
      ((MCOND)
       ((MNOT) ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
       (($ERROR) "issues with the size of rep_T0") T $FALSE)
      ((MSETQ) $CO_REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($TRANSPOSE)
          ((MNCTIMES) $COEFF_BASIS
           ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
            (($TRANSPOSE) $COEFF_BASIS)))))
        ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
         ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.) $TMP0)
         T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
      ((MRETURN) $CO_REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_controvariant_red_repV1|) $COEFF_BASIS |$rep_T0|)
         $FUNCTIONS) 
(MDEFPROP |$compute_controvariant_red_repV0|
    ((LAMBDA) ((MLIST) $E_L0 |$rep_T0|)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $E_L0))
        ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
       (($ERROR) "need an exam_level structure") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
       (($ERROR) "need rep_T0 to be a list") T $FALSE)
      ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
      ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
      ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
      ((MCOND)
       ((MNOT) ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
       (($ERROR) "issues with the size of rep_T0") T $FALSE)
      ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
      ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
       ((MDO) $NT 1. NIL NIL |$dimT0| NIL
        ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
         (($COEFF)
          (($EXPAND) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
          ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
      (($PRINT) "  coeff sol on T" |$csol_T0|)
      ((MSETQ) $CO_REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($TRANSPOSE)
          ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
           ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
        ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
         ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.) $TMP0)
         T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
      ((MRETURN) $CO_REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_REDUCIBLE_REP
    ((LAMBDA) ((MLIST) $CO_REP0 $METRIC0)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
       (($ERROR) "co_rep0 is not a list") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
       (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
       (($ERROR) "metric0 is not a matrix") T $FALSE)
      ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
       ((MSETQ) $INVERSE_METRIC0 ((MNCEXPT) $METRIC0 ((MMINUS) 1.))) T
       ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
        ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
         ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
         (($LENGTH) $INVERSE_METRIC0)))
       (($ERROR) "mismatch in dimensions co_rep0[1] is"
        (($LENGTH) (($CO_REP0 ARRAY) 1.)) "while inverse_metric0 is"
        (($LENGTH) $INVERSE_METRIC0))
       T $FALSE)
      ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
      ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
      ((MSETQ) $REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) (($REP0 ARRAY) $K)
         ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
        ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
         ((MSETQ) (($REP0 ARRAY) $K)
          (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
         T $FALSE)))
      ((MRETURN) $REP0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0) $FUNCTIONS) 
(MDEFPROP $COMPUTE_SINGLE_MATRIX_EIGENSPACES
    ((LAMBDA) ((MLIST) |$id|)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) |$id|))
       (($ERROR) "ID should be a matrix") T $FALSE)
      ((MSETQ) |$dID0| (($LENGTH) |$id|))
      ((MSETQ) |$Vplus0|
       (($COMPUTE_NULL_EIGENSPACE)
        ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
      ((MSETQ) |$Vminus0|
       (($COMPUTE_NULL_EIGENSPACE) ((MPLUS) |$id| (($IDENT) |$dID0|))
        |$dID0|))
      ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_NULL_EIGENSPACE
    ((LAMBDA) ((MLIST) |$mm| |$dMM|)
     ((MPROG)
      ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
      ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1. |$dMM|))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
      ((MSETQ) $NULLV0 ((MLIST)))
      ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
       ((MPROGN)
        ((MSETQ) |$vector_in_Q0|
         (($MAKELIST)
          (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0) $K 1.
          |$dMM|))
        ((MSETQ) $DENOM0
         (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K 1.
          |$dMM|))
        ((MSETQ) $LCM0 (($LCM) $DENOM0))
        ((MSETQ) $NULLV0
         (($APPEND) $NULLV0
          ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
      ((MRETURN) $NULLV0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIC_SWAP_EIGENSPACES
    ((LAMBDA) ((MLIST) |$REPs|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$REPs|))
       (($ERROR) "REPs should be a list") T $FALSE)
      ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
      ((MSETQ) $EIGENSPACES0 ((MLIST)))
      ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
       ((MSETQ) $EIGENSPACES0
        (($APPEND) $EIGENSPACES0
         ((MLIST)
          (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) ((|$REPs| ARRAY) $NSW))))))
      ((MRETURN) $EIGENSPACES0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_IDEAL_FROM_SEED
    ((LAMBDA) ((MLIST) $SEED_NO0 $BASIS0 |$REPs0|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $BASIS0))
       (($ERROR) "basis0 must be a list of basis vectors") T $FALSE)
      ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
      ((MCOND)
       ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
       (($ERROR)
        "mismatch between number of vectors and their dimension")
       T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
       (($ERROR)
        "REPs0 must be a list of matrices associated with the basic swaps")
       T $FALSE)
      ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
      ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
      ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
      ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
      ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
      ((MSETQ) $ADDED_VEC0 T)
      ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
       ((MPROGN) (($PRINT) "-->step" $NSTEP0) ((MSETQ) $ADDED_VEC0 NIL)
        ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
         ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
          ((MPROGN)
           ((MSETQ) $TMPVEC0
            ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
           ((MSETQ) $COEFF_ON_BASIS0
            (($MAKELIST) ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0)
             $K 1. $DIM0))
           (($PRINT) "   nswap" $NSW0 "vec0" $VEC0 "coeffs on basis0"
            $COEFF_ON_BASIS0)
           ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
            ((MCOND)
             ((MAND)
              ((MNOT)
               ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
              ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
             ((MPROGN) ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
              ((MSETQ) |$Ideal0|
               (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
              ((MSETQ) $ADDED_VEC0 T))
             T $FALSE)))))
        (($PRINT) "  --> Ideal0" |$Ideal0|)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DUAL_VECTORS
    ((LAMBDA) ((MLIST) $BASIS0)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $BASIS0))
       (($ERROR) "basis0 must be a list of basis vectors") T $FALSE)
      ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
      ((MCOND)
       ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
       (($ERROR)
        "mismatch between number of vectors and their dimension")
       T $FALSE)
      ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
      ((MDO) $I 1. NIL NIL $DIM0 NIL
       ((MDO) $J $I NIL NIL $DIM0 NIL
        ((MPROGN)
         ((MSETQ) (($GG0 ARRAY) $I $J)
          (($SUM)
           ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
            ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
           $K 1. $DIM0))
         ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
      ((MCOND) ((MGREATERP) $DIM0 1.)
       ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
       ((MSETQ) $GG0M1
        ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
      ((MSETQ) $DUALBASIS0 ((MLIST)))
      ((MDO) $I 1. NIL NIL $DIM0 NIL
       ((MSETQ) $DUALBASIS0
        (($APPEND) $DUALBASIS0
         ((MLIST)
          (($SUM)
           ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K)) $K 1.
           $DIM0)))))
      ((MRETURN) $DUALBASIS0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DUAL_VECTORS) $BASIS0) $FUNCTIONS) 
(MDEFPROP $COMPUTE_EIGENSPACES
    ((LAMBDA) ((MLIST) |$eig|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$eig|))
       (($ERROR) "EIG must be a list of lists with 2 components") T
       $FALSE)
      ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
      ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
      (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
      ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
       ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
        ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
         ((MSETQ) |$tmp_listEig1|
          (($APPEND) |$tmp_listEig1|
           ((MLIST)
            (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
             ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
        ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
         ((MSETQ) |$tmp_listEig1|
          (($APPEND) |$tmp_listEig1|
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
            ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
        ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
      ((MRETURN) |$tmp_listEig0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_EIGENSPACES) |$eig|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INTERSECTION_VECTOR_SPACES
    ((LAMBDA) ((MLIST) |$Vec1| |$Vec2|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
       (($ERROR) "Vec1 must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
       (($ERROR) "Vec2 must be a list") T $FALSE)
      ((MCOND)
       ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
        ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
       ((MRETURN) ((MLIST))) T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
         (($LENGTH) ((|$Vec2| ARRAY) 1.))))
       (($ERROR) "Vec1 and Vec2 must have the same dimension") T
       $FALSE)
      ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
      ((MSETQ) $UNK0
       (($MAKELIST) (($QW ARRAY) $K) $K 1.
        ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
      ((MSETQ) $SUM01
       (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K)) $K 1.
        (($LENGTH) |$Vec1|)))
      ((MSETQ) $SUM0
       ((MPLUS) $SUM01
        (($SUM)
         ((MTIMES) ((|$Vec2| ARRAY) $K)
          (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
         $K 1. (($LENGTH) |$Vec2|))))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1. |$dVec0|))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
      ((MSETQ) |$IntVec0| ((MLIST)))
      ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
        ((MSETQ) |$vector_in_Q0|
         (($MAKELIST) (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K
          1. |$dVec0|))
        ((MSETQ) $DENOM0
         (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K 1.
          |$dVec0|))
        ((MSETQ) $LCM0 (($LCM) $DENOM0))
        ((MSETQ) |$IntVec0|
         (($APPEND) |$IntVec0|
          ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
      (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
      (($PRINT) "  intersection" |$IntVec0|) ((MRETURN) |$IntVec0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
         $FUNCTIONS) 
(MDEFPROP |$step0_0_compute_YT_on_big_basis|
    ((LAMBDA) ((MLIST) |$VectorSpace| |$YoungTableauIndexes|)
     ((MPROG) ((MLIST) $K)
      ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
      ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
      ((MDO) $K 1. NIL NIL |$dimT0| NIL
       ((MPROGN)
        ((MSETQ) |$tmpT|
         ((|$do_Young_or_antiYoung_opsV1|) ((|$VectorSpace| ARRAY) $K)
          |$YoungTableauIndexes| 0.))
        ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
        ((MSETQ) |$coeff_tmpT|
         (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) |$tmpT|
          |$VectorSpace|))
        ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
      ((MRETURN) |$Mat0|)))
    MEXPR) 
(ADD2LNC '((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
           |$YoungTableauIndexes|)
         $FUNCTIONS) 
(MDEFPROP |$step0_1_normalize_YT_projected_big_basis|
    ((LAMBDA) ((MLIST) |$YTMat|)
     ((MPROG)
      ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0 $SOL0)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
       (($ERROR) "Argument must be a matrix") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
      ((MCOND) ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
       ((MRETURN) |$YTMat|) T $FALSE)
      ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
      ((MSETQ) $ZERO0
       ((MPLUS) ((MTIMES) $XX |$YTMat|)
        ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
      ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
      ((MSETQ) $K0 1.)
      ((MDO) NIL NIL NIL NIL NIL
       ((MNOT)
        ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
         ((MLEQP) $K0 |$dimT0|)))
       ((MSETQ) $K0 ((MPLUS) $K0 1.)))
      ((MSETQ) $SOL0
       (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
        ((MLIST) $XX)))
      ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
       (($ERROR) "cannot find a normalization") T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($EV) $ZERO0 $SOL0)
         (($ZEROMATRIX) |$dimT0| |$dimT0|)))
       (($ERROR) "cannot find a global normalization") T $FALSE)
      ((MRETURN)
       ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
        |$NormMat0|))))
    MEXPR) 
(ADD2LNC '((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
         $FUNCTIONS) 
(MDEFPROP |$step1_0_compute_coeff_on_T_basis|
    ((LAMBDA) ((MLIST) |$nn| |$spin|)
     ((MPROG) ((MLIST) $NR $K)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
         $EXAM_LEVEL))
       (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
      ((MSETQ) |$dimT0|
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
      ((MSETQ) |$dimR0|
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
      ((MSETQ) $COEFF_SMALL_BASIS0 (($ZEROMATRIX) |$dimR0| |$dimT0|))
      ((MDO) $NR 1. NIL NIL |$dimR0| NIL
       ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
        (($MAKELIST)
         (($COEFF)
          (($RATEXPAND)
           (($RHS)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)
             $K)))
          ((MQAPPLY ARRAY)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)
           $NR))
         $K 1. |$dimT0|)))
      ((MRETURN) $COEFF_SMALL_BASIS0)))
    MEXPR) 
(ADD2LNC '((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
         $FUNCTIONS) 
(MDEFPROP |$step1_1_compute_YT_on_real_Ns_basis|
    ((LAMBDA) ((MLIST) $COEFF_BASIS |$YTBigMat|)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
       (($ERROR) "YTBigMat must be a matrix") T $FALSE)
      ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))
    MEXPR) 
(ADD2LNC '((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
           |$YTBigMat|)
         $FUNCTIONS) 
(MDEFPROP $STEP2_0_FIND_INDEP_IRREPS
    ((LAMBDA) ((MLIST) |$YTSmallMat|)
     ((MPROG) ((MLIST) $K $NR0 $NU0)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
       (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
      ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
      ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
      ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
      ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
      ((MSETQ) $EQS0 $ZEROROW0)
      ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
        ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
         ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
         ((MSETQ) $EQS0
          ((MPLUS) $EQS0
           ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
        T $FALSE))
      ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
      ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T $FALSE)
      ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
       ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
        ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
        ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
         $FALSE)
        ((MCOND) ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
         (($ERROR) "NO independent solutions????") T $FALSE)
        ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
        ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
         ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
          ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
           (($PRINT) "   exam_coeff0[" $NU0 "]="
            (($EXAM_COEFF0 ARRAY) $NU0))
           (($PRINT) "   coeff="
            (($COEFF) (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
             (($%RNUM_LIST ARRAY) $NR0)))
           ((MCOND)
            ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
             ((MNOT)
              ((MEQUAL)
               (($COEFF) (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                (($%RNUM_LIST ARRAY) $NR0))
               0.)))
            ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
             ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
             ((MSETQ) $LIST_INDEP_VECTORS0
              (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
               $LIST_INDEP_VECTORS0))
             ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
            T $FALSE)))))
       T $FALSE)
      ((MRETURN) $LIST_INDEP_VECTORS0)))
    MEXPR) 
(ADD2LNC '(($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_SCALAR
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
      ((MSETQ) $SCALARS0 ((MLIST)))
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
       ((MLIST)
        (($IS)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
          0.))))
      ((MCOND)
       ((MGREATERP)
        (($LENGTH) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
        0.)
       ((MPROGN)
        ((MSETQ) $TMP0
         (($PSUBSTITUTE)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        ((MDO) $K 1. NIL NIL
         (($LENGTH)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
         NIL
         ((MSETQ) $SCALARS0
          (($ENDCONS)
           (($COEFF) $TMP0
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.) $K))
           $SCALARS0)))
        ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
         ((MLIST) (($COPYMATRIX) $SCALARS0)))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
         ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
         ((MLIST)
          ((MLIST) |$nn| 0.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.)
         (($IDENT)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
       T
       ((MPROGN)
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
         ((MLIST)
          (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
           (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
         ((MLIST)
          (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
           (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
         ((MLIST)
          ((MLIST) |$nn| 0.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.))))))
      |$done_scalar_irrep|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_SCALAR) |$nn|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_VECTOR
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
       ((MLIST)
        (($IS)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
          0.))))
      ((MCOND)
       ((MGREATERP)
        (($LENGTH) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
        0.)
       ((MPROGN)
        ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN)
          ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
           ((MLIST)))
          ((MSETQ) $TMP00
           (($RATEXPAND)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
              ((MPLUS) 2. ((MMINUS) $S0)))
             3.)))
          ((MDO) $K 1. NIL NIL
           (($LENGTH)
            ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
           NIL
           ((MCOND) ((MEQUAL) $K 1.)
            ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
             (($COEFF) $TMP00
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.) $K)))
            T
            ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
             (($ADDROW) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
              (($COEFF) $TMP00
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.) $K))))))))
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
         ((MLIST) (($TMP0 ARRAY) 1.)))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
         ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
         ((MLIST)
          ((MLIST) |$nn| 1.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.) 1.))
          ((MLIST) |$nn| 0.
           ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.) 1.)
         (($IDENT)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
       T
       ((MPROGN)
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.) 3.))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.) 3.))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
         (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
      |$done_vector_irrep|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_VECTOR) |$nn|) $FUNCTIONS) 
(MDEFPROP |$do_brute_force_leading_Regge|
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG)
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
       (($MAKELIST) NIL $K 1. (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
      ((MSETQ)
       ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
        ((|$leading_Regge| ARRAY) |$nn|))
       T)
      ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
       (($COMPUTE_DESCENDENTS) |$nn| |$nn| (($MATRIX) ((MLIST) 1.))
        (($MAKELIST)
         ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0 1.
         |$nn|)))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
       (($MAKELIST) (($IDENT) 1.) $K 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
       ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
      |$done_leading_regge_irrep|))
    MEXPR) 
(ADD2LNC '((|$do_brute_force_leading_Regge|) |$nn|) $FUNCTIONS) 
(MDEFPROP |$do_brute_force_subleading_Regge|
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) |$lenT0| $K)
      ((MSETQ)
       ((|$YT_is_present| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) NIL $K 1.
        (($LENGTH) ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
      ((MSETQ)
       ((MQAPPLY ARRAY)
        ((|$YT_is_present| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       T)
      ((MSETQ) |$lenT0|
       (($LENGTH) ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
      ((MSETQ)
       ((|$IrrepSmallbasis| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
      ((MSETQ)
       ((MQAPPLY ARRAY)
        ((|$IrrepSmallbasis| ARRAY) |$nn|
         ((MPLUS) |$nn| ((MMINUS) 1.)))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
      ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
       ((MPROGN)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmallbasis| ARRAY) |$nn|
            ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
          $K $K)
         1.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmallbasis| ARRAY) |$nn|
            ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
          $K |$lenT0|)
         ((MMINUS) 1.))))
      ((MSETQ)
       ((|$IrrepDescendents| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       (($COMPUTE_DESCENDENTS) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.))
        ((MQAPPLY ARRAY)
         ((|$IrrepSmallbasis| ARRAY) |$nn|
          ((MPLUS) |$nn| ((MMINUS) 1.)))
         ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
        (($MAKELIST)
         ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0 1.
         ((MPLUS) |$nn| ((MMINUS) 1.)))))
      ((MSETQ)
       ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K 1.
        ((MPLUS) |$nn| ((MMINUS) 2.))))
      ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
       ((MPROGN)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          1. 1.)
         0.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          $K $K)
         0.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          1. $K)
         1.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          $K 1.)
         1.)))
      ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
       ((MSETQ)
        ((MQAPPLY ARRAY)
         ((MQAPPLY ARRAY)
          ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
          ((MPLUS) |$nn| ((MMINUS) 2.)))
         $K 1.)
        ((MMINUS) 1.)))
      ((MSETQ)
       ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       ((MLIST) ((MLIST))
        ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
      |$done_sub_leading_regge_irrep|))
    MEXPR) 
(ADD2LNC '((|$do_brute_force_subleading_Regge|) |$nn|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_IRREPS
    ((LAMBDA) ((MLIST) |$nn| |$spin| |$irreplist_to_use|)
     ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
      ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
       (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
       (($ERROR) "exam_level[" |$nn| "," |$spin| "] is not defined!") T
       $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
         $EXAM_LEVEL))
       (($ERROR) "exam_level[" |$nn| "," |$spin| "] is not defined!") T
       $FALSE)
      ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
       (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.) |$YTab|))
       (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| 0.)
        ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
       ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| 1.)
        ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
       ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| |$nn|)
        (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
         |$irreplist_to_use|))
       ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
        (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
         |$irreplist_to_use|))
       ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
       $FALSE)
      ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
       (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
      ((MSETQ) |$Matzero|
       (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
        ((|$dimT| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
       (($MAKELIST) |$Matzero| $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
       (($MAKELIST) |$Matzero| $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
        ((MSETQ) ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step0_0_compute_YT_on_big_basis|)
          ((|$t| ARRAY) |$nn| |$spin|)
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
        (($PRINT) "MatB OK")
        ((MSETQ) ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step0_1_normalize_YT_projected_big_basis|)
          ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
        (($PRINT) "NB OK")))
      ((MDO) $NUSEDYT 1. NIL NIL
       ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
         (($LENGTH) |$irreplist_to_use|) NIL
         ((MPROGN)
          ((MSETQ) $NYTP1 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
          (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt" $NYT
           "killed by yt" $NYTP1 "? "
           (($IS)
            ((MEQUAL)
             ((MNCTIMES)
              ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
              ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYTP1))
             |$Matzero|)))))))
      ((MSETQ) |$listJJ|
       (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
        (($MAKELIST) $K $K 1. |$spin|)))
      ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
       ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|) |$listJJ|))
      ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
       ((MPROGN)
        ((MSETQ) |$idT| (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
        ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
         ((MCOND)
          ((MNOT)
           (($IS)
            ((MEQUAL)
             ((MNCEXPT)
              ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $I0)
              2.)
             |$idT|)))
          (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
           ")]^^2 is NOT unity")
          T $FALSE))
        (($PRINT) "Check: Rep^^2=1 OK")
        ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
         ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
          ((MCOND)
           ((MNOT)
            (($IS)
             ((MEQUAL)
              ((MNCEXPT)
               ((MNCTIMES)
                ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $I0)
                ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $J0))
               3.)
              |$idT|)))
           (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
            ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
            ")] )^^3" "is NOT unity")
           T $FALSE)))
        (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
       T
       (($PRINT)
        "---> Rep has dimension 1: checks skipped because of maxima bug"))
      ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
      ((MSETQ) |$zeromatrixSmall|
       (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
        ((|$dimSmall| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
       ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
      ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       ((|$normalize_mat_in_ZV1|)
        ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
       ((|$compute_metricV1|) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
       ((|$compute_controvariant_red_repV1|)
        ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
        ((|$rep_t| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
       (($COMPUTE_REDUCIBLE_REP) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
        ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step1_1_compute_YT_on_real_Ns_basis|)
          ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
          ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
       (($MAKELIST) NIL $K 1. (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
       (($MAKELIST) $K $K 1.
        (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
      ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
       (($MAKELIST) ((MLIST)) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ)
       (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
       (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
      ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|) ((MLIST)))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
         (($APPLY) $SUBMATRIX
          (($ENDCONS)
           ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
            $NYT)
           (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
         (($COMPUTE_BASIS_FROM_COEFF_SET)
          (($MAKELIST)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY)
             ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
            $K)
           $K 1.
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". --> In irrep no"
         $NYT " we will use vectors no (in local order)"
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
          1.))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
         ". --> After irrep no" $NYT "the map is"
         (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
         ". --> After irrep no" $NYT "the used vectors are"
         (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
        ((MCOND)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             $NYT)
            1.))
          0.)
         ((MSETQ)
          ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
           $NYT)
          T)
         T $FALSE)
        ((MCOND)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             $NYT)
            1.))
          0.)
         ((MPROGN)
          ((MSETQ) $OLDDIM
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             1.)))
          ((MSETQ) |$oldStep1|
           ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
            $NYT))
          ((MSETQ) |$biggerV| T)
          ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
           ((MPROGN)
            ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NSW 1. NIL NIL
             (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
             ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL NIL
              ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
               (($ENDCONS)
                (($LIST_MATRIX_ENTRIES)
                 ((MNCTIMES) $V0
                  ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                   $NSW)))
                (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             (($COMPUTE_BASIS_FROM_COEFF_SET)
              (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
            ((MSETQ) $NEWDIM
             (($LENGTH)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               1.)))
            ((MSETQ) |$biggerV| (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
            ((MSETQ) $OLDDIM $NEWDIM)
            ((MSETQ) |$oldStep1|
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT))
            (($PRINT) "--> Level" |$nn| "spin" |$spin| "in irrep no"
             $NYT "step" $K "new size" $OLDDIM)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
            $NYT)
           (($APPLY) $MATRIX
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             2.)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
            $NYT)
           ((|$normalize_mat_in_ZV1|)
            ((MQAPPLY ARRAY)
             ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|) $NYT)
           ((|$compute_metricV1|)
            ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             $NYT)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
            $NYT)
           ((|$compute_controvariant_red_repV1|)
            ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             $NYT)
            ((|$rep_t| ARRAY) |$nn| |$spin|)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
           (($COPYLIST)
            (($COMPUTE_REDUCIBLE_REP)
             ((MQAPPLY ARRAY) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
              $NYT)
             ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|) $NYT)))))
         T $FALSE)
        |$skip|))
      ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MCOND)
        ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
         ((|$irreplist_to_use| ARRAY) $K))
        ((MPROGN)
         (($PRINT) $K "YTab"
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
           ((|$irreplist_to_use| ARRAY) $K))
          "compute descendents")
         ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
          (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
            ((|$irreplist_to_use| ARRAY) $K)))))
        T $FALSE))
      (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) |$irreplist_to_use|)
      |$computed_irreps|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
         $FUNCTIONS) 
(MDEFPROP $CHK_NEW_BASIS
    ((LAMBDA) ((MLIST) $OLDBASIS0 |$IrrepSmallbasis00| $IRREP_LIST0)
     ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
      ((MDO) $NI00 1. NIL NIL NIL
       ((MNOT)
        (($IS)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
          |$zeromatrixSmall|)))
       ((MPROGN) (($PRINT) "ni00=" $NI00)
        (($PRINT)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
          |$zeromatrixSmall|))
        (($PRINT)
         (($IS)
          ((MEQUAL)
           ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
           |$zeromatrixSmall|)))
        ((MSETQ) $NI0 $NI00)))
      ((MSETQ) $NEWBASIS0
       ((|$IrrepSmallbasis00| ARRAY)
        (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
      ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL (($LENGTH) $IRREP_LIST0) NIL
       ((MCOND)
        ((MNOT)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $K))
          |$zeromatrixSmall|))
        ((MSETQ) $NEWBASIS0
         (($ADDROW) $NEWBASIS0
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $K))))
        T $FALSE))
      ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
       ((MPROGN)
        ((MSETQ) $TMP00
         ((|$compute_coeffs_over_basis_from_coeffsV0|)
          (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
         (($MAP) $RHS $TMP00))
        (($PRINT) "old vector no" $NV0 " is in new basis"
         ((MQAPPLY ARRAY)
          ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
        ((MCOND)
         ((MEQUAL)
          ((MQAPPLY ARRAY)
           ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
          ((MLIST)))
         (($ERROR) "MISSING an element in new basis") T $FALSE)))))
    MEXPR) 
(ADD2LNC '(($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
           $IRREP_LIST0)
         $FUNCTIONS) 
(MDEFPROP $SHOW_IRREP_RESULTS
    ((LAMBDA) ((MLIST) |$nn| |$spin| |$irreplist_to_use|)
     ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
      (($PRINT)
       "*********************************************************************")
      (($PRINT) "Level" |$nn| "spin" |$spin|)
      ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MCOND)
        ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
         ((|$irreplist_to_use| ARRAY) $K))
        ((MPROGN)
         ((MSETQ) $DIM0
          ((MPLUS) $DIM0
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
              ((|$irreplist_to_use| ARRAY) $K))
             1.))))
         (($PRINT) $K "YTab"
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
           ((|$irreplist_to_use| ARRAY) $K))
          "dim="
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             ((|$irreplist_to_use| ARRAY) $K))
            1.))))
        T
        (($PRINT) $K "YTab"
         ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
          ((|$irreplist_to_use| ARRAY) $K))
         "UNSUSED")))
      (($PRINT) "")
      (($PRINT)
       "dimension of the vector space of true tensors at level" |$nn|
       "and spin" |$spin| "is"
       (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
      (($PRINT) "---> and we can account for" $DIM0) (($PRINT) "")
      (($PRINT) "all_vector numbers"
       (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
      (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
       "spin" |$spin|
       "tensors on new small basis, i.e. the basis from irreps:")
      (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
      |$results_shown|))
    MEXPR) 
(ADD2LNC '(($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
         $FUNCTIONS) 
(MDEFPROP $TEXV
    ((LAMBDA) ((MLIST) $VEX0)
     ((MPROG) ((MLIST) |$n| |$i|)
      ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
      (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))
    MEXPR) 
(ADD2LNC '(($TEXV) $VEX0) $FUNCTIONS) 
(MDEFPROP $LATEX_YDIAGRAM
    ((LAMBDA) ((MLIST) |$YDia|)
     (($CONCAT) "\\ydiagram{"
      (($SUBSTRING) (($STRING) |$YDia|) 2.
       (($SLENGTH) (($STRING) |$YDia|)))
      "}"))
    MEXPR) 
(ADD2LNC '(($LATEX_YDIAGRAM) |$YDia|) $FUNCTIONS) 
(MDEFPROP $MYTEX1
    ((LAMBDA) ((MLIST) $EXPR0)
     ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))
    MEXPR) 
(ADD2LNC '(($MYTEX1) $EXPR0) $FUNCTIONS) 
(MDEFPROP $SPLIT_MATRIX_MAKE_LATEX
    ((LAMBDA)
     ((MLIST) $LIST_VECT00 |$nn| $SPIN0 |$Nterms_line|
      $MAKE_ONE_ALIGN_FLAG)
     ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
      ((MSETQ) $EXPR0
       (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
      ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL ((MPLUS) 0. 1.)
       NIL
       ((MPROGN)
        ((MSETQ) $NT0
         (($LENGTH) ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT)
          "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
          (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
        ((MDO) $NB_NCOL0 1. NIL NIL
         (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
         ((MPROGN)
          ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
           T $FALSE)
          ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
           T $FALSE)
          ((MCOND)
           ((MAND)
            ((MEQUAL) $NB_NCOL0
             (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
            ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
           T $FALSE)
          ((MSETQ) (($EXPR0 ARRAY) $S0)
           (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
          ((MDO) $NROW0 1. NIL NIL $NR0 NIL
           ((MDO) $NCOL0
            ((MPLUS)
             ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
              |$Nterms_line|)
             1.)
            NIL NIL (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|))
            NIL
            ((MPROGN)
             ((MSETQ) (($EXPR0 ARRAY) $S0)
              (($CONCAT) (($EXPR0 ARRAY) $S0)
               (($MYTEX1)
                ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) $NROW0
                 $NCOL0))
               "
"))
             ((MCOND)
              ((MLESSP) $NCOL0
               (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
              T $FALSE)
             ((MCOND)
              ((MAND)
               ((MEQUAL) $NCOL0
                (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
               ((MLESSP) $NROW0 $NR0))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
              T $FALSE)
             ((MCOND)
              ((MAND)
               ((MEQUAL) $NCOL0
                (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
               ((MEQUAL) $NROW0 $NR0))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
              T $FALSE)
             |$end_ncol0|)))
          ((MSETQ) (($EXPR0 ARRAY) $S0)
           (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
          ((MCOND)
           ((MAND) ((MEQUAL) $NB_NCOL0 1.)
            ((MNOT)
             ((MEQUAL) (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|))
              1.)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
           T $FALSE)
          ((MCOND)
           ((MEQUAL) $NB_NCOL0
            (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
           T $FALSE)
          ((MCOND)
           ((MLESSP) $NB_NCOL0
            (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
           ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
            ((MSETQ) (($EXPR0 ARRAY) $S0)
             (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
            T
            ((MSETQ) (($EXPR0 ARRAY) $S0)
             (($CONCAT) (($EXPR0 ARRAY) $S0)
              "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
           T $FALSE)))
        ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
         ((MSETQ) (($EXPR0 ARRAY) $S0)
          (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
         T
         ((MSETQ) (($EXPR0 ARRAY) $S0)
          (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT) (($EXPR0 ARRAY) $S0)
          "\\end{align}
} %% parbox
} %% \\myscale"))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
      ((MRETURN) $EXPR0)))
    MEXPR) 
(ADD2LNC '(($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
           |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
         $FUNCTIONS) 
(MDEFPROP $MAKE_TEX_FOR_LEVEL
    ((LAMBDA)
     ((MLIST) |$nn| |$Smin| |$Smax| |$scaling_box_value_for_T|
      $SCALING_BOX_VALUE_FOR_MATRIX $SCALING_BOX_VALUE_FOR_IRREP
      |$Nterms_line_T| |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
      |$with_S_irrep_flag|)
     ((MPROG)
      ((MCOND)
       ((MNOT)
        ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
         (($NUMBERP) |$Smax|)))
       (($ERROR) "Input parameters must be numbers") T $FALSE)
      ((MCOND) ((MLESSP) |$Smax| |$Smin|)
       (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
      ((MDO) $N 1. NIL NIL |$Smax| NIL
       (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
      ((MSETQ) |$filename|
       (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_" |$Smax|
        ".tex"))
      ((MSETQ) |$TexStream| (($OPENW) |$filename|))
      ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
       $FALSE)
      ((MCOND) |$tex_irrep_dbg|
       (($PRINTF) |$TexStream|
        "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
        $SCALING_BOX_VALUE_FOR_IRREP)
       T $FALSE)
      (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
      (($PRINTF) |$TexStream| "~%~%")
      (($PRINTF) |$TexStream|
       "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
      (($PRINTF) |$TexStream|
       "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
      (($PRINTF) |$TexStream| "\\subsection{Basis}")
      (($PRINTF) |$TexStream| "~%~%")
      ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
       ((MPROGN)
        (($PRINTF) |$TexStream|
         "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
         (($TEX1) |$nn|) (($TEX1) $S0))
        ((MDO) $K0 1. NIL NIL
         (($CEILING)
          ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
           |$Nterms_line_T|))
         NIL
         ((MPROGN) (($PRINTF) |$TexStream| "&~%")
          ((MDO) $K1
           ((MPLUS)
            ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.)) |$Nterms_line_T|) 1.)
           NIL NIL
           (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
            ((MTIMES) $K0 |$Nterms_line_T|))
           NIL
           ((MPROGN)
            ((MCOND)
             ((MGREATERP) $K1
              ((MPLUS)
               ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.)) |$Nterms_line_T|)
               1.))
             (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
            (($PRINTF) |$TexStream| "~a~%"
             (($TEX1) ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
          ((MCOND)
           ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
            ((MTIMES) $K0 |$Nterms_line_T|))
           (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T $FALSE)))
        (($PRINTF) |$TexStream|
         "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
        (($PRINTF) |$TexStream| "~%~%")))
      ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
       ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
        (($PRINTF) |$TexStream|
         "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
         24. $SPIN0)
        (($PRINTF) |$TexStream| "~%~%")
        ((MSETQ) $ANY_IRREP_PRESENT NIL)
        ((MDO) $NYT0 1. NIL NIL
         (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
         ((MSETQ) $ANY_IRREP_PRESENT
          ((MOR) $ANY_IRREP_PRESENT
           ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
            ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
             $NYT0)))))
        ((MCOND) $ANY_IRREP_PRESENT
         (($PRINTF) |$TexStream|
          "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
         T
         (($PRINTF) |$TexStream| "No irreps with spin ~a are present.
" $SPIN0))
        (($PRINTF) |$TexStream| "~%~%")
        ((MDO) $NYT0 1. NIL NIL
         (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
         ((MCOND)
          ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
           ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
          ((MPROGN)
           (($PRINTF) |$TexStream| "\\subsubsection{Irrep $ ~a $}"
            (($LATEX_YDIAGRAM)
             ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
              ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
               $NYT0))))
           (($PRINTF) |$TexStream| "~%~%")
           (($PRINTF) |$TexStream|
            "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
           ((MSETQ) $NR0
            (($LENGTH)
             ((MQAPPLY ARRAY)
              ((MQAPPLY ARRAY)
               ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0) 1.)
              3.)))
           ((MSETQ) $LIST_VECT00
            (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
           ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
            ((MPLUS) 0. 1.) NIL
            ((MPROGN)
             ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
               3.))
             ((MCOND) ((MEQUAL) |$in_Z_flag| T)
              ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
               ((|$normalize_mat_in_ZV1|) (($LIST_VECT00 ARRAY) $S0)))
              T $FALSE)))
           ((MSETQ) $LIST_LATEX_STRING0
            (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
             |$Nterms_line| NIL))
           (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%" $SPIN0)
           ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
            ((MPLUS) 0. 1.) NIL
            (($PRINTF) |$TexStream| "~a ~%~% "
             (($LIST_LATEX_STRING0 ARRAY) $S0)))
           (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%" $SPIN0)
           ((MCOND) $WITH_TENSOR_FLAG
            ((MPROGN)
             ((MSETQ) $LIST_VECT00_EXPL
              (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
             ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
              ((MPLUS) 0. 1.) NIL
              ((MPROGN)
               ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
               ((MDO) $RR0 1. NIL NIL
                (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                ((MDO) $NNTERM0 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                 NIL
                 ((MPROGN)
                  ((MSETQ) $TMP00
                   ((MTIMES)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    ((MQAPPLY ARRAY)
                     ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))
                     $NNTERM0)))
                  ((MSETQ) $TMP00 (($TEX1) $TMP00))
                  ((MCOND)
                   ((MGREATERP)
                    ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) $RR0
                     $NNTERM0)
                    0.)
                   ((MSETQ)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    (($CONCAT) "+" $TMP00))
                   T
                   ((MSETQ)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    $TMP00)))))))
             ((MSETQ) $LIST_LATEX_STRING0
              (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
               $SPIN0 4. NIL))
             (($PRINTF) |$TexStream|
              "%% begin of spin ~a with tensors~%~%" $SPIN0)
             (($PRINTF) |$TexStream|
              "The expression including explicitly the basis elements reads as follows.~%~%")
             ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
              ((MPLUS) 0. 1.) NIL
              (($PRINTF) |$TexStream| "~a ~%~% "
               (($LIST_LATEX_STRING0 ARRAY) $S0)))
             (($PRINTF) |$TexStream|
              "%% end of spin ~a with tensors ~%~%" $SPIN0))
            T $FALSE)
           ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
            ((MCOND) ((MGEQP) $SPIN0 2.)
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
              (($PRINTF) |$TexStream|
               "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
              ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
               ((MPROGN)
                (($PRINTF) |$TexStream|
                 "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                (($PRINTF) |$TexStream|
                 "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                ((MSETQ) $TMP000
                 (($TEX1)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                   ((MPLUS) $SW0 ((MMINUS) 1.)))))
                ((MSETQ) $TMP000 (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                ((MSETQ) $TMP000
                 (($REGEX_SUBST) ""
                  "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                  $TMP000))
                ((MSETQ) $TMP000
                 (($REGEX_SUBST) ""
                  "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                  $TMP000))
                (($PRINTF) |$TexStream| "~a" $TMP000)
                (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                 (($PRINTF) |$TexStream| ". ~%") T
                 (($PRINTF) |$TexStream| ", ~%"))
                (($PRINTF) |$TexStream|
                 "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                (($PRINTF) |$TexStream|
                 "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                |$end_irrep_matrixes|)))
             T $FALSE)
            T $FALSE)
           |$end_yt|)
          T $FALSE))))
      ((MCOND) |$tex_irrep_dbg|
       (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
      (($CLOSE) |$TexStream|)))
    MEXPR) 
(ADD2LNC '(($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
           |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
           $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T| |$Nterms_line|
           |$in_Z_flag| $WITH_TENSOR_FLAG |$with_S_irrep_flag|)
         $FUNCTIONS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YTab|) 
(MREMPROP '|$YTab| 'ARRAY) 
(MPUTPROP '|$YTab| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP)))))
      (((1.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1|))))
      (((2.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|))))
      (((3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|))))
      (((4.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))))
      (((5.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
         ((MLIST SIMP) |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj2| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj5|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))))
      (((6.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))))
      (((7.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
          |$jj7|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))))
      (((8.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
          |$jj7|)
         ((MLIST SIMP) |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7| |$jj8|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7| |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|) ((MLIST SIMP) |$jj8|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7|) ((MLIST SIMP) |$jj8|))))
      (((9.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8|)
         ((MLIST SIMP) |$jj9|))))
      (((10.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9| |$jj10|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9|)
         ((MLIST SIMP) |$jj10|))))
      NIL NIL NIL NIL NIL)) 
(ADD2LNC '|$YTab| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_IRREPS_TO_USE) 
(MREMPROP '$LIST_IRREPS_TO_USE 'ARRAY) 
(MPUTPROP '$LIST_IRREPS_TO_USE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) 1.)) (((1.) (MLIST SIMP) 1.))
      (((2.) (MLIST SIMP) 1. 2.)) (((3.) (MLIST SIMP) 1. 2. 3.))
      (((4.) (MLIST SIMP) 1. 2. 5. 7. 10.))
      (((5.) (MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.))
      (((6.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.))
      (((7.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13.
        14. 15.))
      (((8.) (MLIST SIMP) 1. 2. 3. 4. 5. 6.)) (((9.) (MLIST SIMP) 1.))
      (((10.) (MLIST SIMP) 1.)) NIL NIL NIL NIL NIL)) 
(ADD2LNC '$LIST_IRREPS_TO_USE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$leading_Regge|) 
(MREMPROP '|$leading_Regge| 'ARRAY) 
(MPUTPROP '|$leading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 1.)) (((1.) . 1.)) (((2.) . 1.))
      (((3.) . 1.)) (((4.) . 1.)) (((5.) . 1.)) (((6.) . 1.))
      (((7.) . 1.)) (((8.) . 1.)) (((9.) . 1.)) (((10.) . 1.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$leading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$subleading_Regge|) 
(MREMPROP '|$subleading_Regge| 'ARRAY) 
(MPUTPROP '|$subleading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 0.)) (((1.) . 0.)) (((2.) . 2.))
      (((3.) . 2.)) (((4.) . 2.)) (((5.) . 2.)) (((6.) . 2.))
      (((7.) . 2.)) (((8.) . 2.)) (((9.) . 2.)) (((10.) . 2.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$subleading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YDia|) 
(MREMPROP '|$YDia| 'ARRAY) 
(MPUTPROP '|$YDia| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) ((MLIST SIMP) 0.)))
      (((1.) (MLIST SIMP) ((MLIST SIMP) 1.)))
      (((2.) (MLIST SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1. 1.)))
      (((3.) (MLIST SIMP) ((MLIST SIMP) 3.) ((MLIST SIMP) 2. 1.)
        ((MLIST SIMP) 1. 1. 1.)))
      (((4.) (MLIST SIMP) ((MLIST SIMP) 4.) ((MLIST SIMP) 3. 1.)
        ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 2. 2.)
        ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. 1. 1.)
        ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 2. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1.)))
      (((5.) (MLIST SIMP) ((MLIST SIMP) 5.) ((MLIST SIMP) 4. 1.)
        ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.)
        ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
        ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
        ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
        ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1. 1.)))
      (((6.) (MLIST SIMP) ((MLIST SIMP) 6.) ((MLIST SIMP) 5. 1.)
        ((MLIST SIMP) 4. 2.) ((MLIST SIMP) 3. 3.)
        ((MLIST SIMP) 4. 1. 1.) ((MLIST SIMP) 3. 2. 1.)
        ((MLIST SIMP) 2. 2. 2.) ((MLIST SIMP) 3. 1. 1. 1.)
        ((MLIST SIMP) 2. 2. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1.)))
      (((7.) (MLIST SIMP) ((MLIST SIMP) 7.) ((MLIST SIMP) 6. 1.)
        ((MLIST SIMP) 5. 2.) ((MLIST SIMP) 4. 3.)
        ((MLIST SIMP) 5. 1. 1.) ((MLIST SIMP) 4. 2. 1.)
        ((MLIST SIMP) 3. 3. 1.) ((MLIST SIMP) 3. 2. 2.)
        ((MLIST SIMP) 4. 1. 1. 1.) ((MLIST SIMP) 3. 2. 1. 1.)
        ((MLIST SIMP) 2. 2. 2. 1.) ((MLIST SIMP) 3. 1. 1. 1. 1.)
        ((MLIST SIMP) 2. 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.)))
      (((8.) (MLIST SIMP) ((MLIST SIMP) 8.) ((MLIST SIMP) 7. 1.)
        ((MLIST SIMP) 6. 2.) ((MLIST SIMP) 5. 3.)
        ((MLIST SIMP) 6. 1. 1.) ((MLIST SIMP) 5. 2. 1.)))
      (((9.) (MLIST SIMP) ((MLIST SIMP) 9.) ((MLIST SIMP) 8. 1.)))
      (((10.) (MLIST SIMP) ((MLIST SIMP) 10.) ((MLIST SIMP) 9. 1.)))
      NIL NIL NIL NIL NIL)) 
(ADD2LNC '|$YDia| $ARRAYS) 
(DSKSETQ |$t| '|$t|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2. NIL
      (((1. 0.) (MLIST SIMP))
       ((5. 4.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj4|))))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.)))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.))
       ((5. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))))
      (((4. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
        (($P SIMP) 2. 2.) (($P SIMP) 3. 1.)))
      (((5. 0.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
        (($P SIMP) 3. 2.) (($P SIMP) 4. 1.)))
      NIL NIL
      (((5. 5.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|))))
      NIL
      (((5. 3.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj3|))))
      NIL
      (((5. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 3. |$jj1|))
        (($V SIMP) 5. |$jj1|)))
      NIL NIL NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DSKSETQ |$UpMat| '|$UpMat|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$UpMat|) 
(MREMPROP '|$UpMat| 'ARRAY) 
(MPUTPROP '|$UpMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. (((5. 5.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((5. 4.) ($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
        ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)))
      (((5. 3.) ($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. -13.)
        ((MLIST SIMP) -2. -2. 0. 0.) ((MLIST SIMP) -2. 0. -2. 0.)
        ((MLIST SIMP) 0. -2. -2. 0.)
        ((MLIST SIMP) -3. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. -3. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. -3. ((RAT SIMP) -3. 2.))))
      (((5. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 1. 2.)
         ((RAT SIMP) 1. 2.) 1. 1. ((RAT SIMP) -43. 3.))
        ((MLIST SIMP) -2. 2. 0. -11. 0. 4. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) -2. 2. -11. 0. 4. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. -3. 0. ((RAT SIMP) -3. 2.) -2. 0. 0.)
        ((MLIST SIMP) 0. -3. ((RAT SIMP) -3. 2.) 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. -4. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. -2. 0. -4. ((RAT SIMP) -4. 3.))))
      (((5. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) -1. 2.) 1.
         1. ((RAT SIMP) -59. 4.))
        ((MLIST SIMP) -4. 1. 0. 2. ((RAT SIMP) -4. 3.) 0. -20.)
        ((MLIST SIMP) 8. -24. 4. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 2.
         ((RAT SIMP) -41. 3.) 2. -1.)
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. -10. 0. 6.
         ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -5. 2.) ((RAT SIMP) -5. 3.)
         -5. ((RAT SIMP) -5. 4.))))
      (((5. 0.) ($MATRIX SIMP)
        ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -9.
         ((RAT SIMP) -43. 3.) 0.)
        ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)
         ((RAT SIMP) -119. 5.))
        ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2. ((RAT SIMP) -4. 3.)
         ((RAT SIMP) -71. 5.))))
      NIL NIL)) 
(ADD2LNC '|$UpMat| $ARRAYS) 
(DSKSETQ |$DownMat| '|$DownMat|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$DownMat|) 
(MREMPROP '|$DownMat| 'ARRAY) 
(MPUTPROP '|$DownMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((5. 5.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))))
      (((5. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 1. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 2.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.))))
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 2. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 2. 2. 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 3.))
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 2. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 3. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 3.))
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 2. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 3.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.))))
      (((5. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 2. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 3.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 4.))
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 0. 1. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 3.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 4.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.)))))
      (((5. 1.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 3.) ((MLIST SIMP) 0. 4. 0.)
         ((MLIST SIMP) 4. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 1. 2.)
         ((MLIST SIMP) 1. 0. 2.) ((MLIST SIMP) 0. 1. 1.))))
      (((5. 0.) ($MATRIX SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.)))
      NIL NIL)) 
(ADD2LNC '|$DownMat| $ARRAYS) 
(DSKSETQ $EXAM_LEVEL '$EXAM_LEVEL) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((5. 5.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R14))
        ((MLIST SIMP) $%R14) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((5. 4.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R11)
           ((MTIMES SIMP RATSIMP) -1. $%R12)
           ((MTIMES SIMP RATSIMP) -1. $%R13)))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R13)
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R12)
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R11))
        ((MLIST SIMP) $%R11 $%R12 $%R13)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.) ((MLIST SIMP) -2.))))
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -13. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R10)
            ((MTIMES SIMP RATSIMP) 3. $%R8)
            ((MTIMES SIMP RATSIMP) 3. $%R9))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 26.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -21. $%R10)
            ((MTIMES SIMP RATSIMP) 18. $%R8)
            ((MTIMES SIMP RATSIMP) -21. $%R9))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R10)
            ((MTIMES SIMP RATSIMP) 21. $%R8)
            ((MTIMES SIMP RATSIMP) -18. $%R9))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -18. $%R10)
            ((MTIMES SIMP RATSIMP) 21. $%R8)
            ((MTIMES SIMP RATSIMP) 21. $%R9))))
         ((MEQUAL SIMP) (($C SIMP) 5.) $%R10)
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R9)
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R8))
        ((MLIST SIMP) $%R8 $%R9 $%R10)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. -13.)
         ((MLIST SIMP) -2. -2. 0. 0.) ((MLIST SIMP) -2. 0. -2. 0.)
         ((MLIST SIMP) 0. -2. -2. 0.)
         ((MLIST SIMP) -3. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. -3. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -3. ((RAT SIMP) -3. 2.)))))
      (((5. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -3. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -11. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -11. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -4. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 7.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -5. 8.) $%R7))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 5. 8.) $%R7))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 13. 4.) $%R7))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -13. 4.) $%R7))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP RATSIMP) -1. $%R7))
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R7))
        ((MLIST SIMP) $%R7)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 1. 1. ((RAT SIMP) -43. 3.))
         ((MLIST SIMP) -2. 2. 0. -11. 0. 4. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. -11. 0. 4. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -3. 0. ((RAT SIMP) -3. 2.) -2. 0. 0.)
         ((MLIST SIMP) 0. -3. ((RAT SIMP) -3. 2.) 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. -4. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. -2. 0. -4. ((RAT SIMP) -4. 3.)))))
      (((5. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) -24. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -10. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 6. (($C SIMP) 5.))
           ((MTIMES SIMP) -5. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -59. 4.) (($C SIMP) 1.))
           ((MTIMES SIMP) -20. (($C SIMP) 2.))
           ((MTIMES SIMP) -1. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 6.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 1145. 47.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -840. 47.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -375. 188.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 160. 47.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -205. 47.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R6))
        ((MLIST SIMP) $%R6)
        (($MATRIX SIMP)
         ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) -1. 2.)
          1. 1. ((RAT SIMP) -59. 4.))
         ((MLIST SIMP) -4. 1. 0. 2. ((RAT SIMP) -4. 3.) 0. -20.)
         ((MLIST SIMP) 8. -24. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 2.
          ((RAT SIMP) -41. 3.) 2. -1.)
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. -10. 0. 6.
          ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -5. 2.) ((RAT SIMP) -5. 3.)
          -5. ((RAT SIMP) -5. 4.)))))
      (((5. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 6. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -3. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.)) 0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -9. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -119. 5.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -71. 5.) (($C SIMP) 3.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 3.) 0.))
        ((MLIST SIMP))
        (($MATRIX SIMP)
         ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -9.
          ((RAT SIMP) -43. 3.) 0.)
         ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.)
          ((RAT SIMP) 1. 2.) ((RAT SIMP) -119. 5.))
         ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -71. 5.)))))
      NIL NIL)) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DSKSETQ |$Descendents| '|$Descendents|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((5. 5.) (MLIST SIMP)
        ((MLIST SIMP) 5. 5. (($MATRIX SIMP) ((MLIST SIMP) $%R14)))
        ((MLIST SIMP) 5. 4.
         (($MATRIX SIMP) ((MLIST SIMP) $%R14 $%R14 $%R14 $%R14)))
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R14)
           ((MTIMES SIMP RATSIMP) 2. $%R14)
           ((MTIMES SIMP RATSIMP) 2. $%R14)
           ((MTIMES SIMP RATSIMP) 2. $%R14)
           ((MTIMES SIMP RATSIMP) 3. $%R14)
           ((MTIMES SIMP RATSIMP) 3. $%R14)
           ((MTIMES SIMP RATSIMP) 3. $%R14))))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R14)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R14)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R14)
           ((MTIMES SIMP RATSIMP) 9. $%R14)
           ((MTIMES SIMP RATSIMP) 9. $%R14)
           ((MTIMES SIMP RATSIMP) 16. $%R14)
           ((MTIMES SIMP RATSIMP) 16. $%R14))))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 27. $%R14)
           ((MTIMES SIMP RATSIMP) 12. $%R14)
           ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R14)
           ((MTIMES SIMP RATSIMP) 16. $%R14)
           ((MTIMES SIMP RATSIMP) 9. $%R14)
           ((MTIMES SIMP RATSIMP) 125. $%R14))))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 20. $%R14)
           ((MTIMES SIMP RATSIMP) 216. $%R14)
           ((MTIMES SIMP RATSIMP) 256. $%R14))))))
      (((5. 4.) (MLIST SIMP)
        ((MLIST SIMP) 5. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R11)
            ((MTIMES SIMP RATSIMP) -1. $%R12)
            ((MTIMES SIMP RATSIMP) -1. $%R13))
           $%R13 $%R12 $%R11)))
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R11 $%R12 $%R13))
           ((MPLUS SIMP) $%R12 $%R13) ((MPLUS SIMP) $%R11 $%R13)
           ((MPLUS SIMP) $%R11 $%R12)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R11)
            ((MTIMES SIMP RATSIMP) -1. $%R12) $%R13)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R11) $%R12
            ((MTIMES SIMP RATSIMP) -1. $%R13))
           ((MPLUS SIMP) $%R11 ((MTIMES SIMP RATSIMP) -1. $%R12)
            ((MTIMES SIMP RATSIMP) -1. $%R13)))))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R11)
            ((MTIMES SIMP RATSIMP) -2. $%R12))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) $%R12)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) $%R11)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R11)
            ((MTIMES SIMP RATSIMP) 3. $%R12))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R11)
            ((MTIMES SIMP RATSIMP) 2. $%R12))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R11)
            ((MTIMES SIMP RATSIMP) 4. $%R12))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R11)
            ((MTIMES SIMP RATSIMP) -4. $%R12)))))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -9. $%R11)
           ((MTIMES SIMP RATSIMP) -4. $%R11)
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.) $%R11) 0. $%R11
           ((MTIMES SIMP RATSIMP) 25. $%R11))))
        ((MLIST SIMP) 5. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R10)
             ((MTIMES SIMP RATSIMP) 3. $%R8)
             ((MTIMES SIMP RATSIMP) 3. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -21. $%R10)
             ((MTIMES SIMP RATSIMP) 18. $%R8)
             ((MTIMES SIMP RATSIMP) -21. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R10)
             ((MTIMES SIMP RATSIMP) 21. $%R8)
             ((MTIMES SIMP RATSIMP) -18. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -18. $%R10)
             ((MTIMES SIMP RATSIMP) 21. $%R8)
             ((MTIMES SIMP RATSIMP) 21. $%R9)))
           $%R10 $%R9 $%R8)))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -10. $%R10)
             ((MTIMES SIMP RATSIMP) 3. $%R8)
             ((MTIMES SIMP RATSIMP) 3. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 52.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -27. $%R10)
             ((MTIMES SIMP RATSIMP) -27. $%R8)
             ((MTIMES SIMP RATSIMP) 12. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 52.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R10)
             ((MTIMES SIMP RATSIMP) -12. $%R8)
             ((MTIMES SIMP RATSIMP) 27. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R10)
             ((MTIMES SIMP RATSIMP) -63. $%R8)
             ((MTIMES SIMP RATSIMP) 2. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -15. $%R10)
             ((MTIMES SIMP RATSIMP) -2. $%R8)
             ((MTIMES SIMP RATSIMP) 63. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R10)
             ((MTIMES SIMP RATSIMP) 18. $%R8)
             ((MTIMES SIMP RATSIMP) 18. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R10)
             ((MTIMES SIMP RATSIMP) 18. $%R8)
             ((MTIMES SIMP RATSIMP) 18. $%R9))))))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R10)
             ((MTIMES SIMP RATSIMP) -36. $%R8)
             ((MTIMES SIMP RATSIMP) 3. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R10)
             ((MTIMES SIMP RATSIMP) 6. $%R8)
             ((MTIMES SIMP RATSIMP) 6. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 104.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R10)
             ((MTIMES SIMP RATSIMP) -12. $%R8)
             ((MTIMES SIMP RATSIMP) 27. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R10)
             ((MTIMES SIMP RATSIMP) -48. $%R8)
             ((MTIMES SIMP RATSIMP) 4. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R10)
             ((MTIMES SIMP RATSIMP) 20. $%R8)
             ((MTIMES SIMP RATSIMP) 33. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5. $%R10)
             ((MTIMES SIMP RATSIMP) -60. $%R8)
             ((MTIMES SIMP RATSIMP) 5. $%R9))))))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R10)
             ((MTIMES SIMP RATSIMP) 28. $%R8)
             ((MTIMES SIMP RATSIMP) 28. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 24. $%R10)
             ((MTIMES SIMP RATSIMP) 24. $%R8)
             ((MTIMES SIMP RATSIMP) 24. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 32. $%R10)
             ((MTIMES SIMP RATSIMP) 32. $%R8)
             ((MTIMES SIMP RATSIMP) 32. $%R9))))))))
      (((5. 2.) (MLIST SIMP)
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. ((MTIMES SIMP) ((RAT SIMP) -5. 8.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) 5. 8.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) 13. 4.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) -13. 4.) $%R7)
           ((MTIMES SIMP RATSIMP) -1. $%R7) $%R7)))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 4.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) 5. 16.) $%R7)
           ((MTIMES SIMP RATSIMP) 2. $%R7)
           ((MTIMES SIMP) ((RAT SIMP) -9. 4.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.) $%R7))))
        ((MLIST SIMP) 5. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((5. 1.) (MLIST SIMP)
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1145. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) -840. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) -375. 188.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) 160. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) -205. 47.) $%R6) $%R6)))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -500. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) -2008. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) 3392. 47.) $%R6))))))
      (((5. 0.) (MLIST SIMP)
        ((MLIST SIMP) 5. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      NIL NIL)) 
(ADD2LNC '|$Descendents| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$dimT|) 
(MREMPROP '|$dimT| 'ARRAY) 
(MPUTPROP '|$dimT| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 2. 2. NIL NIL (((5. 3.) . 7.)) (((5. 2.) . 7.)))) 
(ADD2LNC '|$dimT| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$MatB|) 
(MREMPROP '|$MatB| 'ARRAY) 
(MPUTPROP '|$MatB| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 6. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 2. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 2. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 2. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. -1. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. -1. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1.)))))) 
(ADD2LNC '|$MatB| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nb|) 
(MREMPROP '|$nb| 'ARRAY) 
(MPUTPROP '|$nb| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 2. 3.) 0. ((RAT SIMP) -2. 3.) 0.
          0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 1. 3.) 0.
          0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 1. 3.) 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0.
          ((RAT SIMP) -1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0.
          ((RAT SIMP) -1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          ((RAT SIMP) 2. 3.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.) 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.)
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) -1. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          ((RAT SIMP) 1. 2.))))))) 
(ADD2LNC '|$nb| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$rep_t|) 
(MREMPROP '|$rep_t| 'ARRAY) 
(MPUTPROP '|$rep_t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0.))))
      (((5. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0.)))))) 
(ADD2LNC '|$rep_t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$dimSmall|) 
(MREMPROP '|$dimSmall| 'ARRAY) 
(MPUTPROP '|$dimSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 2. 2. NIL NIL (((5. 3.) . 3.)) (((5. 2.) . 1.)))) 
(ADD2LNC '|$dimSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffSmall0|) 
(MREMPROP '|$CoeffSmall0| 'ARRAY) 
(MPUTPROP '|$CoeffSmall0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 26.) ((RAT SIMP) 9. 13.)
         ((RAT SIMP) -21. 26.) ((RAT SIMP) -21. 26.) 0. 0. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3. 26.) ((RAT SIMP) -21. 26.)
         ((RAT SIMP) 9. 13.) ((RAT SIMP) -21. 26.) 0. 1. 0.)
        ((MLIST SIMP) ((RAT SIMP) -3. 26.) ((RAT SIMP) -21. 26.)
         ((RAT SIMP) -21. 26.) ((RAT SIMP) 9. 13.) 1. 0. 0.)))
      (((5. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. ((RAT SIMP) -5. 8.) ((RAT SIMP) 5. 8.)
         ((RAT SIMP) 13. 4.) ((RAT SIMP) -13. 4.) -1. 1.))))) 
(ADD2LNC '|$CoeffSmall0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffSmall|) 
(MREMPROP '|$CoeffSmall| 'ARRAY) 
(MPUTPROP '|$CoeffSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) -3. 18. -21. -21. 0. 0. 26.)
        ((MLIST SIMP) -3. -21. 18. -21. 0. 26. 0.)
        ((MLIST SIMP) -3. -21. -21. 18. 26. 0. 0.)))
      (((5. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. -5. 5. 26. -26. -8. 8.))))) 
(ADD2LNC '|$CoeffSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffYTSmall|) 
(MREMPROP '|$CoeffYTSmall| 'ARRAY) 
(MPUTPROP '|$CoeffYTSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
          ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.))
         ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
          ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.))
         ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
          ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 26. 0. -26. ((RAT SIMP) -52. 3.) 0.
          ((RAT SIMP) 52. 3.))
         ((MLIST SIMP) 0. -13. 0. 13. ((RAT SIMP) 26. 3.) 0.
          ((RAT SIMP) -26. 3.))
         ((MLIST SIMP) 0. -13. 0. 13. ((RAT SIMP) 26. 3.) 0.
          ((RAT SIMP) -26. 3.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. -5. 5. 26. -26. -8. 8.)))))) 
(ADD2LNC '|$CoeffYTSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$ReducedCoeffYTSmall|) 
(MREMPROP '|$ReducedCoeffYTSmall| 'ARRAY) 
(MPUTPROP '|$ReducedCoeffYTSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
          ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.))
         ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
          ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.))
         ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
          ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 26. 0. -26. ((RAT SIMP) -52. 3.) 0.
          ((RAT SIMP) 52. 3.))
         ((MLIST SIMP) 0. -13. 0. 13. ((RAT SIMP) 26. 3.) 0.
          ((RAT SIMP) -26. 3.))
         ((MLIST SIMP) 0. -13. 0. 13. ((RAT SIMP) 26. 3.) 0.
          ((RAT SIMP) -26. 3.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. -5. 5. 26. -26. -8. 8.)))))) 
(ADD2LNC '|$ReducedCoeffYTSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step0_Small|) 
(MREMPROP '|$Step0_Small| 'ARRAY) 
(MPUTPROP '|$Step0_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
           ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.)))
         ((MLIST SIMP) 2. 3.)
         ((MLIST SIMP) ((MLIST SIMP) 1.) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 26. 0. -26. ((RAT SIMP) -52. 3.) 0.
           ((RAT SIMP) 52. 3.)))
         ((MLIST SIMP) 2. 3.)
         ((MLIST SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.))
          ((MLIST SIMP) ((RAT SIMP) -1. 2.))))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2. 3.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.)))))
      (((5. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP)) ((MLIST SIMP) 1.)
         ((MLIST SIMP) ((MLIST SIMP) 0.)))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP) ((MLIST SIMP) 0. -5. 5. 26. -26. -8. 8.))
         ((MLIST SIMP)) ((MLIST SIMP))))))) 
(ADD2LNC '|$Step0_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step1_Small|) 
(MREMPROP '|$Step1_Small| 'ARRAY) 
(MPUTPROP '|$Step1_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
           ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.)))
         ((MLIST SIMP) 2.) ((MLIST SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 26. 0. -26. ((RAT SIMP) -52. 3.) 0.
           ((RAT SIMP) 52. 3.))
          ((MLIST SIMP) 0. -26. 26. 0. 0. ((RAT SIMP) 52. 3.)
           ((RAT SIMP) -52. 3.)))
         ((MLIST SIMP) 3. 4.)
         ((MLIST SIMP) ((MLIST SIMP) 1. 0.) ((MLIST SIMP) -1. -1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 0.))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP) ((MLIST SIMP) 0. 5. -5. -26. 26. 8. -8.))
         ((MLIST SIMP)) ((MLIST SIMP))))))) 
(ADD2LNC '|$Step1_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GSmall|) 
(MREMPROP '|$GSmall| 'ARRAY) 
(MPUTPROP '|$GSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 3837.))
        (($MATRIX SIMP) ((MLIST SIMP) 26. -13.)
         ((MLIST SIMP) -13. 26.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 1530.)))))) 
(ADD2LNC '|$GSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis0|) 
(MREMPROP '|$IrrepSmallbasis0| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((5. 1.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) 1145. 47.) ((RAT SIMP) -840. 47.)
          ((RAT SIMP) -375. 188.) ((RAT SIMP) 160. 47.)
          ((RAT SIMP) -205. 47.) 1.))))
      (((5. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
          ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 26. 0. -26. ((RAT SIMP) -52. 3.) 0.
          ((RAT SIMP) 52. 3.))
         ((MLIST SIMP) 0. -26. 26. 0. 0. ((RAT SIMP) 52. 3.)
          ((RAT SIMP) -52. 3.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 5. -5. -26. 26. 8. -8.)))))) 
(ADD2LNC '|$IrrepSmallbasis0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis|) 
(MREMPROP '|$IrrepSmallbasis| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2. NIL
      (((5. 4.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. -1.)
         ((MLIST SIMP) 0. 1. 0. -1.) ((MLIST SIMP) 0. 0. 1. -1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))))
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) -9. -24. -24. -24. 26. 26. 26.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 3. 0. -3. -2. 0. 2.)
         ((MLIST SIMP) 0. -3. 3. 0. 0. 2. -2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 5. -5. -26. 26. 8. -8.))))
      (((5. 1.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))))
      (((5. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL NIL)) 
(ADD2LNC '|$IrrepSmallbasis| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$coIrrepSmall|) 
(MREMPROP '|$coIrrepSmall| 'ARRAY) 
(MPUTPROP '|$coIrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 3837.))
         (($MATRIX SIMP) ((MLIST SIMP) 3837.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 13. -26.)
          ((MLIST SIMP) -26. 13.))
         (($MATRIX SIMP) ((MLIST SIMP) -26. 13.)
          ((MLIST SIMP) 13. 13.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 0.))
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -1530.))))))) 
(ADD2LNC '|$coIrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmall|) 
(MREMPROP '|$IrrepSmall| 'ARRAY) 
(MPUTPROP '|$IrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((5. 5.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))))
      (((5. 4.) (MLIST SIMP) ((MLIST SIMP))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 0.)
          ((MLIST SIMP) 1. 0. 0.) ((MLIST SIMP) 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 1.)
          ((MLIST SIMP) 0. 1. 0.) ((MLIST SIMP) 1. 0. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0. 0.)
          ((MLIST SIMP) -1. 1. 0.) ((MLIST SIMP) -1. 0. 1.)))))
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. -1.) ((MLIST SIMP) -1. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0.) ((MLIST SIMP) 1. 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 0.))
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -1.))))))) 
(ADD2LNC '|$IrrepSmall| $ARRAYS) 
(MDEFPROP |$OldSmallOnIrrepSmall|
    ((LAMBDA) ((MLIST) |$nn| |$spin|)
     (($COPYMATRIX) |$zeromatrixSmall|))
    AEXPR) 
(ADD2LNC '|$OldSmallOnIrrepSmall| $PROPS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OldSmallOnIrrepSmall|) 
(MREMPROP '|$OldSmallOnIrrepSmall| 'ARRAY) 
(MPUTPROP '|$OldSmallOnIrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) 1. 3.) ((RAT SIMP) 13. 3.)
         ((RAT SIMP) -13. 3.))
        ((MLIST SIMP) ((RAT SIMP) 1. 3.) ((RAT SIMP) 13. 3.)
         ((RAT SIMP) 26. 3.))
        ((MLIST SIMP) ((RAT SIMP) 1. 3.) ((RAT SIMP) -26. 3.)
         ((RAT SIMP) -13. 3.))))
      (((5. 2.) ($MATRIX SIMP) ((MLIST SIMP) -1.))))) 
(ADD2LNC '|$OldSmallOnIrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GREPSmall|) 
(MREMPROP '|$GREPSmall| 'ARRAY) 
(MPUTPROP '|$GREPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) ($MATRIX SIMP) ((MLIST SIMP) 1891. -306. -306.)
        ((MLIST SIMP) -306. 1891. -306.)
        ((MLIST SIMP) -306. -306. 1891.)))
      (((5. 2.) ($MATRIX SIMP) ((MLIST SIMP) 1530.))))) 
(ADD2LNC '|$GREPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$coREPSmall|) 
(MREMPROP '|$coREPSmall| 'ARRAY) 
(MPUTPROP '|$coREPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1891. -306. -306.)
         ((MLIST SIMP) -306. -306. 1891.)
         ((MLIST SIMP) -306. 1891. -306.))
        (($MATRIX SIMP) ((MLIST SIMP) -306. -306. 1891.)
         ((MLIST SIMP) -306. 1891. -306.)
         ((MLIST SIMP) 1891. -306. -306.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -1530.)))))) 
(ADD2LNC '|$coREPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$REPSmall|) 
(MREMPROP '|$REPSmall| 'ARRAY) 
(MPUTPROP '|$REPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0.) ((MLIST SIMP) 0. 0. 1.)
         ((MLIST SIMP) 0. 1. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 1.) ((MLIST SIMP) 0. 1. 0.)
         ((MLIST SIMP) 1. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -1.)))))) 
(ADD2LNC '|$REPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YT_is_present|) 
(MREMPROP '|$YT_is_present| 'ARRAY) 
(MPUTPROP '|$YT_is_present| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((5. 5.) (MLIST SIMP) T NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL
        NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL))
      (((5. 4.) (MLIST SIMP) NIL T NIL NIL NIL NIL NIL NIL NIL NIL))
      (((5. 3.) (MLIST SIMP) T T NIL)) (((5. 2.) (MLIST SIMP) NIL T))
      (((5. 1.) (MLIST SIMP) T)) (((5. 0.) (MLIST SIMP) NIL)) NIL NIL)) 
(ADD2LNC '|$YT_is_present| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$ALL_VECTOR_NOS) 
(MREMPROP '$ALL_VECTOR_NOS 'ARRAY) 
(MPUTPROP '$ALL_VECTOR_NOS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL (((5. 3.) (MLIST SIMP) 1. 2. 3.))
      (((5. 2.) (MLIST SIMP) 1.)))) 
(ADD2LNC '$ALL_VECTOR_NOS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$USED_VECTORS_BY_IRREP) 
(MREMPROP '$USED_VECTORS_BY_IRREP 'ARRAY) 
(MPUTPROP '$USED_VECTORS_BY_IRREP AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
        ((MLIST SIMP))))
      (((5. 2.) (MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP)))))) 
(ADD2LNC '$USED_VECTORS_BY_IRREP $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$MAP_REMAINING_VECTORS_OLD_VECTORS) 
(MREMPROP '$MAP_REMAINING_VECTORS_OLD_VECTORS 'ARRAY) 
(MPUTPROP '$MAP_REMAINING_VECTORS_OLD_VECTORS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) ($MATRIX SIMP) ((MLIST SIMP) 1. 2. 3.)))
      (((5. 2.) ($MATRIX SIMP) ((MLIST SIMP) 1.))))) 
(ADD2LNC '$MAP_REMAINING_VECTORS_OLD_VECTORS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_USED_VECTORS) 
(MREMPROP '$LIST_USED_VECTORS 'ARRAY) 
(MPUTPROP '$LIST_USED_VECTORS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL (((5. 3.) (MLIST SIMP)))
      (((5. 2.) (MLIST SIMP))))) 
(ADD2LNC '$LIST_USED_VECTORS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$CLOSED_VECTOR_SPACE) 
(MREMPROP '$CLOSED_VECTOR_SPACE 'ARRAY) 
(MPUTPROP '$CLOSED_VECTOR_SPACE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP) 0. 26. 0. -26. ((RAT SIMP) -52. 3.) 0.
         ((RAT SIMP) 52. 3.))
        ((MLIST SIMP) 0. -26. 26. 0. 0. ((RAT SIMP) 52. 3.)
         ((RAT SIMP) -52. 3.))
        ((MLIST SIMP) 0. 0. -26. 26. ((RAT SIMP) 52. 3.)
         ((RAT SIMP) -52. 3.) 0.)
        ((MLIST SIMP) 0. 26. 0. -26. ((RAT SIMP) -52. 3.) 0.
         ((RAT SIMP) 52. 3.))))
      (((5. 2.) (MLIST SIMP) ((MLIST SIMP) 0. 5. -5. -26. 26. 8. -8.))))) 
(ADD2LNC '$CLOSED_VECTOR_SPACE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepDescendents|) 
(MREMPROP '|$IrrepDescendents| 'ARRAY) 
(MPUTPROP '|$IrrepDescendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 3. NIL
      (((5. 5. 1.) (MLIST SIMP)
        ((MLIST SIMP) 5. 5. (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) 5. 4.
         (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1.)))
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) 1. 2.) 2. 2. 2. 3. 3. 3.)))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 4. ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.) 9. 9.
           16. 16.)))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 27. 12. ((RAT SIMP) 3. 4.) 16. 9. 125.)))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 20. 216. 256.)))))
      NIL
      (((5. 3. 1.) (MLIST SIMP)
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP) ((MLIST SIMP) -9. -24. -24. -24. 26. 26. 26.)))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP) ((MLIST SIMP) 8. -21. -21. -46. -46. 56. 56.)))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 30. 36. ((RAT SIMP) -21. 2.) -80. -86. 50.)))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP) ((MLIST SIMP) -168. 144. -192.))))
       ((5. 4. 2.) (MLIST SIMP)
        ((MLIST SIMP) 5. 4.
         (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. -1.)
          ((MLIST SIMP) 0. 1. 0. -1.) ((MLIST SIMP) 0. 0. 1. -1.)))
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. -1. -1. 1. 1. -1.)
          ((MLIST SIMP) 0. 1. 0. -1. 2. 0. -2.)
          ((MLIST SIMP) 0. 1. -1. 0. 0. 2. -2.)))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) -2. -3. 4. -4.)
          ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) -2. -3. 4. -4.)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 1.
           -1. 8. -8.)))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. -1. -25.)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. -1. -25.)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. -1. -25.)))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)))))
      (((5. 3. 2.) (MLIST SIMP)
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 3. 0. -3. -2. 0. 2.)
          ((MLIST SIMP) 0. -3. 3. 0. 0. 2. -2.)))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) -2. 0. ((RAT SIMP) 3. 2.) -6. -1. 4. 4.)
          ((MLIST SIMP) 0. ((RAT SIMP) 3. 2.) ((RAT SIMP) -3. 2.) 5.
           -5. 0. 0.)))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 3. 0. ((RAT SIMP) 3. 4.) -8. 1. 5.)
          ((MLIST SIMP) -3. 0. ((RAT SIMP) -3. 4.) 8. -1. -5.)))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0.)))))
      (((5. 2. 2.) (MLIST SIMP)
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 5. -5. -26. 26. 8. -8.)))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) -2. 4. ((RAT SIMP) -5. 2.) -16. 18. 2.)))
        ((MLIST SIMP) 5. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.))))
       ((5. 1. 1.) (MLIST SIMP)
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 4580. -3360. -375. 640. -820. 188.)))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP) ((MLIST SIMP) -125. -502. 848.)))))
      (((5. 0. 1.) (MLIST SIMP)
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.)))))
      NIL)) 
(ADD2LNC '|$IrrepDescendents| $ARRAYS) 
(DSKSETQ $SCALARMATRIXP 'NIL) 
(DSKSETQ $LINEL '79.) 
(DSKSETQ $LISTCONSTVARS 'NIL) 
(DSKSETQ $KEEPFLOAT 'NIL) 
(DSKSETQ $RATPRINT 'T) 
(MDEFPROP $POLYNOMIALP (NIL $VERSION 1.) $PROPS) 
(ADD2LNC '$POLYNOMIALP $PROPS) 
(SETQ $LINENUM 251.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 

==> anc/lisp_Level_3_10/Level_5._irrep_data.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_IRREPS_TO_USE) 
(MREMPROP '$LIST_IRREPS_TO_USE 'ARRAY) 
(MPUTPROP '$LIST_IRREPS_TO_USE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) 1.)) (((1.) (MLIST SIMP) 1.))
      (((2.) (MLIST SIMP) 1. 2.)) (((3.) (MLIST SIMP) 1. 2. 3.))
      (((4.) (MLIST SIMP) 1. 2. 5. 7. 10.))
      (((5.) (MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.))
      (((6.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.))
      (((7.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13.
        14. 15.))
      (((8.) (MLIST SIMP) 1. 2. 3. 4. 5. 6.)) (((9.) (MLIST SIMP) 1.))
      (((10.) (MLIST SIMP) 1.)) NIL NIL NIL NIL NIL)) 
(ADD2LNC '$LIST_IRREPS_TO_USE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$leading_Regge|) 
(MREMPROP '|$leading_Regge| 'ARRAY) 
(MPUTPROP '|$leading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 1.)) (((1.) . 1.)) (((2.) . 1.))
      (((3.) . 1.)) (((4.) . 1.)) (((5.) . 1.)) (((6.) . 1.))
      (((7.) . 1.)) (((8.) . 1.)) (((9.) . 1.)) (((10.) . 1.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$leading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$subleading_Regge|) 
(MREMPROP '|$subleading_Regge| 'ARRAY) 
(MPUTPROP '|$subleading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 0.)) (((1.) . 0.)) (((2.) . 2.))
      (((3.) . 2.)) (((4.) . 2.)) (((5.) . 2.)) (((6.) . 2.))
      (((7.) . 2.)) (((8.) . 2.)) (((9.) . 2.)) (((10.) . 2.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$subleading_Regge| $ARRAYS) 
(DSKSETQ |$t| '|$t|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2. NIL
      (((1. 0.) (MLIST SIMP))
       ((5. 4.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj4|))))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.)))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.))
       ((5. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))))
      (((4. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
        (($P SIMP) 2. 2.) (($P SIMP) 3. 1.)))
      (((5. 0.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
        (($P SIMP) 3. 2.) (($P SIMP) 4. 1.)))
      NIL NIL
      (((5. 5.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|))))
      NIL
      (((5. 3.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj3|))))
      NIL
      (((5. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 3. |$jj1|))
        (($V SIMP) 5. |$jj1|)))
      NIL NIL NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DSKSETQ $EXAM_LEVEL '$EXAM_LEVEL) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((5. 5.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R14))
        ((MLIST SIMP) $%R14) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((5. 4.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R11)
           ((MTIMES SIMP RATSIMP) -1. $%R12)
           ((MTIMES SIMP RATSIMP) -1. $%R13)))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R13)
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R12)
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R11))
        ((MLIST SIMP) $%R11 $%R12 $%R13)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.) ((MLIST SIMP) -2.))))
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -13. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R10)
            ((MTIMES SIMP RATSIMP) 3. $%R8)
            ((MTIMES SIMP RATSIMP) 3. $%R9))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 26.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -21. $%R10)
            ((MTIMES SIMP RATSIMP) 18. $%R8)
            ((MTIMES SIMP RATSIMP) -21. $%R9))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R10)
            ((MTIMES SIMP RATSIMP) 21. $%R8)
            ((MTIMES SIMP RATSIMP) -18. $%R9))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -18. $%R10)
            ((MTIMES SIMP RATSIMP) 21. $%R8)
            ((MTIMES SIMP RATSIMP) 21. $%R9))))
         ((MEQUAL SIMP) (($C SIMP) 5.) $%R10)
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R9)
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R8))
        ((MLIST SIMP) $%R8 $%R9 $%R10)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. -13.)
         ((MLIST SIMP) -2. -2. 0. 0.) ((MLIST SIMP) -2. 0. -2. 0.)
         ((MLIST SIMP) 0. -2. -2. 0.)
         ((MLIST SIMP) -3. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. -3. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -3. ((RAT SIMP) -3. 2.)))))
      (((5. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -3. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -11. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -11. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -4. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 7.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -5. 8.) $%R7))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 5. 8.) $%R7))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 13. 4.) $%R7))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -13. 4.) $%R7))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP RATSIMP) -1. $%R7))
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R7))
        ((MLIST SIMP) $%R7)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 1. 1. ((RAT SIMP) -43. 3.))
         ((MLIST SIMP) -2. 2. 0. -11. 0. 4. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. -11. 0. 4. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -3. 0. ((RAT SIMP) -3. 2.) -2. 0. 0.)
         ((MLIST SIMP) 0. -3. ((RAT SIMP) -3. 2.) 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. -4. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. -2. 0. -4. ((RAT SIMP) -4. 3.)))))
      (((5. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) -24. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -10. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 6. (($C SIMP) 5.))
           ((MTIMES SIMP) -5. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -59. 4.) (($C SIMP) 1.))
           ((MTIMES SIMP) -20. (($C SIMP) 2.))
           ((MTIMES SIMP) -1. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 6.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 1145. 47.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -840. 47.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -375. 188.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 160. 47.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -205. 47.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R6))
        ((MLIST SIMP) $%R6)
        (($MATRIX SIMP)
         ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) -1. 2.)
          1. 1. ((RAT SIMP) -59. 4.))
         ((MLIST SIMP) -4. 1. 0. 2. ((RAT SIMP) -4. 3.) 0. -20.)
         ((MLIST SIMP) 8. -24. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 2.
          ((RAT SIMP) -41. 3.) 2. -1.)
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. -10. 0. 6.
          ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -5. 2.) ((RAT SIMP) -5. 3.)
          -5. ((RAT SIMP) -5. 4.)))))
      (((5. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 6. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -3. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.)) 0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -9. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -119. 5.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -71. 5.) (($C SIMP) 3.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 3.) 0.))
        ((MLIST SIMP))
        (($MATRIX SIMP)
         ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -9.
          ((RAT SIMP) -43. 3.) 0.)
         ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.)
          ((RAT SIMP) 1. 2.) ((RAT SIMP) -119. 5.))
         ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -71. 5.)))))
      NIL NIL)) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DSKSETQ |$Descendents| '|$Descendents|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((5. 5.) (MLIST SIMP)
        ((MLIST SIMP) 5. 5. (($MATRIX SIMP) ((MLIST SIMP) $%R14)))
        ((MLIST SIMP) 5. 4.
         (($MATRIX SIMP) ((MLIST SIMP) $%R14 $%R14 $%R14 $%R14)))
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R14)
           ((MTIMES SIMP RATSIMP) 2. $%R14)
           ((MTIMES SIMP RATSIMP) 2. $%R14)
           ((MTIMES SIMP RATSIMP) 2. $%R14)
           ((MTIMES SIMP RATSIMP) 3. $%R14)
           ((MTIMES SIMP RATSIMP) 3. $%R14)
           ((MTIMES SIMP RATSIMP) 3. $%R14))))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R14)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R14)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R14)
           ((MTIMES SIMP RATSIMP) 9. $%R14)
           ((MTIMES SIMP RATSIMP) 9. $%R14)
           ((MTIMES SIMP RATSIMP) 16. $%R14)
           ((MTIMES SIMP RATSIMP) 16. $%R14))))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 27. $%R14)
           ((MTIMES SIMP RATSIMP) 12. $%R14)
           ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R14)
           ((MTIMES SIMP RATSIMP) 16. $%R14)
           ((MTIMES SIMP RATSIMP) 9. $%R14)
           ((MTIMES SIMP RATSIMP) 125. $%R14))))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 20. $%R14)
           ((MTIMES SIMP RATSIMP) 216. $%R14)
           ((MTIMES SIMP RATSIMP) 256. $%R14))))))
      (((5. 4.) (MLIST SIMP)
        ((MLIST SIMP) 5. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R11)
            ((MTIMES SIMP RATSIMP) -1. $%R12)
            ((MTIMES SIMP RATSIMP) -1. $%R13))
           $%R13 $%R12 $%R11)))
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R11 $%R12 $%R13))
           ((MPLUS SIMP) $%R12 $%R13) ((MPLUS SIMP) $%R11 $%R13)
           ((MPLUS SIMP) $%R11 $%R12)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R11)
            ((MTIMES SIMP RATSIMP) -1. $%R12) $%R13)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R11) $%R12
            ((MTIMES SIMP RATSIMP) -1. $%R13))
           ((MPLUS SIMP) $%R11 ((MTIMES SIMP RATSIMP) -1. $%R12)
            ((MTIMES SIMP RATSIMP) -1. $%R13)))))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R11)
            ((MTIMES SIMP RATSIMP) -2. $%R12))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) $%R12)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) $%R11)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R11)
            ((MTIMES SIMP RATSIMP) 3. $%R12))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R11)
            ((MTIMES SIMP RATSIMP) 2. $%R12))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R11)
            ((MTIMES SIMP RATSIMP) 4. $%R12))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R11)
            ((MTIMES SIMP RATSIMP) -4. $%R12)))))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -9. $%R11)
           ((MTIMES SIMP RATSIMP) -4. $%R11)
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.) $%R11) 0. $%R11
           ((MTIMES SIMP RATSIMP) 25. $%R11))))
        ((MLIST SIMP) 5. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R10)
             ((MTIMES SIMP RATSIMP) 3. $%R8)
             ((MTIMES SIMP RATSIMP) 3. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -21. $%R10)
             ((MTIMES SIMP RATSIMP) 18. $%R8)
             ((MTIMES SIMP RATSIMP) -21. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R10)
             ((MTIMES SIMP RATSIMP) 21. $%R8)
             ((MTIMES SIMP RATSIMP) -18. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -18. $%R10)
             ((MTIMES SIMP RATSIMP) 21. $%R8)
             ((MTIMES SIMP RATSIMP) 21. $%R9)))
           $%R10 $%R9 $%R8)))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -10. $%R10)
             ((MTIMES SIMP RATSIMP) 3. $%R8)
             ((MTIMES SIMP RATSIMP) 3. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 52.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -27. $%R10)
             ((MTIMES SIMP RATSIMP) -27. $%R8)
             ((MTIMES SIMP RATSIMP) 12. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 52.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R10)
             ((MTIMES SIMP RATSIMP) -12. $%R8)
             ((MTIMES SIMP RATSIMP) 27. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R10)
             ((MTIMES SIMP RATSIMP) -63. $%R8)
             ((MTIMES SIMP RATSIMP) 2. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -15. $%R10)
             ((MTIMES SIMP RATSIMP) -2. $%R8)
             ((MTIMES SIMP RATSIMP) 63. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R10)
             ((MTIMES SIMP RATSIMP) 18. $%R8)
             ((MTIMES SIMP RATSIMP) 18. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R10)
             ((MTIMES SIMP RATSIMP) 18. $%R8)
             ((MTIMES SIMP RATSIMP) 18. $%R9))))))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R10)
             ((MTIMES SIMP RATSIMP) -36. $%R8)
             ((MTIMES SIMP RATSIMP) 3. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R10)
             ((MTIMES SIMP RATSIMP) 6. $%R8)
             ((MTIMES SIMP RATSIMP) 6. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 104.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R10)
             ((MTIMES SIMP RATSIMP) -12. $%R8)
             ((MTIMES SIMP RATSIMP) 27. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R10)
             ((MTIMES SIMP RATSIMP) -48. $%R8)
             ((MTIMES SIMP RATSIMP) 4. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R10)
             ((MTIMES SIMP RATSIMP) 20. $%R8)
             ((MTIMES SIMP RATSIMP) 33. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5. $%R10)
             ((MTIMES SIMP RATSIMP) -60. $%R8)
             ((MTIMES SIMP RATSIMP) 5. $%R9))))))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R10)
             ((MTIMES SIMP RATSIMP) 28. $%R8)
             ((MTIMES SIMP RATSIMP) 28. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 24. $%R10)
             ((MTIMES SIMP RATSIMP) 24. $%R8)
             ((MTIMES SIMP RATSIMP) 24. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 32. $%R10)
             ((MTIMES SIMP RATSIMP) 32. $%R8)
             ((MTIMES SIMP RATSIMP) 32. $%R9))))))))
      (((5. 2.) (MLIST SIMP)
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. ((MTIMES SIMP) ((RAT SIMP) -5. 8.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) 5. 8.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) 13. 4.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) -13. 4.) $%R7)
           ((MTIMES SIMP RATSIMP) -1. $%R7) $%R7)))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 4.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) 5. 16.) $%R7)
           ((MTIMES SIMP RATSIMP) 2. $%R7)
           ((MTIMES SIMP) ((RAT SIMP) -9. 4.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.) $%R7))))
        ((MLIST SIMP) 5. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((5. 1.) (MLIST SIMP)
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1145. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) -840. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) -375. 188.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) 160. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) -205. 47.) $%R6) $%R6)))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -500. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) -2008. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) 3392. 47.) $%R6))))))
      (((5. 0.) (MLIST SIMP)
        ((MLIST SIMP) 5. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      NIL NIL)) 
(ADD2LNC '|$Descendents| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$rep_t|) 
(MREMPROP '|$rep_t| 'ARRAY) 
(MPUTPROP '|$rep_t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0.))))
      (((5. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0.)))))) 
(ADD2LNC '|$rep_t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$MatB|) 
(MREMPROP '|$MatB| 'ARRAY) 
(MPUTPROP '|$MatB| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 6. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 2. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 2. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 2. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. -1. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. -1. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1.)))))) 
(ADD2LNC '|$MatB| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nb|) 
(MREMPROP '|$nb| 'ARRAY) 
(MPUTPROP '|$nb| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 2. 3.) 0. ((RAT SIMP) -2. 3.) 0.
          0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 1. 3.) 0.
          0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 1. 3.) 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0.
          ((RAT SIMP) -1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0.
          ((RAT SIMP) -1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          ((RAT SIMP) 2. 3.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.) 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.)
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) -1. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          ((RAT SIMP) 1. 2.))))))) 
(ADD2LNC '|$nb| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffSmall|) 
(MREMPROP '|$CoeffSmall| 'ARRAY) 
(MPUTPROP '|$CoeffSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) -3. 18. -21. -21. 0. 0. 26.)
        ((MLIST SIMP) -3. -21. 18. -21. 0. 26. 0.)
        ((MLIST SIMP) -3. -21. -21. 18. 26. 0. 0.)))
      (((5. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. -5. 5. 26. -26. -8. 8.))))) 
(ADD2LNC '|$CoeffSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$REPSmall|) 
(MREMPROP '|$REPSmall| 'ARRAY) 
(MPUTPROP '|$REPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0.) ((MLIST SIMP) 0. 0. 1.)
         ((MLIST SIMP) 0. 1. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 1.) ((MLIST SIMP) 0. 1. 0.)
         ((MLIST SIMP) 1. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -1.)))))) 
(ADD2LNC '|$REPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GREPSmall|) 
(MREMPROP '|$GREPSmall| 'ARRAY) 
(MPUTPROP '|$GREPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) ($MATRIX SIMP) ((MLIST SIMP) 1891. -306. -306.)
        ((MLIST SIMP) -306. 1891. -306.)
        ((MLIST SIMP) -306. -306. 1891.)))
      (((5. 2.) ($MATRIX SIMP) ((MLIST SIMP) 1530.))))) 
(ADD2LNC '|$GREPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffYTSmall|) 
(MREMPROP '|$CoeffYTSmall| 'ARRAY) 
(MPUTPROP '|$CoeffYTSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
          ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.))
         ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
          ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.))
         ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
          ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 26. 0. -26. ((RAT SIMP) -52. 3.) 0.
          ((RAT SIMP) 52. 3.))
         ((MLIST SIMP) 0. -13. 0. 13. ((RAT SIMP) 26. 3.) 0.
          ((RAT SIMP) -26. 3.))
         ((MLIST SIMP) 0. -13. 0. 13. ((RAT SIMP) 26. 3.) 0.
          ((RAT SIMP) -26. 3.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. -5. 5. 26. -26. -8. 8.)))))) 
(ADD2LNC '|$CoeffYTSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step0_Small|) 
(MREMPROP '|$Step0_Small| 'ARRAY) 
(MPUTPROP '|$Step0_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
           ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.)))
         ((MLIST SIMP) 2. 3.)
         ((MLIST SIMP) ((MLIST SIMP) 1.) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 26. 0. -26. ((RAT SIMP) -52. 3.) 0.
           ((RAT SIMP) 52. 3.)))
         ((MLIST SIMP) 2. 3.)
         ((MLIST SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.))
          ((MLIST SIMP) ((RAT SIMP) -1. 2.))))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2. 3.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.)))))
      (((5. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP)) ((MLIST SIMP) 1.)
         ((MLIST SIMP) ((MLIST SIMP) 0.)))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP) ((MLIST SIMP) 0. -5. 5. 26. -26. -8. 8.))
         ((MLIST SIMP)) ((MLIST SIMP))))))) 
(ADD2LNC '|$Step0_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step1_Small|) 
(MREMPROP '|$Step1_Small| 'ARRAY) 
(MPUTPROP '|$Step1_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
           ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.)))
         ((MLIST SIMP) 2.) ((MLIST SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 26. 0. -26. ((RAT SIMP) -52. 3.) 0.
           ((RAT SIMP) 52. 3.))
          ((MLIST SIMP) 0. -26. 26. 0. 0. ((RAT SIMP) 52. 3.)
           ((RAT SIMP) -52. 3.)))
         ((MLIST SIMP) 3. 4.)
         ((MLIST SIMP) ((MLIST SIMP) 1. 0.) ((MLIST SIMP) -1. -1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 0.))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP) ((MLIST SIMP) 0. 5. -5. -26. 26. 8. -8.))
         ((MLIST SIMP)) ((MLIST SIMP))))))) 
(ADD2LNC '|$Step1_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis|) 
(MREMPROP '|$IrrepSmallbasis| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2. NIL
      (((5. 4.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. -1.)
         ((MLIST SIMP) 0. 1. 0. -1.) ((MLIST SIMP) 0. 0. 1. -1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0.))))
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) -9. -24. -24. -24. 26. 26. 26.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 3. 0. -3. -2. 0. 2.)
         ((MLIST SIMP) 0. -3. 3. 0. 0. 2. -2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 5. -5. -26. 26. 8. -8.))))
      (((5. 1.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))))
      (((5. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL NIL)) 
(ADD2LNC '|$IrrepSmallbasis| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis0|) 
(MREMPROP '|$IrrepSmallbasis0| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((5. 1.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) 1145. 47.) ((RAT SIMP) -840. 47.)
          ((RAT SIMP) -375. 188.) ((RAT SIMP) 160. 47.)
          ((RAT SIMP) -205. 47.) 1.))))
      (((5. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. -8. -8. -8. ((RAT SIMP) 26. 3.)
          ((RAT SIMP) 26. 3.) ((RAT SIMP) 26. 3.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 26. 0. -26. ((RAT SIMP) -52. 3.) 0.
          ((RAT SIMP) 52. 3.))
         ((MLIST SIMP) 0. -26. 26. 0. 0. ((RAT SIMP) 52. 3.)
          ((RAT SIMP) -52. 3.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 5. -5. -26. 26. 8. -8.)))))) 
(ADD2LNC '|$IrrepSmallbasis0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GSmall|) 
(MREMPROP '|$GSmall| 'ARRAY) 
(MPUTPROP '|$GSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 3837.))
        (($MATRIX SIMP) ((MLIST SIMP) 26. -13.)
         ((MLIST SIMP) -13. 26.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 1530.)))))) 
(ADD2LNC '|$GSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$coIrrepSmall|) 
(MREMPROP '|$coIrrepSmall| 'ARRAY) 
(MPUTPROP '|$coIrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 2. NIL NIL
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 3837.))
         (($MATRIX SIMP) ((MLIST SIMP) 3837.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 13. -26.)
          ((MLIST SIMP) -26. 13.))
         (($MATRIX SIMP) ((MLIST SIMP) -26. 13.)
          ((MLIST SIMP) 13. 13.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 0.))
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -1530.))))))) 
(ADD2LNC '|$coIrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmall|) 
(MREMPROP '|$IrrepSmall| 'ARRAY) 
(MPUTPROP '|$IrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((5. 5.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))))
      (((5. 4.) (MLIST SIMP) ((MLIST SIMP))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 0.)
          ((MLIST SIMP) 1. 0. 0.) ((MLIST SIMP) 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 1.)
          ((MLIST SIMP) 0. 1. 0.) ((MLIST SIMP) 1. 0. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0. 0.)
          ((MLIST SIMP) -1. 1. 0.) ((MLIST SIMP) -1. 0. 1.)))))
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. -1.) ((MLIST SIMP) -1. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0.) ((MLIST SIMP) 1. 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0.))))
      (((5. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 0.))
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -1.))))))) 
(ADD2LNC '|$IrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YT_is_present|) 
(MREMPROP '|$YT_is_present| 'ARRAY) 
(MPUTPROP '|$YT_is_present| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((5. 5.) (MLIST SIMP) T NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL
        NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL))
      (((5. 4.) (MLIST SIMP) NIL T NIL NIL NIL NIL NIL NIL NIL NIL))
      (((5. 3.) (MLIST SIMP) T T NIL)) (((5. 2.) (MLIST SIMP) NIL T))
      (((5. 1.) (MLIST SIMP) T)) (((5. 0.) (MLIST SIMP) NIL)) NIL NIL)) 
(ADD2LNC '|$YT_is_present| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepDescendents|) 
(MREMPROP '|$IrrepDescendents| 'ARRAY) 
(MPUTPROP '|$IrrepDescendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 3. NIL
      (((5. 5. 1.) (MLIST SIMP)
        ((MLIST SIMP) 5. 5. (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) 5. 4.
         (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1.)))
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) 1. 2.) 2. 2. 2. 3. 3. 3.)))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 4. ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.) 9. 9.
           16. 16.)))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 27. 12. ((RAT SIMP) 3. 4.) 16. 9. 125.)))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 20. 216. 256.)))))
      NIL
      (((5. 3. 1.) (MLIST SIMP)
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP) ((MLIST SIMP) -9. -24. -24. -24. 26. 26. 26.)))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP) ((MLIST SIMP) 8. -21. -21. -46. -46. 56. 56.)))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 30. 36. ((RAT SIMP) -21. 2.) -80. -86. 50.)))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP) ((MLIST SIMP) -168. 144. -192.))))
       ((5. 4. 2.) (MLIST SIMP)
        ((MLIST SIMP) 5. 4.
         (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. -1.)
          ((MLIST SIMP) 0. 1. 0. -1.) ((MLIST SIMP) 0. 0. 1. -1.)))
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. -1. -1. 1. 1. -1.)
          ((MLIST SIMP) 0. 1. 0. -1. 2. 0. -2.)
          ((MLIST SIMP) 0. 1. -1. 0. 0. 2. -2.)))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) -2. -3. 4. -4.)
          ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) -2. -3. 4. -4.)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 1.
           -1. 8. -8.)))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. -1. -25.)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. -1. -25.)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. -1. -25.)))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0.) ((MLIST SIMP) 0. 0. 0.)))))
      (((5. 3. 2.) (MLIST SIMP)
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 3. 0. -3. -2. 0. 2.)
          ((MLIST SIMP) 0. -3. 3. 0. 0. 2. -2.)))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) -2. 0. ((RAT SIMP) 3. 2.) -6. -1. 4. 4.)
          ((MLIST SIMP) 0. ((RAT SIMP) 3. 2.) ((RAT SIMP) -3. 2.) 5.
           -5. 0. 0.)))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 3. 0. ((RAT SIMP) 3. 4.) -8. 1. 5.)
          ((MLIST SIMP) -3. 0. ((RAT SIMP) -3. 4.) 8. -1. -5.)))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0.)))))
      (((5. 2. 2.) (MLIST SIMP)
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 5. -5. -26. 26. 8. -8.)))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) -2. 4. ((RAT SIMP) -5. 2.) -16. 18. 2.)))
        ((MLIST SIMP) 5. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.))))
       ((5. 1. 1.) (MLIST SIMP)
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 4580. -3360. -375. 640. -820. 188.)))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP) ((MLIST SIMP) -125. -502. 848.)))))
      (((5. 0. 1.) (MLIST SIMP)
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.)))))
      NIL)) 
(ADD2LNC '|$IrrepDescendents| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_5_T_UpMat_DownMat.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2. NIL
      (((1. 0.) (MLIST SIMP))
       ((5. 4.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj4|))))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.)))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.))
       ((5. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))))
      (((4. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
        (($P SIMP) 2. 2.) (($P SIMP) 3. 1.)))
      (((5. 0.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
        (($P SIMP) 3. 2.) (($P SIMP) 4. 1.)))
      NIL NIL
      (((5. 5.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|))))
      NIL
      (((5. 3.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj3|))))
      NIL
      (((5. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 3. |$jj1|))
        (($V SIMP) 5. |$jj1|)))
      NIL NIL NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$UpMat|) 
(MREMPROP '|$UpMat| 'ARRAY) 
(MPUTPROP '|$UpMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. (((5. 5.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((5. 4.) ($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
        ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)))
      (((5. 3.) ($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. -13.)
        ((MLIST SIMP) -2. -2. 0. 0.) ((MLIST SIMP) -2. 0. -2. 0.)
        ((MLIST SIMP) 0. -2. -2. 0.)
        ((MLIST SIMP) -3. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. -3. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. -3. ((RAT SIMP) -3. 2.))))
      (((5. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 1. 2.)
         ((RAT SIMP) 1. 2.) 1. 1. ((RAT SIMP) -43. 3.))
        ((MLIST SIMP) -2. 2. 0. -11. 0. 4. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) -2. 2. -11. 0. 4. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. -3. 0. ((RAT SIMP) -3. 2.) -2. 0. 0.)
        ((MLIST SIMP) 0. -3. ((RAT SIMP) -3. 2.) 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. -4. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. -2. 0. -4. ((RAT SIMP) -4. 3.))))
      (((5. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) -1. 2.) 1.
         1. ((RAT SIMP) -59. 4.))
        ((MLIST SIMP) -4. 1. 0. 2. ((RAT SIMP) -4. 3.) 0. -20.)
        ((MLIST SIMP) 8. -24. 4. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 2.
         ((RAT SIMP) -41. 3.) 2. -1.)
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. -10. 0. 6.
         ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -5. 2.) ((RAT SIMP) -5. 3.)
         -5. ((RAT SIMP) -5. 4.))))
      (((5. 0.) ($MATRIX SIMP)
        ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -9.
         ((RAT SIMP) -43. 3.) 0.)
        ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)
         ((RAT SIMP) -119. 5.))
        ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2. ((RAT SIMP) -4. 3.)
         ((RAT SIMP) -71. 5.))))
      NIL NIL)) 
(ADD2LNC '|$UpMat| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$DownMat|) 
(MREMPROP '|$DownMat| 'ARRAY) 
(MPUTPROP '|$DownMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((5. 5.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0.))))
      (((5. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 1. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 2.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.))))
      (((5. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 2. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 2. 2. 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 3.))
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 2. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 3. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 3.))
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 2. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 3.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.))))
      (((5. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 2. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 3.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 4.))
        (($MATRIX SIMP) ((MLIST SIMP) 2. 1. 0. 1. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 3.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 4.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.)))))
      (((5. 1.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 3.) ((MLIST SIMP) 0. 4. 0.)
         ((MLIST SIMP) 4. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 1. 2.)
         ((MLIST SIMP) 1. 0. 2.) ((MLIST SIMP) 0. 1. 1.))))
      (((5. 0.) ($MATRIX SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.)))
      NIL NIL)) 
(ADD2LNC '|$DownMat| $ARRAYS) 
(DSKSETQ |$minimal_set_down_matrices| 'NIL) 
(ADD2LNC '|$minimal_set_down_matrices| $VALUES) 
(DEFPROP |$minimal_set_down_matrices| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DEFPROP |$minimal_set_down_matrices| $BOOLEAN MODE) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 

==> anc/lisp_Level_3_10/Level_5_full_built_irreps.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pijk|) 
(MREMPROP '|$Pijk| 'ARRAY) 
(MPUTPROP '|$Pijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 3. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -3. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -2. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$Pijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjk|) 
(MREMPROP '|$Pjk| 'ARRAY) 
(MPUTPROP '|$Pjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Pjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_k_1|) 
(MREMPROP '|$Pjj_k_1| 'ARRAY) 
(MPUTPROP '|$Pjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 5. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Pjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_1_2|) 
(MREMPROP '|$Pjj_1_2| 'ARRAY) 
(MPUTPROP '|$Pjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -7. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 7. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Pjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjk|) 
(MREMPROP '|$uPjk| 'ARRAY) 
(MPUTPROP '|$uPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -2. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -6. (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1. (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 4. (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 4. (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_k_1|) 
(MREMPROP '|$uPjj_k_1| 'ARRAY) 
(MPUTPROP '|$uPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -24. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -8. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 24. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 3. (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 5. (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_1_2|) 
(MREMPROP '|$uPjj_1_2| 'ARRAY) 
(MPUTPROP '|$uPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -2. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -7. (($V SIMP) 2. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 7. (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 8. (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -8. (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p234|) 
(MREMPROP '|$p234| 'ARRAY) 
(MPUTPROP '|$p234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 3. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -3. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -2. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 2. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$p234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p34|) 
(MREMPROP '|$p34| 'ARRAY) 
(MPUTPROP '|$p34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$p34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_4_1|) 
(MREMPROP '|$p33_4_1| 'ARRAY) 
(MPUTPROP '|$p33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 5. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$p33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_1_2|) 
(MREMPROP '|$p33_1_2| 'ARRAY) 
(MPUTPROP '|$p33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -7. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 7. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))))
      NIL NIL)) 
(ADD2LNC '|$p33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP34|) 
(MREMPROP '|$uP34| 'ARRAY) 
(MPUTPROP '|$uP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -2. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -6. (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1. (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 4. (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 4. (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_4_1|) 
(MREMPROP '|$uP33_4_1| 'ARRAY) 
(MPUTPROP '|$uP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -24. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -8. (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 24. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3. (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 5. (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_1_2|) 
(MREMPROP '|$uP33_1_2| 'ARRAY) 
(MPUTPROP '|$uP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -2. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -7. (($V SIMP) 2. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 7. (($V SIMP) 2. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 8. (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -8. (($V SIMP) 1. 3.) (($V SIMP) 4. 3.))))
      NIL NIL)) 
(ADD2LNC '|$uP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np234|) 
(MREMPROP '|$np234| 'ARRAY) 
(MPUTPROP '|$np234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 96.)) NIL NIL)) 
(ADD2LNC '|$np234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np34|) 
(MREMPROP '|$np34| 'ARRAY) 
(MPUTPROP '|$np34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 96.)) NIL NIL)) 
(ADD2LNC '|$np34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_4_1|) 
(MREMPROP '|$np33_4_1| 'ARRAY) 
(MPUTPROP '|$np33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 96.)) NIL NIL)) 
(ADD2LNC '|$np33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_1_2|) 
(MREMPROP '|$np33_1_2| 'ARRAY) 
(MPUTPROP '|$np33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 96.)) NIL NIL)) 
(ADD2LNC '|$np33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP34|) 
(MREMPROP '|$uNP34| 'ARRAY) 
(MPUTPROP '|$uNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 768.)) NIL NIL)) 
(ADD2LNC '|$uNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_4_1|) 
(MREMPROP '|$uNP33_4_1| 'ARRAY) 
(MPUTPROP '|$uNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 18432.)) NIL NIL)) 
(ADD2LNC '|$uNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_1_2|) 
(MREMPROP '|$uNP33_1_2| 'ARRAY) 
(MPUTPROP '|$uNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2304.)) NIL NIL)) 
(ADD2LNC '|$uNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tijk|) 
(MREMPROP '|$Tijk| 'ARRAY) 
(MPUTPROP '|$Tijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) -24. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -24. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -24. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 26. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 26. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 26. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$Tijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1jk|) 
(MREMPROP '|$uT1jk| 'ARRAY) 
(MPUTPROP '|$uT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 8. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -21. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -21. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -46. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -46. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 56. (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 56. (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1jk|) 
(MREMPROP '|$T1jk| 'ARRAY) 
(MPUTPROP '|$T1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -21. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -21. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -23. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -23. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 7. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 7. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$T1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTjjk|) 
(MREMPROP '|$uTjjk| 'ARRAY) 
(MPUTPROP '|$uTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -21. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 72. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 36. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 192. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -80. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 384. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 30. (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -416. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -86. (($P SIMP) 1. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -208. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 50. (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tjjk|) 
(MREMPROP '|$Tjjk| 'ARRAY) 
(MPUTPROP '|$Tjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -21. 32.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 9. 4.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 12. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -5. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 24. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 15. 8.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -26. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -43. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -13. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 25. 8.) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Tjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1kk|) 
(MREMPROP '|$uT1kk| 'ARRAY) 
(MPUTPROP '|$uT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP RATSIMP) -56. (($P SIMP) 1. 1.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -64. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 336. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) 48. (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 736. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -64. (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -896. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1kk|) 
(MREMPROP '|$T1kk| 'ARRAY) 
(MPUTPROP '|$T1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 7. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -7. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -23. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 14. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$T1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t234|) 
(MREMPROP '|$t234| 'ARRAY) 
(MPUTPROP '|$t234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -24. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -24. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -24. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 26. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 26. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 26. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT134|) 
(MREMPROP '|$uT134| 'ARRAY) 
(MPUTPROP '|$uT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 8. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -21. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -21. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -46. (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -46. (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 56. (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 56. (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t134|) 
(MREMPROP '|$t134| 'ARRAY) 
(MPUTPROP '|$t134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -21. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -21. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -23. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -23. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 7. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 7. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT334|) 
(MREMPROP '|$uT334| 'ARRAY) 
(MPUTPROP '|$uT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -21. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 72. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 192. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -80. (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 384. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 30. (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -416. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -86. (($P SIMP) 1. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -208. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 50. (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t334|) 
(MREMPROP '|$t334| 'ARRAY) 
(MPUTPROP '|$t334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -21. 32.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 9. 4.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 12. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -5. (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 24. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 15. 8.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -26. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -43. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -13. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 25. 8.) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT144|) 
(MREMPROP '|$uT144| 'ARRAY) 
(MPUTPROP '|$uT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP RATSIMP) -56. (($P SIMP) 1. 1.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -64. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 336. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 48. (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 736. (($V SIMP) 2. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -64. (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -896. (($V SIMP) 1. 4.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t144|) 
(MREMPROP '|$t144| 'ARRAY) 
(MPUTPROP '|$t144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 7. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -7. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -23. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 14. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2Ti1_in|) 
(MREMPROP '|$anti2Ti1_in| 'ARRAY) 
(MPUTPROP '|$anti2Ti1_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -5. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 26. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -26. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) -8. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 8. (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$anti2Ti1_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2uTi2_in|) 
(MREMPROP '|$anti2uTi2_in| 'ARRAY) 
(MPUTPROP '|$anti2uTi2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 5. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP RATSIMP) -4. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 16. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) 2. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -18. (($P SIMP) 1. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -2. (($V SIMP) 5. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$anti2uTi2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2Ti2_in|) 
(MREMPROP '|$anti2Ti2_in| 'ARRAY) 
(MPUTPROP '|$anti2Ti2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -9. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 5. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$anti2Ti2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2T2_n|) 
(MREMPROP '|$anti2T2_n| 'ARRAY) 
(MPUTPROP '|$anti2T2_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -5. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 26. (($V SIMP) 2. 3.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -26. (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -8. (($V SIMP) 1. 3.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 8. (($V SIMP) 1. 2.) (($V SIMP) 4. 3.))))
      NIL NIL)) 
(ADD2LNC '|$anti2T2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2uT1_3_n|) 
(MREMPROP '|$anti2uT1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2uT1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 5. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP RATSIMP) -4. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 16. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 2. (($V SIMP) 1. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -18. (($P SIMP) 1. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -2. (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$anti2uT1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2T1_3_n|) 
(MREMPROP '|$anti2T1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2T1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -9. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$anti2T1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2N2_n|) 
(MREMPROP '|$anti2N2_n| 'ARRAY) 
(MPUTPROP '|$anti2N2_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 13824.)) NIL NIL)) 
(ADD2LNC '|$anti2N2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2uN1_3_n|) 
(MREMPROP '|$anti2uN1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2uN1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 110592.)) NIL NIL)) 
(ADD2LNC '|$anti2uN1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2N1_3_n|) 
(MREMPROP '|$anti2N1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2N1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 13824.)) NIL NIL)) 
(ADD2LNC '|$anti2N1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Vi|) 
(MREMPROP '|$Vi| 'ARRAY) 
(MPUTPROP '|$Vi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -375. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) -3360. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 640. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 4580. (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -820. (($P SIMP) 1. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 188. (($V SIMP) 5. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Vi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uV1|) 
(MREMPROP '|$uV1| 'ARRAY) 
(MPUTPROP '|$uV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -125. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -502. (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 848. (($P SIMP) 4. 1.))))
      NIL NIL)) 
(ADD2LNC '|$uV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$v1|) 
(MREMPROP '|$v1| 'ARRAY) 
(MPUTPROP '|$v1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -125. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -251. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 53. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 4. 1.))))
      NIL NIL)) 
(ADD2LNC '|$v1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nv3|) 
(MREMPROP '|$nv3| 'ARRAY) 
(MPUTPROP '|$nv3| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 4618321920.)) NIL NIL)) 
(ADD2LNC '|$nv3| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNV1|) 
(MREMPROP '|$uNV1| 'ARRAY) 
(MPUTPROP '|$uNV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 144322560.)) NIL NIL)) 
(ADD2LNC '|$uNV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nv1|) 
(MREMPROP '|$nv1| 'ARRAY) 
(MPUTPROP '|$nv1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 18040320.)) NIL NIL)) 
(ADD2LNC '|$nv1| $ARRAYS) 
(DSKSETQ |$make_on_states| 'NIL) 
(ADD2LNC '|$make_on_states| $VALUES) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPijk|) 
(MREMPROP '|$OrigPijk| 'ARRAY) 
(MPUTPROP '|$OrigPijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 3. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -3. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -2. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$OrigPijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPjk|) 
(MREMPROP '|$OrigPjk| 'ARRAY) 
(MPUTPROP '|$OrigPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPjj_k_1|) 
(MREMPROP '|$OrigPjj_k_1| 'ARRAY) 
(MPUTPROP '|$OrigPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 5. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPjj_1_2|) 
(MREMPROP '|$OrigPjj_1_2| 'ARRAY) 
(MPUTPROP '|$OrigPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -7. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 7. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OrigPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguPjk|) 
(MREMPROP '|$OriguPjk| 'ARRAY) 
(MPUTPROP '|$OriguPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -2. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -6. (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1. (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 4. (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 4. (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OriguPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguPjj_k_1|) 
(MREMPROP '|$OriguPjj_k_1| 'ARRAY) 
(MPUTPROP '|$OriguPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -24. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -8. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 24. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 3. (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 5. (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OriguPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguPjj_1_2|) 
(MREMPROP '|$OriguPjj_1_2| 'ARRAY) 
(MPUTPROP '|$OriguPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -2. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -7. (($V SIMP) 2. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 7. (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 8. (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -8. (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OriguPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP234|) 
(MREMPROP '|$OrigP234| 'ARRAY) 
(MPUTPROP '|$OrigP234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 3. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -3. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -2. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 2. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigP234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP34|) 
(MREMPROP '|$OrigP34| 'ARRAY) 
(MPUTPROP '|$OrigP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP33_4_1|) 
(MREMPROP '|$OrigP33_4_1| 'ARRAY) 
(MPUTPROP '|$OrigP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 5. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP33_1_2|) 
(MREMPROP '|$OrigP33_1_2| 'ARRAY) 
(MPUTPROP '|$OrigP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -7. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 7. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))))
      NIL NIL)) 
(ADD2LNC '|$OrigP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguP34|) 
(MREMPROP '|$OriguP34| 'ARRAY) 
(MPUTPROP '|$OriguP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -2. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -6. (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1. (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 4. (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 4. (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguP33_4_1|) 
(MREMPROP '|$OriguP33_4_1| 'ARRAY) 
(MPUTPROP '|$OriguP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -24. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -8. (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 24. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3. (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 5. (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguP33_1_2|) 
(MREMPROP '|$OriguP33_1_2| 'ARRAY) 
(MPUTPROP '|$OriguP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -2. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -7. (($V SIMP) 2. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 7. (($V SIMP) 2. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 8. (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -8. (($V SIMP) 1. 3.) (($V SIMP) 4. 3.))))
      NIL NIL)) 
(ADD2LNC '|$OriguP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP234|) 
(MREMPROP '|$OrigNP234| 'ARRAY) 
(MPUTPROP '|$OrigNP234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 96.)) NIL NIL)) 
(ADD2LNC '|$OrigNP234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP34|) 
(MREMPROP '|$OrigNP34| 'ARRAY) 
(MPUTPROP '|$OrigNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 96.)) NIL NIL)) 
(ADD2LNC '|$OrigNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP33_4_1|) 
(MREMPROP '|$OrigNP33_4_1| 'ARRAY) 
(MPUTPROP '|$OrigNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 96.)) NIL NIL)) 
(ADD2LNC '|$OrigNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP33_1_2|) 
(MREMPROP '|$OrigNP33_1_2| 'ARRAY) 
(MPUTPROP '|$OrigNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 96.)) NIL NIL)) 
(ADD2LNC '|$OrigNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNP34|) 
(MREMPROP '|$OriguNP34| 'ARRAY) 
(MPUTPROP '|$OriguNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 768.)) NIL NIL)) 
(ADD2LNC '|$OriguNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNP33_4_1|) 
(MREMPROP '|$OriguNP33_4_1| 'ARRAY) 
(MPUTPROP '|$OriguNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 18432.)) NIL NIL)) 
(ADD2LNC '|$OriguNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNP33_1_2|) 
(MREMPROP '|$OriguNP33_1_2| 'ARRAY) 
(MPUTPROP '|$OriguNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2304.)) NIL NIL)) 
(ADD2LNC '|$OriguNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTijk|) 
(MREMPROP '|$OrigTijk| 'ARRAY) 
(MPUTPROP '|$OrigTijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) -24. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -24. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -24. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 26. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 26. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 26. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$OrigTijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT1jk|) 
(MREMPROP '|$OriguT1jk| 'ARRAY) 
(MPUTPROP '|$OriguT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 8. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -21. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -21. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -46. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -46. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 56. (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 56. (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OriguT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT1jk|) 
(MREMPROP '|$OrigT1jk| 'ARRAY) 
(MPUTPROP '|$OrigT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -21. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -21. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -23. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -23. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 7. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 7. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguTjjk|) 
(MREMPROP '|$OriguTjjk| 'ARRAY) 
(MPUTPROP '|$OriguTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -21. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 72. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 36. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 192. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -80. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 384. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 30. (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -416. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -86. (($P SIMP) 1. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -208. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 50. (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OriguTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTjjk|) 
(MREMPROP '|$OrigTjjk| 'ARRAY) 
(MPUTPROP '|$OrigTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -21. 32.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 9. 4.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 12. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -5. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 24. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 15. 8.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -26. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -43. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -13. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 25. 8.) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT1kk|) 
(MREMPROP '|$OriguT1kk| 'ARRAY) 
(MPUTPROP '|$OriguT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP RATSIMP) -56. (($P SIMP) 1. 1.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -64. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 336. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) 48. (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 736. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -64. (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -896. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OriguT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT1kk|) 
(MREMPROP '|$OrigT1kk| 'ARRAY) 
(MPUTPROP '|$OrigT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 7. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -7. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -23. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 14. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OrigT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT234|) 
(MREMPROP '|$OrigT234| 'ARRAY) 
(MPUTPROP '|$OrigT234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -24. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -24. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -24. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 26. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 26. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 26. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT134|) 
(MREMPROP '|$OriguT134| 'ARRAY) 
(MPUTPROP '|$OriguT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 8. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -21. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -21. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -46. (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -46. (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 56. (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 56. (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT134|) 
(MREMPROP '|$OrigT134| 'ARRAY) 
(MPUTPROP '|$OrigT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -21. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -21. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -23. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -23. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 7. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 7. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT334|) 
(MREMPROP '|$OriguT334| 'ARRAY) 
(MPUTPROP '|$OriguT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -21. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 72. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 192. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -80. (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 384. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 30. (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -416. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -86. (($P SIMP) 1. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -208. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 50. (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT334|) 
(MREMPROP '|$OrigT334| 'ARRAY) 
(MPUTPROP '|$OrigT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -21. 32.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 9. 4.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 12. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -5. (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 24. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 15. 8.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -26. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -43. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -13. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 25. 8.) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT144|) 
(MREMPROP '|$OriguT144| 'ARRAY) 
(MPUTPROP '|$OriguT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP RATSIMP) -56. (($P SIMP) 1. 1.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -64. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 336. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 48. (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 736. (($V SIMP) 2. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -64. (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -896. (($V SIMP) 1. 4.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT144|) 
(MREMPROP '|$OrigT144| 'ARRAY) 
(MPUTPROP '|$OrigT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 7. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -7. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -23. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 14. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2Ti1_in| 'HASHAR) 
(MPUTPROP '|$Origanti2Ti1_in| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) 5. (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP) -5. (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
               ((MTIMES SIMP RATSIMP) 26. (($V SIMP) 2. |$jj2|)
                (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) -26. (($V SIMP) 2. |$jj1|)
                (($V SIMP) 3. |$jj2|))
               ((MTIMES SIMP RATSIMP) -8. (($V SIMP) 1. |$jj2|)
                (($V SIMP) 4. |$jj1|))
               ((MTIMES SIMP) 8. (($V SIMP) 1. |$jj1|)
                (($V SIMP) 4. |$jj2|))))) 
(ADD2LNC '|$Origanti2Ti1_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2uTi2_in| 'HASHAR) 
(MPUTPROP '|$Origanti2uTi2_in| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) 5. 2.)
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 1. |$jj1|))
               ((MTIMES SIMP RATSIMP) -4. (($V SIMP) 1. |$jj1|)
                (($P SIMP) 2. 2.))
               ((MTIMES SIMP) 16. (($P SIMP) 2. 1.)
                (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP RATSIMP) 2. (($V SIMP) 1. |$jj1|)
                (($P SIMP) 3. 1.))
               ((MTIMES SIMP) -18. (($P SIMP) 1. 1.)
                (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP RATSIMP) -2. (($V SIMP) 5. |$jj1|))))) 
(ADD2LNC '|$Origanti2uTi2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2Ti2_in| 'HASHAR) 
(MPUTPROP '|$Origanti2Ti2_in| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 1. |$jj1|))
               ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
                (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
               ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
                (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
               ((MTIMES SIMP) -9. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
                (($P SIMP) 1. 1.) (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
                (($V SIMP) 5. |$jj1|))))) 
(ADD2LNC '|$Origanti2Ti2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2T2_n| 'HASHAR) 
(MPUTPROP '|$Origanti2T2_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
                (($V SIMP) 2. 2.))
               ((MTIMES SIMP) -5. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
                (($V SIMP) 2. 3.))
               ((MTIMES SIMP) 26. (($V SIMP) 2. 3.) (($V SIMP) 3. 2.))
               ((MTIMES SIMP RATSIMP) -26. (($V SIMP) 2. 2.)
                (($V SIMP) 3. 3.))
               ((MTIMES SIMP) -8. (($V SIMP) 1. 3.) (($V SIMP) 4. 2.))
               ((MTIMES SIMP) 8. (($V SIMP) 1. 2.) (($V SIMP) 4. 3.))))) 
(ADD2LNC '|$Origanti2T2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2uT1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti2uT1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) 5. 2.)
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.))
               ((MTIMES SIMP RATSIMP) -4. (($V SIMP) 1. 3.)
                (($P SIMP) 2. 2.))
               ((MTIMES SIMP) 16. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
               ((MTIMES SIMP RATSIMP) 2. (($V SIMP) 1. 3.)
                (($P SIMP) 3. 1.))
               ((MTIMES SIMP) -18. (($P SIMP) 1. 1.) (($V SIMP) 3. 3.))
               ((MTIMES SIMP RATSIMP) -2. (($V SIMP) 5. 3.))))) 
(ADD2LNC '|$Origanti2uT1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2T1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti2T1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.))
               ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
                (($V SIMP) 1. 3.) (($P SIMP) 2. 2.))
               ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
                (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
               ((MTIMES SIMP) ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. 3.) (($P SIMP) 3. 1.))
               ((MTIMES SIMP) -9. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
                (($P SIMP) 1. 1.) (($V SIMP) 3. 3.))
               ((MTIMES SIMP) -1. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
                (($V SIMP) 5. 3.))))) 
(ADD2LNC '|$Origanti2T1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2N2_n| 'HASHAR) 
(MPUTPROP '|$Origanti2N2_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA '(|#####| 13824.)) 
(ADD2LNC '|$Origanti2N2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2uN1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti2uN1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA '(|#####| 110592.)) 
(ADD2LNC '|$Origanti2uN1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2N1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti2N1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA '(|#####| 13824.)) 
(ADD2LNC '|$Origanti2N1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigVi|) 
(MREMPROP '|$OrigVi| 'ARRAY) 
(MPUTPROP '|$OrigVi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -375. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) -3360. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 640. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 4580. (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -820. (($P SIMP) 1. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 188. (($V SIMP) 5. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OrigVi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguV1|) 
(MREMPROP '|$OriguV1| 'ARRAY) 
(MPUTPROP '|$OriguV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -125. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -502. (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 848. (($P SIMP) 4. 1.))))
      NIL NIL)) 
(ADD2LNC '|$OriguV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigV1|) 
(MREMPROP '|$OrigV1| 'ARRAY) 
(MPUTPROP '|$OrigV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -125. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -251. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 53. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 4. 1.))))
      NIL NIL)) 
(ADD2LNC '|$OrigV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNV3|) 
(MREMPROP '|$OrigNV3| 'ARRAY) 
(MPUTPROP '|$OrigNV3| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 4618321920.)) NIL NIL)) 
(ADD2LNC '|$OrigNV3| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNV1|) 
(MREMPROP '|$OriguNV1| 'ARRAY) 
(MPUTPROP '|$OriguNV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 144322560.)) NIL NIL)) 
(ADD2LNC '|$OriguNV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNV1|) 
(MREMPROP '|$OrigNV1| 'ARRAY) 
(MPUTPROP '|$OrigNV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 18040320.)) NIL NIL)) 
(ADD2LNC '|$OrigNV1| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_5_spin_vectorspaces_splitted_into_descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$SPLIT_BASIS) 
(MREMPROP '$SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2. NIL
      (((5. 4.) (MLIST SIMP) ((MLIST SIMP) -1. 0. 0. 1.)
        ((MLIST SIMP) -2. 0. 1. 1.) ((MLIST SIMP) -3. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1.)))
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 26.) ((RAT SIMP) 9. 13.)
         ((RAT SIMP) -21. 26.) ((RAT SIMP) -21. 26.) 0. 0. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3. 13.) ((RAT SIMP) -3. 26.)
         ((RAT SIMP) -3. 26.) ((RAT SIMP) -21. 13.) 0. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 26.) ((RAT SIMP) -12. 13.)
         ((RAT SIMP) -12. 13.) ((RAT SIMP) -12. 13.) 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 1. 1. -1. -1. 1.)
        ((MLIST SIMP) -1. 1. 1. 2. -2. 0. 0.)
        ((MLIST SIMP) ((RAT SIMP) -3. 2.) 2. 2. 2. -1. -1. -1.)
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) 2. 2. 2. 3. 3. 3.)))
      (((5. 2.) (MLIST SIMP)
        ((MLIST SIMP) 0. ((RAT SIMP) -5. 8.) ((RAT SIMP) 5. 8.)
         ((RAT SIMP) 13. 4.) ((RAT SIMP) -13. 4.) -1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3. 13.) ((RAT SIMP) -27. 52.)
         ((RAT SIMP) 3. 13.) ((RAT SIMP) -63. 26.) ((RAT SIMP) 1. 13.)
         ((RAT SIMP) 18. 13.) ((RAT SIMP) 18. 13.))
        ((MLIST SIMP) ((RAT SIMP) -6. 13.) ((RAT SIMP) -15. 52.)
         ((RAT SIMP) -15. 52.) ((RAT SIMP) -61. 26.)
         ((RAT SIMP) -61. 26.) ((RAT SIMP) 36. 13.)
         ((RAT SIMP) 36. 13.))
        ((MLIST SIMP) ((RAT SIMP) 4. 13.) ((RAT SIMP) -21. 26.)
         ((RAT SIMP) -21. 26.) ((RAT SIMP) -23. 13.)
         ((RAT SIMP) -23. 13.) ((RAT SIMP) 28. 13.)
         ((RAT SIMP) 28. 13.))
        ((MLIST SIMP) -2. 0. ((RAT SIMP) -1. 2.) 2. 3. -4. 4.)
        ((MLIST SIMP) -4. ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) 5. 5.
         0. 0.)
        ((MLIST SIMP) 4. ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.) 9. 9.
         16. 16.)))
      (((5. 1.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) 1145. 47.) ((RAT SIMP) -840. 47.)
         ((RAT SIMP) -375. 188.) ((RAT SIMP) 160. 47.)
         ((RAT SIMP) -205. 47.) 1.)
        ((MLIST SIMP) ((RAT SIMP) 1. 4.) ((RAT SIMP) -1. 2.)
         ((RAT SIMP) 5. 16.) 2. ((RAT SIMP) -9. 4.)
         ((RAT SIMP) -1. 4.))
        ((MLIST SIMP) ((RAT SIMP) 18. 13.) ((RAT SIMP) 6. 13.)
         ((RAT SIMP) 3. 26.) ((RAT SIMP) -48. 13.)
         ((RAT SIMP) -10. 13.) ((RAT SIMP) 30. 13.))
        ((MLIST SIMP) ((RAT SIMP) 33. 26.) ((RAT SIMP) 12. 13.)
         ((RAT SIMP) -15. 104.) ((RAT SIMP) -44. 13.)
         ((RAT SIMP) -53. 26.) ((RAT SIMP) 55. 26.))
        ((MLIST SIMP) -9. -4. ((RAT SIMP) -1. 4.) 0. 1. 25.)
        ((MLIST SIMP) 27. 12. ((RAT SIMP) 3. 4.) 16. 9. 125.)))
      (((5. 0.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) -500. 47.) ((RAT SIMP) -2008. 47.)
         ((RAT SIMP) 3392. 47.))
        ((MLIST SIMP) ((RAT SIMP) -28. 13.) ((RAT SIMP) 24. 13.)
         ((RAT SIMP) -32. 13.))
        ((MLIST SIMP) 20. 216. 256.)))
      NIL NIL)) 
(ADD2LNC '$SPLIT_BASIS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$OLD_BASIS_ON_SPLIT_BASIS) 
(MREMPROP '$OLD_BASIS_ON_SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$OLD_BASIS_ON_SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2. NIL
      (((5. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 4.) ((RAT SIMP) 1. 4.))
        ((MLIST SIMP) 0. -1. ((RAT SIMP) 3. 4.) ((RAT SIMP) 1. 4.))
        ((MLIST SIMP) -1. 1. ((RAT SIMP) -1. 4.) ((RAT SIMP) 1. 4.))
        ((MLIST SIMP) 1. 0. ((RAT SIMP) -1. 4.) ((RAT SIMP) 1. 4.))))
      (((5. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -13. 17.) 0. 0.
         ((RAT SIMP) -31. 68.) ((RAT SIMP) 7. 68.))
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. ((RAT SIMP) -5. 17.)
         ((RAT SIMP) -1. 4.) 0. ((RAT SIMP) 9. 68.)
         ((RAT SIMP) 1. 17.))
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)
         ((RAT SIMP) -5. 17.) ((RAT SIMP) 1. 4.) ((RAT SIMP) -1. 4.)
         ((RAT SIMP) 9. 68.) ((RAT SIMP) 1. 17.))
        ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 7. 34.) 0.
         ((RAT SIMP) 1. 4.) ((RAT SIMP) -2. 17.) ((RAT SIMP) 1. 17.))
        ((MLIST SIMP) 0. ((RAT SIMP) -1. 4.) ((RAT SIMP) 5. 17.) 0.
         ((RAT SIMP) -3. 8.) ((RAT SIMP) 33. 136.)
         ((RAT SIMP) 9. 136.))
        ((MLIST SIMP) ((RAT SIMP) -1. 4.) ((RAT SIMP) 1. 4.)
         ((RAT SIMP) 3. 68.) ((RAT SIMP) -3. 8.) ((RAT SIMP) 3. 8.)
         ((RAT SIMP) -9. 68.) ((RAT SIMP) 9. 136.))
        ((MLIST SIMP) ((RAT SIMP) 1. 4.) 0. ((RAT SIMP) 3. 68.)
         ((RAT SIMP) 3. 8.) 0. ((RAT SIMP) -9. 68.)
         ((RAT SIMP) 9. 136.))))
      (((5. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -5. 12.) ((RAT SIMP) 61. 204.)
         0. ((RAT SIMP) -5. 34.) ((RAT SIMP) 13. 408.))
        ((MLIST SIMP) ((RAT SIMP) -5. 17.) ((RAT SIMP) -27. 34.)
         ((RAT SIMP) 83. 102.) ((RAT SIMP) -139. 204.)
         ((RAT SIMP) 5. 68.) ((RAT SIMP) -2. 17.) ((RAT SIMP) 1. 51.))
        ((MLIST SIMP) ((RAT SIMP) 5. 17.) ((RAT SIMP) 27. 34.)
         ((RAT SIMP) 1. 51.) ((RAT SIMP) -139. 204.)
         ((RAT SIMP) -5. 68.) ((RAT SIMP) -3. 68.) ((RAT SIMP) 1. 51.))
        ((MLIST SIMP) ((RAT SIMP) 3. 34.) ((RAT SIMP) -11. 68.)
         ((RAT SIMP) -3. 68.) ((RAT SIMP) 7. 136.)
         ((RAT SIMP) -3. 136.) ((RAT SIMP) 3. 68.) ((RAT SIMP) 1. 68.))
        ((MLIST SIMP) ((RAT SIMP) -3. 34.) ((RAT SIMP) 11. 68.)
         ((RAT SIMP) -7. 34.) ((RAT SIMP) 7. 136.) ((RAT SIMP) 3. 136.)
         ((RAT SIMP) 3. 136.) ((RAT SIMP) 1. 68.))
        ((MLIST SIMP) ((RAT SIMP) -1. 34.) ((RAT SIMP) -1. 34.)
         ((RAT SIMP) 5. 51.) ((RAT SIMP) -1. 408.) ((RAT SIMP) -2. 17.)
         ((RAT SIMP) 9. 136.) ((RAT SIMP) 7. 408.))
        ((MLIST SIMP) ((RAT SIMP) 1. 34.) ((RAT SIMP) 1. 34.)
         ((RAT SIMP) 7. 102.) ((RAT SIMP) -1. 408.) ((RAT SIMP) 2. 17.)
         ((RAT SIMP) -7. 136.) ((RAT SIMP) 7. 408.))))
      (((5. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) 47. 3200.) ((RAT SIMP) -3. 425.)
         ((RAT SIMP) 2187. 27200.) ((RAT SIMP) -563. 13600.)
         ((RAT SIMP) -18. 425.) ((RAT SIMP) 411. 54400.))
        ((MLIST SIMP) ((RAT SIMP) -47. 1600.) ((RAT SIMP) -101. 1700.)
         ((RAT SIMP) -3137. 13600.) ((RAT SIMP) 1613. 6800.)
         ((RAT SIMP) -349. 6800.) ((RAT SIMP) 17. 1600.))
        ((MLIST SIMP) ((RAT SIMP) -47. 800.) ((RAT SIMP) 899. 850.)
         ((RAT SIMP) 46589. 20400.) ((RAT SIMP) -19561. 10200.)
         ((RAT SIMP) -149. 3400.) ((RAT SIMP) 67. 40800.))
        ((MLIST SIMP) 0. ((RAT SIMP) 5. 68.) ((RAT SIMP) -11. 48.)
         ((RAT SIMP) 11. 408.) ((RAT SIMP) -3. 272.)
         ((RAT SIMP) 5. 816.))
        ((MLIST SIMP) 0. ((RAT SIMP) -15. 68.) ((RAT SIMP) 47. 272.)
         ((RAT SIMP) -41. 136.) ((RAT SIMP) -3. 272.)
         ((RAT SIMP) 1. 272.))
        ((MLIST SIMP) 0. ((RAT SIMP) 1. 136.) ((RAT SIMP) 13. 1632.)
         ((RAT SIMP) 13. 816.) ((RAT SIMP) 9. 544.)
         ((RAT SIMP) 7. 1632.))))
      (((5. 0.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -47. 3200.)
         ((RAT SIMP) -6331. 16320.) ((RAT SIMP) 67. 163200.))
        ((MLIST SIMP) ((RAT SIMP) -47. 6400.) ((RAT SIMP) 39. 640.)
         ((RAT SIMP) 17. 6400.))
        ((MLIST SIMP) ((RAT SIMP) 47. 6400.) ((RAT SIMP) -689. 32640.)
         ((RAT SIMP) 533. 326400.))))
      NIL NIL)) 
(ADD2LNC '$OLD_BASIS_ON_SPLIT_BASIS $ARRAYS) 

==> anc/lisp_Level_3_10/Level_5_true_tensors_Descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((5. 5.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R14))
        ((MLIST SIMP) $%R14) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((5. 4.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R11)
           ((MTIMES SIMP RATSIMP) -1. $%R12)
           ((MTIMES SIMP RATSIMP) -1. $%R13)))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R13)
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R12)
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R11))
        ((MLIST SIMP) $%R11 $%R12 $%R13)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.) ((MLIST SIMP) -2.))))
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -13. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R10)
            ((MTIMES SIMP RATSIMP) 3. $%R8)
            ((MTIMES SIMP RATSIMP) 3. $%R9))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 26.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -21. $%R10)
            ((MTIMES SIMP RATSIMP) 18. $%R8)
            ((MTIMES SIMP RATSIMP) -21. $%R9))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R10)
            ((MTIMES SIMP RATSIMP) 21. $%R8)
            ((MTIMES SIMP RATSIMP) -18. $%R9))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -18. $%R10)
            ((MTIMES SIMP RATSIMP) 21. $%R8)
            ((MTIMES SIMP RATSIMP) 21. $%R9))))
         ((MEQUAL SIMP) (($C SIMP) 5.) $%R10)
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R9)
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R8))
        ((MLIST SIMP) $%R8 $%R9 $%R10)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. -13.)
         ((MLIST SIMP) -2. -2. 0. 0.) ((MLIST SIMP) -2. 0. -2. 0.)
         ((MLIST SIMP) 0. -2. -2. 0.)
         ((MLIST SIMP) -3. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. -3. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -3. ((RAT SIMP) -3. 2.)))))
      (((5. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -3. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -11. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -11. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -4. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 7.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -5. 8.) $%R7))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 5. 8.) $%R7))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 13. 4.) $%R7))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -13. 4.) $%R7))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP RATSIMP) -1. $%R7))
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R7))
        ((MLIST SIMP) $%R7)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 1. 1. ((RAT SIMP) -43. 3.))
         ((MLIST SIMP) -2. 2. 0. -11. 0. 4. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. -11. 0. 4. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -3. 0. ((RAT SIMP) -3. 2.) -2. 0. 0.)
         ((MLIST SIMP) 0. -3. ((RAT SIMP) -3. 2.) 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. -4. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. -2. 0. -4. ((RAT SIMP) -4. 3.)))))
      (((5. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) -24. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -10. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 6. (($C SIMP) 5.))
           ((MTIMES SIMP) -5. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -59. 4.) (($C SIMP) 1.))
           ((MTIMES SIMP) -20. (($C SIMP) 2.))
           ((MTIMES SIMP) -1. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 6.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 1145. 47.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -840. 47.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -375. 188.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 160. 47.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -205. 47.) $%R6))
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R6))
        ((MLIST SIMP) $%R6)
        (($MATRIX SIMP)
         ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) -1. 2.)
          1. 1. ((RAT SIMP) -59. 4.))
         ((MLIST SIMP) -4. 1. 0. 2. ((RAT SIMP) -4. 3.) 0. -20.)
         ((MLIST SIMP) 8. -24. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 2.
          ((RAT SIMP) -41. 3.) 2. -1.)
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. -10. 0. 6.
          ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -5. 2.) ((RAT SIMP) -5. 3.)
          -5. ((RAT SIMP) -5. 4.)))))
      (((5. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 6. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -3. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.)) 0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -9. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -119. 5.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -71. 5.) (($C SIMP) 3.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 3.) 0.))
        ((MLIST SIMP))
        (($MATRIX SIMP)
         ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -9.
          ((RAT SIMP) -43. 3.) 0.)
         ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.)
          ((RAT SIMP) 1. 2.) ((RAT SIMP) -119. 5.))
         ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -71. 5.)))))
      NIL NIL)) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((5. 5.) (MLIST SIMP)
        ((MLIST SIMP) 5. 5. (($MATRIX SIMP) ((MLIST SIMP) $%R14)))
        ((MLIST SIMP) 5. 4.
         (($MATRIX SIMP) ((MLIST SIMP) $%R14 $%R14 $%R14 $%R14)))
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R14)
           ((MTIMES SIMP RATSIMP) 2. $%R14)
           ((MTIMES SIMP RATSIMP) 2. $%R14)
           ((MTIMES SIMP RATSIMP) 2. $%R14)
           ((MTIMES SIMP RATSIMP) 3. $%R14)
           ((MTIMES SIMP RATSIMP) 3. $%R14)
           ((MTIMES SIMP RATSIMP) 3. $%R14))))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R14)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R14)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R14)
           ((MTIMES SIMP RATSIMP) 9. $%R14)
           ((MTIMES SIMP RATSIMP) 9. $%R14)
           ((MTIMES SIMP RATSIMP) 16. $%R14)
           ((MTIMES SIMP RATSIMP) 16. $%R14))))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 27. $%R14)
           ((MTIMES SIMP RATSIMP) 12. $%R14)
           ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R14)
           ((MTIMES SIMP RATSIMP) 16. $%R14)
           ((MTIMES SIMP RATSIMP) 9. $%R14)
           ((MTIMES SIMP RATSIMP) 125. $%R14))))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 20. $%R14)
           ((MTIMES SIMP RATSIMP) 216. $%R14)
           ((MTIMES SIMP RATSIMP) 256. $%R14))))))
      (((5. 4.) (MLIST SIMP)
        ((MLIST SIMP) 5. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R11)
            ((MTIMES SIMP RATSIMP) -1. $%R12)
            ((MTIMES SIMP RATSIMP) -1. $%R13))
           $%R13 $%R12 $%R11)))
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R11 $%R12 $%R13))
           ((MPLUS SIMP) $%R12 $%R13) ((MPLUS SIMP) $%R11 $%R13)
           ((MPLUS SIMP) $%R11 $%R12)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R11)
            ((MTIMES SIMP RATSIMP) -1. $%R12) $%R13)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R11) $%R12
            ((MTIMES SIMP RATSIMP) -1. $%R13))
           ((MPLUS SIMP) $%R11 ((MTIMES SIMP RATSIMP) -1. $%R12)
            ((MTIMES SIMP RATSIMP) -1. $%R13)))))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R11)
            ((MTIMES SIMP RATSIMP) -2. $%R12))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) $%R12)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) $%R11)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R11)
            ((MTIMES SIMP RATSIMP) 3. $%R12))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R11)
            ((MTIMES SIMP RATSIMP) 2. $%R12))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R11)
            ((MTIMES SIMP RATSIMP) 4. $%R12))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R11)
            ((MTIMES SIMP RATSIMP) -4. $%R12)))))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -9. $%R11)
           ((MTIMES SIMP RATSIMP) -4. $%R11)
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.) $%R11) 0. $%R11
           ((MTIMES SIMP RATSIMP) 25. $%R11))))
        ((MLIST SIMP) 5. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((5. 3.) (MLIST SIMP)
        ((MLIST SIMP) 5. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R10)
             ((MTIMES SIMP RATSIMP) 3. $%R8)
             ((MTIMES SIMP RATSIMP) 3. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -21. $%R10)
             ((MTIMES SIMP RATSIMP) 18. $%R8)
             ((MTIMES SIMP RATSIMP) -21. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R10)
             ((MTIMES SIMP RATSIMP) 21. $%R8)
             ((MTIMES SIMP RATSIMP) -18. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -18. $%R10)
             ((MTIMES SIMP RATSIMP) 21. $%R8)
             ((MTIMES SIMP RATSIMP) 21. $%R9)))
           $%R10 $%R9 $%R8)))
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -10. $%R10)
             ((MTIMES SIMP RATSIMP) 3. $%R8)
             ((MTIMES SIMP RATSIMP) 3. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 52.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -27. $%R10)
             ((MTIMES SIMP RATSIMP) -27. $%R8)
             ((MTIMES SIMP RATSIMP) 12. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 52.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R10)
             ((MTIMES SIMP RATSIMP) -12. $%R8)
             ((MTIMES SIMP RATSIMP) 27. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R10)
             ((MTIMES SIMP RATSIMP) -63. $%R8)
             ((MTIMES SIMP RATSIMP) 2. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -15. $%R10)
             ((MTIMES SIMP RATSIMP) -2. $%R8)
             ((MTIMES SIMP RATSIMP) 63. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R10)
             ((MTIMES SIMP RATSIMP) 18. $%R8)
             ((MTIMES SIMP RATSIMP) 18. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R10)
             ((MTIMES SIMP RATSIMP) 18. $%R8)
             ((MTIMES SIMP RATSIMP) 18. $%R9))))))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R10)
             ((MTIMES SIMP RATSIMP) -36. $%R8)
             ((MTIMES SIMP RATSIMP) 3. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R10)
             ((MTIMES SIMP RATSIMP) 6. $%R8)
             ((MTIMES SIMP RATSIMP) 6. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 104.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R10)
             ((MTIMES SIMP RATSIMP) -12. $%R8)
             ((MTIMES SIMP RATSIMP) 27. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R10)
             ((MTIMES SIMP RATSIMP) -48. $%R8)
             ((MTIMES SIMP RATSIMP) 4. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R10)
             ((MTIMES SIMP RATSIMP) 20. $%R8)
             ((MTIMES SIMP RATSIMP) 33. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5. $%R10)
             ((MTIMES SIMP RATSIMP) -60. $%R8)
             ((MTIMES SIMP RATSIMP) 5. $%R9))))))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R10)
             ((MTIMES SIMP RATSIMP) 28. $%R8)
             ((MTIMES SIMP RATSIMP) 28. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 24. $%R10)
             ((MTIMES SIMP RATSIMP) 24. $%R8)
             ((MTIMES SIMP RATSIMP) 24. $%R9)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 32. $%R10)
             ((MTIMES SIMP RATSIMP) 32. $%R8)
             ((MTIMES SIMP RATSIMP) 32. $%R9))))))))
      (((5. 2.) (MLIST SIMP)
        ((MLIST SIMP) 5. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. ((MTIMES SIMP) ((RAT SIMP) -5. 8.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) 5. 8.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) 13. 4.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) -13. 4.) $%R7)
           ((MTIMES SIMP RATSIMP) -1. $%R7) $%R7)))
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 4.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) 5. 16.) $%R7)
           ((MTIMES SIMP RATSIMP) 2. $%R7)
           ((MTIMES SIMP) ((RAT SIMP) -9. 4.) $%R7)
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.) $%R7))))
        ((MLIST SIMP) 5. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      (((5. 1.) (MLIST SIMP)
        ((MLIST SIMP) 5. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1145. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) -840. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) -375. 188.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) 160. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) -205. 47.) $%R6) $%R6)))
        ((MLIST SIMP) 5. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -500. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) -2008. 47.) $%R6)
           ((MTIMES SIMP) ((RAT SIMP) 3392. 47.) $%R6))))))
      (((5. 0.) (MLIST SIMP)
        ((MLIST SIMP) 5. 0. (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0.)))))
      NIL NIL)) 
(ADD2LNC '|$Descendents| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_6._all.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($DEBUGMODE) T)) 
(ADDLABEL '$%I1) 
(DSKSETQ $%O1 'T) 
(ADDLABEL '$%O1) 
(DSKSETQ $%I2 '(($BATCH) "10_compute_scalar_basis.v1.mat")) 
(ADDLABEL '$%I2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$sc_bas_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'T) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4
         '((MDEFINE) (($COMPUTE_SCALAR_BASIS) |$n|)
           ((MPROG)
            ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N
             $M1 $M2 $N0)
            ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
            ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
            ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
            ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
            ((MDO) $N 3. NIL NIL |$n| NIL
             ((MPROGN)
              ((MSETQ) ((|$basic_S0| ARRAY) $N)
               (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
                ((MQUOTIENT) $N 2.)))
              ((MSETQ) ((|$set_S| ARRAY) $N)
               (($SETIFY) ((|$basic_S0| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "basic scalar level=" $N) T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$set_S| ARRAY) $N)) T $FALSE)
              ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
               ((MDO) $M2 $M1 NIL NIL
                (($MIN) ((MPLUS) $N ((MMINUS) 1.))
                 ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
                NIL
                ((MPROGN)
                 ((MCOND) |$sc_bas_dbg|
                  (($PRINT) "    creating scalars using p(" $M2 "," $M1
                   ")")
                  T $FALSE)
                 ((MSETQ) |$tmp_list_S|
                  (($MAKELIST)
                   ((MTIMES) (($P) $M2 $M1)
                    ((MQAPPLY ARRAY)
                     ((|$s| ARRAY)
                      ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
                     $K))
                   $K 1.
                   ((|$lenS| ARRAY)
                    ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
                 ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
                 ((MSETQ) ((|$set_S| ARRAY) $N)
                  (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
              ((MSETQ) ((|$s| ARRAY) $N)
               (($LISTIFY) ((|$set_S| ARRAY) $N)))
              ((MSETQ) ((|$lenS| ARRAY) $N)
               (($LENGTH) ((|$s| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N))
               T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$s| ARRAY) $N)) T $FALSE)))
            ((MDO) $N 1. NIL NIL |$n| NIL
             ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
              ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
            |$DONE_COMPUTING_Sn|
            ((MDO) $N0 1. NIL NIL |$n| NIL
             ((MSETQ) ((|$list_S| ARRAY) $N0)
              ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
               (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
            ((MRETURN) ((|$list_S| ARRAY) |$n|))))) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4
         '((MDEFINE SIMP) (($COMPUTE_SCALAR_BASIS) |$n|)
           ((MPROG)
            ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N
             $M1 $M2 $N0)
            ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
            ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
            ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
            ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
            ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
            ((MDO) $N 3. NIL NIL |$n| NIL
             ((MPROGN)
              ((MSETQ) ((|$basic_S0| ARRAY) $N)
               (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
                ((MQUOTIENT) $N 2.)))
              ((MSETQ) ((|$set_S| ARRAY) $N)
               (($SETIFY) ((|$basic_S0| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "basic scalar level=" $N) T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$set_S| ARRAY) $N)) T $FALSE)
              ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
               ((MDO) $M2 $M1 NIL NIL
                (($MIN) ((MPLUS) $N ((MMINUS) 1.))
                 ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
                NIL
                ((MPROGN)
                 ((MCOND) |$sc_bas_dbg|
                  (($PRINT) "    creating scalars using p(" $M2 "," $M1
                   ")")
                  T $FALSE)
                 ((MSETQ) |$tmp_list_S|
                  (($MAKELIST)
                   ((MTIMES) (($P) $M2 $M1)
                    ((MQAPPLY ARRAY)
                     ((|$s| ARRAY)
                      ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
                     $K))
                   $K 1.
                   ((|$lenS| ARRAY)
                    ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
                 ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
                 ((MSETQ) ((|$set_S| ARRAY) $N)
                  (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
              ((MSETQ) ((|$s| ARRAY) $N)
               (($LISTIFY) ((|$set_S| ARRAY) $N)))
              ((MSETQ) ((|$lenS| ARRAY) $N)
               (($LENGTH) ((|$s| ARRAY) $N)))
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N))
               T $FALSE)
              ((MCOND) |$sc_bas_dbg|
               (($PRINT) "  =>" ((|$s| ARRAY) $N)) T $FALSE)))
            ((MDO) $N 1. NIL NIL |$n| NIL
             ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
              ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
            |$DONE_COMPUTING_Sn|
            ((MDO) $N0 1. NIL NIL |$n| NIL
             ((MSETQ) ((|$list_S| ARRAY) $N0)
              ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
               (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
            ((MRETURN) ((|$list_S| ARRAY) |$n|))))) 
(ADDLABEL '$%O4) 
(DSKSETQ $%O5
         '"/home/igor/tex/LCSFT/maxima/10_compute_scalar_basis.v1.mat") 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($BATCH) "12_compute_tensor_basis.v3.mat")) 
(ADDLABEL '$%I6) 
(DSKSETQ $%I7 '(($DEFINE_VARIABLE) |$tensor_bas_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7 'T) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8 'NIL) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           (($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
             (($ERROR) "list_scalar_basis must be a list") T $FALSE)
            ((MCOND)
             ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
              ((MPLUS) |$n| ((MMINUS) $S)))
             (($ERROR)
              "Scalar basis computed to too low level for computing tensor basis as level"
              |$n|)
             T $FALSE)
            ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
             ((MSETQ) |$list_Ts|
              (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S
               $LIST_SCALAR_BASIS 1.))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MSETQ) |$list_Ts|
              ((MLIST)
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
                ((MPLUS) |$n| ((MMINUS) 1.))))
              ((MSETQ) |$list_Ts|
               (($MAKELIST)
                (($RATSIMP)
                 ((MTIMES)
                  ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
                  (($V) 2. (($CONCAT) |$jj| $K))))
                $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
             T $FALSE)
            ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           (($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
             (($ERROR) "list_scalar_basis must be a list") T $FALSE)
            ((MCOND)
             ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
              ((MPLUS) |$n| ((MMINUS) $S)))
             (($ERROR)
              "Scalar basis computed to too low level for computing tensor basis as level"
              |$n|)
             T $FALSE)
            ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
             ((MSETQ) |$list_Ts|
              (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S
               $LIST_SCALAR_BASIS 1.))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MSETQ) |$list_Ts|
              ((MLIST)
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
                ((MPLUS) |$n| ((MMINUS) 1.))))
              ((MSETQ) |$list_Ts|
               (($MAKELIST)
                (($RATSIMP)
                 ((MTIMES)
                  ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
                  (($V) 2. (($CONCAT) |$jj| $K))))
                $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
             T $FALSE)
            ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
            $MIN_VECTOR_LEVEL)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.)
            ((MSETQ) |$genTs0| 1.)
            ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL)
             NIL
             ((MPROGN)
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  computing basic vector stuctures up to" $S0
                "/" $S "indexes")
               T $FALSE)
              ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
              ((MSETQ) |$genTs0|
               ((MTIMES) |$genTs0|
                ((MPLUS) 1.
                 (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP))
                  $K $MIN_VECTOR_LEVEL |$n|))))
              ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T
               $FALSE)))
            ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
            ((MCOND) |$tensor_bas_dbg|
             (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T
             $FALSE)
            ((MSETQ) |$list_Ts| ((MLIST)))
            ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
             ((MPROG)
              ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
               ((MGO) |$NEXTn0|) T $FALSE)
              ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
              ((MSETQ) |$list_Ttemp| ((MLIST)))
              ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
               ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
                ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
               T
               ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")="
                |$list_Ttemp|)
               T $FALSE)
              ((MCOND) ((MLESSP) $N0 |$n|)
               ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
                ((MDOIN) $S1
                 ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
                  ((MPLUS) |$n| ((MMINUS) $N0)))
                 NIL NIL NIL NIL
                 ((MSETQ) |$list_Ts|
                  (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
               T ((MSETQ) |$list_Ts| |$list_Ttemp|))
              |$NEXTn0| |$fakenext|))
            (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
            $MIN_VECTOR_LEVEL)
           ((MPROG)
            ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
             |$Ttemp| |$list_Ttemp| $P1)
            (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.)
            ((MSETQ) |$genTs0| 1.)
            ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL)
             NIL
             ((MPROGN)
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  computing basic vector stuctures up to" $S0
                "/" $S "indexes")
               T $FALSE)
              ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
              ((MSETQ) |$genTs0|
               ((MTIMES) |$genTs0|
                ((MPLUS) 1.
                 (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP))
                  $K $MIN_VECTOR_LEVEL |$n|))))
              ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T
               $FALSE)))
            ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
            ((MCOND) |$tensor_bas_dbg|
             (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T
             $FALSE)
            ((MSETQ) |$list_Ts| ((MLIST)))
            ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
             ((MPROG)
              ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
               ((MGO) |$NEXTn0|) T $FALSE)
              ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
              ((MSETQ) |$list_Ttemp| ((MLIST)))
              ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
               ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
                ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
               T
               ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
              ((MCOND) |$tensor_bas_dbg|
               (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")="
                |$list_Ttemp|)
               T $FALSE)
              ((MCOND) ((MLESSP) $N0 |$n|)
               ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
                ((MDOIN) $S1
                 ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
                  ((MPLUS) |$n| ((MMINUS) $N0)))
                 NIL NIL NIL NIL
                 ((MSETQ) |$list_Ts|
                  (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
               T ((MSETQ) |$list_Ts| |$list_Ttemp|))
              |$NEXTn0| |$fakenext|))
            (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE) (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S)
           ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
            ((MSETQ) |$genT0|
             ((MTIMES)
              ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
              (($PRODUCT)
               ((MEXPT)
                ((MQUOTIENT)
                 ((MQUOTIENT) 1.
                  ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
                 ((MPLUS) 1.
                  ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
                $K)
               $K 1. ((MQUOTIENT) |$n| 2.))))
            ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S)
           ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
            ((MSETQ) |$genT0|
             ((MTIMES)
              ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
              (($PRODUCT)
               ((MEXPT)
                ((MQUOTIENT)
                 ((MQUOTIENT) 1.
                  ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
                 ((MPLUS) 1.
                  ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
                $K)
               $K 1. ((MQUOTIENT) |$n| 2.))))
            ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE)
           (($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
           ((MPROG) ((MLIST) |$lenT0| $GENF0)
            ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
            ((MSETQ) $GENF0
             (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
            ((MCOND)
             ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
             (($ERROR) "basis has the wrong dimension!!") T
             (($PRINT) "basis has" |$lenT0|
              "elements and is the right dimension!!"))
            ((MRETURN) T)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP)
           (($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
           ((MPROG) ((MLIST) |$lenT0| $GENF0)
            ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
            ((MSETQ) $GENF0
             (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
            ((MCOND)
             ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
             (($ERROR) "basis has the wrong dimension!!") T
             (($PRINT) "basis has" |$lenT0|
              "elements and is the right dimension!!"))
            ((MRETURN) T)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%O13
         '"/home/igor/tex/LCSFT/maxima/12_compute_tensor_basis.v3.mat") 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14 '(($BATCH) "20_boost.v7.mat")) 
(ADDLABEL '$%I14) 
(DSKSETQ $%I15 '(($LOAD) "combinatorics")) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '"/usr/share/maxima/5.45.1/share/combinatorics/combinatorics.lisp") 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16 '(($DEFINE_VARIABLE) |$dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16 'NIL) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '(($DEFINE_VARIABLE) |$boost_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%I18
         '((MDEFINE) (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T
             $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MSETQ) $TERMS ((MLIST)))
            ((MDO) $NT 1. NIL NIL
             (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
             ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND)
               ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    true onj make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
                  ((MSETQ) $T0 (($INPART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%I18) 
(DSKSETQ $%O18
         '((MDEFINE SIMP) (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T
             $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MSETQ) $TERMS ((MLIST)))
            ((MDO) $NT 1. NIL NIL
             (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
             ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND)
               ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    true onj make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
                  ((MSETQ) $T0 (($INPART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MDEFINE) ((|$make_list_from_monomialV0|) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
             ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
              ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
             T
             ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
              ((MSETQ) $MONOMIAL0 $MONOMIAL)))
            ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
                  ((MSETQ) $T0 (($PART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19
         '((MDEFINE SIMP) ((|$make_list_from_monomialV0|) $MONOMIAL)
           ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
            ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) |$dbg|
             (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T $FALSE)
            ((MCOND)
             ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
              (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
             ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
            ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
             ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
              ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
             T
             ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
              ((MSETQ) $MONOMIAL0 $MONOMIAL)))
            ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T
               $FALSE)
              ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
               ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
               ((MPROGN)
                ((MCOND) |$dbg|
                 (($PRINT) "    make_list t=" $T
                  (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
                 T $FALSE)
                ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
                 ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
                 ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
                  ((MSETQ) $T0 (($PART) $T 1.))
                  ((MDO) $N 1. NIL NIL $N_POW NIL
                   ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
            ((MRETURN) $TERMS)))) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20
         '((MDEFINE) (($REORDER) |$x| |$Nmax|)
           ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
            ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
             ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
              ((MSETQ) |$x0|
               (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1))
                |$x0|))))
            ((MRETURN) |$x0|)))) 
(ADDLABEL '$%I20) 
(DSKSETQ $%O20
         '((MDEFINE SIMP) (($REORDER) |$x| |$Nmax|)
           ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
            ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
             ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
              ((MSETQ) |$x0|
               (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1))
                |$x0|))))
            ((MRETURN) |$x0|)))) 
(ADDLABEL '$%O20) 
(DSKSETQ $%I21
         '((MDEFINE) (($EXCHANGE) $POLY $INDEX1 $INDEX2)
           ((MPROG) ((MLIST) $TMP)
            ((MSETQ) $TMP
             (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
              (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
            ((MSETQ) $TMP
             (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
              (($EV) ((MEQUAL) $ASDFG $INDEX1))))
            ((MRETURN) $TMP)))) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21
         '((MDEFINE SIMP) (($EXCHANGE) $POLY $INDEX1 $INDEX2)
           ((MPROG) ((MLIST) $TMP)
            ((MSETQ) $TMP
             (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
              (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
            ((MSETQ) $TMP
             (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
              (($EV) ((MEQUAL) $ASDFG $INDEX1))))
            ((MRETURN) $TMP)))) 
(ADDLABEL '$%O21) 
(DSKSETQ $%O23 '"/home/igor/tex/LCSFT/maxima/20_boost.v7.mat") 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($BATCH) "22_boost_increasing.v2.mat")) 
(ADDLABEL '$%I24) 
(DSKSETQ $%I25
         '((MCOND) ((MNOT) ((MEQUAL) |$boost_loaded| T))
           (($ERROR) "boost file must be loaded!") T $FALSE)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$incr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27
         '((MDEFINE) (($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3|
             |$var_C2| |$var_C01| |$var_C00| |$var_C000| |$var_C001|
             |$var_C0000| |$var_C0001| $T $N1T $N2T)
            (($PRINT) "  var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
            ((MDOIN) $T $LIST_P NIL NIL NIL NIL
             ((MSETQ) |$var_C1|
              ((MPLUS) |$var_C1|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_ONE_COUPLE) $T)))))
            ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T
             $FALSE)
            ((MSETQ) |$var_C01| 0.)
            ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
             ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
              ((MSETQ) |$var_C01|
               ((MPLUS) |$var_C01|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
             $FALSE)
            ((MSETQ) |$var_C000| 0.)
            ((MDOIN) $T $LIST_V NIL NIL NIL NIL
             ((MSETQ) |$var_C000|
              ((MPLUS) |$var_C000|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_VECTOR) $T)))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  same vector :" |$var_C000|) T $FALSE)
            ((MSETQ) |$var_C001| 0.)
            ((MDO) $N1T 1. NIL NIL $LLV NIL
             ((MDO) $N2T 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_C001|
               ((MPLUS) |$var_C001|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  vector pair:" |$var_C001|) T $FALSE)
            ((MRETURN)
             (($EV)
              ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27
         '((MDEFINE SIMP)
           (($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3|
             |$var_C2| |$var_C01| |$var_C00| |$var_C000| |$var_C001|
             |$var_C0000| |$var_C0001| $T $N1T $N2T)
            (($PRINT) "  var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$incr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
            ((MDOIN) $T $LIST_P NIL NIL NIL NIL
             ((MSETQ) |$var_C1|
              ((MPLUS) |$var_C1|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_ONE_COUPLE) $T)))))
            ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T
             $FALSE)
            ((MSETQ) |$var_C01| 0.)
            ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
             ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
              ((MSETQ) |$var_C01|
               ((MPLUS) |$var_C01|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
             $FALSE)
            ((MSETQ) |$var_C000| 0.)
            ((MDOIN) $T $LIST_V NIL NIL NIL NIL
             ((MSETQ) |$var_C000|
              ((MPLUS) |$var_C000|
               ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
                (($VARIATION_VECTOR) $T)))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  same vector :" |$var_C000|) T $FALSE)
            ((MSETQ) |$var_C001| 0.)
            ((MDO) $N1T 1. NIL NIL $LLV NIL
             ((MDO) $N2T 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_C001|
               ((MPLUS) |$var_C001|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
                  (($LIST_P ARRAY) $N2T))
                 (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
                  (($LIST_P ARRAY) $N2T)))))))
            ((MCOND) |$incr_dbg|
             (($PRINT) "  vector pair:" |$var_C001|) T $FALSE)
            ((MRETURN)
             (($EV)
              ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28
         '((MDEFINE) (($VARIATION_ONE_COUPLE) $PP)
           ((MPROG) ((MLIST) $N1 $N2 $VAR00)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    single p - keep p:" $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.)) ((MSETQ) $VAR00 0.)
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N2)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
                $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES)
               ((MPLUS)
                ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
                 ((MPLUS) $N1 $N2))
                $N1 $N2)
               (($V) ((MPLUS) $N1 $N2) $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N1 ((MMINUS) 1.)))
               (($V) $N2 $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N2 ((MMINUS) 1.)))
               (($V) $N1 $I))))
            ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
            ((MRETURN) $VAR00)))) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28
         '((MDEFINE SIMP) (($VARIATION_ONE_COUPLE) $PP)
           ((MPROG) ((MLIST) $N1 $N2 $VAR00)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    single p - keep p:" $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.)) ((MSETQ) $VAR00 0.)
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MMINUS) $N2)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
                $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES)
               ((MPLUS)
                ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
                 ((MPLUS) $N1 $N2))
                $N1 $N2)
               (($V) ((MPLUS) $N1 $N2) $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N1 ((MMINUS) 1.)))
               (($V) $N2 $I))))
            ((MSETQ) $VAR00
             ((MPLUS) $VAR00
              ((MTIMES) ((MQUOTIENT) 1. 2.)
               (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
                ((MPLUS) $N2 ((MMINUS) 1.)))
               (($V) $N1 $I))))
            ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
            ((MRETURN) $VAR00)))) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29
         '((MDEFINE) (($VARIATION_TWO_PAIRS) $PP $QQ)
           ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR11 0.)
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N1
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                  (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                  (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N1 $M2) $N2)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N2
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
                  (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
                  (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N2 $M2) $N1)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
            ((MSETQ) $VAR11
             (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
            ((MRETURN) $VAR11)))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29
         '((MDEFINE SIMP) (($VARIATION_TWO_PAIRS) $PP $QQ)
           ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $PP 1.))
            ((MSETQ) $N2 (($PART) $PP 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR11 0.)
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N1
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                  (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                  (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N1 $M2) $N2)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MMINUS)
               ((MTIMES) $N2
                ((MPLUS)
                 ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
                  (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
                 ((MMINUS)
                  ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
                 ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
                  (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
                 ((MTIMES) ((MMINUS) (($V) $M1 $I))
                  (($P) ((MPLUS) $N2 $M2) $N1)))))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
            ((MSETQ) $VAR11
             ((MPLUS) $VAR11
              ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
            ((MSETQ) $VAR11
             (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
            ((MRETURN) $VAR11)))) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE) (($VARIATION_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VAR000)
            ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.)) ((MSETQ) $VAR000 0.)
            ((MSETQ) $VAR000
             ((MPLUS) $VAR000
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MRETURN) $VAR000)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP) (($VARIATION_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VAR000)
            ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.)) ((MSETQ) $VAR000 0.)
            ((MSETQ) $VAR000
             ((MPLUS) $VAR000
              ((MTIMES) ((MMINUS) $N1)
               (($SUM)
                ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
                 (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
                $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
            ((MRETURN) $VAR000)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE) (($VARIATION_VECTOR_PAIR) $VV $QQ)
           ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->"
              $QQ)
             T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR001 0.)
            ((MSETQ) $VAR001
             ((MTIMES) ((MMINUS) $N1)
              ((MPLUS)
               ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
               ((MMINUS)
                ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
               ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
               ((MTIMES) ((MMINUS) (($V) $M1 $I))
                (($V) ((MPLUS) $N1 $M2) $J1)))))
            ((MRETURN) $VAR001)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP) (($VARIATION_VECTOR_PAIR) $VV $QQ)
           ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
            ((MCOND) |$incr_dbg|
             (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->"
              $QQ)
             T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $M1 (($PART) $QQ 1.))
            ((MSETQ) $M2 (($PART) $QQ 2.)) ((MSETQ) $VAR001 0.)
            ((MSETQ) $VAR001
             ((MTIMES) ((MMINUS) $N1)
              ((MPLUS)
               ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
                (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
               ((MMINUS)
                ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
               ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
                (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
               ((MTIMES) ((MMINUS) (($V) $M1 $I))
                (($V) ((MPLUS) $N1 $M2) $J1)))))
            ((MRETURN) $VAR001)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32 '((MSETQ) $OLDLINEL $LINEL)) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32 '79.) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33 '((MSETQ) $LINEL 120.)) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33 '120.) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTdown| |$listTup| $INDEXESUP)
           ((MPROG)
            ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
             $TMPCOEFF0)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$listTdown|))
              ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
             (($ERROR) "listTdown must be a non empty list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
             ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
             $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
            ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_INCREASING_VARIATION)
                ((|$listTdown| ARRAY) $NEDOWN0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
               ((MPROGN)
                ((MSETQ) $TMP0
                 (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|))
                  $TMP0))
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    PROPER JJ ->" $TMP0) T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
                  (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
                 T $FALSE)
                ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
                 ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      up basis el" $NUP0 "->"
                    ((|$listTup| ARRAY) $NUP0))
                   T $FALSE)
                  ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
                   ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
                    ((MPROGN)
                     ((MSETQ) $INP0
                      ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                       ((|$listTup| ARRAY) $NUP0)))
                     ((MCOND)
                      (($NUMBERP)
                       (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                      ((MPROGN)
                       ((MCOND) |$incr_dbg|
                        (($PRINT) "      ratio"
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))
                        T $FALSE)
                       ((MSETQ) $TMPCOEFF0
                        ((MPLUS) $TMPCOEFF0
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))))
                      T $FALSE)))
                   T
                   ((MPROGN)
                    ((MCOND) |$incr_dbg|
                     (($PRINT) "    only term in PROPER JJ" $TMP0) T
                     $FALSE)
                    ((MCOND)
                     (($NUMBERP)
                      (($RATSIMP)
                       (($EV)
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                        ((MEQUAL) $D 24.))))
                     ((MPROGN)
                      ((MCOND) |$incr_dbg|
                       (($PRINT) "      1 term ratio"
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                       T $FALSE)
                      ((MSETQ) $TMPCOEFF0
                       ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
                     T $FALSE)))
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                  ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0)
                   $TMPCOEFF0))))
               T $FALSE)))
            ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTdown| |$listTup| $INDEXESUP)
           ((MPROG)
            ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
             $TMPCOEFF0)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$listTdown|))
              ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
             (($ERROR) "listTdown must be a non empty list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
             ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
             $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
            ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_INCREASING_VARIATION)
                ((|$listTdown| ARRAY) $NEDOWN0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
               ((MPROGN)
                ((MSETQ) $TMP0
                 (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|))
                  $TMP0))
                ((MCOND) |$incr_dbg|
                 (($PRINT) "    PROPER JJ ->" $TMP0) T $FALSE)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
                  (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
                 T $FALSE)
                ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
                 ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      up basis el" $NUP0 "->"
                    ((|$listTup| ARRAY) $NUP0))
                   T $FALSE)
                  ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
                   ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
                    ((MPROGN)
                     ((MSETQ) $INP0
                      ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                       ((|$listTup| ARRAY) $NUP0)))
                     ((MCOND)
                      (($NUMBERP)
                       (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                      ((MPROGN)
                       ((MCOND) |$incr_dbg|
                        (($PRINT) "      ratio"
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))
                        T $FALSE)
                       ((MSETQ) $TMPCOEFF0
                        ((MPLUS) $TMPCOEFF0
                         ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                          ((|$listTup| ARRAY) $NUP0)))))
                      T $FALSE)))
                   T
                   ((MPROGN)
                    ((MCOND) |$incr_dbg|
                     (($PRINT) "    only term in PROPER JJ" $TMP0) T
                     $FALSE)
                    ((MCOND)
                     (($NUMBERP)
                      (($RATSIMP)
                       (($EV)
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                        ((MEQUAL) $D 24.))))
                     ((MPROGN)
                      ((MCOND) |$incr_dbg|
                       (($PRINT) "      1 term ratio"
                        ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                       T $FALSE)
                      ((MSETQ) $TMPCOEFF0
                       ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
                     T $FALSE)))
                  ((MCOND) |$incr_dbg|
                   (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                  ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0)
                   $TMPCOEFF0))))
               T $FALSE)))
            ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35 '((MSETQ) $LINEL $OLDLINEL)) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35 '79.) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($MAKE_INCREASING_VARIATION) |$s0|)
           ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
            (($PRINT) "S0=" |$s0|)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
             ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
              ((MPROGN)
               ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
               ((MSETQ) |$Var|
                ((MPLUS) |$Var|
                 (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
             T
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
              ((MSETQ) |$Var|
               ((MPLUS) |$Var|
                (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
            ((MRETURN) |$Var|)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($MAKE_INCREASING_VARIATION) |$s0|)
           ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
            (($PRINT) "S0=" |$s0|)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
             ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
              ((MPROGN)
               ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
               ((MSETQ) |$Var|
                ((MPLUS) |$Var|
                 (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
             T
             ((MPROGN)
              ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
              ((MSETQ) |$Var|
               ((MPLUS) |$Var|
                (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
            ((MRETURN) |$Var|)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '(($DEFINE_VARIABLE) |$increase_indexes_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37 'T) 
(ADDLABEL '$%O37) 
(DSKSETQ $%O38
         '"/home/igor/tex/LCSFT/maxima/22_boost_increasing.v2.mat") 
(ADDLABEL '$%O38) 
(DSKSETQ $%I39
         '((MCOND) ((MNOT) ((MEQUAL) |$increase_indexes_loaded| T))
           (($ERROR) "Error loading 22_boost_increasing") T $FALSE)) 
(ADDLABEL '$%I39) 
(DSKSETQ $%O39 'NIL) 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40 '(($BATCH) "24_boost_decreasing.v4.mat")) 
(ADDLABEL '$%I40) 
(DSKSETQ $%I41
         '((MCOND) ((MNOT) ((MEQUAL) |$boost_loaded| T))
           (($ERROR) "boost file must be loaded!") T $FALSE)) 
(ADDLABEL '$%I41) 
(DSKSETQ $%O41 'NIL) 
(ADDLABEL '$%O41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$decr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) |$high_decr_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 'NIL) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv|
             |$var_Cvp| $N1V $N2V $N1T $N2P)
            (($PRINT) "  decreasing var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MSETQ) |$var_Cv|
              ((MPLUS) |$var_Cv|
               ((MTIMES)
                ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                 (($LIST_V ARRAY) $N1V))
                (($DECREASING_VARIATION_ONE_VECTOR)
                 (($LIST_V ARRAY) $N1V))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T
             $FALSE)
            ((MSETQ) |$var_Cvv| 0.)
            ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
             ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
              ((MSETQ) |$var_Cvv|
               ((MPLUS) |$var_Cvv|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_V ARRAY) $N2V))
                 (($DECREASING_VARIATION_TWO_VECTORS)
                  (($LIST_V ARRAY) $N1V) (($LIST_V ARRAY) $N2V)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T
             $FALSE)
            ((MSETQ) |$var_Cvp| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MDO) $N2P 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_Cvp|
               ((MPLUS) |$var_Cvp|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_P ARRAY) $N2P))
                 (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
                  (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector one pair -> pair:"
              |$var_Cvv|)
             T $FALSE)
            ((MRETURN)
             (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP)
           (($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0)
           ((MPROG)
            ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C
             $LIST_V $LLT $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv|
             |$var_Cvp| $N1V $N2V $N1T $N2P)
            (($PRINT) "  decreasing var mono:" $MONOMIAL0)
            ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
            ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_t:" $LIST_T) T $FALSE)
            ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
            ((MSETQ) $LIST_C ((MLIST)))
            ((MDOIN) $T $LIST_T NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
              ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
               ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
               ((MPROGN)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono p?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $P))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
                 T $FALSE)
                ((MCOND) |$decr_dbg|
                 (($PRINT) "    var mono v?"
                  (($IS) (($EQUAL) (($PART) $T 0.) $V))
                  (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
                 T $FALSE)
                ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
                 ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
                 (($IS) ((MEQUAL) (($PART) $T 0.) $V))
                 ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
                 ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_c:" $LIST_C) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_p:" $LIST_P) T $FALSE)
              ((MCOND) |$decr_dbg|
               (($PRINT) "    var mono list_v:" $LIST_V) T $FALSE)))
            ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
            ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_c:" $LIST_C) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_p:" $LIST_P) T $FALSE)
            ((MCOND) |$decr_dbg|
             (($PRINT) "  var mono list_v:" $LIST_V) T $FALSE)
            ((MSETQ) $LLP (($LENGTH) $LIST_P))
            ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MSETQ) |$var_Cv|
              ((MPLUS) |$var_Cv|
               ((MTIMES)
                ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                 (($LIST_V ARRAY) $N1V))
                (($DECREASING_VARIATION_ONE_VECTOR)
                 (($LIST_V ARRAY) $N1V))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T
             $FALSE)
            ((MSETQ) |$var_Cvv| 0.)
            ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
             ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
              ((MSETQ) |$var_Cvv|
               ((MPLUS) |$var_Cvv|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_V ARRAY) $N2V))
                 (($DECREASING_VARIATION_TWO_VECTORS)
                  (($LIST_V ARRAY) $N1V) (($LIST_V ARRAY) $N2V)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T
             $FALSE)
            ((MSETQ) |$var_Cvp| 0.)
            ((MDO) $N1V 1. NIL NIL $LLV NIL
             ((MDO) $N2P 1. NIL NIL $LLP NIL
              ((MSETQ) |$var_Cvp|
               ((MPLUS) |$var_Cvp|
                ((MTIMES)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MPLUS) $MONOMIAL)
                   (($LIST_V ARRAY) $N1V))
                  (($LIST_P ARRAY) $N2P))
                 (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
                  (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
            ((MCOND) |$decr_dbg|
             (($PRINT) "  kill one vector one pair -> pair:"
              |$var_Cvv|)
             T $FALSE)
            ((MRETURN)
             (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
              ((MEQUAL) |$qw$as$| 1.)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) (($DECREASING_VARIATION_ONE_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VARV)
            ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $VARV
             ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
              (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
               ((MQUOTIENT) $N1 2.))))
            ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
             ((MSETQ) $VARV
              ((MPLUS) $VARV
               ((MMINUS)
                ((MTIMES)
                 ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
                 (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
             T $FALSE)
            ((MRETURN) (($RATEXPAND) $VARV))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) (($DECREASING_VARIATION_ONE_VECTOR) $VV)
           ((MPROG) ((MLIST) $N1 $J1 $VARV)
            ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $VARV
             ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
              (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
               ((MQUOTIENT) $N1 2.))))
            ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
             ((MSETQ) $VARV
              ((MPLUS) $VARV
               ((MMINUS)
                ((MTIMES)
                 ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
                 (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
             T $FALSE)
            ((MRETURN) (($RATEXPAND) $VARV))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($DECREASING_VARIATION_TWO_VECTORS) $VV $WW)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
            ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $WW 1.))
            ((MSETQ) $J2 (($PART) $WW 2.))
            ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
             ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
             ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
            ((MSETQ) $VARVV
             ((MPLUS)
              ((MTIMES)
               ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2)
                ((MPLUS) $N1 $N2))
               $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($V) ((MPLUS) $N1 $N2) $J2))
              ((MTIMES) $N1 ((%DEL) $I $J2)
               (($V) ((MPLUS) $N1 $N2) $J1))))
            ((MRETURN) $VARVV)))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($DECREASING_VARIATION_TWO_VECTORS) $VV $WW)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
            ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T
             $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $WW 1.))
            ((MSETQ) $J2 (($PART) $WW 2.))
            ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
             ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
             ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
            ((MSETQ) $VARVV
             ((MPLUS)
              ((MTIMES)
               ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2)
                ((MPLUS) $N1 $N2))
               $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($V) ((MPLUS) $N1 $N2) $J2))
              ((MTIMES) $N1 ((%DEL) $I $J2)
               (($V) ((MPLUS) $N1 $N2) $J1))))
            ((MRETURN) $VARVV)))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE)
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
            ((MCOND) |$decr_dbg|
             (($PRINT) "    one v one p into p" $VV $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $PP 1.))
            ((MSETQ) $N3 (($PART) $PP 2.))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) ((MPLUS) $N1 $N2) $N3)))
             T
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) $N3 ((MPLUS) $N1 $N2)))))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) ((MPLUS) $N1 $N3) $N2))))
             T
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) $N2 ((MPLUS) $N1 $N3))))))
            ((MRETURN) $VARVP)))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP)
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
           ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
            ((MCOND) |$decr_dbg|
             (($PRINT) "    one v one p into p" $VV $PP) T $FALSE)
            ((MSETQ) $N1 (($PART) $VV 1.))
            ((MSETQ) $J1 (($PART) $VV 2.))
            ((MSETQ) $N2 (($PART) $PP 1.))
            ((MSETQ) $N3 (($PART) $PP 2.))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) ((MPLUS) $N1 $N2) $N3)))
             T
             ((MSETQ) $VARVP
              ((MTIMES) $N2 ((%DEL) $I $J1)
               (($P) $N3 ((MPLUS) $N1 $N2)))))
            ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) ((MPLUS) $N1 $N3) $N2))))
             T
             ((MSETQ) $VARVP
              ((MPLUS) $VARVP
               ((MTIMES) $N3 ((%DEL) $I $J1)
                (($P) $N2 ((MPLUS) $N1 $N3))))))
            ((MRETURN) $VARVP)))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MDEFINE)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1
             $INDEXESDOWN2 $TMP_LISTUP)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
            ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T
             $FALSE)
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              (($MAP) "="
               (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
               $INDEXESDOWN1)
              $K 1. $SPIN0))
            ((MCOND)
             ((MAND) $MINIMALDELTASET_FLAG
              ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
             ((MSETQ) $SPIN0 2.) T $FALSE)
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
               ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MDEFINE SIMP)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1
             $INDEXESDOWN2 $TMP_LISTUP)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
            ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T
             $FALSE)
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              (($MAP) "="
               (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
               $INDEXESDOWN1)
              $K 1. $SPIN0))
            ((MCOND)
             ((MAND) $MINIMALDELTASET_FLAG
              ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
             ((MSETQ) $SPIN0 2.) T $FALSE)
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
               ((MSETQ) $TMP_LISTUP
                (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
               ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49
         '((MDEFINE)
           ((|$compute_decreasing_variation_in_matricial_formV0|)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0|)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K)))
              $K 1. $SPIN0))
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS)
                 ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
                  ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MCOND) $MINIMALDELTASET_FLAG
             ((MCOND) ((MGREATERP) $SPIN0 1.)
              ((MPROGN)
               ((MSETQ) $LIST_DEL
                ((MLIST) (($LIST_DEL1 ARRAY) 1.)
                 (($LIST_DEL2 ARRAY) 1.)))
               ((MSETQ) $LIST_SUB
                ((MLIST) (($LIST_SUB1 ARRAY) 1.)
                 (($LIST_SUB2 ARRAY) 1.))))
              T
              ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
               ((MSETQ) $LIST_SUB $LIST_SUB1)))
             T
             ((MPROGN)
              ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
              ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49
         '((MDEFINE SIMP)
           ((|$compute_decreasing_variation_in_matricial_formV0|)
            |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
           ((MPROG)
            ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
             |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1
             $LIST_DEL2 $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0
             $TMPDEL0 $TMPCOEFF0 |$listMatdown0|)
            ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
            ((MCOND) ((MNOT) (($LISTP) |$listTup|))
             (($ERROR) "listTup must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
             (($ERROR) "listTdown must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
             (($ERROR) "indexesup must be a list") T $FALSE)
            ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
            ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
            ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
            ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
            ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
            ((MSETQ) $LIST_DEL1
             (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1.
              $SPIN0))
            ((MSETQ) $LIST_SUB1
             (($MAKELIST)
              ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K)))
              $K 1. $SPIN0))
            ((MSETQ) $LIST_DEL2 ((MLIST)))
            ((MSETQ) $LIST_SUB2 ((MLIST)))
            ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
             ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
              ((MPROGN)
               ((MSETQ) $LIST_DEL2
                (($ENDCONS)
                 ((%DEL) (($INDEXESUP ARRAY) $K1)
                  (($INDEXESUP ARRAY) $K2))
                 $LIST_DEL2))
               ((MSETQ) $LIST_SUB2
                (($ENDCONS)
                 ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
                  ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
                 $LIST_SUB2)))))
            ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
            ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
            ((MCOND) $MINIMALDELTASET_FLAG
             ((MCOND) ((MGREATERP) $SPIN0 1.)
              ((MPROGN)
               ((MSETQ) $LIST_DEL
                ((MLIST) (($LIST_DEL1 ARRAY) 1.)
                 (($LIST_DEL2 ARRAY) 1.)))
               ((MSETQ) $LIST_SUB
                ((MLIST) (($LIST_SUB1 ARRAY) 1.)
                 (($LIST_SUB2 ARRAY) 1.))))
              T
              ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
               ((MSETQ) $LIST_SUB $LIST_SUB1)))
             T
             ((MPROGN)
              ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
              ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
            ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> deltas are" $LIST_DEL) T $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "---> maps are" $LIST_SUB) T $FALSE)
            ((MSETQ) |$listMatdown0|
             (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1.
              |$Ndel0|))
            ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($MAKE_ADDEND_DECREASING_VARIATION)
                ((|$listTup| ARRAY) $NEUP0)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              (($PRINT) "Making down variation term " $NEUP0 "out of"
               |$Nup0|)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "---> making variation term no" $NEUP0
                "out of" |$Nup0|)
               T $FALSE)
              ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T
               $FALSE)
              ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
               ((MPROGN)
                ((MSETQ) $TMPDEL0
                 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    delta no" $ND0 "/" |$Ndel0|
                  "for up element" $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
                 T $FALSE)
                ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
                 ((MPROGN)
                  ((MSETQ) $TMPDEL0
                   (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "    PROPER JJ delta no" $ND0 "->"
                    $TMPDEL0)
                   T $FALSE)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.)
                    "=+?"
                    (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
                   T $FALSE)
                  ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
                   ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      down basis el" $NED0 "->"
                      ((|$listTdown| ARRAY) $NED0))
                     T $FALSE)
                    ((MCOND)
                     (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
                     ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0)
                      NIL
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      ratio"
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MPLUS) $TMPCOEFF0
                          ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                           ((|$listTdown| ARRAY) $NED0)))))
                       T $FALSE))
                     T
                     ((MPROGN)
                      ((MCOND) |$high_decr_dbg|
                       (($PRINT) "    only term in PROPER JJ" $TMPDEL0)
                       T $FALSE)
                      ((MCOND)
                       (($NUMBERP)
                        ((MQUOTIENT) $TMPDEL0
                         ((|$listTdown| ARRAY) $NED0)))
                       ((MPROGN)
                        ((MCOND) |$high_decr_dbg|
                         (($PRINT) "      1 term ratio"
                          ((MQUOTIENT) $TMPDEL0
                           ((|$listTdown| ARRAY) $NED0)))
                         T $FALSE)
                        ((MSETQ) $TMPCOEFF0
                         ((MQUOTIENT) $TMPDEL0
                          ((|$listTdown| ARRAY) $NED0))))
                       T $FALSE)))
                    ((MCOND) |$high_decr_dbg|
                     (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
                    ((MSETQ)
                     ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0)
                      $NEUP0 $NED0)
                     $TMPCOEFF0))))
                 T
                 ((MCOND) |$high_decr_dbg|
                  (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
            ((MSETQ) $INFLAG $OLDINFLAG0)
            ((MCOND) |$high_decr_dbg|
             (($PRINT)
              "---> return from compute_decreasing_variation_in_matricial_form")
             T $FALSE)
            ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T
             $FALSE)
            (($PRINT)
             "---> return from compute_decreasing_variation_in_matricial_form")
            ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50
         '(($DEFINE_VARIABLE) |$decrease_indexes_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 'T) 
(ADDLABEL '$%O50) 
(DSKSETQ $%O51
         '"/home/igor/tex/LCSFT/maxima/24_boost_decreasing.v4.mat") 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MCOND) ((MNOT) ((MEQUAL) |$decrease_indexes_loaded| T))
           (($ERROR) "Error loading 24_boost_decreasing") T $FALSE)) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52 'NIL) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53 '(($BATCH) "30_compute_tensors.v2.mat")) 
(ADDLABEL '$%I53) 
(DSKSETQ $%I54 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54 'NIL) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55 '(($DEFINE_VARIABLE) |$compute_tensor_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55 'T) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($COMPUTE_TENSOR) |$coeffMatTs|)
           ((MPROG)
            ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS
             $ALL_EQS $SOL0)
            ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
            ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
            ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
            ((MSETQ) $ALL_MATRIX_EQS
             ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
              (($TRANSPOSE) (($MATRIX) $LIST_C0))))
            ((MSETQ) $ALL_EQS
             (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.)
              $K 1. (($LENGTH) $ALL_MATRIX_EQS)))
            ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
            ((MRETURN)
             ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST
              |$coeffMatTs|))))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($COMPUTE_TENSOR) |$coeffMatTs|)
           ((MPROG)
            ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS
             $ALL_EQS $SOL0)
            ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
            ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
            ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
            ((MSETQ) $ALL_MATRIX_EQS
             ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
              (($TRANSPOSE) (($MATRIX) $LIST_C0))))
            ((MSETQ) $ALL_EQS
             (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.)
              $K 1. (($LENGTH) $ALL_MATRIX_EQS)))
            ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
            ((MRETURN)
             ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST
              |$coeffMatTs|))))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE)
           (($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
           ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
             (($ERROR)
              "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
              $S)
             T $FALSE)
            ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
            ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
             (($ERROR) "listDownNs must be a list of down matrices") T
             $FALSE)
            ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
             (($ERROR) "listDownNs must be a list of at least" $S
              "down matrices")
             T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S))
               |$dimTNs|))
             (($ERROR) "dimension of listDownNs[" $S
              "] must match that of CoeffTNs")
             T $FALSE)
            ((MSETQ) |$coeffImageTNs|
             (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
            ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
             ((MLIST) |$nn| $S |$CoeffTNs|))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
              ((MLIST) |$nn| $S0
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.)) 3.)
                ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
            ((MRETURN) (($REVERSE) |$coeffImageTNs|))))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP)
           (($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
           ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
             (($ERROR)
              "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
              $S)
             T $FALSE)
            ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
            ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
             (($ERROR) "listDownNs must be a list of down matrices") T
             $FALSE)
            ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
             (($ERROR) "listDownNs must be a list of at least" $S
              "down matrices")
             T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S))
               |$dimTNs|))
             (($ERROR) "dimension of listDownNs[" $S
              "] must match that of CoeffTNs")
             T $FALSE)
            ((MSETQ) |$coeffImageTNs|
             (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
            ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
             ((MLIST) |$nn| $S |$CoeffTNs|))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
              ((MLIST) |$nn| $S0
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.)) 3.)
                ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
            ((MRETURN) (($REVERSE) |$coeffImageTNs|))))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '(($DEFINE_VARIABLE) |$compute_tensors_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58 'T) 
(ADDLABEL '$%O58) 
(DSKSETQ $%O59
         '"/home/igor/tex/LCSFT/maxima/30_compute_tensors.v2.mat") 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MCOND) ((MNOT) ((MEQUAL) |$compute_tensors_loaded| T))
           (($ERROR) "Error loading 30_compute_tensors") T $FALSE)) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60 'NIL) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '(($BATCH)
           "80_functions_for_automatically_compute_tensors.v2.mat")) 
(ADDLABEL '$%I61) 
(DSKSETQ $%I62
         '((MCOND) ((MNOT) ((MEQUAL) |$compute_tensors_loaded| T))
           (($ERROR) "30_compute_tensors must be batch-ed") T $FALSE)) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62 'NIL) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63 '(($DEFINE_VARIABLE) |$tensor_dbg| T $BOOLEAN)) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63 'T) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '(($DEFINE_VARIABLE) |$minimal_set_down_matrices| NIL
           $BOOLEAN)) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64 'NIL) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65
         '((MDEFINE) (($COMPUTE_DECREASING_MATRICES) |$n| $SS)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0
             $INDEXES0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
                "possible scalar terms from level 0  level" |$n|)
               T $FALSE))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T
               $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  -> chk part 0="
                (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
               T $FALSE)
              ((MCOND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MPROGN)
                ((MSETQ) |$list_Ts|
                 (($COMPUTE_TENSOR_BASIS) |$n| $S0
                  ((|$list_S| ARRAY) |$n|)))
                ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  there are" |$lenTs| "tensors with" $SS
                  "indexes at level" |$n|)
                 T $FALSE)
                ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
                ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
               T
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) " -> already done") T $FALSE))))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
               |$DownMat|))
             ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
                |$DownMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
               ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
                (($COPYLIST)
                 (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
                  ((|$t| ARRAY) |$n| $S0)
                  ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.)))
                  $INDEXES0 |$minimal_set_down_matrices|))))
              T $FALSE))
            |$done_decreasing| ((MRETURN) T)))) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65
         '((MDEFINE SIMP) (($COMPUTE_DECREASING_MATRICES) |$n| $SS)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0
             $INDEXES0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
                "possible scalar terms from level 0  level" |$n|)
               T $FALSE))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T
               $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  -> chk part 0="
                (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
               T $FALSE)
              ((MCOND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MPROGN)
                ((MSETQ) |$list_Ts|
                 (($COMPUTE_TENSOR_BASIS) |$n| $S0
                  ((|$list_S| ARRAY) |$n|)))
                ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
                ((MCOND) |$compute_tensor_dbg|
                 (($PRINT) "  there are" |$lenTs| "tensors with" $SS
                  "indexes at level" |$n|)
                 T $FALSE)
                ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
                ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
               T
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) " -> already done") T $FALSE))))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
               |$DownMat|))
             ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
             T $FALSE)
            ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
                |$DownMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
               ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
                (($COPYLIST)
                 (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
                  ((|$t| ARRAY) |$n| $S0)
                  ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.)))
                  $INDEXES0 |$minimal_set_down_matrices|))))
              T $FALSE))
            |$done_decreasing| ((MRETURN) T)))) 
(ADDLABEL '$%O65) 
(DSKSETQ $%I66
         '((MDEFINE) (($COMPUTE_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
               |$UpMat|))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.))
             NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.)
                |$UpMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1.
                 ((MPLUS) $S0 1.)))
               ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
                (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                 ((|$t| ARRAY) |$n| $S0)
                 ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.)) $INDEXES0)))
              T $FALSE))
            |$done_increasing|))) 
(ADDLABEL '$%I66) 
(DSKSETQ $%O66
         '((MDEFINE SIMP) (($COMPUTE_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
               |$UpMat|))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.))
             NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.)
                |$UpMat|))
              ((MPROGN)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T
                $FALSE)
               ((MSETQ) $INDEXES0
                (($MAKELIST) (($CONCAT) |$jj| $K) $K 1.
                 ((MPLUS) $S0 1.)))
               ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
                (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                 ((|$t| ARRAY) |$n| $S0)
                 ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.)) $INDEXES0)))
              T $FALSE))
            |$done_increasing|))) 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MDEFINE)
           (($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             ((MAND) ((MEQUAL) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
               |$UpMat|))
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
              ((MSETQ) $INDEXES0
               (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
              ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
               (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                ((|$t| ARRAY) |$n| $S)
                ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEXES0)))
             T $FALSE)
            |$done_single_level_increasing|))) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67
         '((MDEFINE SIMP)
           (($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0
             $S0)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
             ((MCOND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND)
             ((MAND) ((MEQUAL) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
              (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
               |$UpMat|))
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
              ((MSETQ) $INDEXES0
               (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
              ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
               (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
                ((|$t| ARRAY) |$n| $S)
                ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEXES0)))
             T $FALSE)
            |$done_single_level_increasing|))) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68
         '((MDEFINE)
           (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
           ((MPROG) ((MLIST) $S0 |$tmpCV|)
            (($COMPUTE_DECREASING_MATRICES) |$n| $S)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
             T
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MPROGN)
              ((MSETQ) |$tmpCV|
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|))
                 3.)
                ((MQAPPLY ARRAY)
                 ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.)) 1.)))
              ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
              ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
               ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T
               $FALSE)
              ((MSETQ) |$Descendents0|
               (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
            |$done_descendents| ((MRETURN) |$Descendents0|)))) 
(ADDLABEL '$%I68) 
(DSKSETQ $%O68
         '((MDEFINE SIMP)
           (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
           ((MPROG) ((MLIST) $S0 |$tmpCV|)
            (($COMPUTE_DECREASING_MATRICES) |$n| $S)
            ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
             T
             ((MSETQ) |$Descendents0|
              ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
            ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0.
             NIL
             ((MPROGN)
              ((MSETQ) |$tmpCV|
               ((MNCTIMES)
                ((MQAPPLY ARRAY)
                 ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|))
                 3.)
                ((MQAPPLY ARRAY)
                 ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.)) 1.)))
              ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
              ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
               ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T
               $FALSE)
              ((MSETQ) |$Descendents0|
               (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
            |$done_descendents| ((MRETURN) |$Descendents0|)))) 
(ADDLABEL '$%O68) 
(DSKSETQ $%I69
         '((MDEFINE)
           (($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs|
             $INDEX_SP1 |$CoeffVec0|)
            ((MCOND) ((MGREATERP) $S |$n|)
             ((MPROGN)
              (($PRINT) "indexes" $S "> level" |$n|
               "==> NOTHING TO DO")
              ((MRETURN)))
             T $FALSE)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
             ((MCOND)
              ((MAND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MLEQP) $S0 |$n|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
            ((MSETQ) $INDEX_SP1
             (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
            ((MCOND)
             ((MAND) ((MLESSP) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
              (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
               ((|$t| ARRAY) |$n| $S)
               ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEX_SP1))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T
               $FALSE)
              ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
               (($ZEROMATRIX) 1. 1.)))
             T $FALSE)
            ((MCOND) |$compute_tensor_dbg|
             (($PRINT) "Computing the true tensors for N=" |$n| "s="
              $S)
             T $FALSE)
            ((MCOND) (($NUMBERP) $D)
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
             T
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing the descendents for N=" |$n| "s="
                $S)
               T $FALSE)
              ((MSETQ) |$CoeffVec0|
               (($EV)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
              ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
               (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
             T $FALSE)
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
             ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69
         '((MDEFINE SIMP)
           (($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
           ((MPROG)
            ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs|
             $INDEX_SP1 |$CoeffVec0|)
            ((MCOND) ((MGREATERP) $S |$n|)
             ((MPROGN)
              (($PRINT) "indexes" $S "> level" |$n|
               "==> NOTHING TO DO")
              ((MRETURN)))
             T $FALSE)
            ((MCOND)
             ((MAND)
              (($IS)
               ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
              (($IS)
               ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
             ((MPROGN)
              ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
              ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "  there are" |$lenSN| "possible terms") T
               $FALSE))
             T $FALSE)
            ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
             ((MCOND)
              ((MAND)
               (($IS)
                ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
               ((MLEQP) $S0 |$n|))
              ((MPROGN)
               ((MSETQ) |$list_Ts|
                (($COMPUTE_TENSOR_BASIS) |$n| $S0
                 ((|$list_S| ARRAY) |$n|)))
               ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
               ((MCOND) |$compute_tensor_dbg|
                (($PRINT) "  there are" |$lenTs| "possible terms") T
                $FALSE)
               ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
               ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
              T $FALSE))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
            ((MSETQ) $INDEX_SP1
             (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
            ((MCOND)
             ((MAND) ((MLESSP) $S |$n|)
              (($IS)
               ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.)
                |$UpMat|)))
             ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
              (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
               ((|$t| ARRAY) |$n| $S)
               ((|$t| ARRAY) |$n| ((MPLUS) $S 1.)) $INDEX_SP1))
             T $FALSE)
            ((MCOND) ((MEQUAL) $S |$n|)
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T
               $FALSE)
              ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
               (($ZEROMATRIX) 1. 1.)))
             T $FALSE)
            ((MCOND) |$compute_tensor_dbg|
             (($PRINT) "Computing the true tensors for N=" |$n| "s="
              $S)
             T $FALSE)
            ((MCOND) (($NUMBERP) $D)
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
             T
             ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
              (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MPROGN)
              ((MCOND) |$compute_tensor_dbg|
               (($PRINT) "Computing the descendents for N=" |$n| "s="
                $S)
               T $FALSE)
              ((MSETQ) |$CoeffVec0|
               (($EV)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
              ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
               (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
             T $FALSE)
            ((MCOND) $COMPUTE_DESCENDANTS_FLAG
             ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
             ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))) 
(ADDLABEL '$%O69) 
(DSKSETQ $%O70
         '"/home/igor/tex/LCSFT/maxima/80_functions_for_automatically_compute_tensors.v2.mat") 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71 '(($BATCH) "14_minimal_Young_tableau.v1.mat")) 
(ADDLABEL '$%I71) 
(DSKSETQ $%I72 '(($DEFINE_VARIABLE) |$yt_data_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72 'NIL) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$compute_YDia|) |$Ytab0|)
           (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
            (($LENGTH) |$Ytab0|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$compute_YDia|) |$Ytab0|)
           (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
            (($LENGTH) |$Ytab0|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MSETQ) ((|$YTab| ARRAY) 0.) ((MLIST) ((MLIST) ((MLIST)))))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74 '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP))))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 0.) ((MLIST) 1.))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76 '((MSETQ) ((|$leading_Regge| ARRAY) 0.) 1.)) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76 '1.) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77 '((MSETQ) ((|$subleading_Regge| ARRAY) 0.) 0.)) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77 '0.) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78 '((MSETQ) ((|$YDia| ARRAY) 0.) ((MLIST) ((MLIST) 0.)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78 '((MLIST SIMP) ((MLIST SIMP) 0.))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MSETQ) ((|$YTab| ARRAY) 1.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1|))))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79 '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 1.) ((MLIST) 1.))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81 '((MSETQ) ((|$leading_Regge| ARRAY) 1.) 1.)) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81 '1.) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82 '((MSETQ) ((|$subleading_Regge| ARRAY) 1.) 0.)) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82 '0.) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) ((|$YDia| ARRAY) 1.) ((MLIST) ((MLIST) 1.)))) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 '((MLIST SIMP) ((MLIST SIMP) 1.))) 
(ADDLABEL '$%O83) 
(DSKSETQ $%I84
         '((MSETQ) ((|$YTab| ARRAY) 2.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|))))) 
(ADDLABEL '$%I84) 
(DSKSETQ $%O84
         '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)))) 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 2.) ((MLIST) 1. 2.))) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '((MSETQ) ((|$leading_Regge| ARRAY) 2.) 1.)) 
(ADDLABEL '$%I86) 
(DSKSETQ $%O86 '1.) 
(ADDLABEL '$%O86) 
(DSKSETQ $%I87 '((MSETQ) ((|$subleading_Regge| ARRAY) 2.) 2.)) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87 '2.) 
(ADDLABEL '$%O87) 
(DSKSETQ $%I88
         '((MSETQ) ((|$YDia| ARRAY) 2.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 2.)))) 
(ADDLABEL '$%I88) 
(DSKSETQ $%O88 '((MLIST SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1. 1.))) 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89
         '((MSETQ) ((|$YTab| ARRAY) 3.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|))))) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89
         '((MLIST SIMP)
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|)))) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 3.) ((MLIST) 1. 2. 3.))) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '((MLIST SIMP) 1. 2. 3.)) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '((MSETQ) ((|$leading_Regge| ARRAY) 3.) 1.)) 
(ADDLABEL '$%I91) 
(DSKSETQ $%O91 '1.) 
(ADDLABEL '$%O91) 
(DSKSETQ $%I92 '((MSETQ) ((|$subleading_Regge| ARRAY) 3.) 2.)) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92 '2.) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93
         '((MSETQ) ((|$YDia| ARRAY) 3.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 3.)))) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93
         '((MLIST SIMP) ((MLIST SIMP) 3.) ((MLIST SIMP) 2. 1.)
           ((MLIST SIMP) 1. 1. 1.))) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MSETQ) ((|$YTab| ARRAY) 4.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|) ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|) ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MLIST SIMP)
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%I95
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 4.)
           ((MLIST) 1. 2. 5. 7. 10.))) 
(ADDLABEL '$%I95) 
(DSKSETQ $%O95 '((MLIST SIMP) 1. 2. 5. 7. 10.)) 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96 '((MSETQ) ((|$leading_Regge| ARRAY) 4.) 1.)) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '1.) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) ((|$subleading_Regge| ARRAY) 4.) 2.)) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '2.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) ((|$YDia| ARRAY) 4.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 4.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98
         '((MLIST SIMP) ((MLIST SIMP) 4.) ((MLIST SIMP) 3. 1.)
           ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 3. 1.)
           ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. 2.)
           ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 2. 1. 1.)
           ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1.))) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99
         '((MSETQ) ((|$YTab| ARRAY) 5.)
           ((MLIST)
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4| |$jj5|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|)
             ((MLIST) |$jj3| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj5|)
             ((MLIST) |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|)
             ((MLIST) |$jj2| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj5|)
             ((MLIST) |$jj2| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|) ((MLIST) |$jj3|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj5|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2| |$jj5|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|) ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))))) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
            ((MLIST SIMP) |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj2| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj5|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|)))) 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 5.)
           ((MLIST) 1. 2. 6. 11. 17. 22. 26.))) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100 '((MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.)) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) ((|$leading_Regge| ARRAY) 5.) 1.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '1.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) ((|$subleading_Regge| ARRAY) 5.) 2.)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102 '2.) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103
         '((MSETQ) ((|$YDia| ARRAY) 5.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 5.)))) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103
         '((MLIST SIMP) ((MLIST SIMP) 5.) ((MLIST SIMP) 4. 1.)
           ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.)
           ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) ((|$YTab| ARRAY) 6.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 6.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 6.))))) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105 '((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.)) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '((MSETQ) ((|$leading_Regge| ARRAY) 6.) 1.)) 
(ADDLABEL '$%I106) 
(DSKSETQ $%O106 '1.) 
(ADDLABEL '$%O106) 
(DSKSETQ $%I107 '((MSETQ) ((|$subleading_Regge| ARRAY) 6.) 2.)) 
(ADDLABEL '$%I107) 
(DSKSETQ $%O107 '2.) 
(ADDLABEL '$%O107) 
(DSKSETQ $%I108
         '((MSETQ) ((|$YDia| ARRAY) 6.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 6.)))) 
(ADDLABEL '$%I108) 
(DSKSETQ $%O108
         '((MLIST SIMP) ((MLIST SIMP) 6.) ((MLIST SIMP) 5. 1.)
           ((MLIST SIMP) 4. 2.) ((MLIST SIMP) 3. 3.)
           ((MLIST SIMP) 4. 1. 1.) ((MLIST SIMP) 3. 2. 1.)
           ((MLIST SIMP) 2. 2. 2.) ((MLIST SIMP) 3. 1. 1. 1.)
           ((MLIST SIMP) 2. 2. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1.)
           ((MLIST SIMP) 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O108) 
(DSKSETQ $%I109
         '((MSETQ) ((|$YTab| ARRAY) 7.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|)
             ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|)
             ((MLIST) |$jj7|))))) 
(ADDLABEL '$%I109) 
(DSKSETQ $%O109
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6| |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6| |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|)))) 
(ADDLABEL '$%O109) 
(DSKSETQ $%I110
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 7.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 7.))))) 
(ADDLABEL '$%I110) 
(DSKSETQ $%O110
         '((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13. 14.
           15.)) 
(ADDLABEL '$%O110) 
(DSKSETQ $%I111 '((MSETQ) ((|$leading_Regge| ARRAY) 7.) 1.)) 
(ADDLABEL '$%I111) 
(DSKSETQ $%O111 '1.) 
(ADDLABEL '$%O111) 
(DSKSETQ $%I112 '((MSETQ) ((|$subleading_Regge| ARRAY) 7.) 2.)) 
(ADDLABEL '$%I112) 
(DSKSETQ $%O112 '2.) 
(ADDLABEL '$%O112) 
(DSKSETQ $%I113
         '((MSETQ) ((|$YDia| ARRAY) 7.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 7.)))) 
(ADDLABEL '$%I113) 
(DSKSETQ $%O113
         '((MLIST SIMP) ((MLIST SIMP) 7.) ((MLIST SIMP) 6. 1.)
           ((MLIST SIMP) 5. 2.) ((MLIST SIMP) 4. 3.)
           ((MLIST SIMP) 5. 1. 1.) ((MLIST SIMP) 4. 2. 1.)
           ((MLIST SIMP) 3. 3. 1.) ((MLIST SIMP) 3. 2. 2.)
           ((MLIST SIMP) 4. 1. 1. 1.) ((MLIST SIMP) 3. 2. 1. 1.)
           ((MLIST SIMP) 2. 2. 2. 1.) ((MLIST SIMP) 3. 1. 1. 1. 1.)
           ((MLIST SIMP) 2. 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1. 1. 1.)
           ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O113) 
(DSKSETQ $%I114
         '((MSETQ) ((|$YTab| ARRAY) 8.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|)
             ((MLIST) |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7| |$jj8|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7| |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7|) ((MLIST) |$jj8|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7|) ((MLIST) |$jj8|))))) 
(ADDLABEL '$%I114) 
(DSKSETQ $%O114
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7|)
            ((MLIST SIMP) |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|) ((MLIST SIMP) |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7|) ((MLIST SIMP) |$jj8|)))) 
(ADDLABEL '$%O114) 
(DSKSETQ $%I115
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 8.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 8.))))) 
(ADDLABEL '$%I115) 
(DSKSETQ $%O115 '((MLIST SIMP) 1. 2. 3. 4. 5. 6.)) 
(ADDLABEL '$%O115) 
(DSKSETQ $%I116 '((MSETQ) ((|$leading_Regge| ARRAY) 8.) 1.)) 
(ADDLABEL '$%I116) 
(DSKSETQ $%O116 '1.) 
(ADDLABEL '$%O116) 
(DSKSETQ $%I117 '((MSETQ) ((|$subleading_Regge| ARRAY) 8.) 2.)) 
(ADDLABEL '$%I117) 
(DSKSETQ $%O117 '2.) 
(ADDLABEL '$%O117) 
(DSKSETQ $%I118
         '((MSETQ) ((|$YDia| ARRAY) 8.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 8.)))) 
(ADDLABEL '$%I118) 
(DSKSETQ $%O118
         '((MLIST SIMP) ((MLIST SIMP) 8.) ((MLIST SIMP) 7. 1.)
           ((MLIST SIMP) 6. 2.) ((MLIST SIMP) 5. 3.)
           ((MLIST SIMP) 6. 1. 1.) ((MLIST SIMP) 5. 2. 1.))) 
(ADDLABEL '$%O118) 
(DSKSETQ $%I119
         '((MSETQ) ((|$YTab| ARRAY) 9.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8|)
             ((MLIST) |$jj9|))))) 
(ADDLABEL '$%I119) 
(DSKSETQ $%O119
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8|)
            ((MLIST SIMP) |$jj9|)))) 
(ADDLABEL '$%O119) 
(DSKSETQ $%I120
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 9.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 9.))))) 
(ADDLABEL '$%I120) 
(DSKSETQ $%O120 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O120) 
(DSKSETQ $%I121
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 9.) ((MLIST) 1.))) 
(ADDLABEL '$%I121) 
(DSKSETQ $%O121 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O121) 
(DSKSETQ $%I122 '((MSETQ) ((|$leading_Regge| ARRAY) 9.) 1.)) 
(ADDLABEL '$%I122) 
(DSKSETQ $%O122 '1.) 
(ADDLABEL '$%O122) 
(DSKSETQ $%I123 '((MSETQ) ((|$subleading_Regge| ARRAY) 9.) 2.)) 
(ADDLABEL '$%I123) 
(DSKSETQ $%O123 '2.) 
(ADDLABEL '$%O123) 
(DSKSETQ $%I124
         '((MSETQ) ((|$YDia| ARRAY) 9.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 9.)))) 
(ADDLABEL '$%I124) 
(DSKSETQ $%O124 '((MLIST SIMP) ((MLIST SIMP) 9.) ((MLIST SIMP) 8. 1.))) 
(ADDLABEL '$%O124) 
(DSKSETQ $%I125
         '((MSETQ) ((|$YTab| ARRAY) 10.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9| |$jj10|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9|)
             ((MLIST) |$jj10|))))) 
(ADDLABEL '$%I125) 
(DSKSETQ $%O125
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9| |$jj10|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9|)
            ((MLIST SIMP) |$jj10|)))) 
(ADDLABEL '$%O125) 
(DSKSETQ $%I126
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 10.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 10.))))) 
(ADDLABEL '$%I126) 
(DSKSETQ $%O126 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O126) 
(DSKSETQ $%I127
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 10.) ((MLIST) 1.))) 
(ADDLABEL '$%I127) 
(DSKSETQ $%O127 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O127) 
(DSKSETQ $%I128 '((MSETQ) ((|$leading_Regge| ARRAY) 10.) 1.)) 
(ADDLABEL '$%I128) 
(DSKSETQ $%O128 '1.) 
(ADDLABEL '$%O128) 
(DSKSETQ $%I129 '((MSETQ) ((|$subleading_Regge| ARRAY) 10.) 2.)) 
(ADDLABEL '$%I129) 
(DSKSETQ $%O129 '2.) 
(ADDLABEL '$%O129) 
(DSKSETQ $%I130
         '((MSETQ) ((|$YDia| ARRAY) 10.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 10.)))) 
(ADDLABEL '$%I130) 
(DSKSETQ $%O130
         '((MLIST SIMP) ((MLIST SIMP) 10.) ((MLIST SIMP) 9. 1.))) 
(ADDLABEL '$%O130) 
(DSKSETQ $%I131 '((MSETQ) |$yt_data_loaded| T)) 
(ADDLABEL '$%I131) 
(DSKSETQ $%O131 'T) 
(ADDLABEL '$%O131) 
(DSKSETQ $%O132
         '"/home/igor/tex/LCSFT/maxima/14_minimal_Young_tableau.v1.mat") 
(ADDLABEL '$%O132) 
(DSKSETQ $%I133
         '((MCOND) ((MNOT) ((MEQUAL) |$yt_data_loaded| T))
           (($ERROR) "Error loading 14_minimal_Young_tableau") T
           $FALSE)) 
(ADDLABEL '$%I133) 
(DSKSETQ $%O133 'NIL) 
(ADDLABEL '$%O133) 
(DSKSETQ $%I134 '(($BATCH) "52_aux_functions.v1.mat")) 
(ADDLABEL '$%I134) 
(DSKSETQ $%I135 '(($DEFINE_VARIABLE) |$coeffcoeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I135) 
(DSKSETQ $%O135 'NIL) 
(ADDLABEL '$%O135) 
(DSKSETQ $%I136 '(($DEFINE_VARIABLE) |$coeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I136) 
(DSKSETQ $%O136 'NIL) 
(ADDLABEL '$%O136) 
(DSKSETQ $%I137
         '((MDEFINE) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%I137) 
(DSKSETQ $%O137
         '((MDEFINE SIMP) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%O137) 
(DSKSETQ $%I138 '(($LOAD) "functs")) 
(ADDLABEL '$%I138) 
(DSKSETQ $%O138
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O138) 
(DSKSETQ $%I139
         '((MDEFINE) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%I139) 
(DSKSETQ $%O139
         '((MDEFINE SIMP) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%O139) 
(DSKSETQ $%I140
         '((MDEFINE) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I140) 
(DSKSETQ $%O140
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O140) 
(DSKSETQ $%I141
         '((MDEFINE) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I141) 
(DSKSETQ $%O141
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O141) 
(DSKSETQ $%I142
         '((MDEFINE)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I142) 
(DSKSETQ $%O142
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O142) 
(DSKSETQ $%I143
         '((MDEFINE) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I143) 
(DSKSETQ $%O143
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O143) 
(DSKSETQ $%I144
         '(($DEFINE_VARIABLE) |$aux_functions_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I144) 
(DSKSETQ $%O144 'T) 
(ADDLABEL '$%O144) 
(DSKSETQ $%O145 '"/home/igor/tex/LCSFT/maxima/52_aux_functions.v1.mat") 
(ADDLABEL '$%O145) 
(DSKSETQ $%I146 '(($BATCH) "40_Young_ops.v2.mat")) 
(ADDLABEL '$%I146) 
(DSKSETQ $%I147
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "batch aux_functions") T $FALSE)) 
(ADDLABEL '$%I147) 
(DSKSETQ $%O147 'NIL) 
(ADDLABEL '$%O147) 
(DSKSETQ $%I148 '(($DEFINE_VARIABLE) |$young_ops_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I148) 
(DSKSETQ $%O148 'T) 
(ADDLABEL '$%O148) 
(DSKSETQ $%I149 '(($LOAD) "combinatorics")) 
(ADDLABEL '$%I149) 
(DSKSETQ $%O149
         '"/usr/share/maxima/5.45.1/share/combinatorics/combinatorics.lisp") 
(ADDLABEL '$%O149) 
(DSKSETQ $%I150 '(($DEFINE_VARIABLE) |$basis_coeffs_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I150) 
(DSKSETQ $%O150 'NIL) 
(ADDLABEL '$%O150) 
(DSKSETQ $%I151 '(($DEFINE_VARIABLE) |$yt_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I151) 
(DSKSETQ $%O151 'NIL) 
(ADDLABEL '$%O151) 
(DSKSETQ $%I152
         '((MDEFINE)
           ((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) $TMP $NT)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 0.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_Young_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatYTTs|)))) 
(ADDLABEL '$%I152) 
(DSKSETQ $%O152
         '((MDEFINE SIMP)
           ((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) $TMP $NT)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 0.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_Young_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatYTTs|)))) 
(ADDLABEL '$%O152) 
(DSKSETQ $%I153
         '((MDEFINE)
           ((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 1.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_antiYoung_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatAYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatAYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatAYTTs|)))) 
(ADDLABEL '$%I153) 
(DSKSETQ $%O153
         '((MDEFINE SIMP)
           ((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
           ((MPROG)
            (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
             |$level_Ns_to_exam|)
            ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
            ((MSETQ) |$yt| 1.)
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               ((|$do_antiYoung_ops|)
                ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
              ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
               (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
            ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
                ((|$t| ARRAY) |$n| $S) |$n|))
              ((MCOND) ((MEQUAL) $NT 1.)
               ((MSETQ) |$coeffMatAYTTs|
                (($TRANSPOSE) (($MATRIX) $TMP)))
               T
               ((MSETQ) |$coeffMatAYTTs|
                (($ADDCOL) |$coeffMatYTTs| $TMP)))))
            ((MRETURN) |$coeffMatAYTTs|)))) 
(ADDLABEL '$%O153) 
(DSKSETQ $%I154
         '((MDEFINE)
           (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) |$sumT| |$nr|)
            ((MSETQ) |$sumT|
             (($SUM)
              ((MTIMES) (($C) $K)
               ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
              $K 1. ((|$lenT| ARRAY) |$n| $S)))
            ((MSETQ) |$sumT|
             (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
            ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
            ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
            ((MDO) |$nr| 1. NIL NIL
             (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COEFF) |$sumT|
                ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.)
                 |$nr|)))
              ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
              ((MSETQ) $TMP (($FACTOR) $TMP))
              ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
               (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
              (($PRINT) "level" |$n| "; no indexs" $S "; tensors no"
               |$nr|)
              (($PRINT) "  -->" $TMP)))
            ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
             (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))) 
(ADDLABEL '$%I154) 
(DSKSETQ $%O154
         '((MDEFINE SIMP)
           (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG) ((MLIST) |$sumT| |$nr|)
            ((MSETQ) |$sumT|
             (($SUM)
              ((MTIMES) (($C) $K)
               ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
              $K 1. ((|$lenT| ARRAY) |$n| $S)))
            ((MSETQ) |$sumT|
             (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
            ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
            ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
            ((MDO) |$nr| 1. NIL NIL
             (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP
               (($COEFF) |$sumT|
                ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.)
                 |$nr|)))
              ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
              ((MSETQ) $TMP (($FACTOR) $TMP))
              ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
               (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
              (($PRINT) "level" |$n| "; no indexs" $S "; tensors no"
               |$nr|)
              (($PRINT) "  -->" $TMP)))
            ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
             (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))) 
(ADDLABEL '$%O154) 
(DSKSETQ $%I155
         '((MDEFINE)
           (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
            $MONOBASIS0 |$n|)
           ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
            ((MRETURN)
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR0 $MONOBASIS0))))) 
(ADDLABEL '$%I155) 
(DSKSETQ $%O155
         '((MDEFINE SIMP)
           (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
            $MONOBASIS0 |$n|)
           ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
            ((MRETURN)
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR0 $MONOBASIS0))))) 
(ADDLABEL '$%O155) 
(DSKSETQ $%I156
         '((MDEFINE)
           ((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $COEFFS00 $K)
            ((MSETQ) $COEFFS00
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T
             $FALSE)
            (($PRINT) "  computing coeffs for expr00")
            ((MSETQ) $TOTAL_EXPR00
             ((MPLUS) $EXPR00
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
                (($LENGTH) $BASIS0)))))
            ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
            ((MSETQ) $UNK0
             (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
            ((MSETQ) $EQS0
             (($MAKELIST)
              ((MEQUAL)
               (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
              $K 1. (($LENGTH) $MONOBASIS0)))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I156) 
(DSKSETQ $%O156
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $COEFFS00 $K)
            ((MSETQ) $COEFFS00
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T
             $FALSE)
            (($PRINT) "  computing coeffs for expr00")
            ((MSETQ) $TOTAL_EXPR00
             ((MPLUS) $EXPR00
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
                (($LENGTH) $BASIS0)))))
            ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
            ((MSETQ) $UNK0
             (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
            ((MSETQ) $EQS0
             (($MAKELIST)
              ((MEQUAL)
               (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
              $K 1. (($LENGTH) $MONOBASIS0)))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O156) 
(DSKSETQ $%I157
         '((MDEFINE)
           ((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $EQS0 $K)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
            (($PRINT) "  computing coeffs for expr0")
            ((MSETQ) $EQS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR00 $MONOBASIS0))
            (($PRINT) "eqs0=" $EQS0)
            ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
             ((MPROGN) (($PRINT) "  adding basis element no" $K)
              ((MSETQ) $EQS0
               ((MPLUS) $EQS0
                ((MMINUS)
                 ((MTIMES) (($C) $K)
                  (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                   (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
            (($PRINT) "eqs0=" $EQS0)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I157) 
(DSKSETQ $%O157
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
            $MONOBASIS0)
           ((MPROG) ((MLIST) $EQS0 $K)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
            ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
            (($PRINT) "  computing coeffs for expr0")
            ((MSETQ) $EQS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              $EXPR00 $MONOBASIS0))
            (($PRINT) "eqs0=" $EQS0)
            ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
             ((MPROGN) (($PRINT) "  adding basis element no" $K)
              ((MSETQ) $EQS0
               ((MPLUS) $EQS0
                ((MMINUS)
                 ((MTIMES) (($C) $K)
                  (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                   (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
            (($PRINT) "eqs0=" $EQS0)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O157) 
(DSKSETQ $%I158
         '((MDEFINE) (($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0)
           ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
            ((MSETQ) $BASIS0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T
             $FALSE)
            ((MSETQ) $K 1.)
            (($PRINT) "  adding element no" $K "in set0")
            ((MSETQ) $COEFFS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              (($SET0 ARRAY) $K) $MONOBASIS0))
            ((MSETQ) $BASIS0
             (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
            ((MSETQ) $COEFFBASIS0
             (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
            ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
             ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
              ((MSETQ) $COEFFS0
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                (($SET0 ARRAY) $K) $MONOBASIS0))
              (($PRINT) "coeffs0=" $COEFFS0)
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                (($SUM)
                 ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                 1. (($LENGTH) $BASIS0))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
              (($PRINT) " sol0=" $SOL0)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
                ((MSETQ) $BASIS0
                 (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFBASIS0
                 (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
               T
               ((MPROGN)
                (($PRINT) "  NOT adding element no" $K "in set0")
                ((MSETQ) $LINDEPEL0
                 (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFLINDEPEL0
                 (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
            ((MRETURN)
             ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I158) 
(DSKSETQ $%O158
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0)
           ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
            ((MSETQ) $BASIS0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T
             $FALSE)
            ((MSETQ) $K 1.)
            (($PRINT) "  adding element no" $K "in set0")
            ((MSETQ) $COEFFS0
             (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
              (($SET0 ARRAY) $K) $MONOBASIS0))
            ((MSETQ) $BASIS0
             (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
            ((MSETQ) $COEFFBASIS0
             (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
            ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
             ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
              ((MSETQ) $COEFFS0
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                (($SET0 ARRAY) $K) $MONOBASIS0))
              (($PRINT) "coeffs0=" $COEFFS0)
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                (($SUM)
                 ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                 1. (($LENGTH) $BASIS0))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
              (($PRINT) " sol0=" $SOL0)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
                ((MSETQ) $BASIS0
                 (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFBASIS0
                 (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
               T
               ((MPROGN)
                (($PRINT) "  NOT adding element no" $K "in set0")
                ((MSETQ) $LINDEPEL0
                 (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
                ((MSETQ) $COEFFLINDEPEL0
                 (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
            ((MRETURN)
             ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O158) 
(DSKSETQ $%I159
         '((MDEFINE)
           (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
            $EXPR0 $BASIS0)
           ((MPROG)
            ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
            ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
            ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
            ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T
             $FALSE)
            ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  expession" $EXPR0) T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
             ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
              ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
               ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
             T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  list of terms from variation" $LIST_ADDENDS0)
             T $FALSE)
            ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  exam term" $TS0) T $FALSE)
              ((MSETQ) $TMP_COEFF ((MLIST)))
              ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
               ((MPROGN)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    exam term in basis0"
                  (($BASIS0 ARRAY) $NSP1))
                 T $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  (($RATSIMP)
                   (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
                    ((MEQUAL) $D 24.))))
                 ((MPROGN)
                  ((MSETQ) $TMP_COEFF
                   (($CONS)
                    (($RATSIMP)
                     ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $TMP_COEFF
                   (($APPEND)
                    (($MAKELIST) 0. $K 1.
                     ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
                 T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "	coeffs0=" $COEFFS0) T $FALSE)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
              ((MSETQ) $COEFFS0
               ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
            ((MRETURN) $COEFFS0)))) 
(ADDLABEL '$%I159) 
(DSKSETQ $%O159
         '((MDEFINE SIMP)
           (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
            $EXPR0 $BASIS0)
           ((MPROG)
            ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
            ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
            ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
            ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T
             $FALSE)
            ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  expession" $EXPR0) T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
             ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
              ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
               ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
             T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
            ((MCOND) |$basis_coeffs_dbg|
             (($PRINT) "  list of terms from variation" $LIST_ADDENDS0)
             T $FALSE)
            ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  exam term" $TS0) T $FALSE)
              ((MSETQ) $TMP_COEFF ((MLIST)))
              ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
               ((MPROGN)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    exam term in basis0"
                  (($BASIS0 ARRAY) $NSP1))
                 T $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  (($RATSIMP)
                   (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
                    ((MEQUAL) $D 24.))))
                 ((MPROGN)
                  ((MSETQ) $TMP_COEFF
                   (($CONS)
                    (($RATSIMP)
                     ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $TMP_COEFF
                   (($APPEND)
                    (($MAKELIST) 0. $K 1.
                     ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
                    $TMP_COEFF))
                  ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
                 T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "	coeffs0=" $COEFFS0) T $FALSE)
                ((MCOND) |$basis_coeffs_dbg|
                 (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
              ((MSETQ) $COEFFS0
               ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
              ((MCOND) |$basis_coeffs_dbg|
               (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
            ((MRETURN) $COEFFS0)))) 
(ADDLABEL '$%O159) 
(DSKSETQ $%I160
         '((MDEFINE)
           (($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG)
            ((MSETQ) $TMP
             (($MAP) $NUM
              (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
              (($LENGTH) $TMP)))
            ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
            ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))) 
(ADDLABEL '$%I160) 
(DSKSETQ $%O160
         '((MDEFINE SIMP)
           (($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
            |$level_Ns_to_exam|)
           ((MPROG)
            ((MSETQ) $TMP
             (($MAP) $NUM
              (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
              (($LENGTH) $TMP)))
            ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
            ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))) 
(ADDLABEL '$%O160) 
(DSKSETQ $%I161
         '((MDEFINE) ((|$do_Young_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))) 
(ADDLABEL '$%I161) 
(DSKSETQ $%O161
         '((MDEFINE SIMP) ((|$do_Young_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))) 
(ADDLABEL '$%O161) 
(DSKSETQ $%I162
         '((MDEFINE) ((|$do_antiYoung_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))) 
(ADDLABEL '$%I162) 
(DSKSETQ $%O162
         '((MDEFINE SIMP) ((|$do_antiYoung_ops|) $POLY |$YoungTableau|)
           ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))) 
(ADDLABEL '$%O162) 
(DSKSETQ $%I163
         '((MDEFINE)
           ((|$do_Young_or_antiYoung_opsV1|) $POLY
            |$YoungTableauIndexes| |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
            ((MSETQ) $NC
             (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
            ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR))
              $NR0 1. $NR))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> number of indexes s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
             $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
            ((MSETQ) |$t_YoungTableauIndexes|
             (($MAKELIST) ((MLIST)) $K 1. $T_NR))
            ((MDO) $I0 1. NIL NIL $NC NIL
             ((MDO) $NR0 1. NIL NIL $NR NIL
              ((MCOND)
               ((MNOT)
                ((MEQUAL)
                 ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                 0.))
               ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                 ((MLIST)
                  ((MQAPPLY ARRAY)
                   ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
               T $FALSE)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau"
              |$t_YoungTableauIndexes|)
             T $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$YoungTableauIndexes| ARRAY) $NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1.
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableauIndexes| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       ((MQAPPLY ARRAY)
                        ((|$YoungTableauIndexes| ARRAY) $NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))
                  1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1.
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T
                     $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       ((MQAPPLY ARRAY)
                        ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH)
                       ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%I163) 
(DSKSETQ $%O163
         '((MDEFINE SIMP)
           ((|$do_Young_or_antiYoung_opsV1|) $POLY
            |$YoungTableauIndexes| |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
            ((MSETQ) $NC
             (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
            ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR))
              $NR0 1. $NR))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> number of indexes s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
             $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
            ((MSETQ) |$t_YoungTableauIndexes|
             (($MAKELIST) ((MLIST)) $K 1. $T_NR))
            ((MDO) $I0 1. NIL NIL $NC NIL
             ((MDO) $NR0 1. NIL NIL $NR NIL
              ((MCOND)
               ((MNOT)
                ((MEQUAL)
                 ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                 0.))
               ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
                 ((MLIST)
                  ((MQAPPLY ARRAY)
                   ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
               T $FALSE)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau"
              |$t_YoungTableauIndexes|)
             T $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$YoungTableauIndexes| ARRAY) $NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1.
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableauIndexes| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       ((MQAPPLY ARRAY)
                        ((|$YoungTableauIndexes| ARRAY) $NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP)
                  (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))
                  1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     ((MQAPPLY ARRAY)
                      ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1.
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS)
                    (($LENGTH)
                     ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T
                     $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       ((MQAPPLY ARRAY)
                        ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                        (($P0 ARRAY) $K)))
                      $K 1.
                      (($LENGTH)
                       ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%O163) 
(DSKSETQ $%I164
         '((MDEFINE)
           ((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
            |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableau| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%I164) 
(DSKSETQ $%O164
         '((MDEFINE SIMP)
           ((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
            |$Y_aY|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ $NORM0)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
            ((MDO) $STEPS0 1. NIL NIL 2. NIL
             ((MCOND) ((MEQUAL) |$Y_aY| 0.)
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T
                $FALSE)
               ((MDO) $NR0 1. NIL NIL $NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                       $K)))
                    $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                    $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->permutations for"
                    ((|$YoungTableau| ARRAY) $NR0))
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    -->nr0=" $NR0 "permutation p0="
                      $P0)
                     T $FALSE)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
               ((MSETQ) |$Y_aY| 1.))
              T
              ((MPROGN)
               ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
                $FALSE)
               ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
                ((MCOND)
                 ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
                 ((MPROGN)
                  ((MSETQ) $TEMPLATE_SUB_LIST0
                   (($MAKELIST)
                    ((MEQUAL)
                     (($CONCAT) |$jj|
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                     (($CONCAT) $JJ
                      ((MQAPPLY ARRAY)
                       (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
                    $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->t_nr0=" $T_NR0
                    " template_sub_list0" $TEMPLATE_SUB_LIST0)
                   T $FALSE)
                  ((MSETQ) $TEMPLATE_POLY0
                   (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
                  ((MSETQ) $POLY0 0.)
                  ((MCOND) |$yt_dbg|
                   (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0)
                   T $FALSE)
                  ((MSETQ) $PERMS0
                   (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
                  ((MSETQ) $TMP $TEMPLATE_POLY0)
                  ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                   ((MPROGN)
                    (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                    ((MSETQ) $SUB_LIST0
                     (($MAKELIST)
                      ((MEQUAL)
                       (($CONCAT) $JJ
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
                       (($CONCAT) |$jj|
                        ((MQAPPLY ARRAY)
                         (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                         (($P0 ARRAY) $K))))
                      $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                    ((MCOND) |$yt_dbg|
                     (($PRINT) "    --> sub_list0" $SUB_LIST0) T
                     $FALSE)
                    ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
                    ((MSETQ) $POLY0
                     ((MPLUS) $POLY0
                      ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                       ((MPLUS) 1.
                        ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
                 T $FALSE))
               ((MCOND) |$yt_dbg|
                (($PRINT) "  --> after antisymm poly0=" $POLY0) T
                $FALSE)
               ((MSETQ) |$Y_aY| 0.))))
            ((MSETQ) $NORM0
             ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
            ((MSETQ) $NORM0 1.)
            ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))) 
(ADDLABEL '$%O164) 
(DSKSETQ $%I165
         '((MDEFINE) ((|$do_Young_opsV0|) $POLY |$YoungTableau|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
                 $K 1. ((|$YoungTableau| ARRAY) $NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->permutations for"
                 ((|$YoungTableau| ARRAY) $NR0))
                T $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN)
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
                  $FALSE)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MCOND)
              ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K)))
                 $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0
                   ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                    ((MPLUS) 1.
                     ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
            ((MRETURN) $POLY0)))) 
(ADDLABEL '$%I165) 
(DSKSETQ $%O165
         '((MDEFINE SIMP) ((|$do_Young_opsV0|) $POLY |$YoungTableau|)
           ((MPROG)
            ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
             $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj|
             $JJ)
            ((MSETQ) $POLY0 $POLY)
            ((MSETQ) $NR (($LENGTH) |$YoungTableau|)) ((MSETQ) $S0 0.)
            ((MSETQ) $S0
             (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
            ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
            ((MSETQ) $INDEX_MATRIX0
             (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
            ((MSETQ) $INDEX0 1.)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
              ((MPROGN)
               ((MSETQ)
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
                $INDEX0)
               ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> index matrix" $INDEX_MATRIX0) T $FALSE)
            ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
            ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.))
            ((MSETQ) $T_NC $NR)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MPROGN) ((MSETQ) $TMP 0.)
              ((MDO) $I0 1. NIL NIL $T_NC NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL)
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $I0)
                  0.))
                ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
              ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0)
             T $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
             $FALSE)
            ((MDO) $NR0 1. NIL NIL $NR NIL
             ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
                 $K 1. ((|$YoungTableau| ARRAY) $NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->permutations for"
                 ((|$YoungTableau| ARRAY) $NR0))
                T $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN)
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
                  $FALSE)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$YoungTableau| ARRAY) $NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after symm poly0=" $POLY0) T $FALSE)
            ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
             ((MCOND)
              ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
              ((MPROGN)
               ((MSETQ) $TEMPLATE_SUB_LIST0
                (($MAKELIST)
                 ((MEQUAL)
                  (($CONCAT) |$jj|
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K))
                  (($CONCAT) $JJ
                   ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                    $K)))
                 $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
                 $TEMPLATE_SUB_LIST0)
                T $FALSE)
               ((MSETQ) $TEMPLATE_POLY0
                (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
               ((MSETQ) $POLY0 0.)
               ((MCOND) |$yt_dbg|
                (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
                $FALSE)
               ((MSETQ) $PERMS0
                (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
               ((MSETQ) $TMP $TEMPLATE_POLY0)
               ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
                ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
                 ((MSETQ) $SUB_LIST0
                  (($MAKELIST)
                   ((MEQUAL)
                    (($CONCAT) $JJ
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      $K))
                    (($CONCAT) |$jj|
                     ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                      (($P0 ARRAY) $K))))
                   $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
                 ((MCOND) |$yt_dbg|
                  (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
                 ((MSETQ) $POLY0
                  ((MPLUS) $POLY0
                   ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                    ((MPLUS) 1.
                     ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
              T $FALSE))
            ((MCOND) |$yt_dbg|
             (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
            ((MRETURN) $POLY0)))) 
(ADDLABEL '$%O165) 
(DSKSETQ $%O166 '"/home/igor/tex/LCSFT/maxima/40_Young_ops.v2.mat") 
(ADDLABEL '$%O166) 
(DSKSETQ $%I167
         '((MCOND) ((MNOT) ((MEQUAL) |$young_ops_loaded| T))
           (($ERROR) "batch 40_Young_ops") T $FALSE)) 
(ADDLABEL '$%I167) 
(DSKSETQ $%O167 'NIL) 
(ADDLABEL '$%O167) 
(DSKSETQ $%I168 '(($BATCH) "42_exam_irreps.v1.mat")) 
(ADDLABEL '$%I168) 
(DSKSETQ $%I169 '(($LOAD) "functs")) 
(ADDLABEL '$%I169) 
(DSKSETQ $%O169
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O169) 
(DSKSETQ $%I170 '(($DEFINE_VARIABLE) |$exam_irreps_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I170) 
(DSKSETQ $%O170 'T) 
(ADDLABEL '$%O170) 
(DSKSETQ $%I171 '(($DEFINE_VARIABLE) |$T_rep_DBG| NIL $BOOLEAN)) 
(ADDLABEL '$%I171) 
(DSKSETQ $%O171 'NIL) 
(ADDLABEL '$%O171) 
(DSKSETQ $%I172 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I172) 
(DSKSETQ $%O172 'NIL) 
(ADDLABEL '$%O172) 
(DSKSETQ $%I173
         '((MDEFINE) ((|$compute_metricV1|) $COEFF_BASIS)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) $G0
             ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
            ((MCOND) ((MNOT) (($MATRIXP) $G0))
             ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
            ((MRETURN) $G0)))) 
(ADDLABEL '$%I173) 
(DSKSETQ $%O173
         '((MDEFINE SIMP) ((|$compute_metricV1|) $COEFF_BASIS)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) $G0
             ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
            ((MCOND) ((MNOT) (($MATRIXP) $G0))
             ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
            ((MRETURN) $G0)))) 
(ADDLABEL '$%O173) 
(DSKSETQ $%I174
         '((MDEFINE) ((|$compute_metricV0|) $E_L0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
            ((MSETQ) $NORM0
             (($SUM)
              ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K))
               2.)
              $K 1. |$dimT0|))
            ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
            (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
            ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
             ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
              (($COEFF) $NORM0
               ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
            ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($COEFF) $NORM0
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
              ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
               ((MPROGN)
                ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
                 ((MTIMES) ((MQUOTIENT) 1. 2.)
                  (($COEFF) $TMP0
                   ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1) 1.)))
                ((MSETQ) (($G0 ARRAY) $NS1 $NS0)
                 (($G0 ARRAY) $NS0 $NS1))))))
            ((MRETURN) $G0)))) 
(ADDLABEL '$%I174) 
(DSKSETQ $%O174
         '((MDEFINE SIMP) ((|$compute_metricV0|) $E_L0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
            ((MSETQ) $NORM0
             (($SUM)
              ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K))
               2.)
              $K 1. |$dimT0|))
            ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
            (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
            ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
             ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
              (($COEFF) $NORM0
               ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
            ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($COEFF) $NORM0
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
              ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
               ((MPROGN)
                ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
                 ((MTIMES) ((MQUOTIENT) 1. 2.)
                  (($COEFF) $TMP0
                   ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1) 1.)))
                ((MSETQ) (($G0 ARRAY) $NS1 $NS0)
                 (($G0 ARRAY) $NS0 $NS1))))))
            ((MRETURN) $G0)))) 
(ADDLABEL '$%O174) 
(DSKSETQ $%I175
         '((MDEFINE) ((|$compute_T_rep|) |$t0| $IND0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$t0|))
              ((MNOT) (($LISTP) $IND0)))
             (($ERROR) "need two lists") T $FALSE)
            ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
            ((MSETQ) $LENIND0 (($LENGTH) $IND0))
            ((MCOND) ((MLEQP) $LENIND0 1.)
             (($ERROR)
              "There is no S_1 representation since there are no indexes to swap")
             T $FALSE)
            ((MSETQ) $REP0
             (($MAKELIST) ((MLIST)) $K 1.
              ((MPLUS) $LENIND0 ((MMINUS) 1.))))
            ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
             ((MPROGN)
              ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
              ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
              ((MDO) $NT 1. NIL NIL |$lenT0| NIL
               ((MCOND) ((|$examT0| ARRAY) $NT)
                ((MPROGN)
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
                   (($IND0 ARRAY) $NSW))
                  T $FALSE)
                 ((MSETQ) |$swT0|
                  (($PSUBSTITUTE)
                   ((MLIST)
                    ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
                    ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
                   ((|$t0| ARRAY) $NT)))
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->"
                   |$swT0|)
                  T $FALSE)
                 ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
                  ((MCOND) ((|$examT0| ARRAY) $SNT)
                   ((MPROGN)
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      compare with"
                      ((|$t0| ARRAY) $SNT))
                     T $FALSE)
                    ((MSETQ) $TMP0
                     (($RATSIMP)
                      ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      diff=" $TMP0) T $FALSE)
                    ((MCOND) ((MEQUAL) $TMP0 0.)
                     ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                      ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                      ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                      ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                      ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
                     T $FALSE))
                   T $FALSE))
                 ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.)))
                  |$m0|))
                T $FALSE))))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%I175) 
(DSKSETQ $%O175
         '((MDEFINE SIMP) ((|$compute_T_rep|) |$t0| $IND0)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) |$t0|))
              ((MNOT) (($LISTP) $IND0)))
             (($ERROR) "need two lists") T $FALSE)
            ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
            ((MSETQ) $LENIND0 (($LENGTH) $IND0))
            ((MCOND) ((MLEQP) $LENIND0 1.)
             (($ERROR)
              "There is no S_1 representation since there are no indexes to swap")
             T $FALSE)
            ((MSETQ) $REP0
             (($MAKELIST) ((MLIST)) $K 1.
              ((MPLUS) $LENIND0 ((MMINUS) 1.))))
            ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
             ((MPROGN)
              ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
              ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
              ((MDO) $NT 1. NIL NIL |$lenT0| NIL
               ((MCOND) ((|$examT0| ARRAY) $NT)
                ((MPROGN)
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
                   (($IND0 ARRAY) $NSW))
                  T $FALSE)
                 ((MSETQ) |$swT0|
                  (($PSUBSTITUTE)
                   ((MLIST)
                    ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
                    ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
                   ((|$t0| ARRAY) $NT)))
                 ((MCOND) |$T_rep_DBG|
                  (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->"
                   |$swT0|)
                  T $FALSE)
                 ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
                  ((MCOND) ((|$examT0| ARRAY) $SNT)
                   ((MPROGN)
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      compare with"
                      ((|$t0| ARRAY) $SNT))
                     T $FALSE)
                    ((MSETQ) $TMP0
                     (($RATSIMP)
                      ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
                    ((MCOND) |$T_rep_DBG|
                     (($PRINT) "      diff=" $TMP0) T $FALSE)
                    ((MCOND) ((MEQUAL) $TMP0 0.)
                     ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                      ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                      ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                      ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                      ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
                     T $FALSE))
                   T $FALSE))
                 ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.)))
                  |$m0|))
                T $FALSE))))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%O175) 
(DSKSETQ $%I176
         '((MDEFINE)
           ((|$compute_controvariant_red_repV1|) $COEFF_BASIS
            |$rep_T0|)
           ((MPROG)
            ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) $COEFF_BASIS
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
                  (($TRANSPOSE) $COEFF_BASIS)))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%I176) 
(DSKSETQ $%O176
         '((MDEFINE SIMP)
           ((|$compute_controvariant_red_repV1|) $COEFF_BASIS
            |$rep_T0|)
           ((MPROG)
            ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
            ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) $COEFF_BASIS
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
                  (($TRANSPOSE) $COEFF_BASIS)))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%O176) 
(DSKSETQ $%I177
         '((MDEFINE)
           ((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
            ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
             ((MDO) $NT 1. NIL NIL |$dimT0| NIL
              ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
               (($COEFF)
                (($EXPAND)
                 (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
            (($PRINT) "  coeff sol on T" |$csol_T0|)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%I177) 
(DSKSETQ $%O177
         '((MDEFINE SIMP)
           ((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
           ((MPROG)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $E_L0))
              ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
             (($ERROR) "need an exam_level structure") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
             (($ERROR) "need rep_T0 to be a list") T $FALSE)
            ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
            ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
            ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
             (($ERROR) "issues with the size of rep_T0") T $FALSE)
            ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
            ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
             ((MDO) $NT 1. NIL NIL |$dimT0| NIL
              ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
               (($COEFF)
                (($EXPAND)
                 (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
                ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
            (($PRINT) "  coeff sol on T" |$csol_T0|)
            ((MSETQ) $CO_REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) $TMP0
               (($TRANSPOSE)
                ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
                 ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
              ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
               ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.)
                $TMP0)
               T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
            ((MRETURN) $CO_REP0)))) 
(ADDLABEL '$%O177) 
(DSKSETQ $%I178
         '((MDEFINE) (($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
             (($ERROR) "co_rep0 is not a list") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
             (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
             (($ERROR) "metric0 is not a matrix") T $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
             ((MSETQ) $INVERSE_METRIC0
              ((MNCEXPT) $METRIC0 ((MMINUS) 1.)))
             T
             ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
              ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
               ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
               (($LENGTH) $INVERSE_METRIC0)))
             (($ERROR) "mismatch in dimensions co_rep0[1] is"
              (($LENGTH) (($CO_REP0 ARRAY) 1.))
              "while inverse_metric0 is" (($LENGTH) $INVERSE_METRIC0))
             T $FALSE)
            ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
            ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
            ((MSETQ) $REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) (($REP0 ARRAY) $K)
               ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
              ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
               ((MSETQ) (($REP0 ARRAY) $K)
                (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
               T $FALSE)))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%I178) 
(DSKSETQ $%O178
         '((MDEFINE SIMP) (($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
             (($ERROR) "co_rep0 is not a list") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
             (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
             (($ERROR) "metric0 is not a matrix") T $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
             ((MSETQ) $INVERSE_METRIC0
              ((MNCEXPT) $METRIC0 ((MMINUS) 1.)))
             T
             ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
              ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
               ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
               (($LENGTH) $INVERSE_METRIC0)))
             (($ERROR) "mismatch in dimensions co_rep0[1] is"
              (($LENGTH) (($CO_REP0 ARRAY) 1.))
              "while inverse_metric0 is" (($LENGTH) $INVERSE_METRIC0))
             T $FALSE)
            ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
            ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
            ((MSETQ) $REP0
             (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1.
              $NO_SWAP0))
            ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
             ((MPROGN)
              ((MSETQ) (($REP0 ARRAY) $K)
               ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
              ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
               ((MSETQ) (($REP0 ARRAY) $K)
                (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
               T $FALSE)))
            ((MRETURN) $REP0)))) 
(ADDLABEL '$%O178) 
(DSKSETQ $%I179
         '((MDEFINE) (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) |$id|))
             (($ERROR) "ID should be a matrix") T $FALSE)
            ((MSETQ) |$dID0| (($LENGTH) |$id|))
            ((MSETQ) |$Vplus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
            ((MSETQ) |$Vminus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| (($IDENT) |$dID0|)) |$dID0|))
            ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))) 
(ADDLABEL '$%I179) 
(DSKSETQ $%O179
         '((MDEFINE SIMP) (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) |$id|))
             (($ERROR) "ID should be a matrix") T $FALSE)
            ((MSETQ) |$dID0| (($LENGTH) |$id|))
            ((MSETQ) |$Vplus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
            ((MSETQ) |$Vminus0|
             (($COMPUTE_NULL_EIGENSPACE)
              ((MPLUS) |$id| (($IDENT) |$dID0|)) |$dID0|))
            ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))) 
(ADDLABEL '$%O179) 
(DSKSETQ $%I180
         '((MDEFINE) (($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|)
           ((MPROG)
            ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
            ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1.
              |$dMM|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
            ((MSETQ) $NULLV0 ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN)
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0)
                $K 1. |$dMM|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dMM|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) $NULLV0
               (($APPEND) $NULLV0
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            ((MRETURN) $NULLV0)))) 
(ADDLABEL '$%I180) 
(DSKSETQ $%O180
         '((MDEFINE SIMP) (($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|)
           ((MPROG)
            ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
            ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1.
              |$dMM|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
            ((MSETQ) $NULLV0 ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN)
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0)
                $K 1. |$dMM|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dMM|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) $NULLV0
               (($APPEND) $NULLV0
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            ((MRETURN) $NULLV0)))) 
(ADDLABEL '$%O180) 
(DSKSETQ $%I181
         '((MDEFINE) (($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$REPs|))
             (($ERROR) "REPs should be a list") T $FALSE)
            ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
            ((MSETQ) $EIGENSPACES0 ((MLIST)))
            ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
             ((MSETQ) $EIGENSPACES0
              (($APPEND) $EIGENSPACES0
               ((MLIST)
                (($COMPUTE_SINGLE_MATRIX_EIGENSPACES)
                 ((|$REPs| ARRAY) $NSW))))))
            ((MRETURN) $EIGENSPACES0)))) 
(ADDLABEL '$%I181) 
(DSKSETQ $%O181
         '((MDEFINE SIMP) (($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$REPs|))
             (($ERROR) "REPs should be a list") T $FALSE)
            ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
            ((MSETQ) $EIGENSPACES0 ((MLIST)))
            ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
             ((MSETQ) $EIGENSPACES0
              (($APPEND) $EIGENSPACES0
               ((MLIST)
                (($COMPUTE_SINGLE_MATRIX_EIGENSPACES)
                 ((|$REPs| ARRAY) $NSW))))))
            ((MRETURN) $EIGENSPACES0)))) 
(ADDLABEL '$%O181) 
(DSKSETQ $%I182
         '((MDEFINE)
           (($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
             (($ERROR)
              "REPs0 must be a list of matrices associated with the basic swaps")
             T $FALSE)
            ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
            ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
            ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
            ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
            ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
            ((MSETQ) $ADDED_VEC0 T)
            ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
             ((MPROGN) (($PRINT) "-->step" $NSTEP0)
              ((MSETQ) $ADDED_VEC0 NIL)
              ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
               ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
                ((MPROGN)
                 ((MSETQ) $TMPVEC0
                  ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
                 ((MSETQ) $COEFF_ON_BASIS0
                  (($MAKELIST)
                   ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0) $K 1.
                   $DIM0))
                 (($PRINT) "   nswap" $NSW0 "vec0" $VEC0
                  "coeffs on basis0" $COEFF_ON_BASIS0)
                 ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
                  ((MCOND)
                   ((MAND)
                    ((MNOT)
                     ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
                    ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
                   ((MPROGN)
                    ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
                    ((MSETQ) |$Ideal0|
                     (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
                    ((MSETQ) $ADDED_VEC0 T))
                   T $FALSE)))))
              (($PRINT) "  --> Ideal0" |$Ideal0|)))))) 
(ADDLABEL '$%I182) 
(DSKSETQ $%O182
         '((MDEFINE SIMP)
           (($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
             (($ERROR)
              "REPs0 must be a list of matrices associated with the basic swaps")
             T $FALSE)
            ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
            ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
            ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
            ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
            ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
            ((MSETQ) $ADDED_VEC0 T)
            ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
             ((MPROGN) (($PRINT) "-->step" $NSTEP0)
              ((MSETQ) $ADDED_VEC0 NIL)
              ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
               ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
                ((MPROGN)
                 ((MSETQ) $TMPVEC0
                  ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
                 ((MSETQ) $COEFF_ON_BASIS0
                  (($MAKELIST)
                   ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0) $K 1.
                   $DIM0))
                 (($PRINT) "   nswap" $NSW0 "vec0" $VEC0
                  "coeffs on basis0" $COEFF_ON_BASIS0)
                 ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
                  ((MCOND)
                   ((MAND)
                    ((MNOT)
                     ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
                    ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
                   ((MPROGN)
                    ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
                    ((MSETQ) |$Ideal0|
                     (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
                    ((MSETQ) $ADDED_VEC0 T))
                   T $FALSE)))))
              (($PRINT) "  --> Ideal0" |$Ideal0|)))))) 
(ADDLABEL '$%O182) 
(DSKSETQ $%I183
         '((MDEFINE) (($COMPUTE_DUAL_VECTORS) $BASIS0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MDO) $J $I NIL NIL $DIM0 NIL
              ((MPROGN)
               ((MSETQ) (($GG0 ARRAY) $I $J)
                (($SUM)
                 ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
                  ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
                 $K 1. $DIM0))
               ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
            ((MCOND) ((MGREATERP) $DIM0 1.)
             ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
             ((MSETQ) $GG0M1
              ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
            ((MSETQ) $DUALBASIS0 ((MLIST)))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MSETQ) $DUALBASIS0
              (($APPEND) $DUALBASIS0
               ((MLIST)
                (($SUM)
                 ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K))
                 $K 1. $DIM0)))))
            ((MRETURN) $DUALBASIS0)))) 
(ADDLABEL '$%I183) 
(DSKSETQ $%O183
         '((MDEFINE SIMP) (($COMPUTE_DUAL_VECTORS) $BASIS0)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) $BASIS0))
             (($ERROR) "basis0 must be a list of basis vectors") T
             $FALSE)
            ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
             (($ERROR)
              "mismatch between number of vectors and their dimension")
             T $FALSE)
            ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MDO) $J $I NIL NIL $DIM0 NIL
              ((MPROGN)
               ((MSETQ) (($GG0 ARRAY) $I $J)
                (($SUM)
                 ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
                  ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
                 $K 1. $DIM0))
               ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
            ((MCOND) ((MGREATERP) $DIM0 1.)
             ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
             ((MSETQ) $GG0M1
              ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
            ((MSETQ) $DUALBASIS0 ((MLIST)))
            ((MDO) $I 1. NIL NIL $DIM0 NIL
             ((MSETQ) $DUALBASIS0
              (($APPEND) $DUALBASIS0
               ((MLIST)
                (($SUM)
                 ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K))
                 $K 1. $DIM0)))))
            ((MRETURN) $DUALBASIS0)))) 
(ADDLABEL '$%O183) 
(DSKSETQ $%I184
         '((MDEFINE) (($COMPUTE_EIGENSPACES) |$eig|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$eig|))
             (($ERROR) "EIG must be a list of lists with 2 components")
             T $FALSE)
            ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
            ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
            (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
            ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
             ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 ((MLIST)
                  (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                   ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                  ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
              ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
            ((MRETURN) |$tmp_listEig0|)))) 
(ADDLABEL '$%I184) 
(DSKSETQ $%O184
         '((MDEFINE SIMP) (($COMPUTE_EIGENSPACES) |$eig|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$eig|))
             (($ERROR) "EIG must be a list of lists with 2 components")
             T $FALSE)
            ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
            ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
            (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
            ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
             ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 ((MLIST)
                  (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                   ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
              ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_listEig1|
                (($APPEND) |$tmp_listEig1|
                 (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
                  ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
              ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
            ((MRETURN) |$tmp_listEig0|)))) 
(ADDLABEL '$%O184) 
(DSKSETQ $%I185
         '((MDEFINE)
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
             (($ERROR) "Vec1 must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
             (($ERROR) "Vec2 must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
              ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
             ((MRETURN) ((MLIST))) T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
               (($LENGTH) ((|$Vec2| ARRAY) 1.))))
             (($ERROR) "Vec1 and Vec2 must have the same dimension") T
             $FALSE)
            ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
            ((MSETQ) $UNK0
             (($MAKELIST) (($QW ARRAY) $K) $K 1.
              ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
            ((MSETQ) $SUM01
             (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K))
              $K 1. (($LENGTH) |$Vec1|)))
            ((MSETQ) $SUM0
             ((MPLUS) $SUM01
              (($SUM)
               ((MTIMES) ((|$Vec2| ARRAY) $K)
                (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
               $K 1. (($LENGTH) |$Vec2|))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1.
              |$dVec0|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MSETQ) |$IntVec0| ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K 1.
                |$dVec0|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dVec0|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) |$IntVec0|
               (($APPEND) |$IntVec0|
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
            (($PRINT) "  intersection" |$IntVec0|)
            ((MRETURN) |$IntVec0|)))) 
(ADDLABEL '$%I185) 
(DSKSETQ $%O185
         '((MDEFINE SIMP)
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
           ((MPROG)
            ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
             (($ERROR) "Vec1 must be a list") T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
             (($ERROR) "Vec2 must be a list") T $FALSE)
            ((MCOND)
             ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
              ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
             ((MRETURN) ((MLIST))) T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
               (($LENGTH) ((|$Vec2| ARRAY) 1.))))
             (($ERROR) "Vec1 and Vec2 must have the same dimension") T
             $FALSE)
            ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
            ((MSETQ) $UNK0
             (($MAKELIST) (($QW ARRAY) $K) $K 1.
              ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
            ((MSETQ) $SUM01
             (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K))
              $K 1. (($LENGTH) |$Vec1|)))
            ((MSETQ) $SUM0
             ((MPLUS) $SUM01
              (($SUM)
               ((MTIMES) ((|$Vec2| ARRAY) $K)
                (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
               $K 1. (($LENGTH) |$Vec2|))))
            ((MSETQ) $EQS0
             (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1.
              |$dVec0|))
            ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
            ((MSETQ) |$IntVec0| ((MLIST)))
            ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
              ((MSETQ) |$vector_in_Q0|
               (($MAKELIST)
                (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K 1.
                |$dVec0|))
              ((MSETQ) $DENOM0
               (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K
                1. |$dVec0|))
              ((MSETQ) $LCM0 (($LCM) $DENOM0))
              ((MSETQ) |$IntVec0|
               (($APPEND) |$IntVec0|
                ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
            (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
            (($PRINT) "  intersection" |$IntVec0|)
            ((MRETURN) |$IntVec0|)))) 
(ADDLABEL '$%O185) 
(DSKSETQ $%O186 '"/home/igor/tex/LCSFT/maxima/42_exam_irreps.v1.mat") 
(ADDLABEL '$%O186) 
(DSKSETQ $%I187 '(($BATCH) "44_compute_irreps_brute_force.v2.mat")) 
(ADDLABEL '$%I187) 
(DSKSETQ $%I188
         '((MCOND) ((MNOT) ((MEQUAL) |$exam_irreps_loaded| T))
           (($ERROR) "batch exam_irreps!") T $FALSE)) 
(ADDLABEL '$%I188) 
(DSKSETQ $%O188 'NIL) 
(ADDLABEL '$%O188) 
(DSKSETQ $%I189
         '((MDEFINE)
           ((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
            |$YoungTableauIndexes|)
           ((MPROG) ((MLIST) $K)
            ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
            ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
            ((MDO) $K 1. NIL NIL |$dimT0| NIL
             ((MPROGN)
              ((MSETQ) |$tmpT|
               ((|$do_Young_or_antiYoung_opsV1|)
                ((|$VectorSpace| ARRAY) $K) |$YoungTableauIndexes| 0.))
              ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
              ((MSETQ) |$coeff_tmpT|
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                |$tmpT| |$VectorSpace|))
              ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
            ((MRETURN) |$Mat0|)))) 
(ADDLABEL '$%I189) 
(DSKSETQ $%O189
         '((MDEFINE SIMP)
           ((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
            |$YoungTableauIndexes|)
           ((MPROG) ((MLIST) $K)
            ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
            ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
            ((MDO) $K 1. NIL NIL |$dimT0| NIL
             ((MPROGN)
              ((MSETQ) |$tmpT|
               ((|$do_Young_or_antiYoung_opsV1|)
                ((|$VectorSpace| ARRAY) $K) |$YoungTableauIndexes| 0.))
              ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
              ((MSETQ) |$coeff_tmpT|
               (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
                |$tmpT| |$VectorSpace|))
              ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
            ((MRETURN) |$Mat0|)))) 
(ADDLABEL '$%O189) 
(DSKSETQ $%I190
         '((MDEFINE)
           ((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
           ((MPROG)
            ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0
             $SOL0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
             (($ERROR) "Argument must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
            ((MCOND)
             ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
             ((MRETURN) |$YTMat|) T $FALSE)
            ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
            ((MSETQ) $ZERO0
             ((MPLUS) ((MTIMES) $XX |$YTMat|)
              ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $K0 1.)
            ((MDO) NIL NIL NIL NIL NIL
             ((MNOT)
              ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
               ((MLEQP) $K0 |$dimT0|)))
             ((MSETQ) $K0 ((MPLUS) $K0 1.)))
            ((MSETQ) $SOL0
             (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
              ((MLIST) $XX)))
            ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
             (($ERROR) "cannot find a normalization") T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($EV) $ZERO0 $SOL0)
               (($ZEROMATRIX) |$dimT0| |$dimT0|)))
             (($ERROR) "cannot find a global normalization") T $FALSE)
            ((MRETURN)
             ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
              |$NormMat0|))))) 
(ADDLABEL '$%I190) 
(DSKSETQ $%O190
         '((MDEFINE SIMP)
           ((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
           ((MPROG)
            ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0
             $SOL0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
             (($ERROR) "Argument must be a matrix") T $FALSE)
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
            ((MCOND)
             ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
             ((MRETURN) |$YTMat|) T $FALSE)
            ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
            ((MSETQ) $ZERO0
             ((MPLUS) ((MTIMES) $XX |$YTMat|)
              ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $K0 1.)
            ((MDO) NIL NIL NIL NIL NIL
             ((MNOT)
              ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
               ((MLEQP) $K0 |$dimT0|)))
             ((MSETQ) $K0 ((MPLUS) $K0 1.)))
            ((MSETQ) $SOL0
             (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
              ((MLIST) $XX)))
            ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
             (($ERROR) "cannot find a normalization") T $FALSE)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($EV) $ZERO0 $SOL0)
               (($ZEROMATRIX) |$dimT0| |$dimT0|)))
             (($ERROR) "cannot find a global normalization") T $FALSE)
            ((MRETURN)
             ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
              |$NormMat0|))))) 
(ADDLABEL '$%O190) 
(DSKSETQ $%I191
         '((MDEFINE)
           ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
           ((MPROG) ((MLIST) $NR $K)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
            ((MSETQ) |$dimT0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
            ((MSETQ) |$dimR0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) $COEFF_SMALL_BASIS0
             (($ZEROMATRIX) |$dimR0| |$dimT0|))
            ((MDO) $NR 1. NIL NIL |$dimR0| NIL
             ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
              (($MAKELIST)
               (($COEFF)
                (($RATEXPAND)
                 (($RHS)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                    3.)
                   $K)))
                ((MQAPPLY ARRAY)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                  4.)
                 $NR))
               $K 1. |$dimT0|)))
            ((MRETURN) $COEFF_SMALL_BASIS0)))) 
(ADDLABEL '$%I191) 
(DSKSETQ $%O191
         '((MDEFINE SIMP)
           ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
           ((MPROG) ((MLIST) $NR $K)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
            ((MSETQ) |$dimT0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
            ((MSETQ) |$dimR0|
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) $COEFF_SMALL_BASIS0
             (($ZEROMATRIX) |$dimR0| |$dimT0|))
            ((MDO) $NR 1. NIL NIL |$dimR0| NIL
             ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
              (($MAKELIST)
               (($COEFF)
                (($RATEXPAND)
                 (($RHS)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                    3.)
                   $K)))
                ((MQAPPLY ARRAY)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)
                  4.)
                 $NR))
               $K 1. |$dimT0|)))
            ((MRETURN) $COEFF_SMALL_BASIS0)))) 
(ADDLABEL '$%O191) 
(DSKSETQ $%I192
         '((MDEFINE)
           ((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
            |$YTBigMat|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
             (($ERROR) "YTBigMat must be a matrix") T $FALSE)
            ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))) 
(ADDLABEL '$%I192) 
(DSKSETQ $%O192
         '((MDEFINE SIMP)
           ((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
            |$YTBigMat|)
           ((MPROG)
            ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
             (($ERROR) "coeff_basis must be a matrix") T $FALSE)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
             (($ERROR) "YTBigMat must be a matrix") T $FALSE)
            ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))) 
(ADDLABEL '$%O192) 
(DSKSETQ $%I193
         '((MDEFINE) (($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|)
           ((MPROG) ((MLIST) $K $NR0 $NU0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
             (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
            ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
            ((MSETQ) $EQS0 $ZEROROW0)
            ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
              ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
               ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
               ((MSETQ) $EQS0
                ((MPLUS) $EQS0
                 ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
              T $FALSE))
            ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
            ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T
             $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
             ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
              ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
              ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
               $FALSE)
              ((MCOND)
               ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
               (($ERROR) "NO independent solutions????") T $FALSE)
              ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
              ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
               ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
                ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
                 (($PRINT) "   exam_coeff0[" $NU0 "]="
                  (($EXAM_COEFF0 ARRAY) $NU0))
                 (($PRINT) "   coeff="
                  (($COEFF)
                   (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                   (($%RNUM_LIST ARRAY) $NR0)))
                 ((MCOND)
                  ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
                   ((MNOT)
                    ((MEQUAL)
                     (($COEFF)
                      (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                      (($%RNUM_LIST ARRAY) $NR0))
                     0.)))
                  ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
                   ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
                   ((MSETQ) $LIST_INDEP_VECTORS0
                    (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
                     $LIST_INDEP_VECTORS0))
                   ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
                  T $FALSE)))))
             T $FALSE)
            ((MRETURN) $LIST_INDEP_VECTORS0)))) 
(ADDLABEL '$%I193) 
(DSKSETQ $%O193
         '((MDEFINE SIMP) (($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|)
           ((MPROG) ((MLIST) $K $NR0 $NU0)
            ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
             (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
            ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
            ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
            ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
            ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
            ((MSETQ) $EQS0 $ZEROROW0)
            ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
              ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
               ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
               ((MSETQ) $EQS0
                ((MPLUS) $EQS0
                 ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
              T $FALSE))
            ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
            ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T
             $FALSE)
            ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
             ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
              ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
              ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
               $FALSE)
              ((MCOND)
               ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
               (($ERROR) "NO independent solutions????") T $FALSE)
              ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
              ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
               ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
                ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
                 (($PRINT) "   exam_coeff0[" $NU0 "]="
                  (($EXAM_COEFF0 ARRAY) $NU0))
                 (($PRINT) "   coeff="
                  (($COEFF)
                   (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                   (($%RNUM_LIST ARRAY) $NR0)))
                 ((MCOND)
                  ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
                   ((MNOT)
                    ((MEQUAL)
                     (($COEFF)
                      (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                      (($%RNUM_LIST ARRAY) $NR0))
                     0.)))
                  ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
                   ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
                   ((MSETQ) $LIST_INDEP_VECTORS0
                    (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
                     $LIST_INDEP_VECTORS0))
                   ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
                  T $FALSE)))))
             T $FALSE)
            ((MRETURN) $LIST_INDEP_VECTORS0)))) 
(ADDLABEL '$%O193) 
(DSKSETQ $%I194 '((MSETQ) |$compute_irreps_brute_force_loaded| T)) 
(ADDLABEL '$%I194) 
(DSKSETQ $%O194 'T) 
(ADDLABEL '$%O194) 
(DSKSETQ $%O195
         '"/home/igor/tex/LCSFT/maxima/44_compute_irreps_brute_force.v2.mat") 
(ADDLABEL '$%O195) 
(DSKSETQ $%I196
         '((MCOND)
           ((MNOT) ((MEQUAL) |$compute_irreps_brute_force_loaded| T))
           (($ERROR) "batch 44_compute_irreps_brute_force") T $FALSE)) 
(ADDLABEL '$%I196) 
(DSKSETQ $%O196 'NIL) 
(ADDLABEL '$%O196) 
(DSKSETQ $%I197
         '(($BATCH)
           "84_functions_for_automatically_compute_irreps_brute_force.v2.mat")) 
(ADDLABEL '$%I197) 
(DSKSETQ $%I198
         '(($DEFINE_VARIABLE) |$functions_for_auto_computing_loaded|
           NIL $BOOLEAN)) 
(ADDLABEL '$%I198) 
(DSKSETQ $%O198 'NIL) 
(ADDLABEL '$%O198) 
(DSKSETQ $%I199 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I199) 
(DSKSETQ $%O199 'NIL) 
(ADDLABEL '$%O199) 
(DSKSETQ $%I200
         '((MCOND)
           ((MNOT) ((MEQUAL) |$compute_irreps_brute_force_loaded| T))
           (($ERROR) "batch compute_irreps_brute_force!") T $FALSE)) 
(ADDLABEL '$%I200) 
(DSKSETQ $%O200 'NIL) 
(ADDLABEL '$%O200) 
(DSKSETQ $%I201
         '((MDEFINE) (($DO_BRUTE_FORCE_SCALAR) |$nn|)
           ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
            ((MSETQ) $SCALARS0 ((MLIST)))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
              0.)
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PSUBSTITUTE)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MDO) $K 1. NIL NIL
               (($LENGTH)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
               NIL
               ((MSETQ) $SCALARS0
                (($ENDCONS)
                 (($COEFF) $TMP0
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)
                   $K))
                 $SCALARS0)))
              ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST) (($COPYMATRIX) $SCALARS0)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))))
            |$done_scalar_irrep|))) 
(ADDLABEL '$%I201) 
(DSKSETQ $%O201
         '((MDEFINE SIMP) (($DO_BRUTE_FORCE_SCALAR) |$nn|)
           ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
            ((MSETQ) $SCALARS0 ((MLIST)))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
              0.)
             ((MPROGN)
              ((MSETQ) $TMP0
               (($PSUBSTITUTE)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
              ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
              ((MDO) $K 1. NIL NIL
               (($LENGTH)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
               NIL
               ((MSETQ) $SCALARS0
                (($ENDCONS)
                 (($COEFF) $TMP0
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)
                   $K))
                 $SCALARS0)))
              ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST) (($COPYMATRIX) $SCALARS0)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
               ((MLIST)
                (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
                 (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
               ((MLIST)
                ((MLIST) |$nn| 0.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
                  1.))))))
            |$done_scalar_irrep|))) 
(ADDLABEL '$%O201) 
(DSKSETQ $%I202
         '((MDEFINE) (($DO_BRUTE_FORCE_VECTOR) |$nn|)
           ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
              0.)
             ((MPROGN)
              ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                 ((MLIST)))
                ((MSETQ) $TMP00
                 (($RATEXPAND)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
                    ((MPLUS) 2. ((MMINUS) $S0)))
                   3.)))
                ((MDO) $K 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                 NIL
                 ((MCOND) ((MEQUAL) $K 1.)
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($COEFF) $TMP00
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                      4.)
                     $K)))
                  T
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($ADDROW)
                    (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                    (($COEFF) $TMP00
                     ((MQAPPLY ARRAY)
                      ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                       4.)
                      $K))))))))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MLIST) (($TMP0 ARRAY) 1.)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               ((MLIST)
                ((MLIST) |$nn| 1.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                  1.))
                ((MLIST) |$nn| 0.
                 ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
            |$done_vector_irrep|))) 
(ADDLABEL '$%I202) 
(DSKSETQ $%O202
         '((MDEFINE SIMP) (($DO_BRUTE_FORCE_VECTOR) |$nn|)
           ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
             ((MLIST)
              (($IS)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                0.))))
            ((MCOND)
             ((MGREATERP)
              (($LENGTH)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
              0.)
             ((MPROGN)
              ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                 ((MLIST)))
                ((MSETQ) $TMP00
                 (($RATEXPAND)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
                    ((MPLUS) 2. ((MMINUS) $S0)))
                   3.)))
                ((MDO) $K 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
                 NIL
                 ((MCOND) ((MEQUAL) $K 1.)
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($COEFF) $TMP00
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                      4.)
                     $K)))
                  T
                  ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                   (($ADDROW)
                    (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
                    (($COEFF) $TMP00
                     ((MQAPPLY ARRAY)
                      ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.)
                       4.)
                      $K))))))))
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MLIST) (($TMP0 ARRAY) 1.)))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               ((MLIST)
                ((MLIST) |$nn| 1.
                 ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                  1.))
                ((MLIST) |$nn| 0.
                 ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
                1.)
               (($IDENT)
                (($LENGTH)
                 ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
             T
             ((MPROGN)
              ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.)
                3.))
              ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
               (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
            |$done_vector_irrep|))) 
(ADDLABEL '$%O202) 
(DSKSETQ $%I203
         '((MDEFINE) ((|$do_brute_force_leading_Regge|) |$nn|)
           ((MPROG)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
              ((|$leading_Regge| ARRAY) |$nn|))
             T)
            ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
             (($COMPUTE_DESCENDENTS) |$nn| |$nn|
              (($MATRIX) ((MLIST) 1.))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. |$nn|)))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             (($MAKELIST) (($IDENT) 1.) $K 1.
              ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
            |$done_leading_regge_irrep|))) 
(ADDLABEL '$%I203) 
(DSKSETQ $%O203
         '((MDEFINE SIMP) ((|$do_brute_force_leading_Regge|) |$nn|)
           ((MPROG)
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
              ((|$leading_Regge| ARRAY) |$nn|))
             T)
            ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
             (($COMPUTE_DESCENDENTS) |$nn| |$nn|
              (($MATRIX) ((MLIST) 1.))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. |$nn|)))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             (($MAKELIST) (($IDENT) 1.) $K 1.
              ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
             ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
            |$done_leading_regge_irrep|))) 
(ADDLABEL '$%O203) 
(DSKSETQ $%I204
         '((MDEFINE) ((|$do_brute_force_subleading_Regge|) |$nn|)
           ((MPROG) ((MLIST) |$lenT0| $K)
            ((MSETQ)
             ((|$YT_is_present| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) NIL $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$YT_is_present| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             T)
            ((MSETQ) |$lenT0|
             (($LENGTH)
              ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmallbasis| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$IrrepSmallbasis| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K |$lenT0|)
               ((MMINUS) 1.))))
            ((MSETQ)
             ((|$IrrepDescendents| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($COMPUTE_DESCENDENTS) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((MQAPPLY ARRAY)
               ((|$IrrepSmallbasis| ARRAY) |$nn|
                ((MPLUS) |$nn| ((MMINUS) 1.)))
               ((|$subleading_Regge| ARRAY)
                ((MPLUS) |$nn| ((MMINUS) 1.))))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K
              1. ((MPLUS) |$nn| ((MMINUS) 2.))))
            ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. 1.)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K $K)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K 1.)
               1.)))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MSETQ)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepSmall| ARRAY) |$nn|
                 ((MPLUS) |$nn| ((MMINUS) 1.)))
                ((MPLUS) |$nn| ((MMINUS) 2.)))
               $K 1.)
              ((MMINUS) 1.)))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             ((MLIST) ((MLIST))
              ((|$IrrepSmall| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))))
            |$done_sub_leading_regge_irrep|))) 
(ADDLABEL '$%I204) 
(DSKSETQ $%O204
         '((MDEFINE SIMP) ((|$do_brute_force_subleading_Regge|) |$nn|)
           ((MPROG) ((MLIST) |$lenT0| $K)
            ((MSETQ)
             ((|$YT_is_present| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) NIL $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$YT_is_present| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             T)
            ((MSETQ) |$lenT0|
             (($LENGTH)
              ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmallbasis| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
              (($LENGTH)
               ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
            ((MSETQ)
             ((MQAPPLY ARRAY)
              ((|$IrrepSmallbasis| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmallbasis| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((|$subleading_Regge| ARRAY)
                  ((MPLUS) |$nn| ((MMINUS) 1.))))
                $K |$lenT0|)
               ((MMINUS) 1.))))
            ((MSETQ)
             ((|$IrrepDescendents| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((|$subleading_Regge| ARRAY)
               ((MPLUS) |$nn| ((MMINUS) 1.))))
             (($COMPUTE_DESCENDENTS) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.))
              ((MQAPPLY ARRAY)
               ((|$IrrepSmallbasis| ARRAY) |$nn|
                ((MPLUS) |$nn| ((MMINUS) 1.)))
               ((|$subleading_Regge| ARRAY)
                ((MPLUS) |$nn| ((MMINUS) 1.))))
              (($MAKELIST)
               ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0
               1. ((MPLUS) |$nn| ((MMINUS) 1.)))))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K
              1. ((MPLUS) |$nn| ((MMINUS) 2.))))
            ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MPROGN)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. 1.)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K $K)
               0.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                1. $K)
               1.)
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY)
                 ((|$IrrepSmall| ARRAY) |$nn|
                  ((MPLUS) |$nn| ((MMINUS) 1.)))
                 ((MPLUS) $K ((MMINUS) 1.)))
                $K 1.)
               1.)))
            ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
             ((MSETQ)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepSmall| ARRAY) |$nn|
                 ((MPLUS) |$nn| ((MMINUS) 1.)))
                ((MPLUS) |$nn| ((MMINUS) 2.)))
               $K 1.)
              ((MMINUS) 1.)))
            ((MSETQ)
             ((|$IrrepSmall| ARRAY) |$nn|
              ((MPLUS) |$nn| ((MMINUS) 1.)))
             ((MLIST) ((MLIST))
              ((|$IrrepSmall| ARRAY) |$nn|
               ((MPLUS) |$nn| ((MMINUS) 1.)))))
            |$done_sub_leading_regge_irrep|))) 
(ADDLABEL '$%O204) 
(DSKSETQ $%I205
         '((MDEFINE)
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
            ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
             (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T
             $FALSE)
            ((MCOND)
             ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.)
               |$YTab|))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 0.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 1.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| |$nn|)
              (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T
             $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
              (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
             $FALSE)
            ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
             (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) |$Matzero|
             (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
              ((|$dimT| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_0_compute_YT_on_big_basis|)
                ((|$t| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
              (($PRINT) "MatB OK")
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_1_normalize_YT_projected_big_basis|)
                ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
              (($PRINT) "NB OK")))
            ((MDO) $NUSEDYT 1. NIL NIL
             ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.))
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
               (($LENGTH) |$irreplist_to_use|) NIL
               ((MPROGN)
                ((MSETQ) $NYTP1
                 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
                (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt"
                 $NYT "killed by yt" $NYTP1 "? "
                 (($IS)
                  ((MEQUAL)
                   ((MNCTIMES)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYT)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYTP1))
                   |$Matzero|)))))))
            ((MSETQ) |$listJJ|
             (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
              (($MAKELIST) $K $K 1. |$spin|)))
            ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
             ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|)
              |$listJJ|))
            ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
             ((MPROGN)
              ((MSETQ) |$idT|
               (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MCOND)
                ((MNOT)
                 (($IS)
                  ((MEQUAL)
                   ((MNCEXPT)
                    ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                     $I0)
                    2.)
                   |$idT|)))
                (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                 ")]^^2 is NOT unity")
                T $FALSE))
              (($PRINT) "Check: Rep^^2=1 OK")
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.))
                NIL
                ((MCOND)
                 ((MNOT)
                  (($IS)
                   ((MEQUAL)
                    ((MNCEXPT)
                     ((MNCTIMES)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $I0)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $J0))
                     3.)
                    |$idT|)))
                 (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                  ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
                  ")] )^^3" "is NOT unity")
                 T $FALSE)))
              (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
             T
             (($PRINT)
              "---> Rep has dimension 1: checks skipped because of maxima bug"))
            ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) |$zeromatrixSmall|
             (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
              ((|$dimSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$normalize_mat_in_ZV1|)
              ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_metricV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_controvariant_red_repV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
              ((|$rep_t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
             (($COMPUTE_REDUCIBLE_REP)
              ((|$coREPSmall| ARRAY) |$nn| |$spin|)
              ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
                $NYT)
               ((|$step1_1_compute_YT_on_real_Ns_basis|)
                ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
             (($MAKELIST) $K $K 1.
              (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
            ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
             (($MAKELIST) ((MLIST)) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ)
             (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
             (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
            ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
               (($APPLY) $SUBMATRIX
                (($ENDCONS)
                 ((MQAPPLY ARRAY)
                  ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                 (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               (($COMPUTE_BASIS_FROM_COEFF_SET)
                (($MAKELIST)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                  $K)
                 $K 1.
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> In irrep no" $NYT
               " we will use vectors no (in local order)"
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                 $NYT)
                1.))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the map is"
               (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn|
                |$spin|))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the used vectors are"
               (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MSETQ)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| |$spin|) $NYT)
                T)
               T $FALSE)
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MPROGN)
                ((MSETQ) $OLDDIM
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                   1.)))
                ((MSETQ) |$oldStep1|
                 ((MQAPPLY ARRAY)
                  ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT))
                ((MSETQ) |$biggerV| T)
                ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
                 ((MPROGN)
                  ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                   ((MLIST)))
                  ((MDO) $NSW 1. NIL NIL
                   (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
                   ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL
                    NIL
                    ((MSETQ)
                     (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                     (($ENDCONS)
                      (($LIST_MATRIX_ENTRIES)
                       ((MNCTIMES) $V0
                        ((MQAPPLY ARRAY)
                         ((|$rep_t| ARRAY) |$nn| |$spin|) $NSW)))
                      (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
                  ((MSETQ)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   (($COMPUTE_BASIS_FROM_COEFF_SET)
                    (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
                  ((MSETQ) $NEWDIM
                   (($LENGTH)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                     1.)))
                  ((MSETQ) |$biggerV|
                   (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
                  ((MSETQ) $OLDDIM $NEWDIM)
                  ((MSETQ) |$oldStep1|
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT))
                  (($PRINT) "--> Level" |$nn| "spin" |$spin|
                   "in irrep no" $NYT "step" $K "new size" $OLDDIM)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)
                 (($APPLY) $MATRIX
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   2.)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$normalize_mat_in_ZV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 ((|$compute_metricV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$compute_controvariant_red_repV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                  ((|$rep_t| ARRAY) |$nn| |$spin|)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 (($COPYLIST)
                  (($COMPUTE_REDUCIBLE_REP)
                   ((MQAPPLY ARRAY)
                    ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                   ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                    $NYT)))))
               T $FALSE)
              |$skip|))
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "compute descendents")
               ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
                (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
                  ((|$irreplist_to_use| ARRAY) $K)))))
              T $FALSE))
            (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             |$irreplist_to_use|)
            |$computed_irreps|))) 
(ADDLABEL '$%I205) 
(DSKSETQ $%O205
         '((MDEFINE SIMP)
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
            ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
             (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T
             $FALSE)
            ((MCOND)
             ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL)
               (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
               $EXAM_LEVEL))
             (($ERROR) "exam_level[" |$nn| "," |$spin|
              "] is not defined!")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             (($IS)
              ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.)
               |$YTab|))
             (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 0.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| 1.)
              ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
             ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| |$nn|)
              (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T
             $FALSE)
            ((MCOND)
             ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
              (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
               |$irreplist_to_use|))
             ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
             $FALSE)
            ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
             (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) |$Matzero|
             (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
              ((|$dimT| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
             (($MAKELIST) |$Matzero| $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_0_compute_YT_on_big_basis|)
                ((|$t| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
              (($PRINT) "MatB OK")
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
               ((|$step0_1_normalize_YT_projected_big_basis|)
                ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
              (($PRINT) "NB OK")))
            ((MDO) $NUSEDYT 1. NIL NIL
             ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.))
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
               (($LENGTH) |$irreplist_to_use|) NIL
               ((MPROGN)
                ((MSETQ) $NYTP1
                 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
                (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt"
                 $NYT "killed by yt" $NYTP1 "? "
                 (($IS)
                  ((MEQUAL)
                   ((MNCTIMES)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYT)
                    ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|)
                     $NYTP1))
                   |$Matzero|)))))))
            ((MSETQ) |$listJJ|
             (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
              (($MAKELIST) $K $K 1. |$spin|)))
            ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
             ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|)
              |$listJJ|))
            ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
             ((MPROGN)
              ((MSETQ) |$idT|
               (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MCOND)
                ((MNOT)
                 (($IS)
                  ((MEQUAL)
                   ((MNCEXPT)
                    ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                     $I0)
                    2.)
                   |$idT|)))
                (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                 ")]^^2 is NOT unity")
                T $FALSE))
              (($PRINT) "Check: Rep^^2=1 OK")
              ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
               ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.))
                NIL
                ((MCOND)
                 ((MNOT)
                  (($IS)
                   ((MEQUAL)
                    ((MNCEXPT)
                     ((MNCTIMES)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $I0)
                      ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                       $J0))
                     3.)
                    |$idT|)))
                 (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
                  ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
                  ")] )^^3" "is NOT unity")
                 T $FALSE)))
              (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
             T
             (($PRINT)
              "---> Rep has dimension 1: checks skipped because of maxima bug"))
            ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
             (($LENGTH)
              ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
            ((MSETQ) |$zeromatrixSmall|
             (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
              ((|$dimSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
             (($COPYMATRIX) |$zeromatrixSmall|))
            ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
             ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
            ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$normalize_mat_in_ZV1|)
              ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_metricV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
             ((|$compute_controvariant_red_repV1|)
              ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
              ((|$rep_t| ARRAY) |$nn| |$spin|)))
            ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
             (($COMPUTE_REDUCIBLE_REP)
              ((|$coREPSmall| ARRAY) |$nn| |$spin|)
              ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
                $NYT)
               ((|$step1_1_compute_YT_on_real_Ns_basis|)
                ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
                ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
            ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
             (($MAKELIST) NIL $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
             (($MAKELIST) $K $K 1.
              (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
            ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
             (($MAKELIST) ((MLIST)) $K 1.
              (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
            ((MSETQ)
             (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
             (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
            ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|)
             NIL
             ((MPROGN)
              ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
               (($APPLY) $SUBMATRIX
                (($ENDCONS)
                 ((MQAPPLY ARRAY)
                  ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                 (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               (($COMPUTE_BASIS_FROM_COEFF_SET)
                (($MAKELIST)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
                  $K)
                 $K 1.
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> In irrep no" $NYT
               " we will use vectors no (in local order)"
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
                 $NYT)
                1.))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the map is"
               (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn|
                |$spin|))
              (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
               ". --> After irrep no" $NYT "the used vectors are"
               (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MSETQ)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| |$spin|) $NYT)
                T)
               T $FALSE)
              ((MCOND)
               ((MGREATERP)
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                  1.))
                0.)
               ((MPROGN)
                ((MSETQ) $OLDDIM
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
                   1.)))
                ((MSETQ) |$oldStep1|
                 ((MQAPPLY ARRAY)
                  ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT))
                ((MSETQ) |$biggerV| T)
                ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
                 ((MPROGN)
                  ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                   ((MLIST)))
                  ((MDO) $NSW 1. NIL NIL
                   (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
                   ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL
                    NIL
                    ((MSETQ)
                     (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
                     (($ENDCONS)
                      (($LIST_MATRIX_ENTRIES)
                       ((MNCTIMES) $V0
                        ((MQAPPLY ARRAY)
                         ((|$rep_t| ARRAY) |$nn| |$spin|) $NSW)))
                      (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
                  ((MSETQ)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   (($COMPUTE_BASIS_FROM_COEFF_SET)
                    (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
                  ((MSETQ) $NEWDIM
                   (($LENGTH)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                     1.)))
                  ((MSETQ) |$biggerV|
                   (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
                  ((MSETQ) $OLDDIM $NEWDIM)
                  ((MSETQ) |$oldStep1|
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT))
                  (($PRINT) "--> Level" |$nn| "spin" |$spin|
                   "in irrep no" $NYT "step" $K "new size" $OLDDIM)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)
                 (($APPLY) $MATRIX
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$Step1_Small| ARRAY) |$nn| |$spin|) $NYT)
                   2.)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$normalize_mat_in_ZV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 ((|$compute_metricV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)))
                ((MSETQ)
                 ((MQAPPLY ARRAY)
                  ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                 ((|$compute_controvariant_red_repV1|)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) $NYT)
                  ((|$rep_t| ARRAY) |$nn| |$spin|)))
                ((MSETQ)
                 ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                  $NYT)
                 (($COPYLIST)
                  (($COMPUTE_REDUCIBLE_REP)
                   ((MQAPPLY ARRAY)
                    ((|$coIrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
                   ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|)
                    $NYT)))))
               T $FALSE)
              |$skip|))
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "compute descendents")
               ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
                (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
                 ((MQAPPLY ARRAY)
                  ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
                  ((|$irreplist_to_use| ARRAY) $K)))))
              T $FALSE))
            (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
             ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             |$irreplist_to_use|)
            |$computed_irreps|))) 
(ADDLABEL '$%O205) 
(DSKSETQ $%I206
         '((MDEFINE)
           (($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
            $IRREP_LIST0)
           ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
            ((MDO) $NI00 1. NIL NIL NIL
             ((MNOT)
              (($IS)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|)))
             ((MPROGN) (($PRINT) "ni00=" $NI00)
              (($PRINT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|))
              (($PRINT)
               (($IS)
                ((MEQUAL)
                 ((|$IrrepSmallbasis00| ARRAY)
                  (($IRREP_LIST0 ARRAY) $NI00))
                 |$zeromatrixSmall|)))
              ((MSETQ) $NI0 $NI00)))
            ((MSETQ) $NEWBASIS0
             ((|$IrrepSmallbasis00| ARRAY)
              (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
            ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL
             (($LENGTH) $IRREP_LIST0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))
                |$zeromatrixSmall|))
              ((MSETQ) $NEWBASIS0
               (($ADDROW) $NEWBASIS0
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))))
              T $FALSE))
            ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
             ((MPROGN)
              ((MSETQ) $TMP00
               ((|$compute_coeffs_over_basis_from_coeffsV0|)
                (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
               (($MAP) $RHS $TMP00))
              (($PRINT) "old vector no" $NV0 " is in new basis"
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
              ((MCOND)
               ((MEQUAL)
                ((MQAPPLY ARRAY)
                 ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
                ((MLIST)))
               (($ERROR) "MISSING an element in new basis") T $FALSE)))))) 
(ADDLABEL '$%I206) 
(DSKSETQ $%O206
         '((MDEFINE SIMP)
           (($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
            $IRREP_LIST0)
           ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
            ((MDO) $NI00 1. NIL NIL NIL
             ((MNOT)
              (($IS)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|)))
             ((MPROGN) (($PRINT) "ni00=" $NI00)
              (($PRINT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $NI00))
                |$zeromatrixSmall|))
              (($PRINT)
               (($IS)
                ((MEQUAL)
                 ((|$IrrepSmallbasis00| ARRAY)
                  (($IRREP_LIST0 ARRAY) $NI00))
                 |$zeromatrixSmall|)))
              ((MSETQ) $NI0 $NI00)))
            ((MSETQ) $NEWBASIS0
             ((|$IrrepSmallbasis00| ARRAY)
              (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
            ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL
             (($LENGTH) $IRREP_LIST0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL)
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))
                |$zeromatrixSmall|))
              ((MSETQ) $NEWBASIS0
               (($ADDROW) $NEWBASIS0
                ((|$IrrepSmallbasis00| ARRAY)
                 (($IRREP_LIST0 ARRAY) $K))))
              T $FALSE))
            ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
             ((MPROGN)
              ((MSETQ) $TMP00
               ((|$compute_coeffs_over_basis_from_coeffsV0|)
                (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
              ((MSETQ)
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
               (($MAP) $RHS $TMP00))
              (($PRINT) "old vector no" $NV0 " is in new basis"
               ((MQAPPLY ARRAY)
                ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
              ((MCOND)
               ((MEQUAL)
                ((MQAPPLY ARRAY)
                 ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
                ((MLIST)))
               (($ERROR) "MISSING an element in new basis") T $FALSE)))))) 
(ADDLABEL '$%O206) 
(DSKSETQ $%I207
         '((MDEFINE)
           (($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
            (($PRINT)
             "*********************************************************************")
            (($PRINT) "Level" |$nn| "spin" |$spin|)
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               ((MSETQ) $DIM0
                ((MPLUS) $DIM0
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                    ((|$irreplist_to_use| ARRAY) $K))
                   1.))))
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "dim="
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                   ((|$irreplist_to_use| ARRAY) $K))
                  1.))))
              T
              (($PRINT) $K "YTab"
               ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                ((|$irreplist_to_use| ARRAY) $K))
               "UNSUSED")))
            (($PRINT) "")
            (($PRINT)
             "dimension of the vector space of true tensors at level"
             |$nn| "and spin" |$spin| "is"
             (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            (($PRINT) "---> and we can account for" $DIM0)
            (($PRINT) "")
            (($PRINT) "all_vector numbers"
             (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
            (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
             "spin" |$spin|
             "tensors on new small basis, i.e. the basis from irreps:")
            (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
            |$results_shown|))) 
(ADDLABEL '$%I207) 
(DSKSETQ $%O207
         '((MDEFINE SIMP)
           (($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
           ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
            (($PRINT)
             "*********************************************************************")
            (($PRINT) "Level" |$nn| "spin" |$spin|)
            ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
             ((MCOND)
              ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
               ((|$irreplist_to_use| ARRAY) $K))
              ((MPROGN)
               ((MSETQ) $DIM0
                ((MPLUS) $DIM0
                 (($LENGTH)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                    ((|$irreplist_to_use| ARRAY) $K))
                   1.))))
               (($PRINT) $K "YTab"
                ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                 ((|$irreplist_to_use| ARRAY) $K))
                "dim="
                (($LENGTH)
                 ((MQAPPLY ARRAY)
                  ((MQAPPLY ARRAY)
                   ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
                   ((|$irreplist_to_use| ARRAY) $K))
                  1.))))
              T
              (($PRINT) $K "YTab"
               ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
                ((|$irreplist_to_use| ARRAY) $K))
               "UNSUSED")))
            (($PRINT) "")
            (($PRINT)
             "dimension of the vector space of true tensors at level"
             |$nn| "and spin" |$spin| "is"
             (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
            (($PRINT) "---> and we can account for" $DIM0)
            (($PRINT) "")
            (($PRINT) "all_vector numbers"
             (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
            (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
             "spin" |$spin|
             "tensors on new small basis, i.e. the basis from irreps:")
            (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
            |$results_shown|))) 
(ADDLABEL '$%O207) 
(DSKSETQ $%I208 '((MSETQ) |$functions_for_auto_computing_loaded| T)) 
(ADDLABEL '$%I208) 
(DSKSETQ $%O208 'T) 
(ADDLABEL '$%O208) 
(DSKSETQ $%O209
         '"/home/igor/tex/LCSFT/maxima/84_functions_for_automatically_compute_irreps_brute_force.v2.mat") 
(ADDLABEL '$%O209) 
(DSKSETQ $%I210
         '((MCOND)
           ((MNOT) ((MEQUAL) |$functions_for_auto_computing_loaded| T))
           (($ERROR)
            "batch 84_functions_for_automatically_compute_irreps_brute_force")
           T $FALSE)) 
(ADDLABEL '$%I210) 
(DSKSETQ $%O210 'NIL) 
(ADDLABEL '$%O210) 
(DSKSETQ $%I211 '(($BATCH) "52_aux_functions.v1.mat")) 
(ADDLABEL '$%I211) 
(DSKSETQ $%I212 '(($DEFINE_VARIABLE) |$coeffcoeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I212) 
(DSKSETQ $%O212 'NIL) 
(ADDLABEL '$%O212) 
(DSKSETQ $%I213 '(($DEFINE_VARIABLE) |$coeff_dbg| NIL $BOOLEAN)) 
(ADDLABEL '$%I213) 
(DSKSETQ $%O213 'NIL) 
(ADDLABEL '$%O213) 
(DSKSETQ $%I214
         '((MDEFINE) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%I214) 
(DSKSETQ $%O214
         '((MDEFINE SIMP) (($NORMALIZE) $EX0)
           ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MSETQ) $EX0 (($NUM) $EX0))
            ((MSETQ) $EX0 (($FACTOR) $EX0))
            ((MCOND)
             ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
              (($NUMBERP) (($INPART) $EX0 1.)))
             ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
            ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))) 
(ADDLABEL '$%O214) 
(DSKSETQ $%I215 '(($LOAD) "functs")) 
(ADDLABEL '$%I215) 
(DSKSETQ $%O215
         '"/usr/share/maxima/5.45.1/share/simplification/functs.mac") 
(ADDLABEL '$%O215) 
(DSKSETQ $%I216
         '((MDEFINE) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%I216) 
(DSKSETQ $%O216
         '((MDEFINE SIMP) ((|$normalize_in_Z|) $LIST0)
           ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
            ((MCOND)
             ((MAND) ((MNOT) (($LISTP) $LIST0))
              ((MNOT)
               ((MAND) (($MATRIXP) $LIST0)
                ((MEQUAL) (($LENGTH) $LIST0) 1.))))
             (($ERROR)
              "Input parameter list0 is neither a list or a 1xk matrix")
             T $FALSE)
            ((MCOND) ((MNOT) (($LISTP) $LIST0))
             (($PRINT) "list0 should be better a list converting") T
             $FALSE)
            ((MCOND) (($MATRIXP) $LIST0)
             ((MPROGN) ((MSETQ) $ISMATRIX0 T)
              ((MSETQ) $LIST00
               (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
                (($LENGTH) (($LIST0 ARRAY) 1.)))))
             T
             ((MPROGN) ((MSETQ) $ISMATRIX0 NIL)
              ((MSETQ) $LIST00 $LIST0)))
            ((MSETQ) $LCM0 1.)
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $LCM0
              (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
            ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
            ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
            ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
            ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
             ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
            ((MCOND) ((MGREATERP) $GCD0 0.)
             ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T
             $FALSE)
            ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
             ((MRETURN) $NEWLIST0))))) 
(ADDLABEL '$%O216) 
(DSKSETQ $%I217
         '((MDEFINE) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I217) 
(DSKSETQ $%O217
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV1|) $MAT0)
           ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $NR0 (($LENGTH) $MAT0))
            ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
            ((MSETQ) $LISTFROMMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $LISTFROMMAT0
              (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
            ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS)
               (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 1.)
                ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0)
                 $NC0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O217) 
(DSKSETQ $%I218
         '((MDEFINE) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%I218) 
(DSKSETQ $%O218
         '((MDEFINE SIMP) ((|$normalize_mat_in_ZV0|) $MAT0)
           ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
            ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
             (($ERROR) "mat0 must be a matrix") T $FALSE)
            ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
            ((MSETQ) $NEWLISTMAT0 ((MLIST)))
            ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
             ((MSETQ) $NEWLISTMAT0
              (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
               $NEWLISTMAT0)))
            ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))) 
(ADDLABEL '$%O218) 
(DSKSETQ $%I219
         '((MDEFINE)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%I219) 
(DSKSETQ $%O219
         '((MDEFINE SIMP)
           ((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
            $COEFF_BASIS0)
           ((MPROG) ((MLIST) $EQS0 $SOL0)
            ((MCOND)
             ((MNOT)
              ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
               (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
             (($ERROR) "different global basis!!") T $FALSE)
            ((MSETQ) $EQS0
             (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
            ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
             $FALSE)
            ((MSETQ) $EQS0 $COEFF_EXPR0)
            ((MSETQ) $EQS0
             ((MPLUS) $EQS0
              ((MMINUS)
               (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K))
                $K 1. (($LENGTH) $COEFF_BASIS0)))))
            ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T
             $FALSE)
            ((MSETQ) $SOL0
             (($LINSOLVE) $EQS0
              (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
            ((MRETURN) $SOL0)))) 
(ADDLABEL '$%O219) 
(DSKSETQ $%I220
         '((MDEFINE) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%I220) 
(DSKSETQ $%O220
         '((MDEFINE SIMP) (($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0)
           ((MPROG)
            ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
             $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0
             $TMPL0 $UNK0 $EQS0 $SOL0)
            ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
             (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
            ((MSETQ) $INDEP_EL0 ((MLIST)))
            ((MSETQ) $COEFFBASIS0 ((MLIST)))
            ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
            ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
            ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
             ((MRETURN)
              ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
               $COEFF0LINDEPEL0))
             T $FALSE)
            ((MSETQ) $ZEROVECTOR0
             (($MAKELIST) 0. $K 1.
              (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
            ((MSETQ) $K0 1.)
            ((MDO) $K 1. NIL NIL NIL
             ((MNOT)
              ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
               ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
             ((MPROGN)
              ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
              ((MSETQ) $COEFF0LINDEPEL0
               (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
                $COEFF0LINDEPEL0))
              ((MSETQ) $K0 ((MPLUS) $K 1.))))
            ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  adding element no" $K0 "in coeff_set0") T
               $FALSE)
              ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
              ((MSETQ) $COEFFBASIS0
               (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
             T $FALSE)
            ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0)
             NIL
             ((MPROGN)
              ((MCOND) |$coeff_dbg|
               (($PRINT) "  examining element no" $K "in coeff_set0") T
               $FALSE)
              ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
              ((MSETQ) $UNK0
               (($MAKELIST) (($CC) $NB) $NB 1.
                (($LENGTH) $COEFFBASIS0)))
              ((MSETQ) $EQS0
               ((MPLUS) $COEFFS0
                ((MMINUS)
                 (($SUM)
                  ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
                  1. (($LENGTH) $COEFFBASIS0)))))
              ((MSETQ) $EQS0
               (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
              ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
              ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
              ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
              ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  adding element no" $K "in coeff_set0") T
                 $FALSE)
                ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
                ((MSETQ) $COEFFBASIS0
                 (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
               T
               ((MPROGN)
                ((MCOND) |$coeff_dbg|
                 (($PRINT) "  NOT adding element no" $K
                  "in coeff_set0")
                 T $FALSE)
                ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
                ((MSETQ) $COEFF0LINDEPEL0
                 (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
            ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
            ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
             ((MPROGN)
              ((MSETQ) $TMPL0
               (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) $TMP_COEFF0
               (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
                (($COEFF0LINDEPEL0 ARRAY) $K)))
              ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
               (($APPEND) $TMP_COEFF0
                (($MAKELIST) 0. $NE 1.
                 ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
            ((MRETURN)
             ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0
              $COEFF0LINDEPEL0))))) 
(ADDLABEL '$%O220) 
(DSKSETQ $%I221
         '(($DEFINE_VARIABLE) |$aux_functions_loaded| T $BOOLEAN)) 
(ADDLABEL '$%I221) 
(DSKSETQ $%O221 'T) 
(ADDLABEL '$%O221) 
(DSKSETQ $%O222 '"/home/igor/tex/LCSFT/maxima/52_aux_functions.v1.mat") 
(ADDLABEL '$%O222) 
(DSKSETQ $%I223
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "Error loading 52_aux_functions") T $FALSE)) 
(ADDLABEL '$%I223) 
(DSKSETQ $%O223 'NIL) 
(ADDLABEL '$%O223) 
(DSKSETQ $%I224
         '(($BATCH) "56_aux_tex_functions_for_making_level_tex.v3.mat")) 
(ADDLABEL '$%I224) 
(DSKSETQ $%I225 '((MSETQ) |$tex_irrep_dbg| T)) 
(ADDLABEL '$%I225) 
(DSKSETQ $%O225 'T) 
(ADDLABEL '$%O225) 
(DSKSETQ $%I226 '(($LOAD) "sregex")) 
(ADDLABEL '$%I226) 
(DSKSETQ $%O226
         '"/usr/share/maxima/5.45.1/share/stringproc/sregex.mac") 
(ADDLABEL '$%O226) 
(DSKSETQ $%I227 '(($TEXPUT) $P "")) 
(ADDLABEL '$%I227) 
(DSKSETQ $%O227 '"") 
(ADDLABEL '$%O227) 
(DSKSETQ $%I228
         '((MDEFINE) (($TEXV) $VEX0)
           ((MPROG) ((MLIST) |$n| |$i|)
            ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
            (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))) 
(ADDLABEL '$%I228) 
(DSKSETQ $%O228
         '((MDEFINE SIMP) (($TEXV) $VEX0)
           ((MPROG) ((MLIST) |$n| |$i|)
            ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
            (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))) 
(ADDLABEL '$%O228) 
(DSKSETQ $%I229 '(($TEXPUT) $V $TEXV)) 
(ADDLABEL '$%I229) 
(DSKSETQ $%O229 '$TEXV) 
(ADDLABEL '$%O229) 
(DSKSETQ $%I230
         '((MDEFINE) (($LATEX_YDIAGRAM) |$YDia|)
           (($CONCAT) "\\ydiagram{"
            (($SUBSTRING) (($STRING) |$YDia|) 2.
             (($SLENGTH) (($STRING) |$YDia|)))
            "}"))) 
(ADDLABEL '$%I230) 
(DSKSETQ $%O230
         '((MDEFINE SIMP) (($LATEX_YDIAGRAM) |$YDia|)
           (($CONCAT) "\\ydiagram{"
            (($SUBSTRING) (($STRING) |$YDia|) 2.
             (($SLENGTH) (($STRING) |$YDia|)))
            "}"))) 
(ADDLABEL '$%O230) 
(DSKSETQ $%I231
         '((MDEFINE) (($MYTEX1) $EXPR0)
           ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))) 
(ADDLABEL '$%I231) 
(DSKSETQ $%O231
         '((MDEFINE SIMP) (($MYTEX1) $EXPR0)
           ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))) 
(ADDLABEL '$%O231) 
(DSKSETQ $%I232
         '((MDEFINE)
           (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
            |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
           ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
            ((MSETQ) $EXPR0
             (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
            ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
             ((MPLUS) 0. 1.) NIL
             ((MPROGN)
              ((MSETQ) $NT0
               (($LENGTH)
                ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT)
                "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
                (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
              ((MDO) $NB_NCOL0 1. NIL NIL
               (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
               ((MPROGN)
                ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  ((MEQUAL) $NB_NCOL0
                   (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                  ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
                 T $FALSE)
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
                ((MDO) $NROW0 1. NIL NIL $NR0 NIL
                 ((MDO) $NCOL0
                  ((MPLUS)
                   ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
                    |$Nterms_line|)
                   1.)
                  NIL NIL
                  (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)) NIL
                  ((MPROGN)
                   ((MSETQ) (($EXPR0 ARRAY) $S0)
                    (($CONCAT) (($EXPR0 ARRAY) $S0)
                     (($MYTEX1)
                      ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                       $NROW0 $NCOL0))
                     "
"))
                   ((MCOND)
                    ((MLESSP) $NCOL0
                     (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MLESSP) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MEQUAL) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
                    T $FALSE)
                   |$end_ncol0|)))
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
                ((MCOND)
                 ((MAND) ((MEQUAL) $NB_NCOL0 1.)
                  ((MNOT)
                   ((MEQUAL)
                    (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
                 T $FALSE)
                ((MCOND)
                 ((MEQUAL) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
                 T $FALSE)
                ((MCOND)
                 ((MLESSP) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
                  T
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0)
                    "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
                 T $FALSE)))
              ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
               T
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0)
                "\\end{align}
} %% parbox
} %% \\myscale"))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
            ((MRETURN) $EXPR0)))) 
(ADDLABEL '$%I232) 
(DSKSETQ $%O232
         '((MDEFINE SIMP)
           (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
            |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
           ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
            ((MSETQ) $EXPR0
             (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
            ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
             ((MPLUS) 0. 1.) NIL
             ((MPROGN)
              ((MSETQ) $NT0
               (($LENGTH)
                ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT)
                "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
                (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
              ((MDO) $NB_NCOL0 1. NIL NIL
               (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
               ((MPROGN)
                ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  ((MEQUAL) $NB_NCOL0
                   (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                  ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
                 T $FALSE)
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
                ((MDO) $NROW0 1. NIL NIL $NR0 NIL
                 ((MDO) $NCOL0
                  ((MPLUS)
                   ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
                    |$Nterms_line|)
                   1.)
                  NIL NIL
                  (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)) NIL
                  ((MPROGN)
                   ((MSETQ) (($EXPR0 ARRAY) $S0)
                    (($CONCAT) (($EXPR0 ARRAY) $S0)
                     (($MYTEX1)
                      ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                       $NROW0 $NCOL0))
                     "
"))
                   ((MCOND)
                    ((MLESSP) $NCOL0
                     (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MLESSP) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
                    T $FALSE)
                   ((MCOND)
                    ((MAND)
                     ((MEQUAL) $NCOL0
                      (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
                     ((MEQUAL) $NROW0 $NR0))
                    ((MSETQ) (($EXPR0 ARRAY) $S0)
                     (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
                    T $FALSE)
                   |$end_ncol0|)))
                ((MSETQ) (($EXPR0 ARRAY) $S0)
                 (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
                ((MCOND)
                 ((MAND) ((MEQUAL) $NB_NCOL0 1.)
                  ((MNOT)
                   ((MEQUAL)
                    (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) 1.)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
                 T $FALSE)
                ((MCOND)
                 ((MEQUAL) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MSETQ) (($EXPR0 ARRAY) $S0)
                  (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
                 T $FALSE)
                ((MCOND)
                 ((MLESSP) $NB_NCOL0
                  (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
                 ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
                  T
                  ((MSETQ) (($EXPR0 ARRAY) $S0)
                   (($CONCAT) (($EXPR0 ARRAY) $S0)
                    "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
                 T $FALSE)))
              ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
               T
               ((MSETQ) (($EXPR0 ARRAY) $S0)
                (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0)
                "\\end{align}
} %% parbox
} %% \\myscale"))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
            ((MRETURN) $EXPR0)))) 
(ADDLABEL '$%O232) 
(DSKSETQ $%I233
         '((MDEFINE)
           (($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
            |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
            $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T|
            |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
            |$with_S_irrep_flag|)
           ((MPROG)
            ((MCOND)
             ((MNOT)
              ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
               (($NUMBERP) |$Smax|)))
             (($ERROR) "Input parameters must be numbers") T $FALSE)
            ((MCOND) ((MLESSP) |$Smax| |$Smin|)
             (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
            ((MDO) $N 1. NIL NIL |$Smax| NIL
             (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
            ((MSETQ) |$filename|
             (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_"
              |$Smax| ".tex"))
            ((MSETQ) |$TexStream| (($OPENW) |$filename|))
            ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
             $FALSE)
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream|
              "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
              $SCALING_BOX_VALUE_FOR_IRREP)
             T $FALSE)
            (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
            (($PRINTF) |$TexStream| "~%~%")
            (($PRINTF) |$TexStream|
             "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
            (($PRINTF) |$TexStream|
             "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
            (($PRINTF) |$TexStream| "\\subsection{Basis}")
            (($PRINTF) |$TexStream| "~%~%")
            ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
               (($TEX1) |$nn|) (($TEX1) $S0))
              ((MDO) $K0 1. NIL NIL
               (($CEILING)
                ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                 |$Nterms_line_T|))
               NIL
               ((MPROGN) (($PRINTF) |$TexStream| "&~%")
                ((MDO) $K1
                 ((MPLUS)
                  ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                   |$Nterms_line_T|)
                  1.)
                 NIL NIL
                 (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 NIL
                 ((MPROGN)
                  ((MCOND)
                   ((MGREATERP) $K1
                    ((MPLUS)
                     ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                      |$Nterms_line_T|)
                     1.))
                   (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
                  (($PRINTF) |$TexStream| "~a~%"
                   (($TEX1)
                    ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
                ((MCOND)
                 ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T
                 $FALSE)))
              (($PRINTF) |$TexStream|
               "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
              (($PRINTF) |$TexStream| "~%~%")))
            ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
              (($PRINTF) |$TexStream|
               "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
               24. $SPIN0)
              (($PRINTF) |$TexStream| "~%~%")
              ((MSETQ) $ANY_IRREP_PRESENT NIL)
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MSETQ) $ANY_IRREP_PRESENT
                ((MOR) $ANY_IRREP_PRESENT
                 ((MQAPPLY ARRAY)
                  ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                  ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                   $NYT0)))))
              ((MCOND) $ANY_IRREP_PRESENT
               (($PRINTF) |$TexStream|
                "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
               T
               (($PRINTF) |$TexStream|
                "No irreps with spin ~a are present.
" $SPIN0))
              (($PRINTF) |$TexStream| "~%~%")
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MCOND)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                 ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                  $NYT0))
                ((MPROGN)
                 (($PRINTF) |$TexStream|
                  "\\subsubsection{Irrep $ ~a $}"
                  (($LATEX_YDIAGRAM)
                   ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))))
                 (($PRINTF) |$TexStream| "~%~%")
                 (($PRINTF) |$TexStream|
                  "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
                 ((MSETQ) $NR0
                  (($LENGTH)
                   ((MQAPPLY ARRAY)
                    ((MQAPPLY ARRAY)
                     ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                     1.)
                    3.)))
                 ((MSETQ) $LIST_VECT00
                  (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  ((MPROGN)
                   ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                      ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
                     3.))
                   ((MCOND) ((MEQUAL) |$in_Z_flag| T)
                    ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                     ((|$normalize_mat_in_ZV1|)
                      (($LIST_VECT00 ARRAY) $S0)))
                    T $FALSE)))
                 ((MSETQ) $LIST_LATEX_STRING0
                  (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
                   |$Nterms_line| NIL))
                 (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%"
                  $SPIN0)
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  (($PRINTF) |$TexStream| "~a ~%~% "
                   (($LIST_LATEX_STRING0 ARRAY) $S0)))
                 (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%"
                  $SPIN0)
                 ((MCOND) $WITH_TENSOR_FLAG
                  ((MPROGN)
                   ((MSETQ) $LIST_VECT00_EXPL
                    (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    ((MPROGN)
                     ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                      (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
                     ((MDO) $RR0 1. NIL NIL
                      (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                      ((MDO) $NNTERM0 1. NIL NIL
                       (($LENGTH)
                        ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                       NIL
                       ((MPROGN)
                        ((MSETQ) $TMP00
                         ((MTIMES)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          ((MQAPPLY ARRAY)
                           ((|$t| ARRAY) |$nn|
                            ((MPLUS) $S0 ((MMINUS) 1.)))
                           $NNTERM0)))
                        ((MSETQ) $TMP00 (($TEX1) $TMP00))
                        ((MCOND)
                         ((MGREATERP)
                          ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                           $RR0 $NNTERM0)
                          0.)
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          (($CONCAT) "+" $TMP00))
                         T
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          $TMP00)))))))
                   ((MSETQ) $LIST_LATEX_STRING0
                    (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
                     $SPIN0 4. NIL))
                   (($PRINTF) |$TexStream|
                    "%% begin of spin ~a with tensors~%~%" $SPIN0)
                   (($PRINTF) |$TexStream|
                    "The expression including explicitly the basis elements reads as follows.~%~%")
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    (($PRINTF) |$TexStream| "~a ~%~% "
                     (($LIST_LATEX_STRING0 ARRAY) $S0)))
                   (($PRINTF) |$TexStream|
                    "%% end of spin ~a with tensors ~%~%" $SPIN0))
                  T $FALSE)
                 ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
                  ((MCOND) ((MGEQP) $SPIN0 2.)
                   ((MPROGN)
                    (($PRINTF) |$TexStream|
                     "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
                    (($PRINTF) |$TexStream|
                     "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
                    ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
                     ((MPROGN)
                      (($PRINTF) |$TexStream|
                       "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                      (($PRINTF) |$TexStream|
                       "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                      ((MSETQ) $TMP000
                       (($TEX1)
                        ((MQAPPLY ARRAY)
                         ((MQAPPLY ARRAY)
                          ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                          ((MQAPPLY ARRAY)
                           (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                         ((MPLUS) $SW0 ((MMINUS) 1.)))))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                        $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                        $TMP000))
                      (($PRINTF) |$TexStream| "~a" $TMP000)
                      (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                      ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                       (($PRINTF) |$TexStream| ". ~%") T
                       (($PRINTF) |$TexStream| ", ~%"))
                      (($PRINTF) |$TexStream|
                       "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                      (($PRINTF) |$TexStream|
                       "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                      |$end_irrep_matrixes|)))
                   T $FALSE)
                  T $FALSE)
                 |$end_yt|)
                T $FALSE))))
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
            (($CLOSE) |$TexStream|)))) 
(ADDLABEL '$%I233) 
(DSKSETQ $%O233
         '((MDEFINE SIMP)
           (($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
            |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
            $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T|
            |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
            |$with_S_irrep_flag|)
           ((MPROG)
            ((MCOND)
             ((MNOT)
              ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
               (($NUMBERP) |$Smax|)))
             (($ERROR) "Input parameters must be numbers") T $FALSE)
            ((MCOND) ((MLESSP) |$Smax| |$Smin|)
             (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
            ((MDO) $N 1. NIL NIL |$Smax| NIL
             (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
            ((MSETQ) |$filename|
             (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_"
              |$Smax| ".tex"))
            ((MSETQ) |$TexStream| (($OPENW) |$filename|))
            ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
             $FALSE)
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream|
              "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
              $SCALING_BOX_VALUE_FOR_IRREP)
             T $FALSE)
            (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
            (($PRINTF) |$TexStream| "~%~%")
            (($PRINTF) |$TexStream|
             "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
            (($PRINTF) |$TexStream|
             "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
            (($PRINTF) |$TexStream| "\\subsection{Basis}")
            (($PRINTF) |$TexStream| "~%~%")
            ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
               (($TEX1) |$nn|) (($TEX1) $S0))
              ((MDO) $K0 1. NIL NIL
               (($CEILING)
                ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                 |$Nterms_line_T|))
               NIL
               ((MPROGN) (($PRINTF) |$TexStream| "&~%")
                ((MDO) $K1
                 ((MPLUS)
                  ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                   |$Nterms_line_T|)
                  1.)
                 NIL NIL
                 (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 NIL
                 ((MPROGN)
                  ((MCOND)
                   ((MGREATERP) $K1
                    ((MPLUS)
                     ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.))
                      |$Nterms_line_T|)
                     1.))
                   (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
                  (($PRINTF) |$TexStream| "~a~%"
                   (($TEX1)
                    ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
                ((MCOND)
                 ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
                  ((MTIMES) $K0 |$Nterms_line_T|))
                 (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T
                 $FALSE)))
              (($PRINTF) |$TexStream|
               "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
              (($PRINTF) |$TexStream| "~%~%")))
            ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
             ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
              (($PRINTF) |$TexStream|
               "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
               24. $SPIN0)
              (($PRINTF) |$TexStream| "~%~%")
              ((MSETQ) $ANY_IRREP_PRESENT NIL)
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MSETQ) $ANY_IRREP_PRESENT
                ((MOR) $ANY_IRREP_PRESENT
                 ((MQAPPLY ARRAY)
                  ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                  ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                   $NYT0)))))
              ((MCOND) $ANY_IRREP_PRESENT
               (($PRINTF) |$TexStream|
                "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
               T
               (($PRINTF) |$TexStream|
                "No irreps with spin ~a are present.
" $SPIN0))
              (($PRINTF) |$TexStream| "~%~%")
              ((MDO) $NYT0 1. NIL NIL
               (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
               ((MCOND)
                ((MQAPPLY ARRAY)
                 ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
                 ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
                  $NYT0))
                ((MPROGN)
                 (($PRINTF) |$TexStream|
                  "\\subsubsection{Irrep $ ~a $}"
                  (($LATEX_YDIAGRAM)
                   ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))))
                 (($PRINTF) |$TexStream| "~%~%")
                 (($PRINTF) |$TexStream|
                  "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
                 ((MSETQ) $NR0
                  (($LENGTH)
                   ((MQAPPLY ARRAY)
                    ((MQAPPLY ARRAY)
                     ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                     1.)
                    3.)))
                 ((MSETQ) $LIST_VECT00
                  (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  ((MPROGN)
                   ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                    ((MQAPPLY ARRAY)
                     ((MQAPPLY ARRAY)
                      ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                      ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
                     3.))
                   ((MCOND) ((MEQUAL) |$in_Z_flag| T)
                    ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
                     ((|$normalize_mat_in_ZV1|)
                      (($LIST_VECT00 ARRAY) $S0)))
                    T $FALSE)))
                 ((MSETQ) $LIST_LATEX_STRING0
                  (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
                   |$Nterms_line| NIL))
                 (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%"
                  $SPIN0)
                 ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                  ((MPLUS) 0. 1.) NIL
                  (($PRINTF) |$TexStream| "~a ~%~% "
                   (($LIST_LATEX_STRING0 ARRAY) $S0)))
                 (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%"
                  $SPIN0)
                 ((MCOND) $WITH_TENSOR_FLAG
                  ((MPROGN)
                   ((MSETQ) $LIST_VECT00_EXPL
                    (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    ((MPROGN)
                     ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                      (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
                     ((MDO) $RR0 1. NIL NIL
                      (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                      ((MDO) $NNTERM0 1. NIL NIL
                       (($LENGTH)
                        ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                       NIL
                       ((MPROGN)
                        ((MSETQ) $TMP00
                         ((MTIMES)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          ((MQAPPLY ARRAY)
                           ((|$t| ARRAY) |$nn|
                            ((MPLUS) $S0 ((MMINUS) 1.)))
                           $NNTERM0)))
                        ((MSETQ) $TMP00 (($TEX1) $TMP00))
                        ((MCOND)
                         ((MGREATERP)
                          ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0)
                           $RR0 $NNTERM0)
                          0.)
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          (($CONCAT) "+" $TMP00))
                         T
                         ((MSETQ)
                          ((MQAPPLY ARRAY)
                           (($LIST_VECT00_EXPL ARRAY) $S0) $RR0
                           $NNTERM0)
                          $TMP00)))))))
                   ((MSETQ) $LIST_LATEX_STRING0
                    (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
                     $SPIN0 4. NIL))
                   (($PRINTF) |$TexStream|
                    "%% begin of spin ~a with tensors~%~%" $SPIN0)
                   (($PRINTF) |$TexStream|
                    "The expression including explicitly the basis elements reads as follows.~%~%")
                   ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
                    ((MPLUS) 0. 1.) NIL
                    (($PRINTF) |$TexStream| "~a ~%~% "
                     (($LIST_LATEX_STRING0 ARRAY) $S0)))
                   (($PRINTF) |$TexStream|
                    "%% end of spin ~a with tensors ~%~%" $SPIN0))
                  T $FALSE)
                 ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
                  ((MCOND) ((MGEQP) $SPIN0 2.)
                   ((MPROGN)
                    (($PRINTF) |$TexStream|
                     "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
                    (($PRINTF) |$TexStream|
                     "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
                    ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
                     ((MPROGN)
                      (($PRINTF) |$TexStream|
                       "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                      (($PRINTF) |$TexStream|
                       "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                      ((MSETQ) $TMP000
                       (($TEX1)
                        ((MQAPPLY ARRAY)
                         ((MQAPPLY ARRAY)
                          ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                          ((MQAPPLY ARRAY)
                           (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                         ((MPLUS) $SW0 ((MMINUS) 1.)))))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                        $TMP000))
                      ((MSETQ) $TMP000
                       (($REGEX_SUBST) ""
                        "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                        $TMP000))
                      (($PRINTF) |$TexStream| "~a" $TMP000)
                      (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                      ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                       (($PRINTF) |$TexStream| ". ~%") T
                       (($PRINTF) |$TexStream| ", ~%"))
                      (($PRINTF) |$TexStream|
                       "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                      (($PRINTF) |$TexStream|
                       "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                      |$end_irrep_matrixes|)))
                   T $FALSE)
                  T $FALSE)
                 |$end_yt|)
                T $FALSE))))
            ((MCOND) |$tex_irrep_dbg|
             (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
            (($CLOSE) |$TexStream|)))) 
(ADDLABEL '$%O233) 
(DSKSETQ $%O234
         '"/home/igor/tex/LCSFT/maxima/56_aux_tex_functions_for_making_level_tex.v3.mat") 
(ADDLABEL '$%O234) 
(DSKSETQ $%I235
         '((MCOND) ((MNOT) ((MEQUAL) |$aux_functions_loaded| T))
           (($ERROR) "batch aux_functions") T $FALSE)) 
(ADDLABEL '$%I235) 
(DSKSETQ $%O235 'NIL) 
(ADDLABEL '$%O235) 
(DSKSETQ $%I236 '((MSETQ) |$compute_tensor_dbg| NIL)) 
(ADDLABEL '$%I236) 
(DSKSETQ $%O236 'NIL) 
(ADDLABEL '$%O236) 
(DSKSETQ $%I237 '((MSETQ) $SCALARMATRIXP NIL)) 
(ADDLABEL '$%I237) 
(DSKSETQ $%O237 'NIL) 
(ADDLABEL '$%O237) 
(DSKSETQ $%I238
         '(($PRINT)
           "**************************************************")) 
(ADDLABEL '$%I238) 
(DSKSETQ $%O238 '"**************************************************") 
(ADDLABEL '$%O238) 
(DSKSETQ $%I239
         '((MSETQ) |$yn| (($READ) "compile (y/n followed by ;)"))) 
(ADDLABEL '$%I239) 
(DSKSETQ $%O239 '$N) 
(ADDLABEL '$%O239) 
(DSKSETQ $%I240
         '((MCOND) ((MEQUAL) |$yn| $Y) (($COMPILE) $ALL) T $FALSE)) 
(ADDLABEL '$%I240) 
(DSKSETQ $%O240 'NIL) 
(ADDLABEL '$%O240) 
(DSKSETQ $%I241
         '(($PRINT)
           "**************************************************")) 
(ADDLABEL '$%I241) 
(DSKSETQ $%O241 '"**************************************************") 
(ADDLABEL '$%O241) 
(DSKSETQ $%I242
         '((MSETQ) |$nn| (($READ) "input level (followed by ;)"))) 
(ADDLABEL '$%I242) 
(DSKSETQ $%O242 '6.) 
(ADDLABEL '$%O242) 
(DSKSETQ $%I243
         '(($LOAD) (($CONCAT) "Level_" |$nn| "_T_UpMat_DownMat.lisp"))) 
(ADDLABEL '$%I243) 
(DSKSETQ $%O243 '"Level_6_T_UpMat_DownMat.lisp") 
(ADDLABEL '$%O243) 
(DSKSETQ $%I244
         '(($LOAD)
           (($CONCAT) "Level_" |$nn| "_true_tensors_Descendents.lisp"))) 
(ADDLABEL '$%I244) 
(DSKSETQ $%O244 '"Level_6_true_tensors_Descendents.lisp") 
(ADDLABEL '$%O244) 
(DSKSETQ $%I245
         '((MDO) |$spin| ((MPLUS) |$nn| ((MMINUS) 2.)) ((MMINUS) 1.)
           NIL 2. NIL
           (($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin|
            (($LIST_IRREPS_TO_USE ARRAY) |$spin|)))) 
(ADDLABEL '$%I245) 
(DSKSETQ $%O245 '$DONE) 
(ADDLABEL '$%O245) 
(DSKSETQ $%I246
         '((MDO) |$spin| ((MPLUS) |$nn| ((MMINUS) 2.)) ((MMINUS) 1.)
           NIL 2. NIL
           (($SHOW_IRREP_RESULTS) |$nn| |$spin|
            (($LIST_IRREPS_TO_USE ARRAY) |$spin|)))) 
(ADDLABEL '$%I246) 
(DSKSETQ $%O246 '$DONE) 
(ADDLABEL '$%O246) 
(DSKSETQ $%I247 '(($DO_BRUTE_FORCE_SCALAR) |$nn|)) 
(ADDLABEL '$%I247) 
(DSKSETQ $%O247 '|$done_scalar_irrep|) 
(ADDLABEL '$%O247) 
(DSKSETQ $%I248 '(($DO_BRUTE_FORCE_VECTOR) |$nn|)) 
(ADDLABEL '$%I248) 
(DSKSETQ $%O248 '|$done_vector_irrep|) 
(ADDLABEL '$%O248) 
(DSKSETQ $%I249 '((|$do_brute_force_leading_Regge|) |$nn|)) 
(ADDLABEL '$%I249) 
(DSKSETQ $%O249 '|$done_leading_regge_irrep|) 
(ADDLABEL '$%O249) 
(DSKSETQ $%I250 '((|$do_brute_force_subleading_Regge|) |$nn|)) 
(ADDLABEL '$%I250) 
(DSKSETQ $%O250 '|$done_sub_leading_regge_irrep|) 
(ADDLABEL '$%O250) 
(DSKSETQ $%I251 '(($SAVE) (($CONCAT) "Level_" |$nn| "_all.lisp") $ALL)) 
(ADDLABEL '$%I251) 
(DSKSETQ |$sc_bas_dbg| 'T) 
(ADD2LNC '|$sc_bas_dbg| $VALUES) 
(DEFPROP |$sc_bas_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$sc_bas_dbg| $PROPS) 
(DEFPROP |$sc_bas_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$sc_bas_dbg| $PROPS) 
(DSKSETQ |$tensor_bas_dbg| 'T) 
(ADD2LNC '|$tensor_bas_dbg| $VALUES) 
(DEFPROP |$tensor_bas_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$tensor_bas_dbg| $PROPS) 
(DEFPROP |$tensor_bas_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$tensor_bas_dbg| $PROPS) 
(DSKSETQ |$dbg| 'NIL) 
(ADD2LNC '|$dbg| $VALUES) 
(DEFPROP |$dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg| $PROPS) 
(DEFPROP |$dbg| $BOOLEAN MODE) 
(ADD2LNC '|$dbg| $PROPS) 
(DSKSETQ |$boost_loaded| 'T) 
(ADD2LNC '|$boost_loaded| $VALUES) 
(DEFPROP |$boost_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$boost_loaded| $PROPS) 
(DEFPROP |$boost_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$boost_loaded| $PROPS) 
(DSKSETQ |$incr_dbg| 'NIL) 
(ADD2LNC '|$incr_dbg| $VALUES) 
(DEFPROP |$incr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$incr_dbg| $PROPS) 
(DEFPROP |$incr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$incr_dbg| $PROPS) 
(DSKSETQ $OLDLINEL '79.) 
(ADD2LNC '$OLDLINEL $VALUES) 
(DSKSETQ |$increase_indexes_loaded| 'T) 
(ADD2LNC '|$increase_indexes_loaded| $VALUES) 
(DEFPROP |$increase_indexes_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$increase_indexes_loaded| $PROPS) 
(DEFPROP |$increase_indexes_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$increase_indexes_loaded| $PROPS) 
(DSKSETQ |$decr_dbg| 'NIL) 
(ADD2LNC '|$decr_dbg| $VALUES) 
(DEFPROP |$decr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$decr_dbg| $PROPS) 
(DEFPROP |$decr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$decr_dbg| $PROPS) 
(DSKSETQ |$high_decr_dbg| 'NIL) 
(ADD2LNC '|$high_decr_dbg| $VALUES) 
(DEFPROP |$high_decr_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$high_decr_dbg| $PROPS) 
(DEFPROP |$high_decr_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$high_decr_dbg| $PROPS) 
(DSKSETQ |$decrease_indexes_loaded| 'T) 
(ADD2LNC '|$decrease_indexes_loaded| $VALUES) 
(DEFPROP |$decrease_indexes_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$decrease_indexes_loaded| $PROPS) 
(DEFPROP |$decrease_indexes_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$decrease_indexes_loaded| $PROPS) 
(DSKSETQ |$compute_tensor_dbg| 'NIL) 
(ADD2LNC '|$compute_tensor_dbg| $VALUES) 
(DEFPROP |$compute_tensor_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_tensor_dbg| $PROPS) 
(DEFPROP |$compute_tensor_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$compute_tensor_dbg| $PROPS) 
(DSKSETQ |$compute_tensors_loaded| 'T) 
(ADD2LNC '|$compute_tensors_loaded| $VALUES) 
(DEFPROP |$compute_tensors_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_tensors_loaded| $PROPS) 
(DEFPROP |$compute_tensors_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_tensors_loaded| $PROPS) 
(DSKSETQ |$tensor_dbg| 'T) 
(ADD2LNC '|$tensor_dbg| $VALUES) 
(DEFPROP |$tensor_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$tensor_dbg| $PROPS) 
(DEFPROP |$tensor_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$tensor_dbg| $PROPS) 
(DSKSETQ |$minimal_set_down_matrices| 'NIL) 
(ADD2LNC '|$minimal_set_down_matrices| $VALUES) 
(DEFPROP |$minimal_set_down_matrices| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DEFPROP |$minimal_set_down_matrices| $BOOLEAN MODE) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DSKSETQ |$yt_data_loaded| 'T) 
(ADD2LNC '|$yt_data_loaded| $VALUES) 
(DEFPROP |$yt_data_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$yt_data_loaded| $PROPS) 
(DEFPROP |$yt_data_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$yt_data_loaded| $PROPS) 
(DSKSETQ |$coeffcoeff_dbg| 'NIL) 
(ADD2LNC '|$coeffcoeff_dbg| $VALUES) 
(DEFPROP |$coeffcoeff_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$coeffcoeff_dbg| $PROPS) 
(DEFPROP |$coeffcoeff_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$coeffcoeff_dbg| $PROPS) 
(DSKSETQ |$coeff_dbg| 'NIL) 
(ADD2LNC '|$coeff_dbg| $VALUES) 
(DEFPROP |$coeff_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$coeff_dbg| $PROPS) 
(DEFPROP |$coeff_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$coeff_dbg| $PROPS) 
(DSKSETQ $TAKEGCD 'T) 
(ADD2LNC '$TAKEGCD $VALUES) 
(DEFPROP $TAKEGCD ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$TAKEGCD $PROPS) 
(DEFPROP $TAKEGCD $BOOLEAN MODE) 
(ADD2LNC '$TAKEGCD $PROPS) 
(DSKSETQ |$aux_functions_loaded| 'T) 
(ADD2LNC '|$aux_functions_loaded| $VALUES) 
(DEFPROP |$aux_functions_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$aux_functions_loaded| $PROPS) 
(DEFPROP |$aux_functions_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$aux_functions_loaded| $PROPS) 
(DSKSETQ |$young_ops_loaded| 'T) 
(ADD2LNC '|$young_ops_loaded| $VALUES) 
(DEFPROP |$young_ops_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$young_ops_loaded| $PROPS) 
(DEFPROP |$young_ops_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$young_ops_loaded| $PROPS) 
(DSKSETQ |$basis_coeffs_dbg| 'NIL) 
(ADD2LNC '|$basis_coeffs_dbg| $VALUES) 
(DEFPROP |$basis_coeffs_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$basis_coeffs_dbg| $PROPS) 
(DEFPROP |$basis_coeffs_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$basis_coeffs_dbg| $PROPS) 
(DSKSETQ |$yt_dbg| 'NIL) 
(ADD2LNC '|$yt_dbg| $VALUES) 
(DEFPROP |$yt_dbg| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$yt_dbg| $PROPS) 
(DEFPROP |$yt_dbg| $BOOLEAN MODE) 
(ADD2LNC '|$yt_dbg| $PROPS) 
(DSKSETQ |$exam_irreps_loaded| 'T) 
(ADD2LNC '|$exam_irreps_loaded| $VALUES) 
(DEFPROP |$exam_irreps_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$exam_irreps_loaded| $PROPS) 
(DEFPROP |$exam_irreps_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$exam_irreps_loaded| $PROPS) 
(DSKSETQ |$T_rep_DBG| 'NIL) 
(ADD2LNC '|$T_rep_DBG| $VALUES) 
(DEFPROP |$T_rep_DBG| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$T_rep_DBG| $PROPS) 
(DEFPROP |$T_rep_DBG| $BOOLEAN MODE) 
(ADD2LNC '|$T_rep_DBG| $PROPS) 
(DSKSETQ |$compute_irreps_brute_force_loaded| 'T) 
(ADD2LNC '|$compute_irreps_brute_force_loaded| $VALUES) 
(DSKSETQ |$functions_for_auto_computing_loaded| 'T) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $VALUES) 
(DEFPROP |$functions_for_auto_computing_loaded| ASSIGN-MODE-CHECK
         ASSIGN) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $PROPS) 
(DEFPROP |$functions_for_auto_computing_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$functions_for_auto_computing_loaded| $PROPS) 
(DSKSETQ |$tex_irrep_dbg| 'T) 
(ADD2LNC '|$tex_irrep_dbg| $VALUES) 
(DSKSETQ |$yn| '$N) 
(ADD2LNC '|$yn| $VALUES) 
(DSKSETQ |$nn| '6.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Matzero|
         '(($MATRIX SIMP)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))) 
(ADD2LNC '|$Matzero| $VALUES) 
(DSKSETQ |$dimT0| '13.) 
(ADD2LNC '|$dimT0| $VALUES) 
(DSKSETQ |$Mat0|
         '(($MATRIX SIMP)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 1. -1. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. -1. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1.))) 
(ADD2LNC '|$Mat0| $VALUES) 
(DSKSETQ $NC '1.) 
(ADD2LNC '$NC $VALUES) 
(DSKSETQ |$t_YoungTableauIndexes|
         '((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))) 
(ADD2LNC '|$t_YoungTableauIndexes| $VALUES) 
(DSKSETQ $NORM0S '0.) 
(ADD2LNC '$NORM0S $VALUES) 
(DSKSETQ $NORM0A '2.) 
(ADD2LNC '$NORM0A $VALUES) 
(DSKSETQ $TEMPLATE_SUB_LIST0
         '((MLIST SIMP) ((MEQUAL SIMP) |$jj1| $JJ1)
           ((MEQUAL SIMP) |$jj2| $JJ2))) 
(ADD2LNC '$TEMPLATE_SUB_LIST0 $VALUES) 
(DSKSETQ $TEMPLATE_POLY0
         '((MTIMES SIMP) (($V SIMP) 1. $JJ1) (($V SIMP) 5. $JJ2))) 
(ADD2LNC '$TEMPLATE_POLY0 $VALUES) 
(DSKSETQ $PERMS0
         '((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 2. 1.))) 
(ADD2LNC '$PERMS0 $VALUES) 
(DSKSETQ $SUB_LIST0
         '((MLIST SIMP) ((MEQUAL SIMP) $JJ1 |$jj2|)
           ((MEQUAL SIMP) $JJ2 |$jj1|))) 
(ADD2LNC '$SUB_LIST0 $VALUES) 
(DSKSETQ |$tmpT|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj2|)
            (($V SIMP) 5. |$jj1|))
           ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|)))) 
(ADD2LNC '|$tmpT| $VALUES) 
(DSKSETQ $TMP_COEFF
         '((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)) 
(ADD2LNC '$TMP_COEFF $VALUES) 
(DSKSETQ |$coeff_tmpT|
         '((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1.)) 
(ADD2LNC '|$coeff_tmpT| $VALUES) 
(DSKSETQ |$listJJ| '((MLIST SIMP) |$jj1| |$jj2|)) 
(ADD2LNC '|$listJJ| $VALUES) 
(DSKSETQ |$lenT0| '13.) 
(ADD2LNC '|$lenT0| $VALUES) 
(DSKSETQ $LENIND0 '2.) 
(ADD2LNC '$LENIND0 $VALUES) 
(DSKSETQ $REP0
         '((MLIST SIMP)
           (($MATRIX SIMP) ((MLIST SIMP) 1. 0.) ((MLIST SIMP) 0. 1.)))) 
(ADD2LNC '$REP0 $VALUES) 
(DSKSETQ |$examT0|
         '((MLIST SIMP) NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL
           NIL)) 
(ADD2LNC '|$examT0| $VALUES) 
(DSKSETQ |$m0|
         '(($MATRIX SIMP)
           ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.))) 
(ADD2LNC '|$m0| $VALUES) 
(DSKSETQ |$swT0|
         '((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))) 
(ADD2LNC '|$swT0| $VALUES) 
(DSKSETQ $TMP0 '0.) 
(ADD2LNC '$TMP0 $VALUES) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$TMP0) 
(MREMPROP '$TMP0 'ARRAY) 
(MPUTPROP '$TMP0 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -67. 3.) ((RAT SIMP) 38. 3.)
         ((RAT SIMP) 10. 3.) ((RAT SIMP) 185. 6.) ((RAT SIMP) -85. 4.)
         ((RAT SIMP) -5. 2.) ((RAT SIMP) 10. 3.) ((RAT SIMP) -65. 12.)
         1.)))
      (((2.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -5. 4.) 10. -10. ((RAT SIMP) 20. 3.)
         ((RAT SIMP) 170. 3.) -65. 0.)))
      NIL)) 
(ADD2LNC '$TMP0 $ARRAYS) 
(DSKSETQ |$idT|
         '(($MATRIX SIMP)
           ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
           ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.))) 
(ADD2LNC '|$idT| $VALUES) 
(DSKSETQ |$zeromatrixSmall|
         '(($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))) 
(ADD2LNC '|$zeromatrixSmall| $VALUES) 
(DSKSETQ |$dimR0| '2.) 
(ADD2LNC '|$dimR0| $VALUES) 
(DSKSETQ $COEFF_SMALL_BASIS0
         '(($MATRIX SIMP)
           ((MLIST SIMP) ((RAT SIMP) 181. 9.) ((RAT SIMP) -31. 2.)
            ((RAT SIMP) -25. 18.) ((RAT SIMP) 8. 3.) ((RAT SIMP) 8. 3.)
            ((RAT SIMP) -86. 27.) ((RAT SIMP) -86. 27.) 0.
            ((RAT SIMP) -172. 81.) ((RAT SIMP) 2. 3.)
            ((RAT SIMP) 2. 3.) 1. 1.)
           ((MLIST SIMP) ((RAT SIMP) -52. 9.) ((RAT SIMP) 9. 2.)
            ((RAT SIMP) 17. 36.) ((RAT SIMP) -2. 3.)
            ((RAT SIMP) -2. 3.) ((RAT SIMP) 8. 27.) ((RAT SIMP) 8. 27.)
            1. ((RAT SIMP) 394. 81.) ((RAT SIMP) -8. 3.)
            ((RAT SIMP) -8. 3.) 0. 0.))) 
(ADD2LNC '$COEFF_SMALL_BASIS0 $VALUES) 
(DSKSETQ $DIMSOL0 '2.) 
(ADD2LNC '$DIMSOL0 $VALUES) 
(DSKSETQ $G0
         '(($MATRIX SIMP) ((MLIST SIMP) 72280888. -21617806.)
           ((MLIST SIMP) -21617806. 9847045.))) 
(ADD2LNC '$G0 $VALUES) 
(DSKSETQ $INVERSE_METRIC0
         '(($MATRIX SIMP)
           ((MLIST SIMP) ((RAT SIMP) 9847045. 244423620522324.)
            ((RAT SIMP) 10808903. 122211810261162.))
           ((MLIST SIMP) ((RAT SIMP) 10808903. 122211810261162.)
            ((RAT SIMP) 18070222. 61105905130581.)))) 
(ADD2LNC '$INVERSE_METRIC0 $VALUES) 
(DSKSETQ $NO_SWAP0 '1.) 
(ADD2LNC '$NO_SWAP0 $VALUES) 
(DSKSETQ $OLDDIM '2.) 
(ADD2LNC '$OLDDIM $VALUES) 
(DSKSETQ |$oldStep1|
         '((MLIST SIMP) ((MLIST SIMP) 1. 2.)
           ((MLIST SIMP)
            ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
             -688. 216. 216. 324. 324.)
            ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324.
             1576. -864. -864. 0. 0.))
           ((MLIST SIMP)) ((MLIST SIMP)))) 
(ADD2LNC '|$oldStep1| $VALUES) 
(DSKSETQ |$biggerV| 'NIL) 
(ADD2LNC '|$biggerV| $VALUES) 
(DSKSETQ $NEWDIM '2.) 
(ADD2LNC '$NEWDIM $VALUES) 
(DSKSETQ |$Descendents0|
         '((MLIST SIMP)
           ((MLIST SIMP) 6. 2.
            (($MATRIX SIMP)
             ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032.
              0. -688. 216. 216. 324. 324.)
             ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324.
              1576. -864. -864. 0. 0.)))
           ((MLIST SIMP) 6. 1.
            (($MATRIX SIMP)
             ((MLIST SIMP) 19536. -12384. -2400. 8460. -4050. -450.
              -160. -4020. 1176.)
             ((MLIST SIMP) -5856. 3744. 600. -2520. 810. 315. 1120.
              600. -456.)))
           ((MLIST SIMP) 6. 0.
            (($MATRIX SIMP)
             ((MLIST SIMP) -225. -4960. -6435. -6390. -15720. -32800.
              96340.)
             ((MLIST SIMP) ((RAT SIMP) 315. 2.) 2320. 1305. 1800. 4740.
              9280. -28000.))))) 
(ADD2LNC '|$Descendents0| $VALUES) 
(DSKSETQ $NEWBASIS0
         '(($MATRIX SIMP)
           ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
            -688. 216. 216. 324. 324.)
           ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324.
            1576. -864. -864. 0. 0.))) 
(ADD2LNC '$NEWBASIS0 $VALUES) 
(DSKSETQ $TMP00
         '((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
           ((MEQUAL SIMP) (($C SIMP) 2.) 1.))) 
(ADD2LNC '$TMP00 $VALUES) 
(MDEFPROP $COMPUTE_SCALAR_BASIS
    ((LAMBDA) ((MLIST) |$n|)
     ((MPROG)
      ((MLIST) |$tmp_list_S| |$set_S| |$tmp_set_S| |$basic_S0| $N $M1
       $M2 $N0)
      ((MSETQ) ((|$lenS| ARRAY) ((MMINUS) 1.)) 0.)
      ((MSETQ) ((|$lenS| ARRAY) 0.) 0.)
      ((MSETQ) ((|$lenS| ARRAY) 1.) 0.)
      ((MSETQ) ((|$s| ARRAY) 1.) ((MLIST)))
      ((MSETQ) ((|$s| ARRAY) 2.) ((MLIST) (($P) 1. 1.)))
      ((MSETQ) ((|$lenS| ARRAY) 2.) 1.)
      ((MDO) $N 3. NIL NIL |$n| NIL
       ((MPROGN)
        ((MSETQ) ((|$basic_S0| ARRAY) $N)
         (($MAKELIST) (($P) ((MPLUS) $N ((MMINUS) $I)) $I) $I 1.
          ((MQUOTIENT) $N 2.)))
        ((MSETQ) ((|$set_S| ARRAY) $N)
         (($SETIFY) ((|$basic_S0| ARRAY) $N)))
        ((MCOND) |$sc_bas_dbg| (($PRINT) "basic scalar level=" $N) T
         $FALSE)
        ((MCOND) |$sc_bas_dbg| (($PRINT) "  =>" ((|$set_S| ARRAY) $N))
         T $FALSE)
        ((MDO) $M1 1. NIL NIL ((MQUOTIENT) $N 2.) NIL
         ((MDO) $M2 $M1 NIL NIL
          (($MIN) ((MPLUS) $N ((MMINUS) 1.))
           ((MPLUS) $N ((MMINUS) 2.) ((MMINUS) $M1)))
          NIL
          ((MPROGN)
           ((MCOND) |$sc_bas_dbg|
            (($PRINT) "    creating scalars using p(" $M2 "," $M1 ")")
            T $FALSE)
           ((MSETQ) |$tmp_list_S|
            (($MAKELIST)
             ((MTIMES) (($P) $M2 $M1)
              ((MQAPPLY ARRAY)
               ((|$s| ARRAY)
                ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))
               $K))
             $K 1.
             ((|$lenS| ARRAY)
              ((MPLUS) $N ((MMINUS) $M1) ((MMINUS) $M2)))))
           ((MSETQ) |$tmp_set_S| (($SETIFY) |$tmp_list_S|))
           ((MSETQ) ((|$set_S| ARRAY) $N)
            (($UNION) ((|$set_S| ARRAY) $N) |$tmp_set_S|)))))
        ((MSETQ) ((|$s| ARRAY) $N) (($LISTIFY) ((|$set_S| ARRAY) $N)))
        ((MSETQ) ((|$lenS| ARRAY) $N) (($LENGTH) ((|$s| ARRAY) $N)))
        ((MCOND) |$sc_bas_dbg|
         (($PRINT) "scalar level=" $N "are" ((|$lenS| ARRAY) $N)) T
         $FALSE)
        ((MCOND) |$sc_bas_dbg| (($PRINT) "  =>" ((|$s| ARRAY) $N)) T
         $FALSE)))
      ((MDO) $N 1. NIL NIL |$n| NIL
       ((MPROGN) ((MSETQ) ((|$t| ARRAY) $N 0.) ((|$s| ARRAY) $N))
        ((MSETQ) ((|$lenT| ARRAY) $N 0.) ((|$lenS| ARRAY) $N))))
      |$DONE_COMPUTING_Sn|
      ((MDO) $N0 1. NIL NIL |$n| NIL
       ((MSETQ) ((|$list_S| ARRAY) $N0)
        ((MLIST) (($MAKELIST) ((|$lenS| ARRAY) $K) $K 1. $N0)
         (($MAKELIST) ((|$s| ARRAY) $K) $K 1. $N0))))
      ((MRETURN) ((|$list_S| ARRAY) |$n|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SCALAR_BASIS) |$n|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR_BASIS
    ((LAMBDA) ((MLIST) |$n| $S $LIST_SCALAR_BASIS)
     ((MPROG)
      ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
       |$Ttemp| |$list_Ttemp| $P1)
      ((MCOND) ((MNOT) (($LISTP) $LIST_SCALAR_BASIS))
       (($ERROR) "list_scalar_basis must be a list") T $FALSE)
      ((MCOND)
       ((MLESSP) (($LENGTH) (($LIST_SCALAR_BASIS ARRAY) 1.))
        ((MPLUS) |$n| ((MMINUS) $S)))
       (($ERROR)
        "Scalar basis computed to too low level for computing tensor basis as level"
        |$n|)
       T $FALSE)
      ((MCOND) ((MLEQP) $S ((MPLUS) |$n| ((MMINUS) 2.)))
       ((MSETQ) |$list_Ts|
        (($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS 1.))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S |$n|)
       ((MSETQ) |$list_Ts|
        ((MLIST)
         (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1. |$n|)))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S ((MPLUS) |$n| ((MMINUS) 1.)))
       ((MPROGN)
        ((MSETQ) $TMP0
         (($PRODUCT) (($V) 1. (($CONCAT) |$jj| $K)) $K 1.
          ((MPLUS) |$n| ((MMINUS) 1.))))
        ((MSETQ) |$list_Ts|
         (($MAKELIST)
          (($RATSIMP)
           ((MTIMES) ((MQUOTIENT) $TMP0 (($V) 1. (($CONCAT) |$jj| $K)))
            (($V) 2. (($CONCAT) |$jj| $K))))
          $K 1. ((MPLUS) |$n| ((MMINUS) 1.)))))
       T $FALSE)
      ((MRETURN) |$list_Ts|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS)
         $FUNCTIONS) 
(MDEFPROP $MINIMAL_COMPUTE_TENSOR_BASIS
    ((LAMBDA) ((MLIST) |$n| $S $LIST_SCALAR_BASIS $MIN_VECTOR_LEVEL)
     ((MPROG)
      ((MLIST) $X $Y |$genTs0| $JJTMP |$genTs00| |$list_Ts| $N0
       |$Ttemp| |$list_Ttemp| $P1)
      (($LET) ((MEXPT) $X ((MPLUS) |$n| 1.)) 0.) ((MSETQ) |$genTs0| 1.)
      ((MDO) $S0 1. NIL NIL ((MQUOTIENT) $S $MIN_VECTOR_LEVEL) NIL
       ((MPROGN)
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  computing basic vector stuctures up to" $S0 "/"
          $S "indexes")
         T $FALSE)
        ((MSETQ) $JJTMP (($CONCAT) |$jj| $S0))
        ((MSETQ) |$genTs0|
         ((MTIMES) |$genTs0|
          ((MPLUS) 1.
           (($SUM) ((MTIMES) $Y ((MEXPT) $X $K) (($V) $K $JJTMP)) $K
            $MIN_VECTOR_LEVEL |$n|))))
        ((MSETQ) |$genTs0| (($LETSIMP) (($EXPAND) |$genTs0|)))
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  we have" (($LENGTH) |$genTs0|) "terms") T $FALSE)))
      ((MSETQ) |$genTs00| (($COEFF) |$genTs0| $Y $S))
      ((MCOND) |$tensor_bas_dbg|
       (($PRINT) "  gen T0(s=" $S "N=" |$n| ")=" |$genTs00|) T $FALSE)
      ((MSETQ) |$list_Ts| ((MLIST)))
      ((MDO) $N0 |$n| ((MMINUS) 1.) NIL $S NIL
       ((MPROG)
        ((MCOND) ((MEQUAL) $N0 ((MPLUS) |$n| ((MMINUS) 1.)))
         ((MGO) |$NEXTn0|) T $FALSE)
        ((MSETQ) |$Ttemp| (($COEFF) |$genTs00| $X $N0))
        ((MSETQ) |$list_Ttemp| ((MLIST)))
        ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Ttemp| 0.) "+"))
         ((MDOIN) $P |$Ttemp| NIL NIL NIL NIL
          ((MSETQ) |$list_Ttemp| (($CONS) $P |$list_Ttemp|)))
         T ((MSETQ) |$list_Ttemp| (($CONS) |$Ttemp| |$list_Ttemp|)))
        ((MCOND) |$tensor_bas_dbg|
         (($PRINT) "  list Ttemp(s=" $S "N=" $N0 ")=" |$list_Ttemp|) T
         $FALSE)
        ((MCOND) ((MLESSP) $N0 |$n|)
         ((MDOIN) $P1 |$list_Ttemp| NIL NIL NIL NIL
          ((MDOIN) $S1
           ((MQAPPLY ARRAY) (($LIST_SCALAR_BASIS ARRAY) 2.)
            ((MPLUS) |$n| ((MMINUS) $N0)))
           NIL NIL NIL NIL
           ((MSETQ) |$list_Ts| (($CONS) ((MTIMES) $P1 $S1) |$list_Ts|))))
         T ((MSETQ) |$list_Ts| |$list_Ttemp|))
        |$NEXTn0| |$fakenext|))
      (($REMLET) $ALL) ((MRETURN) |$list_Ts|)))
    MEXPR) 
(ADD2LNC '(($MINIMAL_COMPUTE_TENSOR_BASIS) |$n| $S $LIST_SCALAR_BASIS
           $MIN_VECTOR_LEVEL)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR_GENERATING_FUNCTION
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG) ((MLIST) $X |$genT0| |$taylor_genT0|)
      ((MSETQ) |$genT0|
       ((MTIMES)
        ((MEXPT) ((MQUOTIENT) $X ((MPLUS) 1. ((MMINUS) $X))) $S)
        (($PRODUCT)
         ((MEXPT)
          ((MQUOTIENT)
           ((MQUOTIENT) 1.
            ((MPLUS) 1. ((MMINUS) ((MEXPT) $X ((MTIMES) 2. $K)))))
           ((MPLUS) 1.
            ((MMINUS) ((MEXPT) $X ((MPLUS) ((MTIMES) 2. $K) 1.)))))
          $K)
         $K 1. ((MQUOTIENT) |$n| 2.))))
      ((MSETQ) |$taylor_genT0| (($TAYLOR) |$genT0| $X 0. |$n|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S) $FUNCTIONS) 
(MDEFPROP $CHK_TENSOR_BASIS_DIMENSION
    ((LAMBDA) ((MLIST) |$n| $S $LIST_TENSOR_BASIS)
     ((MPROG) ((MLIST) |$lenT0| $GENF0)
      ((MSETQ) |$lenT0| (($LENGTH) $LIST_TENSOR_BASIS))
      ((MSETQ) $GENF0 (($COMPUTE_TENSOR_GENERATING_FUNCTION) |$n| $S))
      ((MCOND) ((MNOT) ((MEQUAL) |$lenT0| (($COEFF) $GENF0 $X |$n|)))
       (($ERROR) "basis has the wrong dimension!!") T
       (($PRINT) "basis has" |$lenT0|
        "elements and is the right dimension!!"))
      ((MRETURN) T)))
    MEXPR) 
(ADD2LNC '(($CHK_TENSOR_BASIS_DIMENSION) |$n| $S $LIST_TENSOR_BASIS)
         $FUNCTIONS) 
(MDEFPROP $MAKE_LIST_FROM_MONOMIAL
    ((LAMBDA) ((MLIST) $MONOMIAL)
     ((MPROG) ((MLIST) $TERMS $NT $T $N $N_POW $T0)
      ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) |$dbg|
       (($PRINT) "    inpart 0" (($INPART) $MONOMIAL 0.)) T $FALSE)
      ((MCOND)
       ((MAND) (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "^"))
        (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "*"))
        (($IS) (($NOTEQUAL) (($INPART) $MONOMIAL 0.) "-")))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MSETQ) $TERMS ((MLIST)))
      ((MDO) $NT 1. NIL NIL
       (($EV) (($LENGTH) $MONOMIAL) ((MEQUAL) $INFLAG T)) NIL
       ((MPROGN) ((MSETQ) $T (($INPART) $MONOMIAL $NT))
        ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T) (($NUMBERP) $T))
         ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
         ((MPROGN)
          ((MCOND) |$dbg|
           (($PRINT) "    true onj make_list t=" $T
            (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
           T $FALSE)
          ((MCOND) (($IS) (($NOTEQUAL) (($INPART) $T 0.) "^"))
           ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
           ((MPROGN) ((MSETQ) $N_POW (($INPART) $T 2.))
            ((MSETQ) $T0 (($INPART) $T 1.))
            ((MDO) $N 1. NIL NIL $N_POW NIL
             ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
      ((MRETURN) $TERMS)))
    MEXPR) 
(ADD2LNC '(($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL) $FUNCTIONS) 
(MDEFPROP |$make_list_from_monomialV0|
    ((LAMBDA) ((MLIST) $MONOMIAL)
     ((MPROG) ((MLIST) $TERMS $T $N_POW $T0 $MONOMIAL0)
      ((MCOND) ((MOR) (($ATOM) $MONOMIAL) (($SYMBOLP) $MONOMIAL))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) |$dbg| (($PRINT) "    part 0" (($PART) $MONOMIAL 0.)) T
       $FALSE)
      ((MCOND)
       ((MAND) (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "^"))
        (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "*"))
        (($IS) (($NOTEQUAL) (($PART) $MONOMIAL 0.) "-")))
       ((MRETURN) ((MLIST) $MONOMIAL)) T $FALSE)
      ((MCOND) (($IS) (($EQUAL) (($PART) $MONOMIAL 0.) "-"))
       ((MPROGN) ((MSETQ) $TERMS ((MLIST) ((MMINUS) 1.)))
        ((MSETQ) $MONOMIAL0 (($PART) $MONOMIAL 1.)))
       T
       ((MPROGN) ((MSETQ) $TERMS ((MLIST)))
        ((MSETQ) $MONOMIAL0 $MONOMIAL)))
      ((MDOIN) $T $MONOMIAL0 NIL NIL NIL NIL
       ((MPROGN)
        ((MCOND) |$dbg| (($PRINT) "    make_list t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($SYMBOLP) $T) (($ATOM) $T))
         ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
         ((MPROGN)
          ((MCOND) |$dbg|
           (($PRINT) "    make_list t=" $T
            (($IS) (($NOTEQUAL) (($PART) $T 0.) "^")))
           T $FALSE)
          ((MCOND) (($IS) (($NOTEQUAL) (($PART) $T 0.) "^"))
           ((MSETQ) $TERMS (($CONS) $T $TERMS)) T
           ((MPROGN) ((MSETQ) $N_POW (($PART) $T 2.))
            ((MSETQ) $T0 (($PART) $T 1.))
            ((MDO) $N 1. NIL NIL $N_POW NIL
             ((MSETQ) $TERMS (($CONS) $T0 $TERMS)))))))))
      ((MRETURN) $TERMS)))
    MEXPR) 
(ADD2LNC '((|$make_list_from_monomialV0|) $MONOMIAL) $FUNCTIONS) 
(MDEFPROP $REORDER
    ((LAMBDA) ((MLIST) |$x| |$Nmax|)
     ((MPROG) ((MLIST) |$x0| $N1 $N2) ((MSETQ) |$x0| |$x|)
      ((MDO) $N1 1. NIL NIL ((MPLUS) |$Nmax| ((MMINUS) 1.)) NIL
       ((MDO) $N2 ((MPLUS) $N1 1.) NIL NIL |$Nmax| NIL
        ((MSETQ) |$x0|
         (($SUBSTITUTE) ((MEQUAL) (($P) $N1 $N2) (($P) $N2 $N1)) |$x0|))))
      ((MRETURN) |$x0|)))
    MEXPR) 
(ADD2LNC '(($REORDER) |$x| |$Nmax|) $FUNCTIONS) 
(MDEFPROP $EXCHANGE
    ((LAMBDA) ((MLIST) $POLY $INDEX1 $INDEX2)
     ((MPROG) ((MLIST) $TMP)
      ((MSETQ) $TMP
       (($EV) $POLY (($EV) ((MEQUAL) $INDEX1 $QWERTY))
        (($EV) ((MEQUAL) $INDEX2 $ASDFG))))
      ((MSETQ) $TMP
       (($EV) $TMP (($EV) ((MEQUAL) $QWERTY $INDEX2))
        (($EV) ((MEQUAL) $ASDFG $INDEX1))))
      ((MRETURN) $TMP)))
    MEXPR) 
(ADD2LNC '(($EXCHANGE) $POLY $INDEX1 $INDEX2) $FUNCTIONS) 
(MDEFPROP $MAKE_ADDEND_INCREASING_VARIATION
    ((LAMBDA) ((MLIST) $MONOMIAL0)
     ((MPROG)
      ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C $LIST_V $LLT
       $LLP $LLV $VAR0 |$var_C1| |$var_C0| |$var_C3| |$var_C2|
       |$var_C01| |$var_C00| |$var_C000| |$var_C001| |$var_C0000|
       |$var_C0001| $T $N1T $N2T)
      (($PRINT) "  var mono:" $MONOMIAL0)
      ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
      ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_t:" $LIST_T) T
       $FALSE)
      ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
      ((MSETQ) $LIST_C ((MLIST)))
      ((MDOIN) $T $LIST_T NIL NIL NIL NIL
       ((MPROGN) ((MCOND) |$incr_dbg| (($PRINT) "    t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
         ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
         ((MPROGN)
          ((MCOND) |$incr_dbg|
           (($PRINT) "    var mono p?"
            (($IS) (($EQUAL) (($PART) $T 0.) $P))
            (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
           T $FALSE)
          ((MCOND) |$incr_dbg|
           (($PRINT) "    var mono v?"
            (($IS) (($EQUAL) (($PART) $T 0.) $V))
            (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
           T $FALSE)
          ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
           ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
           (($IS) ((MEQUAL) (($PART) $T 0.) $V))
           ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
           ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_c:" $LIST_C)
         T $FALSE)
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_p:" $LIST_P)
         T $FALSE)
        ((MCOND) |$incr_dbg| (($PRINT) "    var mono list_v:" $LIST_V)
         T $FALSE)))
      ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
      ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_c:" $LIST_C) T
       $FALSE)
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_p:" $LIST_P) T
       $FALSE)
      ((MCOND) |$incr_dbg| (($PRINT) "  var mono list_v:" $LIST_V) T
       $FALSE)
      ((MSETQ) $LLP (($LENGTH) $LIST_P))
      ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_C1| 0.)
      ((MDOIN) $T $LIST_P NIL NIL NIL NIL
       ((MSETQ) |$var_C1|
        ((MPLUS) |$var_C1|
         ((MTIMES) ((MQUOTIENT) $MONOMIAL $T)
          (($VARIATION_ONE_COUPLE) $T)))))
      ((MCOND) |$incr_dbg| (($PRINT) "  one pair:" |$var_C1|) T $FALSE)
      ((MSETQ) |$var_C01| 0.)
      ((MDO) $N1T 1. NIL NIL ((MPLUS) $LLP ((MMINUS) 1.)) NIL
       ((MDO) $N2T ((MPLUS) $N1T 1.) NIL NIL $LLP NIL
        ((MSETQ) |$var_C01|
         ((MPLUS) |$var_C01|
          ((MTIMES)
           ((MQUOTIENT) ((MQUOTIENT) $MONOMIAL (($LIST_P ARRAY) $N1T))
            (($LIST_P ARRAY) $N2T))
           (($VARIATION_TWO_PAIRS) (($LIST_P ARRAY) $N1T)
            (($LIST_P ARRAY) $N2T)))))))
      ((MCOND) |$incr_dbg| (($PRINT) "  two pairs:" |$var_C01|) T
       $FALSE)
      ((MSETQ) |$var_C000| 0.)
      ((MDOIN) $T $LIST_V NIL NIL NIL NIL
       ((MSETQ) |$var_C000|
        ((MPLUS) |$var_C000|
         ((MTIMES) ((MQUOTIENT) $MONOMIAL $T) (($VARIATION_VECTOR) $T)))))
      ((MCOND) |$incr_dbg| (($PRINT) "  same vector :" |$var_C000|) T
       $FALSE)
      ((MSETQ) |$var_C001| 0.)
      ((MDO) $N1T 1. NIL NIL $LLV NIL
       ((MDO) $N2T 1. NIL NIL $LLP NIL
        ((MSETQ) |$var_C001|
         ((MPLUS) |$var_C001|
          ((MTIMES)
           ((MQUOTIENT) ((MQUOTIENT) $MONOMIAL (($LIST_V ARRAY) $N1T))
            (($LIST_P ARRAY) $N2T))
           (($VARIATION_VECTOR_PAIR) (($LIST_V ARRAY) $N1T)
            (($LIST_P ARRAY) $N2T)))))))
      ((MCOND) |$incr_dbg| (($PRINT) "  vector pair:" |$var_C001|) T
       $FALSE)
      ((MRETURN)
       (($EV) ((MPLUS) |$var_C1| |$var_C01| |$var_C000| |$var_C001|)
        ((MEQUAL) |$qw$as$| 1.)))))
    MEXPR) 
(ADD2LNC '(($MAKE_ADDEND_INCREASING_VARIATION) $MONOMIAL0) $FUNCTIONS) 
(MDEFPROP $VARIATION_ONE_COUPLE
    ((LAMBDA) ((MLIST) $PP)
     ((MPROG) ((MLIST) $N1 $N2 $VAR00)
      ((MCOND) |$incr_dbg| (($PRINT) "    single p - keep p:" $PP) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $PP 1.)) ((MSETQ) $N2 (($PART) $PP 2.))
      ((MSETQ) $VAR00 0.)
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MMINUS) $N1)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($P) ((MPLUS) $N1 ((MMINUS) $L)) $N2))
          $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MMINUS) $N2)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($P) $N1 ((MPLUS) $N2 ((MMINUS) $L))))
          $L 1. ((MPLUS) $N2 ((MMINUS) 1.))))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES)
         ((MPLUS)
          ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2 $D)
           ((MPLUS) $N1 $N2))
          $N1 $N2)
         (($V) ((MPLUS) $N1 $N2) $I))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MQUOTIENT) 1. 2.)
         (($SUM) (($P) $L ((MPLUS) $N1 ((MMINUS) $L))) $L 1.
          ((MPLUS) $N1 ((MMINUS) 1.)))
         (($V) $N2 $I))))
      ((MSETQ) $VAR00
       ((MPLUS) $VAR00
        ((MTIMES) ((MQUOTIENT) 1. 2.)
         (($SUM) (($P) $L ((MPLUS) $N2 ((MMINUS) $L))) $L 1.
          ((MPLUS) $N2 ((MMINUS) 1.)))
         (($V) $N1 $I))))
      ((MSETQ) $VAR00 (($REORDER) $VAR00 ((MPLUS) $N1 $N2)))
      ((MRETURN) $VAR00)))
    MEXPR) 
(ADD2LNC '(($VARIATION_ONE_COUPLE) $PP) $FUNCTIONS) 
(MDEFPROP $VARIATION_TWO_PAIRS
    ((LAMBDA) ((MLIST) $PP $QQ)
     ((MPROG) ((MLIST) $N1 $N2 $M1 $M2 $VAR11)
      ((MCOND) |$incr_dbg|
       (($PRINT) "    two pairs - kill p:" $PP "->" $QQ) T $FALSE)
      ((MSETQ) $N1 (($PART) $PP 1.)) ((MSETQ) $N2 (($PART) $PP 2.))
      ((MSETQ) $M1 (($PART) $QQ 1.)) ((MSETQ) $M2 (($PART) $QQ 2.))
      ((MSETQ) $VAR11 0.)
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MMINUS)
         ((MTIMES) $N1
          ((MPLUS)
           ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
            (($V) ((MPLUS) $N1 $M1) $I) (($P) $M2 $N2))
           ((MMINUS)
            ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N1 $M1) $N2)))
           ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
            (($V) ((MPLUS) $N1 $M2) $I) (($P) $M1 $N2))
           ((MTIMES) ((MMINUS) (($V) $M1 $I))
            (($P) ((MPLUS) $N1 $M2) $N2)))))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MMINUS)
         ((MTIMES) $N2
          ((MPLUS)
           ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N2 $M1))
            (($V) ((MPLUS) $N2 $M1) $I) (($P) $M2 $N1))
           ((MMINUS)
            ((MTIMES) (($V) $M2 $I) (($P) ((MPLUS) $N2 $M1) $N1)))
           ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N2 $M2))
            (($V) ((MPLUS) $N2 $M2) $I) (($P) $M1 $N1))
           ((MTIMES) ((MMINUS) (($V) $M1 $I))
            (($P) ((MPLUS) $N2 $M2) $N1)))))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M1 (($V) $N2 $I) (($P) ((MPLUS) $N1 $M1) $M2))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M2 (($V) $N2 $I) (($P) $M1 ((MPLUS) $N1 $M2)))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M1 (($V) $N1 $I) (($P) ((MPLUS) $N2 $M1) $M2))))
      ((MSETQ) $VAR11
       ((MPLUS) $VAR11
        ((MTIMES) $M2 (($V) $N1 $I) (($P) $M1 ((MPLUS) $N2 $M2)))))
      ((MSETQ) $VAR11 (($REORDER) $VAR11 ((MPLUS) $N1 $N2 $M1 $M2)))
      ((MRETURN) $VAR11)))
    MEXPR) 
(ADD2LNC '(($VARIATION_TWO_PAIRS) $PP $QQ) $FUNCTIONS) 
(MDEFPROP $VARIATION_VECTOR
    ((LAMBDA) ((MLIST) $VV)
     ((MPROG) ((MLIST) $N1 $J1 $VAR000)
      ((MCOND) |$incr_dbg| (($PRINT) "    vector - keep:" $VV) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $VAR000 0.)
      ((MSETQ) $VAR000
       ((MPLUS) $VAR000
        ((MTIMES) ((MMINUS) $N1)
         (($SUM)
          ((MTIMES) ((MQUOTIENT) 1. $L) (($V) $L $I)
           (($V) ((MPLUS) $N1 ((MMINUS) $L)) $J1))
          $L 1. ((MPLUS) $N1 ((MMINUS) 1.))))))
      ((MRETURN) $VAR000)))
    MEXPR) 
(ADD2LNC '(($VARIATION_VECTOR) $VV) $FUNCTIONS) 
(MDEFPROP $VARIATION_VECTOR_PAIR
    ((LAMBDA) ((MLIST) $VV $QQ)
     ((MPROG) ((MLIST) $N1 $J1 $M1 $M2 $VAR001)
      ((MCOND) |$incr_dbg|
       (($PRINT) "    one v one p  Virasoro - kill p:" $VV "->" $QQ) T
       $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $M1 (($PART) $QQ 1.)) ((MSETQ) $M2 (($PART) $QQ 2.))
      ((MSETQ) $VAR001 0.)
      ((MSETQ) $VAR001
       ((MTIMES) ((MMINUS) $N1)
        ((MPLUS)
         ((MTIMES) ((MQUOTIENT) $M1 ((MPLUS) $N1 $M1))
          (($V) ((MPLUS) $N1 $M1) $I) (($V) $M2 $J1))
         ((MMINUS)
          ((MTIMES) (($V) $M2 $I) (($V) ((MPLUS) $N1 $M1) $J1)))
         ((MTIMES) ((MQUOTIENT) $M2 ((MPLUS) $N1 $M2))
          (($V) ((MPLUS) $N1 $M2) $I) (($V) $M1 $J1))
         ((MTIMES) ((MMINUS) (($V) $M1 $I))
          (($V) ((MPLUS) $N1 $M2) $J1)))))
      ((MRETURN) $VAR001)))
    MEXPR) 
(ADD2LNC '(($VARIATION_VECTOR_PAIR) $VV $QQ) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM
    ((LAMBDA) ((MLIST) |$listTdown| |$listTup| $INDEXESUP)
     ((MPROG)
      ((MLIST) |$Nup0| |$Ndown0| $SPIN0 |$newJJ0| |$Matup0| $TMP0
       $TMPCOEFF0)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) |$listTdown|))
        ((MEQUAL) (($LENGTH) |$listTdown|) 0.))
       (($ERROR) "listTdown must be a non empty list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MCOND) ((MEQUAL) |$listTup| ((MLIST)))
       ((MRETURN) (($ZEROMATRIX) (($LENGTH) |$listTdown|) 1.)) T
       $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$newJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) |$Matup0| (($ZEROMATRIX) |$Ndown0| |$Nup0|))
      ((MDO) $NEDOWN0 1. NIL NIL |$Ndown0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_INCREASING_VARIATION)
          ((|$listTdown| ARRAY) $NEDOWN0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        ((MCOND) ((MNOT) ((MEQUAL) $TMP0 0.))
         ((MPROGN)
          ((MSETQ) $TMP0
           (($PSUBSTITUTE) ((MLIST) ((MEQUAL) $I |$newJJ0|)) $TMP0))
          ((MCOND) |$incr_dbg| (($PRINT) "    PROPER JJ ->" $TMP0) T
           $FALSE)
          ((MCOND) |$incr_dbg|
           (($PRINT) "      inpart0" (($INPART) $TMP0 0.) "=+?"
            (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+")))
           T $FALSE)
          ((MDO) $NUP0 1. NIL NIL |$Nup0| NIL
           ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
            ((MCOND) |$incr_dbg|
             (($PRINT) "      up basis el" $NUP0 "->"
              ((|$listTup| ARRAY) $NUP0))
             T $FALSE)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMP0 0.) "+"))
             ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMP0) NIL
              ((MPROGN)
               ((MSETQ) $INP0
                ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                 ((|$listTup| ARRAY) $NUP0)))
               ((MCOND)
                (($NUMBERP)
                 (($RATSIMP) (($EV) $INP0 ((MEQUAL) $D 24.))))
                ((MPROGN)
                 ((MCOND) |$incr_dbg|
                  (($PRINT) "      ratio"
                   ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                    ((|$listTup| ARRAY) $NUP0)))
                  T $FALSE)
                 ((MSETQ) $TMPCOEFF0
                  ((MPLUS) $TMPCOEFF0
                   ((MQUOTIENT) (($INPART) $TMP0 $NTERMS0)
                    ((|$listTup| ARRAY) $NUP0)))))
                T $FALSE)))
             T
             ((MPROGN)
              ((MCOND) |$incr_dbg|
               (($PRINT) "    only term in PROPER JJ" $TMP0) T $FALSE)
              ((MCOND)
               (($NUMBERP)
                (($RATSIMP)
                 (($EV) ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))
                  ((MEQUAL) $D 24.))))
               ((MPROGN)
                ((MCOND) |$incr_dbg|
                 (($PRINT) "      1 term ratio"
                  ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0)))
                 T $FALSE)
                ((MSETQ) $TMPCOEFF0
                 ((MQUOTIENT) $TMP0 ((|$listTup| ARRAY) $NUP0))))
               T $FALSE)))
            ((MCOND) |$incr_dbg|
             (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
            ((MSETQ) ((|$Matup0| ARRAY) $NEDOWN0 $NUP0) $TMPCOEFF0))))
         T $FALSE)))
      ((MSETQ) $INFLAG $OLDINFLAG0) ((MRETURN) |$Matup0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
           |$listTdown| |$listTup| $INDEXESUP)
         $FUNCTIONS) 
(MDEFPROP $MAKE_INCREASING_VARIATION
    ((LAMBDA) ((MLIST) |$s0|)
     ((MPROG) ((MLIST) |$Var| $MONO $CUCU) ((MSETQ) |$Var| 0.)
      (($PRINT) "S0=" |$s0|)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$s0| 0.) "+"))
       ((MDOIN) $MONO |$s0| NIL NIL NIL NIL
        ((MPROGN) ((MCOND) |$dbg| (($PRINT) "mono=" $MONO) T $FALSE)
         ((MSETQ) |$Var|
          ((MPLUS) |$Var| (($MAKE_ADDEND_INCREASING_VARIATION) $MONO)))))
       T
       ((MPROGN) ((MCOND) |$dbg| (($PRINT) "mono=" |$s0|) T $FALSE)
        ((MSETQ) |$Var|
         ((MPLUS) |$Var| (($MAKE_ADDEND_INCREASING_VARIATION) |$s0|)))))
      ((MRETURN) |$Var|)))
    MEXPR) 
(ADD2LNC '(($MAKE_INCREASING_VARIATION) |$s0|) $FUNCTIONS) 
(MDEFPROP $MAKE_ADDEND_DECREASING_VARIATION
    ((LAMBDA) ((MLIST) $MONOMIAL0)
     ((MPROG)
      ((MLIST) $MONOMIAL |$qw$as$| $LIST_T $LIST_P $LIST_C $LIST_V $LLT
       $LLP $LLV $VAR0 |$var_Cv| |$var_Cvv| |$var_Cvp| $N1V $N2V $N1T
       $N2P)
      (($PRINT) "  decreasing var mono:" $MONOMIAL0)
      ((MSETQ) $MONOMIAL ((MTIMES) |$qw$as$| $MONOMIAL0))
      ((MSETQ) $LIST_T (($MAKE_LIST_FROM_MONOMIAL) $MONOMIAL))
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_t:" $LIST_T) T
       $FALSE)
      ((MSETQ) $LIST_P ((MLIST))) ((MSETQ) $LIST_V ((MLIST)))
      ((MSETQ) $LIST_C ((MLIST)))
      ((MDOIN) $T $LIST_T NIL NIL NIL NIL
       ((MPROGN) ((MCOND) |$decr_dbg| (($PRINT) "    t=" $T) T $FALSE)
        ((MCOND) ((MOR) (($ATOM) $T) (($SYMBOLP) $T))
         ((MSETQ) $LIST_C (($CONS) $T $LIST_C)) T
         ((MPROGN)
          ((MCOND) |$decr_dbg|
           (($PRINT) "    var mono p?"
            (($IS) (($EQUAL) (($PART) $T 0.) $P))
            (($IS) ((MEQUAL) (($PART) $T 0.) $P)))
           T $FALSE)
          ((MCOND) |$decr_dbg|
           (($PRINT) "    var mono v?"
            (($IS) (($EQUAL) (($PART) $T 0.) $V))
            (($IS) ((MEQUAL) (($PART) $T 0.) $V)))
           T $FALSE)
          ((MCOND) (($IS) ((MEQUAL) (($PART) $T 0.) $P))
           ((MSETQ) $LIST_P (($CONS) $T $LIST_P))
           (($IS) ((MEQUAL) (($PART) $T 0.) $V))
           ((MSETQ) $LIST_V (($CONS) $T $LIST_V)) T
           ((MSETQ) $LIST_C (($CONS) $T $LIST_C)))))
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_c:" $LIST_C)
         T $FALSE)
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_p:" $LIST_P)
         T $FALSE)
        ((MCOND) |$decr_dbg| (($PRINT) "    var mono list_v:" $LIST_V)
         T $FALSE)))
      ((MSETQ) $LIST_P (($REVERSE) $LIST_P))
      ((MSETQ) $LIST_V (($REVERSE) $LIST_V))
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_c:" $LIST_C) T
       $FALSE)
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_p:" $LIST_P) T
       $FALSE)
      ((MCOND) |$decr_dbg| (($PRINT) "  var mono list_v:" $LIST_V) T
       $FALSE)
      ((MSETQ) $LLP (($LENGTH) $LIST_P))
      ((MSETQ) $LLV (($LENGTH) $LIST_V)) ((MSETQ) |$var_Cv| 0.)
      ((MDO) $N1V 1. NIL NIL $LLV NIL
       ((MSETQ) |$var_Cv|
        ((MPLUS) |$var_Cv|
         ((MTIMES)
          ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
          (($DECREASING_VARIATION_ONE_VECTOR) (($LIST_V ARRAY) $N1V))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill one vector -> pair:" |$var_Cv|) T $FALSE)
      ((MSETQ) |$var_Cvv| 0.)
      ((MDO) $N1V 1. NIL NIL ((MPLUS) $LLV ((MMINUS) 1.)) NIL
       ((MDO) $N2V ((MPLUS) $N1V 1.) NIL NIL $LLV NIL
        ((MSETQ) |$var_Cvv|
         ((MPLUS) |$var_Cvv|
          ((MTIMES)
           ((MQUOTIENT)
            ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
            (($LIST_V ARRAY) $N2V))
           (($DECREASING_VARIATION_TWO_VECTORS) (($LIST_V ARRAY) $N1V)
            (($LIST_V ARRAY) $N2V)))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill two vectors -> pair:" |$var_Cvv|) T $FALSE)
      ((MSETQ) |$var_Cvp| 0.)
      ((MDO) $N1V 1. NIL NIL $LLV NIL
       ((MDO) $N2P 1. NIL NIL $LLP NIL
        ((MSETQ) |$var_Cvp|
         ((MPLUS) |$var_Cvp|
          ((MTIMES)
           ((MQUOTIENT)
            ((MQUOTIENT) ((MPLUS) $MONOMIAL) (($LIST_V ARRAY) $N1V))
            (($LIST_P ARRAY) $N2P))
           (($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR)
            (($LIST_V ARRAY) $N1V) (($LIST_P ARRAY) $N2P)))))))
      ((MCOND) |$decr_dbg|
       (($PRINT) "  kill one vector one pair -> pair:" |$var_Cvv|) T
       $FALSE)
      ((MRETURN)
       (($EV) ((MPLUS) |$var_Cv| |$var_Cvv| |$var_Cvp|)
        ((MEQUAL) |$qw$as$| 1.)))))
    MEXPR) 
(ADD2LNC '(($MAKE_ADDEND_DECREASING_VARIATION) $MONOMIAL0) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_ONE_VECTOR
    ((LAMBDA) ((MLIST) $VV)
     ((MPROG) ((MLIST) $N1 $J1 $VARV)
      ((MCOND) |$decr_dbg| (($PRINT) "    v into p " $VV) T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $VARV
       ((MTIMES) ((MPLUS) ((%DEL) $I $J1))
        (($SUM) (($P) ((MPLUS) $N1 ((MMINUS) $K)) $K) $K 1.
         ((MQUOTIENT) $N1 2.))))
      ((MCOND) ((MEQUAL) (($MOD) $N1 2.) 0.)
       ((MSETQ) $VARV
        ((MPLUS) $VARV
         ((MMINUS)
          ((MTIMES) ((MQUOTIENT) ((MTIMES) ((%DEL) $I $J1) 1.) 2.)
           (($P) ((MQUOTIENT) $N1 2.) ((MQUOTIENT) $N1 2.))))))
       T $FALSE)
      ((MRETURN) (($RATEXPAND) $VARV))))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_ONE_VECTOR) $VV) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_TWO_VECTORS
    ((LAMBDA) ((MLIST) $VV $WW)
     ((MPROG) ((MLIST) $N1 $J1 $N2 $J2 $VARVV $DEL0)
      ((MCOND) |$decr_dbg| (($PRINT) "    v v into " $VV $WW) T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $N2 (($PART) $WW 1.)) ((MSETQ) $J2 (($PART) $WW 2.))
      ((MCOND) (($NUMBERP) ((STRING<) $J1 $J2))
       ((MSETQ) $DEL0 ((%DEL) $J1 $J2)) T
       ((MSETQ) $DEL0 ((%DEL) $J2 $J1)))
      ((MSETQ) $VARVV
       ((MPLUS)
        ((MTIMES)
         ((MQUOTIENT) ((MTIMES) ((MMINUS) $N1) $N2) ((MPLUS) $N1 $N2))
         $DEL0 (($V) ((MPLUS) $N1 $N2) $I))
        ((MTIMES) $N2 ((%DEL) $I $J1) (($V) ((MPLUS) $N1 $N2) $J2))
        ((MTIMES) $N1 ((%DEL) $I $J2) (($V) ((MPLUS) $N1 $N2) $J1))))
      ((MRETURN) $VARVV)))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_TWO_VECTORS) $VV $WW) $FUNCTIONS) 
(MDEFPROP $DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR
    ((LAMBDA) ((MLIST) $VV $PP)
     ((MPROG) ((MLIST) $N1 $J1 $N2 $N3 $VARVP)
      ((MCOND) |$decr_dbg| (($PRINT) "    one v one p into p" $VV $PP)
       T $FALSE)
      ((MSETQ) $N1 (($PART) $VV 1.)) ((MSETQ) $J1 (($PART) $VV 2.))
      ((MSETQ) $N2 (($PART) $PP 1.)) ((MSETQ) $N3 (($PART) $PP 2.))
      ((MCOND) ((MGEQP) ((MPLUS) $N1 $N2) $N3)
       ((MSETQ) $VARVP
        ((MTIMES) $N2 ((%DEL) $I $J1) (($P) ((MPLUS) $N1 $N2) $N3)))
       T
       ((MSETQ) $VARVP
        ((MTIMES) $N2 ((%DEL) $I $J1) (($P) $N3 ((MPLUS) $N1 $N2)))))
      ((MCOND) ((MGEQP) ((MPLUS) $N1 $N3) $N2)
       ((MSETQ) $VARVP
        ((MPLUS) $VARVP
         ((MTIMES) $N3 ((%DEL) $I $J1) (($P) ((MPLUS) $N1 $N3) $N2))))
       T
       ((MSETQ) $VARVP
        ((MPLUS) $VARVP
         ((MTIMES) $N3 ((%DEL) $I $J1) (($P) $N2 ((MPLUS) $N1 $N3))))))
      ((MRETURN) $VARVP)))
    MEXPR) 
(ADD2LNC '(($DECREASING_VARIATION_ONE_VECTOR_ONE_PAIR) $VV $PP)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM
    ((LAMBDA)
     ((MLIST) |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
     ((MPROG)
      ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
       |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1 $LIST_DEL2
       $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0 $TMPDEL0
       $TMPCOEFF0 |$listMatdown0| $INDEXESDOWN1 $INDEXESDOWN2
       $TMP_LISTUP)
      ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 180.)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
       (($ERROR) "listTdown must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) $INDEXESDOWN1 (($DELETE) |$lastJJ0| $INDEXESUP))
      ((MCOND) $MINIMALDELTASET_FLAG ((MSETQ) $SPIN0 1.) T $FALSE)
      ((MSETQ) $LIST_DEL1
       (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1. $SPIN0))
      ((MSETQ) $LIST_SUB1
       (($MAKELIST)
        (($MAP) "=" (($DELETE) (($INDEXESUP ARRAY) $K) $INDEXESUP)
         $INDEXESDOWN1)
        $K 1. $SPIN0))
      ((MCOND)
       ((MAND) $MINIMALDELTASET_FLAG
        ((MGEQP) (($LENGTH) $INDEXESUP) 2.))
       ((MSETQ) $SPIN0 2.) T $FALSE)
      ((MSETQ) $LIST_DEL2 ((MLIST))) ((MSETQ) $LIST_SUB2 ((MLIST)))
      ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
       ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
        ((MPROGN)
         ((MSETQ) $LIST_DEL2
          (($ENDCONS)
           ((%DEL) (($INDEXESUP ARRAY) $K1) (($INDEXESUP ARRAY) $K2))
           $LIST_DEL2))
         ((MSETQ) $TMP_LISTUP
          (($DELETE) (($INDEXESUP ARRAY) $K1) $INDEXESUP))
         ((MSETQ) $TMP_LISTUP
          (($DELETE) (($INDEXESUP ARRAY) $K2) $TMP_LISTUP))
         ((MSETQ) $TMP_LISTUP (($CONS) $I $TMP_LISTUP))
         ((MSETQ) $LIST_SUB2
          (($ENDCONS) (($MAP) "=" $TMP_LISTUP $INDEXESDOWN1)
           $LIST_SUB2)))))
      ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
      ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
      ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> deltas are" $LIST_DEL)
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> maps are" $LIST_SUB) T
       $FALSE)
      ((MSETQ) |$listMatdown0|
       (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1. |$Ndel0|))
      ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_DECREASING_VARIATION)
          ((|$listTup| ARRAY) $NEUP0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        (($PRINT) "Making down variation term " $NEUP0 "out of"
         |$Nup0|)
        ((MCOND) |$high_decr_dbg|
         (($PRINT) "---> making variation term no" $NEUP0 "out of"
          |$Nup0|)
         T $FALSE)
        ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T $FALSE)
        ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
         ((MPROGN)
          ((MSETQ) $TMPDEL0 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
          ((MCOND) |$high_decr_dbg|
           (($PRINT) "    delta no" $ND0 "/" |$Ndel0| "for up element"
            $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
           T $FALSE)
          ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
           ((MPROGN)
            ((MSETQ) $TMPDEL0
             (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "    PROPER JJ delta no" $ND0 "->" $TMPDEL0) T
             $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.) "=+?"
              (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
             T $FALSE)
            ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      down basis el" $NED0 "->"
                ((|$listTdown| ARRAY) $NED0))
               T $FALSE)
              ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
               ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0) NIL
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                   ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      ratio"
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MPLUS) $TMPCOEFF0
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))))
                 T $FALSE))
               T
               ((MPROGN)
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    only term in PROPER JJ" $TMPDEL0) T
                 $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      1 term ratio"
                    ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0))))
                 T $FALSE)))
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0) $NEUP0
                $NED0)
               $TMPCOEFF0))))
           T
           ((MCOND) |$high_decr_dbg|
            (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
      ((MSETQ) $INFLAG $OLDINFLAG0)
      ((MCOND) |$high_decr_dbg|
       (($PRINT)
        "---> return from compute_decreasing_variation_in_matricial_form")
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T $FALSE)
      (($PRINT)
       "---> return from compute_decreasing_variation_in_matricial_form")
      ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM) |$listTup|
           |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
         $FUNCTIONS) 
(MDEFPROP |$compute_decreasing_variation_in_matricial_formV0|
    ((LAMBDA)
     ((MLIST) |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
     ((MPROG)
      ((MLIST) $K1 $K2 $ND0 $NED0 $NTERMS0 $OLDINFLAG0 |$Nup0|
       |$Ndown0| $SPIN0 |$lastJJ0| $LIST_SUB1 $LIST_DEL1 $LIST_DEL2
       $LIST_SUB2 $LIST_DEL $LIST_SUB |$Ndel0| $TMP0 $TMPDEL0
       $TMPCOEFF0 |$listMatdown0|)
      ((MSETQ) $OLDLINEL $LINEL) ((MSETQ) $LINEL 120.)
      ((MCOND) ((MNOT) (($LISTP) |$listTup|))
       (($ERROR) "listTup must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$listTdown|))
       (($ERROR) "listTdown must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $INDEXESUP))
       (($ERROR) "indexesup must be a list") T $FALSE)
      ((MSETQ) $OLDINFLAG0 $INFLAG) ((MSETQ) $INFLAG T)
      ((MSETQ) |$Nup0| (($LENGTH) |$listTup|))
      ((MSETQ) |$Ndown0| (($LENGTH) |$listTdown|))
      ((MSETQ) $SPIN0 (($LENGTH) $INDEXESUP))
      ((MSETQ) |$lastJJ0| (($INDEXESUP ARRAY) $SPIN0))
      ((MSETQ) $LIST_DEL1
       (($MAKELIST) ((%DEL) $I (($INDEXESUP ARRAY) $K)) $K 1. $SPIN0))
      ((MSETQ) $LIST_SUB1
       (($MAKELIST)
        ((MLIST) ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K))) $K 1.
        $SPIN0))
      ((MSETQ) $LIST_DEL2 ((MLIST))) ((MSETQ) $LIST_SUB2 ((MLIST)))
      ((MDO) $K1 1. NIL NIL ((MPLUS) $SPIN0 ((MMINUS) 1.)) NIL
       ((MDO) $K2 ((MPLUS) $K1 1.) NIL NIL $SPIN0 NIL
        ((MPROGN)
         ((MSETQ) $LIST_DEL2
          (($ENDCONS)
           ((%DEL) (($INDEXESUP ARRAY) $K1) (($INDEXESUP ARRAY) $K2))
           $LIST_DEL2))
         ((MSETQ) $LIST_SUB2
          (($ENDCONS)
           ((MLIST) ((MEQUAL) $I (($INDEXESUP ARRAY) $K1))
            ((MEQUAL) |$lastJJ0| (($INDEXESUP ARRAY) $K2)))
           $LIST_SUB2)))))
      ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
      ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))
      ((MCOND) $MINIMALDELTASET_FLAG
       ((MCOND) ((MGREATERP) $SPIN0 1.)
        ((MPROGN)
         ((MSETQ) $LIST_DEL
          ((MLIST) (($LIST_DEL1 ARRAY) 1.) (($LIST_DEL2 ARRAY) 1.)))
         ((MSETQ) $LIST_SUB
          ((MLIST) (($LIST_SUB1 ARRAY) 1.) (($LIST_SUB2 ARRAY) 1.))))
        T
        ((MPROGN) ((MSETQ) $LIST_DEL $LIST_DEL1)
         ((MSETQ) $LIST_SUB $LIST_SUB1)))
       T
       ((MPROGN) ((MSETQ) $LIST_DEL (($APPEND) $LIST_DEL1 $LIST_DEL2))
        ((MSETQ) $LIST_SUB (($APPEND) $LIST_SUB1 $LIST_SUB2))))
      ((MSETQ) |$Ndel0| (($LENGTH) $LIST_DEL))
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> deltas are" $LIST_DEL)
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) "---> maps are" $LIST_SUB) T
       $FALSE)
      ((MSETQ) |$listMatdown0|
       (($MAKELIST) (($ZEROMATRIX) |$Nup0| |$Ndown0|) $K 1. |$Ndel0|))
      ((MDO) $NEUP0 1. NIL NIL |$Nup0| NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($MAKE_ADDEND_DECREASING_VARIATION)
          ((|$listTup| ARRAY) $NEUP0)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        (($PRINT) "Making down variation term " $NEUP0 "out of"
         |$Nup0|)
        ((MCOND) |$high_decr_dbg|
         (($PRINT) "---> making variation term no" $NEUP0 "out of"
          |$Nup0|)
         T $FALSE)
        ((MCOND) |$high_decr_dbg| (($PRINT) "--->" $TMP0) T $FALSE)
        ((MDO) $ND0 1. NIL NIL |$Ndel0| NIL
         ((MPROGN)
          ((MSETQ) $TMPDEL0 (($COEFF) $TMP0 (($LIST_DEL ARRAY) $ND0)))
          ((MCOND) |$high_decr_dbg|
           (($PRINT) "    delta no" $ND0 "/" |$Ndel0| "for up element"
            $NEUP0 "/" |$Nup0| "->" $TMPDEL0)
           T $FALSE)
          ((MCOND) ((MNOT) ((MEQUAL) $TMPDEL0 0.))
           ((MPROGN)
            ((MSETQ) $TMPDEL0
             (($PSUBSTITUTE) (($LIST_SUB ARRAY) $ND0) $TMPDEL0))
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "    PROPER JJ delta no" $ND0 "->" $TMPDEL0) T
             $FALSE)
            ((MCOND) |$high_decr_dbg|
             (($PRINT) "      inpart0" (($INPART) $TMPDEL0 0.) "=+?"
              (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+")))
             T $FALSE)
            ((MDO) $NED0 1. NIL NIL |$Ndown0| NIL
             ((MPROGN) ((MSETQ) $TMPCOEFF0 0.)
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      down basis el" $NED0 "->"
                ((|$listTdown| ARRAY) $NED0))
               T $FALSE)
              ((MCOND) (($IS) ((MEQUAL) (($INPART) $TMPDEL0 0.) "+"))
               ((MDO) $NTERMS0 1. NIL NIL (($LENGTH) $TMPDEL0) NIL
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                   ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      ratio"
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MPLUS) $TMPCOEFF0
                    ((MQUOTIENT) (($INPART) $TMPDEL0 $NTERMS0)
                     ((|$listTdown| ARRAY) $NED0)))))
                 T $FALSE))
               T
               ((MPROGN)
                ((MCOND) |$high_decr_dbg|
                 (($PRINT) "    only term in PROPER JJ" $TMPDEL0) T
                 $FALSE)
                ((MCOND)
                 (($NUMBERP)
                  ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                 ((MPROGN)
                  ((MCOND) |$high_decr_dbg|
                   (($PRINT) "      1 term ratio"
                    ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0)))
                   T $FALSE)
                  ((MSETQ) $TMPCOEFF0
                   ((MQUOTIENT) $TMPDEL0 ((|$listTdown| ARRAY) $NED0))))
                 T $FALSE)))
              ((MCOND) |$high_decr_dbg|
               (($PRINT) "      tmpcoeff0" $TMPCOEFF0) T $FALSE)
              ((MSETQ)
               ((MQAPPLY ARRAY) ((|$listMatdown0| ARRAY) $ND0) $NEUP0
                $NED0)
               $TMPCOEFF0))))
           T
           ((MCOND) |$high_decr_dbg|
            (($PRINT) "      tmpdel0 is zero" $TMPDEL0) T $FALSE))))))
      ((MSETQ) $INFLAG $OLDINFLAG0)
      ((MCOND) |$high_decr_dbg|
       (($PRINT)
        "---> return from compute_decreasing_variation_in_matricial_form")
       T $FALSE)
      ((MCOND) |$high_decr_dbg| (($PRINT) |$listMatdown0|) T $FALSE)
      (($PRINT)
       "---> return from compute_decreasing_variation_in_matricial_form")
      ((MSETQ) $LINEL $OLDLINEL) ((MRETURN) |$listMatdown0|)))
    MEXPR) 
(ADD2LNC '((|$compute_decreasing_variation_in_matricial_formV0|)
           |$listTup| |$listTdown| $INDEXESUP $MINIMALDELTASET_FLAG)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TENSOR
    ((LAMBDA) ((MLIST) |$coeffMatTs|)
     ((MPROG)
      ((MLIST) |$lenTs| |$lenTsp1| $LIST_C0 $ALL_MATRIX_EQS $ALL_EQS
       $SOL0)
      ((MSETQ) |$lenTs| (($LENGTH) |$coeffMatTs|))
      ((MSETQ) |$lenTsp1| (($LENGTH) ((|$coeffMatTs| ARRAY) 1.)))
      ((MSETQ) $LIST_C0 (($MAKELIST) (($C) $I) $I |$lenTs|))
      ((MSETQ) $ALL_MATRIX_EQS
       ((MNCTIMES) (($TRANSPOSE) |$coeffMatTs|)
        (($TRANSPOSE) (($MATRIX) $LIST_C0))))
      ((MSETQ) $ALL_EQS
       (($MAKELIST) ((MEQUAL) (($ALL_MATRIX_EQS ARRAY) $K 1.) 0.) $K 1.
        (($LENGTH) $ALL_MATRIX_EQS)))
      ((MSETQ) $SOL0 (($LINSOLVE) $ALL_EQS $LIST_C0))
      ((MRETURN)
       ((MLIST) $ALL_EQS $LIST_C0 $SOL0 $%RNUM_LIST |$coeffMatTs|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TENSOR) |$coeffMatTs|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_DESCENDENTS
    ((LAMBDA) ((MLIST) |$nn| $S |$CoeffTNs| |$listDownNs|)
     ((MPROG) ((MLIST) |$dimTNs| |$coeffImageTNs| $S0)
      ((MCOND) ((MNOT) (($MATRIXP) |$CoeffTNs|))
       (($ERROR)
        "CoeffTNs must be a matrix of coefficients on basis at level N and spin"
        $S)
       T $FALSE)
      ((MSETQ) |$dimTNs| (($LENGTH) ((|$CoeffTNs| ARRAY) 1.)))
      ((MCOND) ((MNOT) (($LISTP) |$listDownNs|))
       (($ERROR) "listDownNs must be a list of down matrices") T
       $FALSE)
      ((MCOND) ((MLESSP) (($LENGTH) |$listDownNs|) $S)
       (($ERROR) "listDownNs must be a list of at least" $S
        "down matrices")
       T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) ((|$listDownNs| ARRAY) $S)) |$dimTNs|))
       (($ERROR) "dimension of listDownNs[" $S
        "] must match that of CoeffTNs")
       T $FALSE)
      ((MSETQ) |$coeffImageTNs|
       (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $S 1.)))
      ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S 1.))
       ((MLIST) |$nn| $S |$CoeffTNs|))
      ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0. NIL
       ((MSETQ) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 1.))
        ((MLIST) |$nn| $S0
         ((MNCTIMES)
          ((MQAPPLY ARRAY) ((|$coeffImageTNs| ARRAY) ((MPLUS) $S0 2.))
           3.)
          ((|$listDownNs| ARRAY) ((MPLUS) $S0 1.))))))
      ((MRETURN) (($REVERSE) |$coeffImageTNs|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DESCENDENTS) |$nn| $S |$CoeffTNs| |$listDownNs|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DECREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $SS)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $S0 $INDEXES0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" ((|$list_SN| ARRAY) 1.)
          "possible scalar terms from level 0  level" |$n|)
         T $FALSE))
       T $FALSE)
      ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Shall we compute T[" |$n| "," $S0 "]?") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) ((|$t| ARRAY) |$n| $S0)) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  -> chk part 0="
          (($INPART) ((|$t| ARRAY) |$n| $S0) 0.))
         T $FALSE)
        ((MCOND)
         (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
         ((MPROGN)
          ((MSETQ) |$list_Ts|
           (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
          ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "  basic list_Ts=" |$list_Ts|) T $FALSE)
          ((MCOND) |$compute_tensor_dbg|
           (($PRINT) "  there are" |$lenTs| "tensors with" $SS
            "indexes at level" |$n|)
           T $FALSE)
          ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
          ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
         T
         ((MCOND) |$compute_tensor_dbg| (($PRINT) " -> already done") T
          $FALSE))))
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| 0.) 0.)
         |$DownMat|))
       ((MSETQ) ((|$DownMat| ARRAY) |$n| 0.)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.)) 1.))
       T $FALSE)
      ((MDO) $S0 $SS ((MMINUS) 1.) NIL 1. NIL
       ((MCOND)
        (($IS)
         ((MEQUAL) (($INPART) ((|$DownMat| ARRAY) |$n| $S0) 0.)
          |$DownMat|))
        ((MPROGN)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computing DownMat[" |$n| "," $S0 "]") T $FALSE)
         ((MSETQ) $INDEXES0
          (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. $S0))
         ((MSETQ) ((|$DownMat| ARRAY) |$n| $S0)
          (($COPYLIST)
           (($COMPUTE_DECREASING_VARIATION_IN_MATRICIAL_FORM)
            ((|$t| ARRAY) |$n| $S0)
            ((|$t| ARRAY) |$n| ((MPLUS) $S0 ((MMINUS) 1.))) $INDEXES0
            |$minimal_set_down_matrices|))))
        T $FALSE))
      |$done_decreasing| ((MRETURN) T)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DECREASING_MATRICES) |$n| $SS) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INCREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0 $S0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 $S ((MPLUS) 1.) NIL |$n| NIL
       ((MCOND)
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.) |$UpMat|))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
       T $FALSE)
      ((MDO) $S0 $S ((MPLUS) 1.) NIL ((MPLUS) |$n| ((MMINUS) 1.)) NIL
       ((MCOND)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S0) 0.) |$UpMat|))
        ((MPROGN)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computing UpMat[" |$n| "," $S0 "]") T $FALSE)
         ((MSETQ) $INDEXES0
          (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S0 1.)))
         ((MSETQ) ((|$UpMat| ARRAY) |$n| $S0)
          (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
           ((|$t| ARRAY) |$n| $S0) ((|$t| ARRAY) |$n| ((MPLUS) $S0 1.))
           $INDEXES0)))
        T $FALSE))
      |$done_increasing|))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INCREASING_MATRICES) |$n| $S) $FUNCTIONS) 
(MDEFPROP $COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES
    ((LAMBDA) ((MLIST) |$n| $S)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| |$list_Ts| |$lenTs| $INDEXES0 $S0)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 $S NIL NIL (($MIN) ((MPLUS) $S 1.) |$n|) NIL
       ((MCOND)
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND)
       ((MAND) ((MEQUAL) $S |$n|)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| |$n|) 0.)
          |$UpMat|)))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|)
        (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| |$n|)) 1.))
       T $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.) |$UpMat|))
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computing UpMat[" |$n| "," $S "]") T $FALSE)
        ((MSETQ) $INDEXES0
         (($MAKELIST) (($CONCAT) |$jj| $K) $K 1. ((MPLUS) $S 1.)))
        ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
         (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
          ((|$t| ARRAY) |$n| $S) ((|$t| ARRAY) |$n| ((MPLUS) $S 1.))
          $INDEXES0)))
       T $FALSE)
      |$done_single_level_increasing|))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SINGLE_LEVEL_INCREASING_MATRICES) |$n| $S)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_VECTOR_DESCENDENTS
    ((LAMBDA) ((MLIST) |$n| $S |$CoeffVec|)
     ((MPROG) ((MLIST) $S0 |$tmpCV|)
      (($COMPUTE_DECREASING_MATRICES) |$n| $S)
      ((MCOND) ((MNOT) (($MATRIXP) |$CoeffVec|))
       ((MSETQ) |$Descendents0|
        ((MLIST) ((MLIST) |$n| $S (($MATRIX) |$CoeffVec|))))
       T
       ((MSETQ) |$Descendents0|
        ((MLIST) ((MLIST) |$n| $S |$CoeffVec|))))
      ((MDO) $S0 ((MPLUS) $S ((MMINUS) 1.)) ((MMINUS) 1.) NIL 0. NIL
       ((MPROGN)
        ((MSETQ) |$tmpCV|
         ((MNCTIMES)
          ((MQAPPLY ARRAY)
           ((|$Descendents0| ARRAY) (($LENGTH) |$Descendents0|)) 3.)
          ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$n| ((MPLUS) $S0 1.))
           1.)))
        ((MSETQ) |$tmpCV| (($RATSIMP) |$tmpCV|))
        ((MCOND) ((MNOT) (($MATRIXP) |$tmpCV|))
         ((MSETQ) |$tmpCV| (($MATRIX) ((MLIST) |$tmpCV|))) T $FALSE)
        ((MSETQ) |$Descendents0|
         (($ENDCONS) ((MLIST) |$n| $S0 |$tmpCV|) |$Descendents0|))))
      |$done_descendents| ((MRETURN) |$Descendents0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_TRUE_TENSOR
    ((LAMBDA) ((MLIST) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
     ((MPROG)
      ((MLIST) |$list_SN| |$lenSN| $S0 |$list_Ts| |$lenTs| $INDEX_SP1
       |$CoeffVec0|)
      ((MCOND) ((MGREATERP) $S |$n|)
       ((MPROGN)
        (($PRINT) "indexes" $S "> level" |$n| "==> NOTHING TO DO")
        ((MRETURN)))
       T $FALSE)
      ((MCOND)
       ((MAND)
        (($IS) ((MEQUAL) (($INPART) ((|$s| ARRAY) |$n|) 0.) |$s|))
        (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| 0.) 0.) |$t|)))
       ((MPROGN) ((MSETQ) |$list_SN| (($COMPUTE_SCALAR_BASIS) |$n|))
        ((MSETQ) |$lenSN| (($LENGTH) |$list_SN|))
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computed up to S[" |$n| "]") T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  list_SN=" |$list_SN|) T $FALSE)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "  there are" |$lenSN| "possible terms") T $FALSE))
       T $FALSE)
      ((MDO) $S0 ((MPLUS) $S 1.) ((MMINUS) 1.) NIL $S NIL
       ((MCOND)
        ((MAND)
         (($IS) ((MEQUAL) (($INPART) ((|$t| ARRAY) |$n| $S0) 0.) |$t|))
         ((MLEQP) $S0 |$n|))
        ((MPROGN)
         ((MSETQ) |$list_Ts|
          (($COMPUTE_TENSOR_BASIS) |$n| $S0 ((|$list_S| ARRAY) |$n|)))
         ((MSETQ) |$lenTs| (($LENGTH) |$list_Ts|))
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "Computed T[" |$n| "," $S0 "]") T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  list_Ts=" |$list_Ts|) T $FALSE)
         ((MCOND) |$compute_tensor_dbg|
          (($PRINT) "  there are" |$lenTs| "possible terms") T $FALSE)
         ((MSETQ) ((|$t| ARRAY) |$n| $S0) |$list_Ts|)
         ((MSETQ) ((|$lenT| ARRAY) |$n| $S0) |$lenTs|))
        T $FALSE))
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       (($COMPUTE_DECREASING_MATRICES) |$n| $S) T $FALSE)
      ((MSETQ) $INDEX_SP1
       (($MAKELIST) (($CONCAT) |$jj| $S0) $S0 1. ((MPLUS) $S 1.)))
      ((MCOND)
       ((MAND) ((MLESSP) $S |$n|)
        (($IS)
         ((MEQUAL) (($INPART) ((|$UpMat| ARRAY) |$n| $S) 0.) |$UpMat|)))
       ((MSETQ) ((|$UpMat| ARRAY) |$n| $S)
        (($COMPUTE_INCREASING_VARIATION_IN_MATRICIAL_FORM)
         ((|$t| ARRAY) |$n| $S) ((|$t| ARRAY) |$n| ((MPLUS) $S 1.))
         $INDEX_SP1))
       T $FALSE)
      ((MCOND) ((MEQUAL) $S |$n|)
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Setting UpMat[" |$n| "," $S "] to zero") T $FALSE)
        ((MSETQ) ((|$UpMat| ARRAY) |$n| |$n|) (($ZEROMATRIX) 1. 1.)))
       T $FALSE)
      ((MCOND) |$compute_tensor_dbg|
       (($PRINT) "Computing the true tensors for N=" |$n| "s=" $S) T
       $FALSE)
      ((MCOND) (($NUMBERP) $D)
       ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
        (($COMPUTE_TENSOR) (($EV) ((|$UpMat| ARRAY) |$n| $S))))
       T
       ((MSETQ) (($EXAM_LEVEL ARRAY) |$n| $S)
        (($COMPUTE_TENSOR) ((|$UpMat| ARRAY) |$n| $S))))
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       ((MPROGN)
        ((MCOND) |$compute_tensor_dbg|
         (($PRINT) "Computing the descendents for N=" |$n| "s=" $S) T
         $FALSE)
        ((MSETQ) |$CoeffVec0|
         (($EV) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 2.)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$n| $S) 3.)))
        ((MSETQ) ((|$Descendents| ARRAY) |$n| $S)
         (($COMPUTE_VECTOR_DESCENDENTS) |$n| $S |$CoeffVec0|)))
       T $FALSE)
      ((MCOND) $COMPUTE_DESCENDANTS_FLAG
       ((MRETURN) ((|$Descendents| ARRAY) |$n| $S)) T
       ((MRETURN) (($EXAM_LEVEL ARRAY) |$n| $S)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_TRUE_TENSOR) |$n| $S $COMPUTE_DESCENDANTS_FLAG)
         $FUNCTIONS) 
(MDEFPROP |$compute_YDia|
    ((LAMBDA) ((MLIST) |$Ytab0|)
     (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
      (($LENGTH) |$Ytab0|)))
    MEXPR) 
(ADD2LNC '((|$compute_YDia|) |$Ytab0|) $FUNCTIONS) 
(MDEFPROP $NORMALIZE
    ((LAMBDA) ((MLIST) $EX0)
     ((MPROG) ((MSETQ) $EX0 (($FACTOR) $EX0))
      ((MSETQ) $EX0 (($NUM) $EX0)) ((MSETQ) $EX0 (($FACTOR) $EX0))
      ((MCOND)
       ((MAND) (($IS) ((MEQUAL) (($INPART) $EX0 0.) "*"))
        (($NUMBERP) (($INPART) $EX0 1.)))
       ((MSETQ) $EX0 (($INPART) $EX0 2.)) T $FALSE)
      ((MSETQ) $EX0 (($EXPAND) $EX0)) ((MRETURN) $EX0)))
    MEXPR) 
(ADD2LNC '(($NORMALIZE) $EX0) $FUNCTIONS) 
(DEFPROP $REMPART %REMPART VERB) 
(MDEFPROP $REMPART
    ((LAMBDA) ((MLIST) $EXPR $N)
     ((MCOND) (($SYMBOLP) $EXPR) ((%REMPART) $EXPR $N) T
      ((MCOND) (($ATOM) $EXPR)
       (($ERROR)
        "rempart expects a compound object as its first argument")
       T
       ((MCOND) (($SYMBOLP) $N) ((%REMPART) $EXPR $N) T
        ((MPROG) ((MLIST) ((MSETQ) $ELTS (($ARGS) $EXPR)))
         (($LOCAL) $ELTS)
         ((MCOND) (($NUMBERP) $N)
          ((MCOND) ((MNOT) (($INTEGERP) $N))
           (($ERROR) "Non-integer n in rempart") T
           ((MCOND)
            (($IS)
             ((MOR) ((MLESSP) $N 1.)
              ((MGREATERP) $N (($LENGTH) $ELTS))))
            $EXPR T
            (($APPLY) (($OP) $EXPR)
             (($APPEND)
              (($MAKELIST) (($ELTS ARRAY) $I) $I 1.
               ((MPLUS) $N ((MMINUS) 1.)))
              (($MAKELIST) (($ELTS ARRAY) $I) $I ((MPLUS) $N 1.)
               (($LENGTH) $ELTS))))))
          T
          ((MCOND) ((MNOT) (($LISTP) $N)) ((%REMPART) $EXPR $N) T
           ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $N) 2.))
            (($ERROR)
             "If second argument to rempart is a list, it should be a pair")
            T
            ((MPROG)
             ((MLIST) ((MSETQ) $A (($FIRST) $N))
              ((MSETQ) $B (($SECOND) $N)))
             ((MCOND) ((MNOT) ((MAND) (($NUMBERP) $A) (($NUMBERP) $B)))
              ((%REMPART) $EXPR $N) T
              ((MCOND)
               ((MNOT) ((MAND) (($INTEGERP) $A) (($INTEGERP) $B)))
               (($ERROR) "Non-integer [a,b] to remove in rempart") T
               ((MCOND) (($IS) ((MLESSP) $B $A)) $EXPR T
                ((MPROGN)
                 ((MSETQ) $A
                  (($MIN) (($MAX) $A 0.)
                   ((MPLUS) (($LENGTH) $ELTS) 1.)))
                 ((MSETQ) $B
                  (($MIN) (($MAX) $B 0.)
                   ((MPLUS) (($LENGTH) $ELTS) 1.)))
                 (($APPLY) (($OP) $EXPR)
                  (($APPEND)
                   (($MAKELIST) (($ELTS ARRAY) $I) $I 1.
                    ((MPLUS) $A ((MMINUS) 1.)))
                   (($MAKELIST) (($ELTS ARRAY) $I) $I ((MPLUS) $B 1.)
                    (($LENGTH) $ELTS)))))))))))))))))
    MEXPR) 
(ADD2LNC '(($REMPART) $EXPR $N) $FUNCTIONS) 
(DEFPROP %REMPART $REMPART NOUN) 
(MDEFPROP $WRONSKIAN
    ((LAMBDA) ((MLIST) $FUNCTLIST $VAR)
     ((MPROG) ((MLIST) $END)
      ((MSETQ) $END ((MPLUS) (($LENGTH) $FUNCTLIST) ((MMINUS) 1.)))
      ((MSETQ) $FUNCTLIST ((MLIST) $FUNCTLIST))
      ((MDO) NIL NIL NIL NIL $END NIL
       ((MSETQ) $FUNCTLIST
        (($ENDCONS)
         (($MAP) ((LAMBDA) ((MLIST) $X) (($DIFF) $X $VAR))
          (($LAST) $FUNCTLIST))
         $FUNCTLIST)))
      (($APPLY) ((MQUOTE) $MATRIX) $FUNCTLIST)))
    MEXPR) 
(ADD2LNC '(($WRONSKIAN) $FUNCTLIST $VAR) $FUNCTIONS) 
(MDEFPROP $TRACEMATRIX
    ((LAMBDA) ((MLIST) $M)
     ((MPROG) ((MLIST) $SUM $LEN) ((MSETQ) $SUM 0.)
      ((MSETQ) $LEN (($LENGTH) $M))
      ((MDO) $I 1. NIL NIL $LEN NIL
       ((MSETQ) $SUM ((MPLUS) $SUM (($PART) $M $I $I))))
      $SUM))
    MEXPR) 
(ADD2LNC '(($TRACEMATRIX) $M) $FUNCTIONS) 
(ADD2LNC '$RATIONAL $FEATURES) 
(MDEFPROP $RATIONAL
    ((LAMBDA) ((MLIST) $Z)
     ((MPROG) ((MLIST) $N $D $CD $RATFAC) ((MSETQ) $RATFAC NIL)
      ((MSETQ) $N
       (($RATDISREP)
        ((MTIMES) (($RATNUMER) $Z)
         ((MSETQ) $CD (($CONJUGATE) ((MSETQ) $D (($RATDENOM) $Z)))))))
      ((MSETQ) $D
       (($RAT) ((MQUOTIENT) $N (($RATDISREP) ((MTIMES) $D $CD)))))
      ((MCOND) (($RATP) $Z) $D T (($RATDISREP) $D))))
    MEXPR) 
(ADD2LNC '(($RATIONAL) $Z) $FUNCTIONS) 
(MDEFPROP $NONZEROANDFREEOF
    ((LAMBDA) ((MLIST) $X $E)
     (($IS) ((MAND) ((MNOTEQUAL) $E 0.) (($FREEOF) $X $E))))
    MEXPR) 
(ADD2LNC '(($NONZEROANDFREEOF) $X $E) $FUNCTIONS) 
(MDEFPROP $LCM T MLEXPRP) 
(MDEFPROP $LCM
    ((LAMBDA) ((MLIST) ((MLIST) $LIST))
     ((MPROG) ((MLIST) ((MSETQ) $LISTCONSTVARS NIL))
      ((MCOND) ((MEQUAL) (($LISTOFVARS) $LIST) ((MLIST)))
       (($LCM1) $LIST) T (($FACTOR) (($LCM1) $LIST)))))
    MEXPR) 
(ADD2LNC '(($LCM) ((MLIST) $LIST)) $FUNCTIONS) 
(MDEFPROP $LCM1
    ((LAMBDA) ((MLIST) $LIST)
     ((MPROG)
      ((MLIST) $FLIST $RLIST $RESULT ((MSETQ) $KEEPFLOAT T)
       ((MSETQ) $RATPRINT NIL))
      ((MSETQ) $RESULT (($FLATTEN) $LIST))
      ((MCOND) ((MEQUAL) $RESULT ((MLIST)))
       ((MSETQ) $RESULT ((MLIST) 1.)) T $FALSE)
      ((MDO) NIL NIL NIL NIL NIL ((MEQUAL) (($REST) $RESULT) ((MLIST)))
       ((MPROGN) ((MSETQ) $FLIST (($FIRST) $RESULT))
        ((MSETQ) $RLIST (($FIRST) (($REST) $RESULT)))
        ((MCOND) ((MEQUAL) $RLIST 0.) ((MSETQ) $RESULT ((MLIST) 0.)) T
         ((MSETQ) $RESULT
          (($CONS)
           ((MQUOTIENT) ((MTIMES) $FLIST $RLIST)
            (($GCD) $FLIST $RLIST))
           (($REST) (($REST) $RESULT)))))))
      (($FIRST) $RESULT)))
    MEXPR) 
(ADD2LNC '(($LCM1) $LIST) $FUNCTIONS) 
(MDEFPROP $GCDIVIDE
    ((LAMBDA) ((MLIST) $POLY1 $POLY2)
     ((MPROG) ((MLIST) $GCDLIST)
      ((MSETQ) $GCDLIST
       ((MCOND) $TAKEGCD (($EZGCD) $POLY1 $POLY2) T
        ((MLIST) 1. $POLY1 $POLY2)))
      ((MQUOTIENT) (($GCDLIST ARRAY) 2.) (($GCDLIST ARRAY) 3.))))
    MEXPR) 
(ADD2LNC '(($GCDIVIDE) $POLY1 $POLY2) $FUNCTIONS) 
(MDEFPROP $ARITHMETIC
    ((LAMBDA) ((MLIST) $A $D $N)
     ((MPLUS) $A ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $D)))
    MEXPR) 
(ADD2LNC '(($ARITHMETIC) $A $D $N) $FUNCTIONS) 
(MDEFPROP $GEOMETRIC
    ((LAMBDA) ((MLIST) $A $R $N)
     ((MTIMES) $A ((MEXPT) $R ((MPLUS) $N ((MMINUS) 1.)))))
    MEXPR) 
(ADD2LNC '(($GEOMETRIC) $A $R $N) $FUNCTIONS) 
(MDEFPROP $HARMONIC
    ((LAMBDA) ((MLIST) $A $B $C $N)
     ((MQUOTIENT) $A
      ((MPLUS) $B ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $C))))
    MEXPR) 
(ADD2LNC '(($HARMONIC) $A $B $C $N) $FUNCTIONS) 
(MDEFPROP $ARITHSUM
    ((LAMBDA) ((MLIST) $A $D $N)
     ((MTIMES) $N
      ((MPLUS) $A
       ((MQUOTIENT) ((MTIMES) ((MPLUS) $N ((MMINUS) 1.)) $D) 2.))))
    MEXPR) 
(ADD2LNC '(($ARITHSUM) $A $D $N) $FUNCTIONS) 
(DEFPROP $GEOSUM %GEOSUM VERB) 
(MDEFPROP $GEOSUM
    ((LAMBDA) ((MLIST) $A $R $N)
     ((MPROG) ((MLIST) ((MSETQ) $DUMMYVAR (($GENSYM))))
      ((MCOND) ((MEQUAL) $N ((MQUOTE) $INF))
       ((MPROG) ((MLIST) ((MSETQ) $COEF_SIGN (($SIGN) $A)))
        ((MCOND)
         (($MEMBER) (($SIGN) ((MPLUS) $R ((MMINUS) 1.)))
          ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $ZERO) ((MQUOTE) $PZ)))
         ((MCOND)
          (($MEMBER) $COEF_SIGN
           ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $NEG) ((MQUOTE) $ZERO)))
          (($LIMIT) ((MTIMES) $A $INF)) T ((%GEOSUM) $A $R $N))
         T
         ((MCOND) ((MEQUAL) $COEF_SIGN ((MQUOTE) $ZERO)) 0. T
          ((MPROG)
           ((MLIST)
            ((MSETQ) $SGN_ABS
             (($SIGN) ((MPLUS) ((MABS) $R) ((MMINUS) 1.)))))
           ((MCOND)
            (($MEMBER) $SGN_ABS
             ((MLIST) ((MQUOTE) $POS) ((MQUOTE) $PZ) ((MQUOTE) $ZERO)))
            ((MCOND)
             ((MNOT)
              (($MEMBER) $COEF_SIGN
               ((MLIST) ((MQUOTE) $PZ) ((MQUOTE) $NZ) ((MQUOTE) $PNZ))))
             ((MQUOTE) $UND) T ((%GEOSUM) $A $R $N))
            T
            ((MCOND) ((MNOTEQUAL) $SGN_ABS ((MQUOTE) $NEG))
             ((%GEOSUM) $A $R $N) T
             ((MQUOTIENT) $A ((MPLUS) 1. ((MMINUS) $R)))))))))
       T
       ((MQUOTIENT)
        ((MTIMES) $A ((MPLUS) 1. ((MMINUS) ((MEXPT) $R $N))))
        ((MPLUS) 1. ((MMINUS) $R))))))
    MEXPR) 
(ADD2LNC '(($GEOSUM) $A $R $N) $FUNCTIONS) 
(DEFPROP %GEOSUM $GEOSUM NOUN) 
(MDEFPROP $GAUSSPROB
    ((LAMBDA) ((MLIST) $X)
     ((MTIMES) ((MQUOTIENT) 1. ((%SQRT) ((MTIMES) 2. $%PI)))
      ((MEXPT) $%E ((MQUOTIENT) ((MMINUS) ((MEXPT) $X 2.)) 2.))))
    MEXPR) 
(ADD2LNC '(($GAUSSPROB) $X) $FUNCTIONS) 
(MDEFPROP $GD
    ((LAMBDA) ((MLIST) $X)
     ((MPLUS) ((MTIMES) 2. ((%ATAN) ((MEXPT) $%E $X)))
      ((MMINUS) ((MQUOTIENT) $%PI 2.))))
    MEXPR) 
(ADD2LNC '(($GD) $X) $FUNCTIONS) 
(MDEFPROP $AGD
    ((LAMBDA) ((MLIST) $X)
     ((%LOG)
      ((%TAN) ((MPLUS) ((MQUOTIENT) $%PI 4.) ((MQUOTIENT) $X 2.)))))
    MEXPR) 
(ADD2LNC '(($AGD) $X) $FUNCTIONS) 
(MDEFPROP $VERS
    ((LAMBDA) ((MLIST) $X) ((MPLUS) 1. ((MMINUS) ((%COS) $X)))) MEXPR) 
(ADD2LNC '(($VERS) $X) $FUNCTIONS) 
(MDEFPROP $COVERS
    ((LAMBDA) ((MLIST) $X) ((MPLUS) 1. ((MMINUS) ((%SIN) $X)))) MEXPR) 
(ADD2LNC '(($COVERS) $X) $FUNCTIONS) 
(MDEFPROP $EXSEC
    ((LAMBDA) ((MLIST) $X) ((MPLUS) ((%SEC) $X) ((MMINUS) 1.))) MEXPR) 
(ADD2LNC '(($EXSEC) $X) $FUNCTIONS) 
(MDEFPROP $HAV
    ((LAMBDA) ((MLIST) $X)
     ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((%COS) $X))) 2.))
    MEXPR) 
(ADD2LNC '(($HAV) $X) $FUNCTIONS) 
(MDEFPROP $COMBINATION ((LAMBDA) ((MLIST) $N $R) ((%BINOMIAL) $N $R))
    MEXPR) 
(ADD2LNC '(($COMBINATION) $N $R) $FUNCTIONS) 
(MDEFPROP $PERMUTATION
    ((LAMBDA) ((MLIST) $N $R)
     ((MTIMES) ((%BINOMIAL) $N $R) ((MFACTORIAL) $R)))
    MEXPR) 
(ADD2LNC '(($PERMUTATION) $N $R) $FUNCTIONS) 
(MDEFPROP |$normalize_in_Z|
    ((LAMBDA) ((MLIST) $LIST0)
     ((MPROG) ((MLIST) $LCM0 $GCD0 $ISMATRIX0 $LIST00 $NEWLIST0)
      ((MCOND)
       ((MAND) ((MNOT) (($LISTP) $LIST0))
        ((MNOT)
         ((MAND) (($MATRIXP) $LIST0) ((MEQUAL) (($LENGTH) $LIST0) 1.))))
       (($ERROR)
        "Input parameter list0 is neither a list or a 1xk matrix")
       T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) $LIST0))
       (($PRINT) "list0 should be better a list converting") T $FALSE)
      ((MCOND) (($MATRIXP) $LIST0)
       ((MPROGN) ((MSETQ) $ISMATRIX0 T)
        ((MSETQ) $LIST00
         (($MAKELIST) (($LIST0 ARRAY) 1. $K) $K 1.
          (($LENGTH) (($LIST0 ARRAY) 1.)))))
       T ((MPROGN) ((MSETQ) $ISMATRIX0 NIL) ((MSETQ) $LIST00 $LIST0)))
      ((MSETQ) $LCM0 1.)
      ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
       ((MSETQ) $LCM0 (($LCM) $LCM0 (($DENOM) (($LIST00 ARRAY) $NE0)))))
      ((MSETQ) $NEWLIST0 (($COPYLIST) $LIST00))
      ((MSETQ) $NEWLIST0 ((MTIMES) $LCM0 $NEWLIST0))
      ((MSETQ) $GCD0 (($APPLY) $MAX $NEWLIST0))
      ((MDO) $NE0 1. NIL NIL (($LENGTH) $LIST00) NIL
       ((MSETQ) $GCD0 (($GCD) $GCD0 (($NEWLIST0 ARRAY) $NE0))))
      ((MCOND) ((MGREATERP) $GCD0 0.)
       ((MSETQ) $NEWLIST0 ((MQUOTIENT) $NEWLIST0 $GCD0)) T $FALSE)
      ((MCOND) $ISMATRIX0 ((MRETURN) (($MATRIX) $NEWLIST0)) T
       ((MRETURN) $NEWLIST0))))
    MEXPR) 
(ADD2LNC '((|$normalize_in_Z|) $LIST0) $FUNCTIONS) 
(MDEFPROP |$normalize_mat_in_ZV1|
    ((LAMBDA) ((MLIST) $MAT0)
     ((MPROG) ((MLIST) $NR0 $NC0 $LISTFROMMAT0 $NEWLISTMAT0)
      ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
       (($ERROR) "mat0 must be a matrix") T $FALSE)
      ((MSETQ) $NR0 (($LENGTH) $MAT0))
      ((MSETQ) $NC0 (($LENGTH) (($MAT0 ARRAY) 1.)))
      ((MSETQ) $LISTFROMMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $LISTFROMMAT0
        (($APPEND) $LISTFROMMAT0 (($MAT0 ARRAY) $R0))))
      ((MSETQ) $LISTFROMMAT0 ((|$normalize_in_Z|) $LISTFROMMAT0))
      ((MSETQ) $NEWLISTMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $NEWLISTMAT0
        (($ENDCONS)
         (($MAKELIST) (($LISTFROMMAT0 ARRAY) $K) $K
          ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0) 1.)
          ((MPLUS) ((MTIMES) ((MPLUS) $R0 ((MMINUS) 1.)) $NC0) $NC0))
         $NEWLISTMAT0)))
      ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))
    MEXPR) 
(ADD2LNC '((|$normalize_mat_in_ZV1|) $MAT0) $FUNCTIONS) 
(MDEFPROP |$normalize_mat_in_ZV0|
    ((LAMBDA) ((MLIST) $MAT0)
     ((MPROG) ((MLIST) $DMAT0 $NEWLISTMAT0)
      ((MCOND) ((MNOT) (($MATRIXP) $MAT0))
       (($ERROR) "mat0 must be a matrix") T $FALSE)
      ((MSETQ) $DMAT0 (($LENGTH) $MAT0))
      ((MSETQ) $NEWLISTMAT0 ((MLIST)))
      ((MDO) $R0 1. NIL NIL (($LENGTH) $MAT0) NIL
       ((MSETQ) $NEWLISTMAT0
        (($ENDCONS) ((|$normalize_in_Z|) (($MAT0 ARRAY) $R0))
         $NEWLISTMAT0)))
      ((MRETURN) (($APPLY) $MATRIX $NEWLISTMAT0))))
    MEXPR) 
(ADD2LNC '((|$normalize_mat_in_ZV0|) $MAT0) $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basis_from_coeffsV0|
    ((LAMBDA) ((MLIST) $COEFF_EXPR0 $COEFF_BASIS0)
     ((MPROG) ((MLIST) $EQS0 $SOL0)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) $COEFF_EXPR0)
         (($LENGTH) (($COEFF_BASIS0 ARRAY) 1.))))
       (($ERROR) "different global basis!!") T $FALSE)
      ((MSETQ) $EQS0 (($MAKELIST) 0. $K 1. (($LENGTH) $COEFF_EXPR0)))
      ((MCOND) ((MEQUAL) $COEFF_EXPR0 $EQS0) ((MRETURN) $EQS0) T
       $FALSE)
      ((MSETQ) $EQS0 $COEFF_EXPR0)
      ((MSETQ) $EQS0
       ((MPLUS) $EQS0
        ((MMINUS)
         (($SUM) ((MTIMES) (($C) $K) (($COEFF_BASIS0 ARRAY) $K)) $K 1.
          (($LENGTH) $COEFF_BASIS0)))))
      ((MCOND) |$coeffcoeff_dbg| (($PRINT) "eqs0=" $EQS0) T $FALSE)
      ((MSETQ) $SOL0
       (($LINSOLVE) $EQS0
        (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $COEFF_BASIS0))))
      ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basis_from_coeffsV0|) $COEFF_EXPR0
           $COEFF_BASIS0)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIS_FROM_COEFF_SET
    ((LAMBDA) ((MLIST) $COEFF_SET0)
     ((MPROG)
      ((MLIST) $INDEP_EL0 $LIN_DEP_EL0 $ZEROVECTOR0 $COEFFBASIS0
       $COEFF0LINDEPEL0 $K0 $COEFFS0 $TMP_COEFF0 $NO_INDEP0 $TMPL0
       $UNK0 $EQS0 $SOL0)
      ((MCOND) ((MNOT) (($LISTP) $COEFF_SET0))
       (($ERROR) "coeff_set0 must be a list of lists") T $FALSE)
      ((MSETQ) $INDEP_EL0 ((MLIST))) ((MSETQ) $COEFFBASIS0 ((MLIST)))
      ((MSETQ) $LIN_DEP_EL0 ((MLIST)))
      ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
      ((MCOND) ((MEQUAL) $COEFF_SET0 ((MLIST)))
       ((MRETURN)
        ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0 $COEFF0LINDEPEL0))
       T $FALSE)
      ((MSETQ) $ZEROVECTOR0
       (($MAKELIST) 0. $K 1. (($LENGTH) (($COEFF_SET0 ARRAY) 1.))))
      ((MSETQ) $K0 1.)
      ((MDO) $K 1. NIL NIL NIL
       ((MNOT)
        ((MAND) ((MLEQP) $K (($LENGTH) $COEFF_SET0))
         ((MEQUAL) (($COEFF_SET0 ARRAY) $K) $ZEROVECTOR0)))
       ((MPROGN) ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
        ((MSETQ) $COEFF0LINDEPEL0
         (($APPEND) ((MLIST) ((MLIST) ((MEQUAL) $C 0.)))
          $COEFF0LINDEPEL0))
        ((MSETQ) $K0 ((MPLUS) $K 1.))))
      ((MCOND) ((MLEQP) $K0 (($LENGTH) $COEFF_SET0))
       ((MPROGN)
        ((MCOND) |$coeff_dbg|
         (($PRINT) "  adding element no" $K0 "in coeff_set0") T $FALSE)
        ((MSETQ) $INDEP_EL0 (($ENDCONS) $K0 $INDEP_EL0))
        ((MSETQ) $COEFFBASIS0
         (($ENDCONS) (($COEFF_SET0 ARRAY) $K0) $COEFFBASIS0)))
       T $FALSE)
      ((MDO) $K ((MPLUS) $K0 1.) NIL NIL (($LENGTH) $COEFF_SET0) NIL
       ((MPROGN)
        ((MCOND) |$coeff_dbg|
         (($PRINT) "  examining element no" $K "in coeff_set0") T
         $FALSE)
        ((MSETQ) $COEFFS0 (($COEFF_SET0 ARRAY) $K))
        ((MSETQ) $UNK0
         (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $COEFFBASIS0)))
        ((MSETQ) $EQS0
         ((MPLUS) $COEFFS0
          ((MMINUS)
           (($SUM) ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB))
            $NB 1. (($LENGTH) $COEFFBASIS0)))))
        ((MSETQ) $EQS0
         (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
        ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        ((MCOND) |$coeff_dbg| (($PRINT) " eqs0=" $EQS0) T $FALSE)
        ((MCOND) |$coeff_dbg| (($PRINT) " unk0=" $UNK0) T $FALSE)
        ((MCOND) |$coeff_dbg| (($PRINT) " sol0=" $SOL0) T $FALSE)
        ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
         ((MPROGN)
          ((MCOND) |$coeff_dbg|
           (($PRINT) "  adding element no" $K "in coeff_set0") T
           $FALSE)
          ((MSETQ) $INDEP_EL0 (($ENDCONS) $K $INDEP_EL0))
          ((MSETQ) $COEFFBASIS0
           (($ENDCONS) (($COEFF_SET0 ARRAY) $K) $COEFFBASIS0)))
         T
         ((MPROGN)
          ((MCOND) |$coeff_dbg|
           (($PRINT) "  NOT adding element no" $K "in coeff_set0") T
           $FALSE)
          ((MSETQ) $LIN_DEP_EL0 (($ENDCONS) $K $LIN_DEP_EL0))
          ((MSETQ) $COEFF0LINDEPEL0
           (($APPEND) ((MLIST) $SOL0) $COEFF0LINDEPEL0))))))
      ((MSETQ) $NO_INDEP0 (($LENGTH) $INDEP_EL0))
      ((MDO) $K 1. NIL NIL (($LENGTH) $COEFF0LINDEPEL0) NIL
       ((MPROGN)
        ((MSETQ) $TMPL0 (($LENGTH) (($COEFF0LINDEPEL0 ARRAY) $K)))
        ((MSETQ) $TMP_COEFF0
         (($MAP) ((LAMBDA) ((MLIST) $U) (($RHS) $U))
          (($COEFF0LINDEPEL0 ARRAY) $K)))
        ((MSETQ) (($COEFF0LINDEPEL0 ARRAY) $K)
         (($APPEND) $TMP_COEFF0
          (($MAKELIST) 0. $NE 1.
           ((MPLUS) $NO_INDEP0 ((MMINUS) $TMPL0)))))))
      ((MRETURN)
       ((MLIST) $INDEP_EL0 $COEFFBASIS0 $LIN_DEP_EL0 $COEFF0LINDEPEL0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIS_FROM_COEFF_SET) $COEFF_SET0) $FUNCTIONS) 
(MDEFPROP |$compute_Young_tensors|
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG) ((MLIST) $TMP $NT)
      (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S |$level_Ns_to_exam|)
      ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST))) ((MSETQ) |$yt| 0.)
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         ((|$do_Young_ops|)
          ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
        ((MSETQ) ((|$YTTTs| ARRAY) |$n| $S)
         (($APPEND) ((|$YTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          ((MQAPPLY ARRAY) ((|$YTTTs| ARRAY) |$n| $S) $NT)
          ((|$t| ARRAY) |$n| $S) |$n|))
        ((MCOND) ((MEQUAL) $NT 1.)
         ((MSETQ) |$coeffMatYTTs| (($TRANSPOSE) (($MATRIX) $TMP))) T
         ((MSETQ) |$coeffMatYTTs| (($ADDCOL) |$coeffMatYTTs| $TMP)))))
      ((MRETURN) |$coeffMatYTTs|)))
    MEXPR) 
(ADD2LNC '((|$compute_Young_tensors|) |$n| $S |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP |$compute_antiYoung_tensors|
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG)
      (($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S |$level_Ns_to_exam|)
      ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST)))
      ((MSETQ) |$yt| 1.)
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         ((|$do_antiYoung_ops|)
          ((MQAPPLY ARRAY) ((|$TTs| ARRAY) |$n| $S) $NT) |$yt|))
        ((MSETQ) ((|$AYTTTs| ARRAY) |$n| $S)
         (($APPEND) ((|$AYTTTs| ARRAY) |$n| $S) ((MLIST) $TMP)))))
      ((MDO) $NT 1. NIL NIL ((|$lenTTs| ARRAY) |$n| $S) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          ((MQAPPLY ARRAY) ((|$AYTTTs| ARRAY) |$n| $S) $NT)
          ((|$t| ARRAY) |$n| $S) |$n|))
        ((MCOND) ((MEQUAL) $NT 1.)
         ((MSETQ) |$coeffMatAYTTs| (($TRANSPOSE) (($MATRIX) $TMP))) T
         ((MSETQ) |$coeffMatAYTTs| (($ADDCOL) |$coeffMatYTTs| $TMP)))))
      ((MRETURN) |$coeffMatAYTTs|)))
    MEXPR) 
(ADD2LNC '((|$compute_antiYoung_tensors|) |$n| $S |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_SUM_OF_EXPLICIT_TENSORS
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG) ((MLIST) |$sumT| |$nr|)
      ((MSETQ) |$sumT|
       (($SUM)
        ((MTIMES) (($C) $K)
         ((MQAPPLY ARRAY) ((|$t| ARRAY) |$n| $S) $K))
        $K 1. ((|$lenT| ARRAY) |$n| $S)))
      ((MSETQ) |$sumT|
       (($EV) |$sumT| ((|$level_Ns_to_exam| ARRAY) 3.) $EVAL))
      ((MSETQ) |$sumT| (($RATEXPAND) |$sumT|))
      ((MSETQ) ((|$TTs| ARRAY) |$n| $S) ((MLIST)))
      ((MDO) |$nr| 1. NIL NIL
       (($LENGTH) ((|$level_Ns_to_exam| ARRAY) 4.)) NIL
       ((MPROGN)
        ((MSETQ) $TMP
         (($COEFF) |$sumT|
          ((MQAPPLY ARRAY) ((|$level_Ns_to_exam| ARRAY) 4.) |$nr|)))
        ((MSETQ) $TMP (($NUM) (($RATSIMP) $TMP)))
        ((MSETQ) $TMP (($FACTOR) $TMP))
        ((MSETQ) ((|$TTs| ARRAY) |$n| $S)
         (($APPEND) ((|$TTs| ARRAY) |$n| $S) ((MLIST) $TMP)))
        (($PRINT) "level" |$n| "; no indexs" $S "; tensors no" |$nr|)
        (($PRINT) "  -->" $TMP)))
      ((MSETQ) ((|$lenTTs| ARRAY) |$n| $S)
       (($LENGTH) ((|$TTs| ARRAY) |$n| $S)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SUM_OF_EXPLICIT_TENSORS) |$n| $S
           |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS
    ((LAMBDA) ((MLIST) $EXPR0 $MONOBASIS0 |$n|)
     ((MPROG) ((MSETQ) $EXPR0 (($REORDER) $EXPR0 |$n|))
      ((MRETURN)
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
        $MONOBASIS0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
           $MONOBASIS0 |$n|)
         $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basisV1|
    ((LAMBDA) ((MLIST) $EXPR00 $BASIS0 $MONOBASIS0)
     ((MPROG) ((MLIST) $COEFFS00 $K)
      ((MSETQ) $COEFFS00
       (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
      ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $COEFFS00) T $FALSE)
      (($PRINT) "  computing coeffs for expr00")
      ((MSETQ) $TOTAL_EXPR00
       ((MPLUS) $EXPR00
        ((MMINUS)
         (($SUM) ((MTIMES) (($C) $K) (($BASIS0 ARRAY) $K)) $K 1.
          (($LENGTH) $BASIS0)))))
      ((MSETQ) $TOTAL_EXPR00 (($RATEXPAND) $TOTAL_EXPR00))
      ((MSETQ) $UNK0 (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0)))
      ((MSETQ) $EQS0
       (($MAKELIST)
        ((MEQUAL) (($COEFF) $TOTAL_EXPR00 (($MONOBASIS0 ARRAY) $K)) 0.)
        $K 1. (($LENGTH) $MONOBASIS0)))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0)) ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basisV1|) $EXPR00 $BASIS0
           $MONOBASIS0)
         $FUNCTIONS) 
(MDEFPROP |$compute_coeffs_over_basisV0|
    ((LAMBDA) ((MLIST) $EXPR00 $BASIS0 $MONOBASIS0)
     ((MPROG) ((MLIST) $EQS0 $K)
      ((MSETQ) $EQS0 (($MAKELIST) 0. $K 1. (($LENGTH) $MONOBASIS0)))
      ((MCOND) ((MEQUAL) $EXPR00 0.) ((MRETURN) $EQS0) T $FALSE)
      (($PRINT) "  computing coeffs for expr0")
      ((MSETQ) $EQS0
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR00
        $MONOBASIS0))
      (($PRINT) "eqs0=" $EQS0)
      ((MDO) $K 1. NIL NIL (($LENGTH) $BASIS0) NIL
       ((MPROGN) (($PRINT) "  adding basis element no" $K)
        ((MSETQ) $EQS0
         ((MPLUS) $EQS0
          ((MMINUS)
           ((MTIMES) (($C) $K)
            (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
             (($BASIS0 ARRAY) $K) $MONOBASIS0)))))))
      (($PRINT) "eqs0=" $EQS0)
      ((MSETQ) $SOL0
       (($LINSOLVE) $EQS0
        (($MAKELIST) (($C) $K) $K 1. (($LENGTH) $BASIS0))))
      ((MRETURN) $SOL0)))
    MEXPR) 
(ADD2LNC '((|$compute_coeffs_over_basisV0|) $EXPR00 $BASIS0
           $MONOBASIS0)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIS_FROM_SET
    ((LAMBDA) ((MLIST) $SET0 $MONOBASIS0)
     ((MPROG) ((MLIST) $BASIS0 $COEFFBASIS0 $K $UNK0 $EQS0 $SOL0)
      ((MSETQ) $BASIS0 ((MLIST))) ((MSETQ) $COEFFBASIS0 ((MLIST)))
      ((MSETQ) $LINDEPEL0 ((MLIST)))
      ((MSETQ) $COEFFLINDEPEL0 ((MLIST)))
      ((MSETQ) $COEFF0LINDEPEL0 ((MLIST)))
      ((MCOND) ((MEQUAL) $SET0 ((MLIST))) ((MRETURN) $BASIS0) T $FALSE)
      ((MSETQ) $K 1.) (($PRINT) "  adding element no" $K "in set0")
      ((MSETQ) $COEFFS0
       (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
        (($SET0 ARRAY) $K) $MONOBASIS0))
      ((MSETQ) $BASIS0
       (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
      ((MSETQ) $COEFFBASIS0
       (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0)))
      ((MDO) $K 2. NIL NIL (($LENGTH) $SET0) NIL
       ((MPROGN) (($PRINT) "  examining element no" $K "in set0")
        ((MSETQ) $COEFFS0
         (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS)
          (($SET0 ARRAY) $K) $MONOBASIS0))
        (($PRINT) "coeffs0=" $COEFFS0)
        ((MSETQ) $UNK0
         (($MAKELIST) (($CC) $NB) $NB 1. (($LENGTH) $BASIS0)))
        ((MSETQ) $EQS0
         ((MPLUS) $COEFFS0
          (($SUM) ((MTIMES) (($CC) $NB) (($COEFFBASIS0 ARRAY) $NB)) $NB
           1. (($LENGTH) $BASIS0))))
        ((MSETQ) $EQS0
         (($MAP) ((LAMBDA) ((MLIST) $U) ((MEQUAL) $U 0.)) $EQS0))
        ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        (($PRINT) " eqs0=" $EQS0) (($PRINT) " unk0=" $UNK0)
        (($PRINT) " sol0=" $SOL0)
        ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
         ((MPROGN) (($PRINT) "  adding element no" $K "in set0")
          ((MSETQ) $BASIS0
           (($APPEND) $BASIS0 ((MLIST) (($SET0 ARRAY) $K))))
          ((MSETQ) $COEFFBASIS0
           (($APPEND) $COEFFBASIS0 ((MLIST) $COEFFS0))))
         T
         ((MPROGN) (($PRINT) "  NOT adding element no" $K "in set0")
          ((MSETQ) $LINDEPEL0
           (($APPEND) $LINDEPEL0 ((MLIST) (($SET0 ARRAY) $K))))
          ((MSETQ) $COEFFLINDEPEL0
           (($APPEND) $COEFFLINDEPEL0 ((MLIST) $COEFFS0)))
          ((MSETQ) $COEFF0LINDEPEL0
           (($APPEND) $COEFF0LINDEPEL0 ((MLIST) $SOL0)))))))
      ((MRETURN)
       ((MLIST) $BASIS0 $COEFFBASIS0 $LINDEPEL0 $COEFFLINDEPEL0
        $COEFF0LINDEPEL0))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIS_FROM_SET) $SET0 $MONOBASIS0) $FUNCTIONS) 
(MDEFPROP $BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS
    ((LAMBDA) ((MLIST) $EXPR0 $BASIS0)
     ((MPROG)
      ((MLIST) $LENBASIS0 $LIST_ADDENDS0 $T0 $TS0 $COEFFS0 $NSP1)
      ((MSETQ) $LENBASIS0 (($LENGTH) $BASIS0))
      ((MSETQ) $COEFFS0 (($MAKELIST) 0. $K 1. $LENBASIS0))
      ((MCOND) ((MEQUAL) $EXPR0 0.) ((MRETURN) $COEFFS0) T $FALSE)
      ((MSETQ) $EXPR0 (($RATEXPAND) $EXPR0))
      ((MCOND) |$basis_coeffs_dbg| (($PRINT) "  expession" $EXPR0) T
       $FALSE)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $EXPR0 0.) "+"))
       ((MPROGN) ((MSETQ) $LIST_ADDENDS0 ((MLIST)))
        ((MDOIN) $T0 $EXPR0 NIL NIL NIL NIL
         ((MSETQ) $LIST_ADDENDS0 (($CONS) $T0 $LIST_ADDENDS0))))
       T ((MSETQ) $LIST_ADDENDS0 ((MLIST) $EXPR0)))
      ((MCOND) |$basis_coeffs_dbg|
       (($PRINT) "  list of terms from variation" $LIST_ADDENDS0) T
       $FALSE)
      ((MDOIN) $TS0 $LIST_ADDENDS0 NIL NIL NIL NIL
       ((MPROGN)
        ((MCOND) |$basis_coeffs_dbg| (($PRINT) "  exam term" $TS0) T
         $FALSE)
        ((MSETQ) $TMP_COEFF ((MLIST)))
        ((MDO) $NSP1 1. NIL NIL $LENBASIS0 NIL
         ((MPROGN)
          ((MCOND) |$basis_coeffs_dbg|
           (($PRINT) "    exam term in basis0" (($BASIS0 ARRAY) $NSP1))
           T $FALSE)
          ((MCOND)
           (($NUMBERP)
            (($RATSIMP)
             (($EV) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1))
              ((MEQUAL) $D 24.))))
           ((MPROGN)
            ((MSETQ) $TMP_COEFF
             (($CONS)
              (($RATSIMP) ((MQUOTIENT) $TS0 (($BASIS0 ARRAY) $NSP1)))
              $TMP_COEFF))
            ((MSETQ) $TMP_COEFF
             (($APPEND)
              (($MAKELIST) 0. $K 1.
               ((MPLUS) $LENBASIS0 ((MMINUS) $NSP1)))
              $TMP_COEFF))
            ((MSETQ) $NSP1 ((MPLUS) $LENBASIS0 1.)))
           T ((MSETQ) $TMP_COEFF (($CONS) 0. $TMP_COEFF)))
          ((MCOND) |$basis_coeffs_dbg| (($PRINT) "	coeffs0=" $COEFFS0)
           T $FALSE)
          ((MCOND) |$basis_coeffs_dbg|
           (($PRINT) "    tmp_coeff=" $TMP_COEFF) T $FALSE)))
        ((MSETQ) $COEFFS0 ((MPLUS) $COEFFS0 (($REVERSE) $TMP_COEFF)))
        ((MCOND) |$basis_coeffs_dbg|
         (($PRINT) "  coeffs on basis" $COEFFS0) T $FALSE)))
      ((MRETURN) $COEFFS0)))
    MEXPR) 
(ADD2LNC '(($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) $EXPR0
           $BASIS0)
         $FUNCTIONS) 
(MDEFPROP $FIND_LINEAR_INDEPENDENT_SOLUTIONS
    ((LAMBDA) ((MLIST) |$n| $S |$level_Ns_to_exam|)
     ((MPROG)
      ((MSETQ) $TMP
       (($MAP) $NUM (($MAP) $RHS ((|$level_Ns_to_exam| ARRAY) 3.))))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($TMP ARRAY) $K) 0.) $K 1.
        (($LENGTH) $TMP)))
      ((MSETQ) $UNK0 ((|$level_Ns_to_exam| ARRAY) 4.))
      ((MSETQ) $IND_SOL0 (($LINSOLVE) $EQS0 $UNK0))))
    MEXPR) 
(ADD2LNC '(($FIND_LINEAR_INDEPENDENT_SOLUTIONS) |$n| $S
           |$level_Ns_to_exam|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_ops|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 0.))
    MEXPR) 
(ADD2LNC '((|$do_Young_ops|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$do_antiYoung_ops|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((|$do_Young_or_antiYoung_ops|) $POLY |$YoungTableau| 1.))
    MEXPR) 
(ADD2LNC '((|$do_antiYoung_ops|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$do_Young_or_antiYoung_opsV1|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableauIndexes| |$Y_aY|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ
       $NORM0)
      ((MSETQ) $POLY0 $POLY)
      ((MSETQ) $NR (($LENGTH) |$YoungTableauIndexes|))
      ((MSETQ) $NC (($LENGTH) ((|$YoungTableauIndexes| ARRAY) 1.)))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0
       (($SUM) (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR)) $NR0 1.
        $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> number of indexes s=" $S0) T
       $FALSE)
      ((MSETQ) $INDEX_MATRIX0 (($ZEROMATRIX) $NR $NC))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL
        (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> Young tableau" |$YoungTableauIndexes|) T
       $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR $NC) ((MSETQ) $T_NC $NR)
      ((MSETQ) |$t_YoungTableauIndexes|
       (($MAKELIST) ((MLIST)) $K 1. $T_NR))
      ((MDO) $I0 1. NIL NIL $NC NIL
       ((MDO) $NR0 1. NIL NIL $NR NIL
        ((MCOND)
         ((MNOT)
          ((MEQUAL) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
           0.))
         ((MSETQ) ((|$t_YoungTableauIndexes| ARRAY) $I0)
          (($APPEND) ((|$t_YoungTableauIndexes| ARRAY) $I0)
           ((MLIST)
            ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0) $I0))))
         T $FALSE)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableauIndexes|) T
       $FALSE)
      ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
      ((MDO) $STEPS0 1. NIL NIL 2. NIL
       ((MCOND) ((MEQUAL) |$Y_aY| 0.)
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T $FALSE)
         ((MDO) $NR0 1. NIL NIL $NR NIL
          ((MCOND)
           ((MGREATERP)
            (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0)) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0)
                $K)
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
              $K 1. (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->permutations for"
              ((|$YoungTableauIndexes| ARRAY) $NR0))
             T $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS)
              (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
               $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                 ((MQAPPLY ARRAY) ((|$YoungTableauIndexes| ARRAY) $NR0)
                  (($P0 ARRAY) $K)))
                $K 1.
                (($LENGTH) ((|$YoungTableauIndexes| ARRAY) $NR0))))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
           T $FALSE))
         ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0)
          T $FALSE)
         ((MSETQ) |$Y_aY| 1.))
        T
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
          $FALSE)
         ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
          ((MCOND)
           ((MGREATERP)
            (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               ((MQAPPLY ARRAY)
                ((|$t_YoungTableauIndexes| ARRAY) $T_NR0) $K)
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
              $K 1.
              (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS)
              (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0) T $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $K))
                 ((MQAPPLY ARRAY)
                  ((|$t_YoungTableauIndexes| ARRAY) $T_NR0)
                  (($P0 ARRAY) $K)))
                $K 1.
                (($LENGTH) ((|$t_YoungTableauIndexes| ARRAY) $T_NR0))))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0
                ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                 ((MPLUS) 1.
                  ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
           T $FALSE))
         ((MCOND) |$yt_dbg|
          (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
         ((MSETQ) |$Y_aY| 0.))))
      ((MSETQ) $NORM0
       ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
      ((MSETQ) $NORM0 1.)
      ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))
    MEXPR) 
(ADD2LNC '((|$do_Young_or_antiYoung_opsV1|) $POLY
           |$YoungTableauIndexes| |$Y_aY|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_or_antiYoung_opsV0|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau| |$Y_aY|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ
       $NORM0)
      ((MSETQ) $POLY0 $POLY) ((MSETQ) $NR (($LENGTH) |$YoungTableau|))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0 (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
      ((MSETQ) $INDEX_MATRIX0
       (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.)) ((MSETQ) $T_NC $NR)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MPROGN) ((MSETQ) $TMP 0.)
        ((MDO) $I0 1. NIL NIL $T_NC NIL
         ((MCOND)
          ((MNOT)
           ((MEQUAL)
            ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $I0) 0.))
          ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
        ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
       $FALSE)
      ((MSETQ) $NORM0S 0.) ((MSETQ) $NORM0A 0.)
      ((MDO) $STEPS0 1. NIL NIL 2. NIL
       ((MCOND) ((MEQUAL) |$Y_aY| 0.)
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->SYMMETRIZE") T $FALSE)
         ((MDO) $NR0 1. NIL NIL $NR NIL
          ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               (($CONCAT) |$jj|
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
              $K 1. ((|$YoungTableau| ARRAY) $NR0)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->permutations for"
              ((|$YoungTableau| ARRAY) $NR0))
             T $FALSE)
            ((MSETQ) $PERMS0 (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN)
              ((MCOND) |$yt_dbg|
               (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
               $FALSE)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
                 (($CONCAT) |$jj|
                  ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                   (($P0 ARRAY) $K))))
                $K 1. ((|$YoungTableau| ARRAY) $NR0)))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0S ((MPLUS) $NORM0S 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
           T $FALSE))
         ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0)
          T $FALSE)
         ((MSETQ) |$Y_aY| 1.))
        T
        ((MPROGN)
         ((MCOND) |$yt_dbg| (($PRINT) "    -->ANTISYMMETRIZE") T
          $FALSE)
         ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
          ((MCOND) ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
           ((MPROGN)
            ((MSETQ) $TEMPLATE_SUB_LIST0
             (($MAKELIST)
              ((MEQUAL)
               (($CONCAT) |$jj|
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
               (($CONCAT) $JJ
                ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
              $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
              $TEMPLATE_SUB_LIST0)
             T $FALSE)
            ((MSETQ) $TEMPLATE_POLY0
             (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
            ((MSETQ) $POLY0 0.)
            ((MCOND) |$yt_dbg|
             (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T
             $FALSE)
            ((MSETQ) $PERMS0
             (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
            ((MSETQ) $TMP $TEMPLATE_POLY0)
            ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
             ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
              ((MSETQ) $SUB_LIST0
               (($MAKELIST)
                ((MEQUAL)
                 (($CONCAT) $JJ
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   $K))
                 (($CONCAT) |$jj|
                  ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                   (($P0 ARRAY) $K))))
                $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
              ((MCOND) |$yt_dbg|
               (($PRINT) "    --> sub_list0" $SUB_LIST0) T $FALSE)
              ((MSETQ) $NORM0A ((MPLUS) $NORM0A 1.))
              ((MSETQ) $POLY0
               ((MPLUS) $POLY0
                ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
                 ((MPLUS) 1.
                  ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
           T $FALSE))
         ((MCOND) |$yt_dbg|
          (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
         ((MSETQ) |$Y_aY| 0.))))
      ((MSETQ) $NORM0
       ((MTIMES) (($MAX) $NORM0S 1.) (($MAX) $NORM0A 1.)))
      ((MSETQ) $NORM0 1.)
      ((MRETURN) (($RATEXPAND) ((MQUOTIENT) $POLY0 $NORM0)))))
    MEXPR) 
(ADD2LNC '((|$do_Young_or_antiYoung_opsV0|) $POLY |$YoungTableau|
           |$Y_aY|)
         $FUNCTIONS) 
(MDEFPROP |$do_Young_opsV0|
    ((LAMBDA) ((MLIST) $POLY |$YoungTableau|)
     ((MPROG)
      ((MLIST) $POLY0 $NR $S0 $NR0 $INDEX_MATRIX0 $INDEX0 $I0
       $T_INDEX_MATRIX0 $T_NR $T_NC $TMP |$t_YoungTableau| |$jj| $JJ)
      ((MSETQ) $POLY0 $POLY) ((MSETQ) $NR (($LENGTH) |$YoungTableau|))
      ((MSETQ) $S0 0.)
      ((MSETQ) $S0 (($SUM) ((|$YoungTableau| ARRAY) $NR0) $NR0 1. $NR))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> s=" $S0) T $FALSE)
      ((MSETQ) $INDEX_MATRIX0
       (($ZEROMATRIX) $NR ((|$YoungTableau| ARRAY) 1.)))
      ((MSETQ) $INDEX0 1.)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MDO) $I0 1. NIL NIL ((|$YoungTableau| ARRAY) $NR0) NIL
        ((MPROGN)
         ((MSETQ) ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $I0)
          $INDEX0)
         ((MSETQ) $INDEX0 ((MPLUS) $INDEX0 1.)))))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> index matrix" $INDEX_MATRIX0)
       T $FALSE)
      ((MSETQ) $T_INDEX_MATRIX0 (($TRANSPOSE) $INDEX_MATRIX0))
      ((MSETQ) $T_NR ((|$YoungTableau| ARRAY) 1.)) ((MSETQ) $T_NC $NR)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MPROGN) ((MSETQ) $TMP 0.)
        ((MDO) $I0 1. NIL NIL $T_NC NIL
         ((MCOND)
          ((MNOT)
           ((MEQUAL)
            ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $I0) 0.))
          ((MSETQ) $TMP ((MPLUS) $TMP 1.)) T $FALSE))
        ((MSETQ) ((|$t_YoungTableau| ARRAY) $T_NR0) $TMP)))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> transpose index matrix" $T_INDEX_MATRIX0) T
       $FALSE)
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> dual Young tableau" |$t_YoungTableau|) T
       $FALSE)
      ((MDO) $NR0 1. NIL NIL $NR NIL
       ((MCOND) ((MGREATERP) ((|$YoungTableau| ARRAY) $NR0) 1.)
        ((MPROGN)
         ((MSETQ) $TEMPLATE_SUB_LIST0
          (($MAKELIST)
           ((MEQUAL)
            (($CONCAT) |$jj|
             ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
            (($CONCAT) $JJ
             ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K)))
           $K 1. ((|$YoungTableau| ARRAY) $NR0)))
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->nr0=" $NR0 " template_sub_list0"
           $TEMPLATE_SUB_LIST0)
          T $FALSE)
         ((MSETQ) $TEMPLATE_POLY0 (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
         ((MSETQ) $POLY0 0.)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T $FALSE)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->permutations for"
           ((|$YoungTableau| ARRAY) $NR0))
          T $FALSE)
         ((MSETQ) $PERMS0 (($PERMS) ((|$YoungTableau| ARRAY) $NR0)))
         ((MSETQ) $TMP $TEMPLATE_POLY0)
         ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
          ((MPROGN)
           ((MCOND) |$yt_dbg|
            (($PRINT) "    -->nr0=" $NR0 "permutation p0=" $P0) T
            $FALSE)
           ((MSETQ) $SUB_LIST0
            (($MAKELIST)
             ((MEQUAL)
              (($CONCAT) $JJ
               ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0) $K))
              (($CONCAT) |$jj|
               ((MQAPPLY ARRAY) (($INDEX_MATRIX0 ARRAY) $NR0)
                (($P0 ARRAY) $K))))
             $K 1. ((|$YoungTableau| ARRAY) $NR0)))
           ((MCOND) |$yt_dbg| (($PRINT) "    --> sub_list0" $SUB_LIST0)
            T $FALSE)
           ((MSETQ) $POLY0
            ((MPLUS) $POLY0 (($EV) $TEMPLATE_POLY0 $SUB_LIST0))))))
        T $FALSE))
      ((MCOND) |$yt_dbg| (($PRINT) "  --> after symm poly0=" $POLY0) T
       $FALSE)
      ((MDO) $T_NR0 1. NIL NIL $T_NR NIL
       ((MCOND) ((MGREATERP) ((|$t_YoungTableau| ARRAY) $T_NR0) 1.)
        ((MPROGN)
         ((MSETQ) $TEMPLATE_SUB_LIST0
          (($MAKELIST)
           ((MEQUAL)
            (($CONCAT) |$jj|
             ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
            (($CONCAT) $JJ
             ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K)))
           $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->t_nr0=" $T_NR0 " template_sub_list0"
           $TEMPLATE_SUB_LIST0)
          T $FALSE)
         ((MSETQ) $TEMPLATE_POLY0 (($EV) $POLY0 $TEMPLATE_SUB_LIST0))
         ((MSETQ) $POLY0 0.)
         ((MCOND) |$yt_dbg|
          (($PRINT) "    -->template_poly0=" $TEMPLATE_POLY0) T $FALSE)
         ((MSETQ) $PERMS0
          (($PERMS) ((|$t_YoungTableau| ARRAY) $T_NR0)))
         ((MSETQ) $TMP $TEMPLATE_POLY0)
         ((MDOIN) $P0 $PERMS0 NIL NIL NIL NIL
          ((MPROGN) (($PRINT) "    -->t_nr0=" $T_NR0 "p0=" $P0)
           ((MSETQ) $SUB_LIST0
            (($MAKELIST)
             ((MEQUAL)
              (($CONCAT) $JJ
               ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0) $K))
              (($CONCAT) |$jj|
               ((MQAPPLY ARRAY) (($T_INDEX_MATRIX0 ARRAY) $T_NR0)
                (($P0 ARRAY) $K))))
             $K 1. ((|$t_YoungTableau| ARRAY) $T_NR0)))
           ((MCOND) |$yt_dbg| (($PRINT) "    --> sub_list0" $SUB_LIST0)
            T $FALSE)
           ((MSETQ) $POLY0
            ((MPLUS) $POLY0
             ((MTIMES) (($EV) $TEMPLATE_POLY0 $SUB_LIST0)
              ((MPLUS) 1.
               ((MMINUS) ((MTIMES) 2. (($PERM_PARITY) $P0))))))))))
        T $FALSE))
      ((MCOND) |$yt_dbg|
       (($PRINT) "  --> after antisymm poly0=" $POLY0) T $FALSE)
      ((MRETURN) $POLY0)))
    MEXPR) 
(ADD2LNC '((|$do_Young_opsV0|) $POLY |$YoungTableau|) $FUNCTIONS) 
(MDEFPROP |$compute_metricV1|
    ((LAMBDA) ((MLIST) $COEFF_BASIS)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
      ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
      ((MSETQ) $G0
       ((MNCTIMES) $COEFF_BASIS (($TRANSPOSE) $COEFF_BASIS)))
      ((MCOND) ((MNOT) (($MATRIXP) $G0))
       ((MSETQ) $G0 ((MTIMES) $G0 (($IDENT) 1.))) T $FALSE)
      ((MRETURN) $G0)))
    MEXPR) 
(ADD2LNC '((|$compute_metricV1|) $COEFF_BASIS) $FUNCTIONS) 
(MDEFPROP |$compute_metricV0|
    ((LAMBDA) ((MLIST) $E_L0)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $E_L0))
        ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
       (($ERROR) "need an exam_level structure") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
      ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
      ((MSETQ) $G0 (($ZEROMATRIX) $DIMSOL0 $DIMSOL0))
      ((MSETQ) $NORM0
       (($SUM)
        ((MEXPT) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $K)) 2.)
        $K 1. |$dimT0|))
      ((MSETQ) $NORM0 (($RATEXPAND) $NORM0))
      (($PRINT) "  -> there are" (($LENGTH) $NORM0) "terms")
      ((MDO) $NS0 1. NIL NIL $DIMSOL0 NIL
       ((MSETQ) (($G0 ARRAY) $NS0 $NS0)
        (($COEFF) $NORM0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 2.)))
      ((MDO) $NS0 1. NIL NIL ((MPLUS) $DIMSOL0 ((MMINUS) 1.)) NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($COEFF) $NORM0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS0) 1.))
        ((MDO) $NS1 ((MPLUS) $NS0 1.) NIL NIL $DIMSOL0 NIL
         ((MPROGN)
          ((MSETQ) (($G0 ARRAY) $NS0 $NS1)
           ((MTIMES) ((MQUOTIENT) 1. 2.)
            (($COEFF) $TMP0 ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS1)
             1.)))
          ((MSETQ) (($G0 ARRAY) $NS1 $NS0) (($G0 ARRAY) $NS0 $NS1))))))
      ((MRETURN) $G0)))
    MEXPR) 
(ADD2LNC '((|$compute_metricV0|) $E_L0) $FUNCTIONS) 
(MDEFPROP |$compute_T_rep|
    ((LAMBDA) ((MLIST) |$t0| $IND0)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) |$t0|)) ((MNOT) (($LISTP) $IND0)))
       (($ERROR) "need two lists") T $FALSE)
      ((MSETQ) |$lenT0| (($LENGTH) |$t0|))
      ((MSETQ) $LENIND0 (($LENGTH) $IND0))
      ((MCOND) ((MLEQP) $LENIND0 1.)
       (($ERROR)
        "There is no S_1 representation since there are no indexes to swap")
       T $FALSE)
      ((MSETQ) $REP0
       (($MAKELIST) ((MLIST)) $K 1. ((MPLUS) $LENIND0 ((MMINUS) 1.))))
      ((MDO) $NSW 2. NIL NIL $LENIND0 NIL
       ((MPROGN) ((MSETQ) |$examT0| (($MAKELIST) T $K 1. |$lenT0|))
        ((MSETQ) |$m0| (($ZEROMATRIX) |$lenT0| |$lenT0|))
        ((MDO) $NT 1. NIL NIL |$lenT0| NIL
         ((MCOND) ((|$examT0| ARRAY) $NT)
          ((MPROGN)
           ((MCOND) |$T_rep_DBG|
            (($PRINT) "  swap" (($IND0 ARRAY) 1.) "<->"
             (($IND0 ARRAY) $NSW))
            T $FALSE)
           ((MSETQ) |$swT0|
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) (($IND0 ARRAY) 1.) (($IND0 ARRAY) $NSW))
              ((MEQUAL) (($IND0 ARRAY) $NSW) (($IND0 ARRAY) 1.)))
             ((|$t0| ARRAY) $NT)))
           ((MCOND) |$T_rep_DBG|
            (($PRINT) "    effect" ((|$t0| ARRAY) $NT) "-->" |$swT0|) T
            $FALSE)
           ((MDO) $SNT $NT NIL NIL |$lenT0| NIL
            ((MCOND) ((|$examT0| ARRAY) $SNT)
             ((MPROGN)
              ((MCOND) |$T_rep_DBG|
               (($PRINT) "      compare with" ((|$t0| ARRAY) $SNT)) T
               $FALSE)
              ((MSETQ) $TMP0
               (($RATSIMP)
                ((MPLUS) |$swT0| ((MMINUS) ((|$t0| ARRAY) $SNT)))))
              ((MCOND) |$T_rep_DBG| (($PRINT) "      diff=" $TMP0) T
               $FALSE)
              ((MCOND) ((MEQUAL) $TMP0 0.)
               ((MPROGN) ((MSETQ) ((|$m0| ARRAY) $NT $SNT) 1.)
                ((MSETQ) ((|$m0| ARRAY) $SNT $NT) 1.)
                ((MSETQ) ((|$examT0| ARRAY) $NT) NIL)
                ((MSETQ) ((|$examT0| ARRAY) $SNT) NIL)
                ((MSETQ) $SNT ((MPLUS) |$lenT0| 1.)))
               T $FALSE))
             T $FALSE))
           ((MSETQ) (($REP0 ARRAY) ((MPLUS) $NSW ((MMINUS) 1.))) |$m0|))
          T $FALSE))))
      ((MRETURN) $REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_T_rep|) |$t0| $IND0) $FUNCTIONS) 
(MDEFPROP |$compute_controvariant_red_repV1|
    ((LAMBDA) ((MLIST) $COEFF_BASIS |$rep_T0|)
     ((MPROG) ((MLIST) $CO_REP0 $K $TMP0 $DIMSOL0 |$dimT0| $NO_SWAP0)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
       (($ERROR) "need rep_T0 to be a list") T $FALSE)
      ((MSETQ) $DIMSOL0 (($LENGTH) $COEFF_BASIS))
      ((MSETQ) |$dimT0| (($LENGTH) (($COEFF_BASIS ARRAY) 1.)))
      ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
      ((MCOND)
       ((MNOT) ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
       (($ERROR) "issues with the size of rep_T0") T $FALSE)
      ((MSETQ) $CO_REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($TRANSPOSE)
          ((MNCTIMES) $COEFF_BASIS
           ((MNCTIMES) ((|$rep_T0| ARRAY) $K)
            (($TRANSPOSE) $COEFF_BASIS)))))
        ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
         ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.) $TMP0)
         T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
      ((MRETURN) $CO_REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_controvariant_red_repV1|) $COEFF_BASIS |$rep_T0|)
         $FUNCTIONS) 
(MDEFPROP |$compute_controvariant_red_repV0|
    ((LAMBDA) ((MLIST) $E_L0 |$rep_T0|)
     ((MPROG)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $E_L0))
        ((MNOT) ((MEQUAL) (($LENGTH) $E_L0) 5.)))
       (($ERROR) "need an exam_level structure") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$rep_T0|))
       (($ERROR) "need rep_T0 to be a list") T $FALSE)
      ((MSETQ) $DIMSOL0 (($LENGTH) (($E_L0 ARRAY) 4.)))
      ((MSETQ) |$dimT0| (($LENGTH) (($E_L0 ARRAY) 2.)))
      ((MSETQ) $NO_SWAP0 (($LENGTH) |$rep_T0|))
      ((MCOND)
       ((MNOT) ((MEQUAL) |$dimT0| (($LENGTH) ((|$rep_T0| ARRAY) 1.))))
       (($ERROR) "issues with the size of rep_T0") T $FALSE)
      ((MSETQ) |$csol_T0| (($ZEROMATRIX) |$dimT0| $DIMSOL0))
      ((MDO) $NS 1. NIL NIL $DIMSOL0 NIL
       ((MDO) $NT 1. NIL NIL |$dimT0| NIL
        ((MSETQ) ((|$csol_T0| ARRAY) $NT $NS)
         (($COEFF)
          (($EXPAND) (($RHS) ((MQAPPLY ARRAY) (($E_L0 ARRAY) 3.) $NT)))
          ((MQAPPLY ARRAY) (($E_L0 ARRAY) 4.) $NS)))))
      (($PRINT) "  coeff sol on T" |$csol_T0|)
      ((MSETQ) $CO_REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) $TMP0
         (($TRANSPOSE)
          ((MNCTIMES) (($TRANSPOSE) |$csol_T0|)
           ((MNCTIMES) ((|$rep_T0| ARRAY) $K) |$csol_T0|))))
        ((MCOND) ((MNOT) (($MATRIXP) $TMP0))
         ((MSETQ) ((MQAPPLY ARRAY) (($CO_REP0 ARRAY) $K) 1. 1.) $TMP0)
         T ((MSETQ) (($CO_REP0 ARRAY) $K) $TMP0))))
      ((MRETURN) $CO_REP0)))
    MEXPR) 
(ADD2LNC '((|$compute_controvariant_red_repV0|) $E_L0 |$rep_T0|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_REDUCIBLE_REP
    ((LAMBDA) ((MLIST) $CO_REP0 $METRIC0)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $CO_REP0))
       (($ERROR) "co_rep0 is not a list") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) (($CO_REP0 ARRAY) 1.)))
       (($ERROR) "co_rep0[1] is not a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) $METRIC0))
       (($ERROR) "metric0 is not a matrix") T $FALSE)
      ((MCOND) ((MGREATERP) (($LENGTH) $METRIC0) 1.)
       ((MSETQ) $INVERSE_METRIC0 ((MNCEXPT) $METRIC0 ((MMINUS) 1.))) T
       ((MPROGN) ((MSETQ) $INVERSE_METRIC0 (($IDENT) 1.))
        ((MSETQ) (($INVERSE_METRIC0 ARRAY) 1. 1.)
         ((MQUOTIENT) 1. (($METRIC0 ARRAY) 1. 1.)))))
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) (($CO_REP0 ARRAY) 1.))
         (($LENGTH) $INVERSE_METRIC0)))
       (($ERROR) "mismatch in dimensions co_rep0[1] is"
        (($LENGTH) (($CO_REP0 ARRAY) 1.)) "while inverse_metric0 is"
        (($LENGTH) $INVERSE_METRIC0))
       T $FALSE)
      ((MSETQ) $NO_SWAP0 (($LENGTH) $CO_REP0))
      ((MSETQ) $DIMSOL0 (($LENGTH) $INVERSE_METRIC0))
      ((MSETQ) $REP0
       (($MAKELIST) (($ZEROMATRIX) $DIMSOL0 $DIMSOL0) $K 1. $NO_SWAP0))
      ((MDO) $K 1. NIL NIL $NO_SWAP0 NIL
       ((MPROGN)
        ((MSETQ) (($REP0 ARRAY) $K)
         ((MNCTIMES) (($CO_REP0 ARRAY) $K) $INVERSE_METRIC0))
        ((MCOND) (($NUMBERP) (($REP0 ARRAY) $K))
         ((MSETQ) (($REP0 ARRAY) $K)
          (($MATRIX) ((MLIST) (($REP0 ARRAY) $K))))
         T $FALSE)))
      ((MRETURN) $REP0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_REDUCIBLE_REP) $CO_REP0 $METRIC0) $FUNCTIONS) 
(MDEFPROP $COMPUTE_SINGLE_MATRIX_EIGENSPACES
    ((LAMBDA) ((MLIST) |$id|)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) |$id|))
       (($ERROR) "ID should be a matrix") T $FALSE)
      ((MSETQ) |$dID0| (($LENGTH) |$id|))
      ((MSETQ) |$Vplus0|
       (($COMPUTE_NULL_EIGENSPACE)
        ((MPLUS) |$id| ((MMINUS) (($IDENT) |$dID0|))) |$dID0|))
      ((MSETQ) |$Vminus0|
       (($COMPUTE_NULL_EIGENSPACE) ((MPLUS) |$id| (($IDENT) |$dID0|))
        |$dID0|))
      ((MRETURN) ((MLIST) |$Vplus0| |$Vminus0|))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_SINGLE_MATRIX_EIGENSPACES) |$id|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_NULL_EIGENSPACE
    ((LAMBDA) ((MLIST) |$mm| |$dMM|)
     ((MPROG)
      ((MSETQ) $LIST_CC0 (($MAKELIST) (($CC0) $K) $K 1. |$dMM|))
      ((MSETQ) $TMP0 ((MNCTIMES) |$mm| $LIST_CC0))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($TMP0 ARRAY) $K 1.) 0.) $K 1. |$dMM|))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $LIST_CC0))
      ((MSETQ) $NULLV0 ((MLIST)))
      ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
       ((MPROGN)
        ((MSETQ) |$vector_in_Q0|
         (($MAKELIST)
          (($COEFF) (($EXPAND) (($RHS) (($SOL0 ARRAY) $K))) $RR0) $K 1.
          |$dMM|))
        ((MSETQ) $DENOM0
         (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K 1.
          |$dMM|))
        ((MSETQ) $LCM0 (($LCM) $DENOM0))
        ((MSETQ) $NULLV0
         (($APPEND) $NULLV0
          ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
      ((MRETURN) $NULLV0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_NULL_EIGENSPACE) |$mm| |$dMM|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_BASIC_SWAP_EIGENSPACES
    ((LAMBDA) ((MLIST) |$REPs|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$REPs|))
       (($ERROR) "REPs should be a list") T $FALSE)
      ((MSETQ) |$Nsm1| (($LENGTH) |$REPs|))
      ((MSETQ) $EIGENSPACES0 ((MLIST)))
      ((MDO) $NSW 1. NIL NIL |$Nsm1| NIL
       ((MSETQ) $EIGENSPACES0
        (($APPEND) $EIGENSPACES0
         ((MLIST)
          (($COMPUTE_SINGLE_MATRIX_EIGENSPACES) ((|$REPs| ARRAY) $NSW))))))
      ((MRETURN) $EIGENSPACES0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_BASIC_SWAP_EIGENSPACES) |$REPs|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_IDEAL_FROM_SEED
    ((LAMBDA) ((MLIST) $SEED_NO0 $BASIS0 |$REPs0|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $BASIS0))
       (($ERROR) "basis0 must be a list of basis vectors") T $FALSE)
      ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
      ((MCOND)
       ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
       (($ERROR)
        "mismatch between number of vectors and their dimension")
       T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$REPs0|))
       (($ERROR)
        "REPs0 must be a list of matrices associated with the basic swaps")
       T $FALSE)
      ((MSETQ) |$dimREPs0| (($LENGTH) |$REPs0|))
      ((MSETQ) $DUALBASIS0 (($COMPUTE_DUAL_VECTORS) $BASIS0))
      ((MSETQ) |$in_Ideal0| (($MAKELIST) NIL $K 1. $DIM0))
      ((MSETQ) ((|$in_Ideal0| ARRAY) $SEED_NO0) T)
      ((MSETQ) |$Ideal0| ((MLIST) (($BASIS0 ARRAY) $SEED_NO0)))
      ((MSETQ) $ADDED_VEC0 T)
      ((MDO) $NSTEP0 1. NIL NIL NIL ((MNOT) $ADDED_VEC0)
       ((MPROGN) (($PRINT) "-->step" $NSTEP0) ((MSETQ) $ADDED_VEC0 NIL)
        ((MDOIN) $VEC0 |$Ideal0| NIL NIL NIL NIL
         ((MDO) $NSW0 2. NIL NIL |$dimREPs0| NIL
          ((MPROGN)
           ((MSETQ) $TMPVEC0
            ((MNCTIMES) ((|$REPs0| ARRAY) $NSW0) $VEC0))
           ((MSETQ) $COEFF_ON_BASIS0
            (($MAKELIST) ((MNCTIMES) (($DUALBASIS0 ARRAY) $K) $TMPVEC0)
             $K 1. $DIM0))
           (($PRINT) "   nswap" $NSW0 "vec0" $VEC0 "coeffs on basis0"
            $COEFF_ON_BASIS0)
           ((MDO) $NCOEFF0 1. NIL NIL $DIM0 NIL
            ((MCOND)
             ((MAND)
              ((MNOT)
               ((MEQUAL) (($COEFF_ON_BASIS0 ARRAY) $NCOEFF0) 0.))
              ((MNOT) ((|$in_Ideal0| ARRAY) $NCOEFF0)))
             ((MPROGN) ((MSETQ) ((|$in_Ideal0| ARRAY) $NCOEFF0) T)
              ((MSETQ) |$Ideal0|
               (($CONS) (($BASIS0 ARRAY) $NCOEFF0) |$Ideal0|))
              ((MSETQ) $ADDED_VEC0 T))
             T $FALSE)))))
        (($PRINT) "  --> Ideal0" |$Ideal0|)))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_IDEAL_FROM_SEED) $SEED_NO0 $BASIS0 |$REPs0|)
         $FUNCTIONS) 
(MDEFPROP $COMPUTE_DUAL_VECTORS
    ((LAMBDA) ((MLIST) $BASIS0)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) $BASIS0))
       (($ERROR) "basis0 must be a list of basis vectors") T $FALSE)
      ((MSETQ) $DIM0 (($LENGTH) $BASIS0))
      ((MCOND)
       ((MNOT) ((MEQUAL) (($LENGTH) (($BASIS0 ARRAY) 1.)) $DIM0))
       (($ERROR)
        "mismatch between number of vectors and their dimension")
       T $FALSE)
      ((MSETQ) $GG0 (($ZEROMATRIX) $DIM0 $DIM0))
      ((MDO) $I 1. NIL NIL $DIM0 NIL
       ((MDO) $J $I NIL NIL $DIM0 NIL
        ((MPROGN)
         ((MSETQ) (($GG0 ARRAY) $I $J)
          (($SUM)
           ((MTIMES) ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $I) $K)
            ((MQAPPLY ARRAY) (($BASIS0 ARRAY) $J) $K))
           $K 1. $DIM0))
         ((MSETQ) (($GG0 ARRAY) $J $I) (($GG0 ARRAY) $I $J)))))
      ((MCOND) ((MGREATERP) $DIM0 1.)
       ((MSETQ) $GG0M1 ((MNCEXPT) $GG0 ((MMINUS) 1.))) T
       ((MSETQ) $GG0M1
        ((MQUOTIENT) (($IDENT) 1.) (($GG0 ARRAY) 1. 1.))))
      ((MSETQ) $DUALBASIS0 ((MLIST)))
      ((MDO) $I 1. NIL NIL $DIM0 NIL
       ((MSETQ) $DUALBASIS0
        (($APPEND) $DUALBASIS0
         ((MLIST)
          (($SUM)
           ((MTIMES) (($GG0M1 ARRAY) $I $K) (($BASIS0 ARRAY) $K)) $K 1.
           $DIM0)))))
      ((MRETURN) $DUALBASIS0)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_DUAL_VECTORS) $BASIS0) $FUNCTIONS) 
(MDEFPROP $COMPUTE_EIGENSPACES
    ((LAMBDA) ((MLIST) |$eig|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$eig|))
       (($ERROR) "EIG must be a list of lists with 2 components") T
       $FALSE)
      ((MSETQ) |$Ns1| (($LENGTH) |$eig|))
      ((MSETQ) |$tmp_listEig0| ((|$eig| ARRAY) 1.))
      (($PRINT) "  initial list of eigenspaces" |$tmp_listEig0|)
      ((MDO) $NS0 2. NIL NIL |$Ns1| NIL
       ((MPROGN) ((MSETQ) |$tmp_listEig1| ((MLIST)))
        ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
         ((MSETQ) |$tmp_listEig1|
          (($APPEND) |$tmp_listEig1|
           ((MLIST)
            (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
             ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 1.))))))
        ((MDOIN) |$tmpEig0| |$tmp_listEig0| NIL NIL NIL NIL
         ((MSETQ) |$tmp_listEig1|
          (($APPEND) |$tmp_listEig1|
           (($COMPUTE_INTERSECTION_VECTOR_SPACES) |$tmpEig0|
            ((MQAPPLY ARRAY) ((|$eig| ARRAY) $NS0) 2.)))))
        ((MSETQ) |$tmp_listEig0| |$tmp_listEig1|)))
      ((MRETURN) |$tmp_listEig0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_EIGENSPACES) |$eig|) $FUNCTIONS) 
(MDEFPROP $COMPUTE_INTERSECTION_VECTOR_SPACES
    ((LAMBDA) ((MLIST) |$Vec1| |$Vec2|)
     ((MPROG)
      ((MCOND) ((MNOT) (($LISTP) |$Vec1|))
       (($ERROR) "Vec1 must be a list") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) |$Vec2|))
       (($ERROR) "Vec2 must be a list") T $FALSE)
      ((MCOND)
       ((MOR) ((MEQUAL) (($LENGTH) |$Vec1|) 0.)
        ((MEQUAL) (($LENGTH) |$Vec2|) 0.))
       ((MRETURN) ((MLIST))) T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($LENGTH) ((|$Vec1| ARRAY) 1.))
         (($LENGTH) ((|$Vec2| ARRAY) 1.))))
       (($ERROR) "Vec1 and Vec2 must have the same dimension") T
       $FALSE)
      ((MSETQ) |$dVec0| (($LENGTH) ((|$Vec1| ARRAY) 1.)))
      ((MSETQ) $UNK0
       (($MAKELIST) (($QW ARRAY) $K) $K 1.
        ((MPLUS) (($LENGTH) |$Vec1|) (($LENGTH) |$Vec2|))))
      ((MSETQ) $SUM01
       (($SUM) ((MTIMES) ((|$Vec1| ARRAY) $K) (($QW ARRAY) $K)) $K 1.
        (($LENGTH) |$Vec1|)))
      ((MSETQ) $SUM0
       ((MPLUS) $SUM01
        (($SUM)
         ((MTIMES) ((|$Vec2| ARRAY) $K)
          (($QW ARRAY) ((MPLUS) (($LENGTH) |$Vec1|) $K)))
         $K 1. (($LENGTH) |$Vec2|))))
      ((MSETQ) $EQS0
       (($MAKELIST) ((MEQUAL) (($SUM0 ARRAY) $K) 0.) $K 1. |$dVec0|))
      ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
      ((MSETQ) |$IntVec0| ((MLIST)))
      ((MDOIN) $RR0 $%RNUM_LIST NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP0 (($EV) $SUM01 $SOL0))
        ((MSETQ) |$vector_in_Q0|
         (($MAKELIST) (($COEFF) (($EXPAND) (($TMP0 ARRAY) $K)) $RR0) $K
          1. |$dVec0|))
        ((MSETQ) $DENOM0
         (($MAKELIST) (($DENOM) ((|$vector_in_Q0| ARRAY) $K)) $K 1.
          |$dVec0|))
        ((MSETQ) $LCM0 (($LCM) $DENOM0))
        ((MSETQ) |$IntVec0|
         (($APPEND) |$IntVec0|
          ((MLIST) (($EXPAND) ((MTIMES) $LCM0 |$vector_in_Q0|)))))))
      (($PRINT) "-->Vec1" |$Vec1|) (($PRINT) "-->Vec2" |$Vec2|)
      (($PRINT) "  intersection" |$IntVec0|) ((MRETURN) |$IntVec0|)))
    MEXPR) 
(ADD2LNC '(($COMPUTE_INTERSECTION_VECTOR_SPACES) |$Vec1| |$Vec2|)
         $FUNCTIONS) 
(MDEFPROP |$step0_0_compute_YT_on_big_basis|
    ((LAMBDA) ((MLIST) |$VectorSpace| |$YoungTableauIndexes|)
     ((MPROG) ((MLIST) $K)
      ((MSETQ) |$dimT0| (($LENGTH) |$VectorSpace|))
      ((MSETQ) |$Mat0| (($ZEROMATRIX) |$dimT0| |$dimT0|))
      ((MDO) $K 1. NIL NIL |$dimT0| NIL
       ((MPROGN)
        ((MSETQ) |$tmpT|
         ((|$do_Young_or_antiYoung_opsV1|) ((|$VectorSpace| ARRAY) $K)
          |$YoungTableauIndexes| 0.))
        ((MSETQ) |$tmpT| (($RATEXPAND) |$tmpT|))
        ((MSETQ) |$coeff_tmpT|
         (($BASIC_COMPUTE_NUMERICAL_COEFFS_OVER_MONOMIAL_BASIS) |$tmpT|
          |$VectorSpace|))
        ((MSETQ) ((|$Mat0| ARRAY) $K) |$coeff_tmpT|)))
      ((MRETURN) |$Mat0|)))
    MEXPR) 
(ADD2LNC '((|$step0_0_compute_YT_on_big_basis|) |$VectorSpace|
           |$YoungTableauIndexes|)
         $FUNCTIONS) 
(MDEFPROP |$step0_1_normalize_YT_projected_big_basis|
    ((LAMBDA) ((MLIST) |$YTMat|)
     ((MPROG)
      ((MLIST) |$dimT0| |$NormMat0| $ZERO0 $ZEROROW0 $K $K0 $SOL0)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTMat|))
       (($ERROR) "Argument must be a matrix") T $FALSE)
      ((MSETQ) |$dimT0| (($LENGTH) ((|$YTMat| ARRAY) 1.)))
      ((MCOND) ((MEQUAL) |$YTMat| (($ZEROMATRIX) |$dimT0| |$dimT0|))
       ((MRETURN) |$YTMat|) T $FALSE)
      ((MSETQ) |$NormMat0| (($COPYMATRIX) |$YTMat|))
      ((MSETQ) $ZERO0
       ((MPLUS) ((MTIMES) $XX |$YTMat|)
        ((MMINUS) ((MNCEXPT) |$YTMat| 2.))))
      ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
      ((MSETQ) $K0 1.)
      ((MDO) NIL NIL NIL NIL NIL
       ((MNOT)
        ((MAND) ((MEQUAL) (($ZERO0 ARRAY) $K0) $ZEROROW0)
         ((MLEQP) $K0 |$dimT0|)))
       ((MSETQ) $K0 ((MPLUS) $K0 1.)))
      ((MSETQ) $SOL0
       (($LINSOLVE) (($MAP) "=" (($ZERO0 ARRAY) $K0) $ZEROROW0)
        ((MLIST) $XX)))
      ((MCOND) ((MEQUAL) $SOL0 ((MLIST)))
       (($ERROR) "cannot find a normalization") T $FALSE)
      ((MCOND)
       ((MNOT)
        ((MEQUAL) (($EV) $ZERO0 $SOL0)
         (($ZEROMATRIX) |$dimT0| |$dimT0|)))
       (($ERROR) "cannot find a global normalization") T $FALSE)
      ((MRETURN)
       ((MTIMES) ((MQUOTIENT) 1. (($RHS) (($SOL0 ARRAY) 1.)))
        |$NormMat0|))))
    MEXPR) 
(ADD2LNC '((|$step0_1_normalize_YT_projected_big_basis|) |$YTMat|)
         $FUNCTIONS) 
(MDEFPROP |$step1_0_compute_coeff_on_T_basis|
    ((LAMBDA) ((MLIST) |$nn| |$spin|)
     ((MPROG) ((MLIST) $NR $K)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
         $EXAM_LEVEL))
       (($ERROR) "exam_level[NN,SPIN] is NOT defined!") T $FALSE)
      ((MSETQ) |$dimT0|
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)))
      ((MSETQ) |$dimR0|
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
      ((MSETQ) $COEFF_SMALL_BASIS0 (($ZEROMATRIX) |$dimR0| |$dimT0|))
      ((MDO) $NR 1. NIL NIL |$dimR0| NIL
       ((MSETQ) (($COEFF_SMALL_BASIS0 ARRAY) $NR)
        (($MAKELIST)
         (($COEFF)
          (($RATEXPAND)
           (($RHS)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 3.)
             $K)))
          ((MQAPPLY ARRAY)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)
           $NR))
         $K 1. |$dimT0|)))
      ((MRETURN) $COEFF_SMALL_BASIS0)))
    MEXPR) 
(ADD2LNC '((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|)
         $FUNCTIONS) 
(MDEFPROP |$step1_1_compute_YT_on_real_Ns_basis|
    ((LAMBDA) ((MLIST) $COEFF_BASIS |$YTBigMat|)
     ((MPROG)
      ((MCOND) ((MNOT) (($MATRIXP) $COEFF_BASIS))
       (($ERROR) "coeff_basis must be a matrix") T $FALSE)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTBigMat|))
       (($ERROR) "YTBigMat must be a matrix") T $FALSE)
      ((MRETURN) ((MNCTIMES) $COEFF_BASIS |$YTBigMat|))))
    MEXPR) 
(ADD2LNC '((|$step1_1_compute_YT_on_real_Ns_basis|) $COEFF_BASIS
           |$YTBigMat|)
         $FUNCTIONS) 
(MDEFPROP $STEP2_0_FIND_INDEP_IRREPS
    ((LAMBDA) ((MLIST) |$YTSmallMat|)
     ((MPROG) ((MLIST) $K $NR0 $NU0)
      ((MCOND) ((MNOT) (($MATRIXP) |$YTSmallMat|))
       (($ERROR) "YTSmallMat must be a matrix") T $FALSE)
      ((MSETQ) |$dimR0| (($LENGTH) |$YTSmallMat|))
      ((MSETQ) |$dimT0| (($LENGTH) ((|$YTSmallMat| ARRAY) 1.)))
      ((MSETQ) $ZEROROW0 (($MAKELIST) 0. $K 1. |$dimT0|))
      ((MSETQ) $UNK0 ((MLIST))) ((MSETQ) $LIST_NR_UNK0 ((MLIST)))
      ((MSETQ) $EQS0 $ZEROROW0)
      ((MDO) $NR0 1. NIL NIL |$dimR0| NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) ((|$YTSmallMat| ARRAY) $NR0) $ZEROROW0))
        ((MPROGN) ((MSETQ) $UNK0 (($ENDCONS) (($C) $NR0) $UNK0))
         ((MSETQ) $LIST_NR_UNK0 (($ENDCONS) $NR0 $LIST_NR_UNK0))
         ((MSETQ) $EQS0
          ((MPLUS) $EQS0
           ((MTIMES) (($C) $NR0) ((|$YTSmallMat| ARRAY) $NR0)))))
        T $FALSE))
      ((MSETQ) |$Nu0| (($LENGTH) $UNK0))
      ((MCOND) ((MEQUAL) |$Nu0| 0.) ((MRETURN) ((MLIST))) T $FALSE)
      ((MCOND) ((MGREATERP) (($LENGTH) $UNK0) 0.)
       ((MPROGN) ((MSETQ) $SOL0 (($LINSOLVE) $EQS0 $UNK0))
        ((MSETQ) |$Nr0| (($LENGTH) $%RNUM_LIST))
        ((MSETQ) $LIST_INDEP_VECTORS0 ((MLIST)))
        ((MCOND) ((MEQUAL) |$Nu0| 1.) ((MRETURN) $LIST_NR_UNK0) T
         $FALSE)
        ((MCOND) ((MAND) ((MGREATERP) |$Nu0| 1.) ((MEQUAL) |$Nr0| 0.))
         (($ERROR) "NO independent solutions????") T $FALSE)
        ((MSETQ) $EXAM_COEFF0 (($MAKELIST) T $K 1. |$Nu0|))
        ((MDO) $NR0 1. NIL NIL |$Nr0| NIL
         ((MDO) $NU0 1. NIL NIL |$Nu0| NIL
          ((MPROGN) (($PRINT) "   nr0=" $NR0 "nu0=" $NU0)
           (($PRINT) "   exam_coeff0[" $NU0 "]="
            (($EXAM_COEFF0 ARRAY) $NU0))
           (($PRINT) "   coeff="
            (($COEFF) (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
             (($%RNUM_LIST ARRAY) $NR0)))
           ((MCOND)
            ((MAND) (($EXAM_COEFF0 ARRAY) $NU0)
             ((MNOT)
              ((MEQUAL)
               (($COEFF) (($RATEXPAND) (($RHS) (($SOL0 ARRAY) $NU0)))
                (($%RNUM_LIST ARRAY) $NR0))
               0.)))
            ((MPROGN) (($PRINT) "   OK: nr0=" $NR0 "nu0=" $NU0)
             ((MSETQ) (($EXAM_COEFF0 ARRAY) $NU0) NIL)
             ((MSETQ) $LIST_INDEP_VECTORS0
              (($ENDCONS) (($LIST_NR_UNK0 ARRAY) $NU0)
               $LIST_INDEP_VECTORS0))
             ((MSETQ) $NU0 ((MPLUS) |$Nu0| 1.)))
            T $FALSE)))))
       T $FALSE)
      ((MRETURN) $LIST_INDEP_VECTORS0)))
    MEXPR) 
(ADD2LNC '(($STEP2_0_FIND_INDEP_IRREPS) |$YTSmallMat|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_SCALAR
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) $SCALARS0 $TMP0 $K)
      ((MSETQ) $SCALARS0 ((MLIST)))
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 0.)
       ((MLIST)
        (($IS)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
          0.))))
      ((MCOND)
       ((MGREATERP)
        (($LENGTH) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
        0.)
       ((MPROGN)
        ((MSETQ) $TMP0
         (($PSUBSTITUTE)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 3.)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 2.)))
        ((MSETQ) $TMP0 (($RATEXPAND) $TMP0))
        ((MDO) $K 1. NIL NIL
         (($LENGTH)
          ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.))
         NIL
         ((MSETQ) $SCALARS0
          (($ENDCONS)
           (($COEFF) $TMP0
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.) $K))
           $SCALARS0)))
        ((MSETQ) $SCALARS0 (($APPLY) $MATRIX $SCALARS0))
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
         ((MLIST) (($COPYMATRIX) $SCALARS0)))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
         ((MLIST) ((|$normalize_mat_in_ZV1|) $SCALARS0)))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
         ((MLIST)
          ((MLIST) |$nn| 0.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.)
         (($IDENT)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 0.) 4.)))))
       T
       ((MPROGN)
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 0.)
         ((MLIST)
          (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
           (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.)
         ((MLIST)
          (($ZEROMATRIX) (($LENGTH) ((|$t| ARRAY) |$n| 0.))
           (($LENGTH) ((|$t| ARRAY) |$n| 0.)))))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 0. 1.)
         ((MLIST)
          ((MLIST) |$nn| 0.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 0.) 1.))))))
      |$done_scalar_irrep|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_SCALAR) |$nn|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_VECTOR
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) $TMP00 $TMP0 $S0 $K)
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| 1.)
       ((MLIST)
        (($IS)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
          0.))))
      ((MCOND)
       ((MGREATERP)
        (($LENGTH) ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
        0.)
       ((MPROGN)
        ((MDO) $S0 1. ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN)
          ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
           ((MLIST)))
          ((MSETQ) $TMP00
           (($RATEXPAND)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.)
              ((MPLUS) 2. ((MMINUS) $S0)))
             3.)))
          ((MDO) $K 1. NIL NIL
           (($LENGTH)
            ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.))
           NIL
           ((MCOND) ((MEQUAL) $K 1.)
            ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
             (($COEFF) $TMP00
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.) $K)))
            T
            ((MSETQ) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
             (($ADDROW) (($TMP0 ARRAY) ((MPLUS) 2. ((MMINUS) $S0)))
              (($COEFF) $TMP00
               ((MQAPPLY ARRAY)
                ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.) $K))))))))
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
         ((MLIST) (($TMP0 ARRAY) 1.)))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
         ((MLIST) ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 1.))))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
         ((MLIST)
          ((MLIST) |$nn| 1.
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.) 1.))
          ((MLIST) |$nn| 0.
           ((|$normalize_mat_in_ZV1|) (($TMP0 ARRAY) 2.)))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.) 1.)
         (($IDENT)
          (($LENGTH)
           ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| 1.) 4.)))))
       T
       ((MPROGN)
        ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| 1.)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.) 3.))
        ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| 1.)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Descendents| ARRAY) |$nn| 1.) 1.) 3.))
        ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| 1. 1.)
         (($COPYLIST) ((|$Descendents| ARRAY) |$nn| 1.)))))
      |$done_vector_irrep|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_VECTOR) |$nn|) $FUNCTIONS) 
(MDEFPROP |$do_brute_force_leading_Regge|
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG)
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
       (($MAKELIST) NIL $K 1. (($LENGTH) ((|$YTab| ARRAY) |$nn|))))
      ((MSETQ)
       ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$nn|)
        ((|$leading_Regge| ARRAY) |$nn|))
       T)
      ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$nn| 1.)
       (($COMPUTE_DESCENDENTS) |$nn| |$nn| (($MATRIX) ((MLIST) 1.))
        (($MAKELIST)
         ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0 1.
         |$nn|)))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
       (($MAKELIST) (($IDENT) 1.) $K 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)
       ((MLIST) ((|$IrrepSmall| ARRAY) |$nn| |$nn|)))
      |$done_leading_regge_irrep|))
    MEXPR) 
(ADD2LNC '((|$do_brute_force_leading_Regge|) |$nn|) $FUNCTIONS) 
(MDEFPROP |$do_brute_force_subleading_Regge|
    ((LAMBDA) ((MLIST) |$nn|)
     ((MPROG) ((MLIST) |$lenT0| $K)
      ((MSETQ)
       ((|$YT_is_present| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) NIL $K 1.
        (($LENGTH) ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
      ((MSETQ)
       ((MQAPPLY ARRAY)
        ((|$YT_is_present| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       T)
      ((MSETQ) |$lenT0|
       (($LENGTH) ((|$t| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
      ((MSETQ)
       ((|$IrrepSmallbasis| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) (($ZEROMATRIX) |$lenT0| |$lenT0|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))))
      ((MSETQ)
       ((MQAPPLY ARRAY)
        ((|$IrrepSmallbasis| ARRAY) |$nn|
         ((MPLUS) |$nn| ((MMINUS) 1.)))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       (($ZEROMATRIX) ((MPLUS) |$lenT0| ((MMINUS) 1.)) |$lenT0|))
      ((MDO) $K 1. NIL NIL ((MPLUS) |$lenT0| ((MMINUS) 1.)) NIL
       ((MPROGN)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmallbasis| ARRAY) |$nn|
            ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
          $K $K)
         1.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmallbasis| ARRAY) |$nn|
            ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
          $K |$lenT0|)
         ((MMINUS) 1.))))
      ((MSETQ)
       ((|$IrrepDescendents| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.))
        ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
       (($COMPUTE_DESCENDENTS) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.))
        ((MQAPPLY ARRAY)
         ((|$IrrepSmallbasis| ARRAY) |$nn|
          ((MPLUS) |$nn| ((MMINUS) 1.)))
         ((|$subleading_Regge| ARRAY) ((MPLUS) |$nn| ((MMINUS) 1.))))
        (($MAKELIST)
         ((MQAPPLY ARRAY) ((|$DownMat| ARRAY) |$nn| $S0) 1.) $S0 1.
         ((MPLUS) |$nn| ((MMINUS) 1.)))))
      ((MSETQ)
       ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       (($MAKELIST) (($IDENT) ((MPLUS) |$nn| ((MMINUS) 2.))) $K 1.
        ((MPLUS) |$nn| ((MMINUS) 2.))))
      ((MDO) $K 2. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
       ((MPROGN)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          1. 1.)
         0.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          $K $K)
         0.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          1. $K)
         1.)
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY)
           ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
           ((MPLUS) $K ((MMINUS) 1.)))
          $K 1.)
         1.)))
      ((MDO) $K 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 2.)) NIL
       ((MSETQ)
        ((MQAPPLY ARRAY)
         ((MQAPPLY ARRAY)
          ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
          ((MPLUS) |$nn| ((MMINUS) 2.)))
         $K 1.)
        ((MMINUS) 1.)))
      ((MSETQ)
       ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))
       ((MLIST) ((MLIST))
        ((|$IrrepSmall| ARRAY) |$nn| ((MPLUS) |$nn| ((MMINUS) 1.)))))
      |$done_sub_leading_regge_irrep|))
    MEXPR) 
(ADD2LNC '((|$do_brute_force_subleading_Regge|) |$nn|) $FUNCTIONS) 
(MDEFPROP $DO_BRUTE_FORCE_IRREPS
    ((LAMBDA) ((MLIST) |$nn| |$spin| |$irreplist_to_use|)
     ((MPROG) ((MLIST) $NYT $NYTP1 $I0 $J0 $NO0 $K $NSW $V0)
      ((MCOND) ((MNOT) (($LISTP) ((|$t| ARRAY) |$nn| |$spin|)))
       (($ERROR) "T[" |$nn| "," |$spin| "] is not defined!") T $FALSE)
      ((MCOND) ((MNOT) (($LISTP) (($EXAM_LEVEL ARRAY) |$nn| |$spin|)))
       (($ERROR) "exam_level[" |$nn| "," |$spin| "] is not defined!") T
       $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 0.)
         $EXAM_LEVEL))
       (($ERROR) "exam_level[" |$nn| "," |$spin| "] is not defined!") T
       $FALSE)
      ((MCOND) ((MNOT) (($LISTP) ((|$YTab| ARRAY) |$spin|)))
       (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
      ((MCOND)
       (($IS)
        ((MEQUAL) (($INPART) ((|$YTab| ARRAY) |$spin|) 0.) |$YTab|))
       (($ERROR) "YTab(" |$spin| ") is not defined!") T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| 0.)
        ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
       ((MRETURN) (($DO_BRUTE_FORCE_SCALAR) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| 1.)
        ((MEQUAL) |$irreplist_to_use| ((MLIST) 1.)))
       ((MRETURN) (($DO_BRUTE_FORCE_VECTOR) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| |$nn|)
        (($MEMBER) ((|$leading_Regge| ARRAY) |$nn|)
         |$irreplist_to_use|))
       ((MRETURN) ((|$do_brute_force_leading_Regge|) |$nn|)) T $FALSE)
      ((MCOND)
       ((MAND) ((MEQUAL) |$spin| ((MPLUS) |$nn| ((MMINUS) 1.)))
        (($MEMBER) ((|$subleading_Regge| ARRAY) |$nn|)
         |$irreplist_to_use|))
       ((MRETURN) ((|$do_brute_force_subleading_Regge|) |$nn|)) T
       $FALSE)
      ((MSETQ) ((|$dimT| ARRAY) |$nn| |$spin|)
       (($LENGTH) ((|$t| ARRAY) |$nn| |$spin|)))
      ((MSETQ) |$Matzero|
       (($ZEROMATRIX) ((|$dimT| ARRAY) |$nn| |$spin|)
        ((|$dimT| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$MatB| ARRAY) |$nn| |$spin|)
       (($MAKELIST) |$Matzero| $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$nb| ARRAY) |$nn| |$spin|)
       (($MAKELIST) |$Matzero| $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        (($PRINT) "Level" |$nn| "spin" |$spin| "nyt=" $NYT)
        ((MSETQ) ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step0_0_compute_YT_on_big_basis|)
          ((|$t| ARRAY) |$nn| |$spin|)
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|) $NYT)))
        (($PRINT) "MatB OK")
        ((MSETQ) ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step0_1_normalize_YT_projected_big_basis|)
          ((MQAPPLY ARRAY) ((|$MatB| ARRAY) |$nn| |$spin|) $NYT)))
        (($PRINT) "NB OK")))
      ((MDO) $NUSEDYT 1. NIL NIL
       ((MPLUS) (($LENGTH) |$irreplist_to_use|) ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MDO) $NUSEDYTP1 ((MPLUS) $NUSEDYT 1.) NIL NIL
         (($LENGTH) |$irreplist_to_use|) NIL
         ((MPROGN)
          ((MSETQ) $NYTP1 ((|$irreplist_to_use| ARRAY) $NUSEDYTP1))
          (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". Is yt" $NYT
           "killed by yt" $NYTP1 "? "
           (($IS)
            ((MEQUAL)
             ((MNCTIMES)
              ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)
              ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYTP1))
             |$Matzero|)))))))
      ((MSETQ) |$listJJ|
       (($MAP) ((LAMBDA) ((MLIST) $U) (($CONCAT) |$jj| $U))
        (($MAKELIST) $K $K 1. |$spin|)))
      ((MSETQ) ((|$rep_t| ARRAY) |$nn| |$spin|)
       ((|$compute_T_rep|) ((|$t| ARRAY) |$nn| |$spin|) |$listJJ|))
      ((MCOND) ((MGREATERP) ((|$dimT| ARRAY) |$nn| |$spin|) 1.)
       ((MPROGN)
        ((MSETQ) |$idT| (($IDENT) ((|$dimT| ARRAY) |$nn| |$spin|)))
        ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
         ((MCOND)
          ((MNOT)
           (($IS)
            ((MEQUAL)
             ((MNCEXPT)
              ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $I0)
              2.)
             |$idT|)))
          (($ERROR) "REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
           ")]^^2 is NOT unity")
          T $FALSE))
        (($PRINT) "Check: Rep^^2=1 OK")
        ((MDO) $I0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
         ((MDO) $J0 1. NIL NIL ((MPLUS) |$spin| ((MMINUS) 1.)) NIL
          ((MCOND)
           ((MNOT)
            (($IS)
             ((MEQUAL)
              ((MNCEXPT)
               ((MNCTIMES)
                ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $I0)
                ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|) $J0))
               3.)
              |$idT|)))
           (($ERROR) "( REP_T[NN,SPIN][swap=(1," ((MPLUS) $I0 1.)
            ")] . " "REP_T[NN,SPIN][swap=(1," ((MPLUS) $J0 1.)
            ")] )^^3" "is NOT unity")
           T $FALSE)))
        (($PRINT) "Check: (Rep.Rep)^^3=1 OK"))
       T
       (($PRINT)
        "---> Rep has dimension 1: checks skipped because of maxima bug"))
      ((MSETQ) ((|$dimSmall| ARRAY) |$nn| |$spin|)
       (($LENGTH)
        ((MQAPPLY ARRAY) (($EXAM_LEVEL ARRAY) |$nn| |$spin|) 4.)))
      ((MSETQ) |$zeromatrixSmall|
       (($ZEROMATRIX) ((|$dimSmall| ARRAY) |$nn| |$spin|)
        ((|$dimSmall| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$GSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
       (($MAKELIST) (($COPYMATRIX) |$zeromatrixSmall|) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MDEFINE) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|)
       (($COPYMATRIX) |$zeromatrixSmall|))
      ((MSETQ) ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)
       ((|$step1_0_compute_coeff_on_T_basis|) |$nn| |$spin|))
      ((MSETQ) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       ((|$normalize_mat_in_ZV1|)
        ((|$CoeffSmall0| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$GREPSmall| ARRAY) |$nn| |$spin|)
       ((|$compute_metricV1|) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
       ((|$compute_controvariant_red_repV1|)
        ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
        ((|$rep_t| ARRAY) |$nn| |$spin|)))
      ((MSETQ) ((|$REPSmall| ARRAY) |$nn| |$spin|)
       (($COMPUTE_REDUCIBLE_REP) ((|$coREPSmall| ARRAY) |$nn| |$spin|)
        ((|$GREPSmall| ARRAY) |$nn| |$spin|)))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
         ((|$step1_1_compute_YT_on_real_Ns_basis|)
          ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
          ((MQAPPLY ARRAY) ((|$nb| ARRAY) |$nn| |$spin|) $NYT)))))
      ((MSETQ) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
       (($MAKELIST) NIL $K 1. (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)
       (($MAKELIST) $K $K 1.
        (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|))))
      ((MSETQ) (($USED_VECTORS_BY_IRREP ARRAY) |$nn| |$spin|)
       (($MAKELIST) ((MLIST)) $K 1.
        (($LENGTH) ((|$YTab| ARRAY) |$spin|))))
      ((MSETQ)
       (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|)
       (($MATRIX) (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|)))
      ((MSETQ) (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|) ((MLIST)))
      ((MDO) $NUSEDYT 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MPROGN) ((MSETQ) $NYT ((|$irreplist_to_use| ARRAY) $NUSEDYT))
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
         (($APPLY) $SUBMATRIX
          (($ENDCONS)
           ((MQAPPLY ARRAY) ((|$CoeffYTSmall| ARRAY) |$nn| |$spin|)
            $NYT)
           (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))))
        ((MSETQ)
         ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
         (($COMPUTE_BASIS_FROM_COEFF_SET)
          (($MAKELIST)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY)
             ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)
            $K)
           $K 1.
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((|$ReducedCoeffYTSmall| ARRAY) |$nn| |$spin|) $NYT)))))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin| ". --> In irrep no"
         $NYT " we will use vectors no (in local order)"
         ((MQAPPLY ARRAY)
          ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|) $NYT)
          1.))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
         ". --> After irrep no" $NYT "the map is"
         (($MAP_REMAINING_VECTORS_OLD_VECTORS ARRAY) |$nn| |$spin|))
        (($PRINT) "Level=" |$nn| ", Spin=" |$spin|
         ". --> After irrep no" $NYT "the used vectors are"
         (($LIST_USED_VECTORS ARRAY) |$nn| |$spin|))
        ((MCOND)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             $NYT)
            1.))
          0.)
         ((MSETQ)
          ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
           $NYT)
          T)
         T $FALSE)
        ((MCOND)
         ((MGREATERP)
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
             $NYT)
            1.))
          0.)
         ((MPROGN)
          ((MSETQ) $OLDDIM
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             1.)))
          ((MSETQ) |$oldStep1|
           ((MQAPPLY ARRAY) ((|$Step0_Small| ARRAY) |$nn| |$spin|)
            $NYT))
          ((MSETQ) |$biggerV| T)
          ((MDO) $K 1. NIL NIL NIL ((MNOT) |$biggerV|)
           ((MPROGN)
            ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
             ((MLIST)))
            ((MDO) $NSW 1. NIL NIL
             (($LENGTH) ((|$rep_t| ARRAY) |$nn| |$spin|)) NIL
             ((MDOIN) $V0 ((|$oldStep1| ARRAY) 2.) NIL NIL NIL NIL
              ((MSETQ) (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)
               (($ENDCONS)
                (($LIST_MATRIX_ENTRIES)
                 ((MNCTIMES) $V0
                  ((MQAPPLY ARRAY) ((|$rep_t| ARRAY) |$nn| |$spin|)
                   $NSW)))
                (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))))
            ((MSETQ)
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             (($COMPUTE_BASIS_FROM_COEFF_SET)
              (($CLOSED_VECTOR_SPACE ARRAY) |$nn| |$spin|)))
            ((MSETQ) $NEWDIM
             (($LENGTH)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
                $NYT)
               1.)))
            ((MSETQ) |$biggerV| (($IS) ((MLESSP) $OLDDIM $NEWDIM)))
            ((MSETQ) $OLDDIM $NEWDIM)
            ((MSETQ) |$oldStep1|
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT))
            (($PRINT) "--> Level" |$nn| "spin" |$spin| "in irrep no"
             $NYT "step" $K "new size" $OLDDIM)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|)
            $NYT)
           (($APPLY) $MATRIX
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$Step1_Small| ARRAY) |$nn| |$spin|)
              $NYT)
             2.)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
            $NYT)
           ((|$normalize_mat_in_ZV1|)
            ((MQAPPLY ARRAY)
             ((|$IrrepSmallbasis0| ARRAY) |$nn| |$spin|) $NYT)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|) $NYT)
           ((|$compute_metricV1|)
            ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             $NYT)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
            $NYT)
           ((|$compute_controvariant_red_repV1|)
            ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
             $NYT)
            ((|$rep_t| ARRAY) |$nn| |$spin|)))
          ((MSETQ)
           ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|) $NYT)
           (($COPYLIST)
            (($COMPUTE_REDUCIBLE_REP)
             ((MQAPPLY ARRAY) ((|$coIrrepSmall| ARRAY) |$nn| |$spin|)
              $NYT)
             ((MQAPPLY ARRAY) ((|$GSmall| ARRAY) |$nn| |$spin|) $NYT)))))
         T $FALSE)
        |$skip|))
      ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MCOND)
        ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
         ((|$irreplist_to_use| ARRAY) $K))
        ((MPROGN)
         (($PRINT) $K "YTab"
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
           ((|$irreplist_to_use| ARRAY) $K))
          "compute descendents")
         ((MSETQ) ((|$IrrepDescendents| ARRAY) |$nn| |$spin| $K)
          (($COMPUTE_VECTOR_DESCENDENTS) |$nn| |$spin|
           ((MQAPPLY ARRAY) ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|)
            ((|$irreplist_to_use| ARRAY) $K)))))
        T $FALSE))
      (($CHK_NEW_BASIS) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)
       ((|$IrrepSmallbasis| ARRAY) |$nn| |$spin|) |$irreplist_to_use|)
      |$computed_irreps|))
    MEXPR) 
(ADD2LNC '(($DO_BRUTE_FORCE_IRREPS) |$nn| |$spin| |$irreplist_to_use|)
         $FUNCTIONS) 
(MDEFPROP $CHK_NEW_BASIS
    ((LAMBDA) ((MLIST) $OLDBASIS0 |$IrrepSmallbasis00| $IRREP_LIST0)
     ((MPROG) ((MLIST) $NI0 $NI00 $K) ((MSETQ) $NI0 0.)
      ((MDO) $NI00 1. NIL NIL NIL
       ((MNOT)
        (($IS)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
          |$zeromatrixSmall|)))
       ((MPROGN) (($PRINT) "ni00=" $NI00)
        (($PRINT)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
          |$zeromatrixSmall|))
        (($PRINT)
         (($IS)
          ((MEQUAL)
           ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $NI00))
           |$zeromatrixSmall|)))
        ((MSETQ) $NI0 $NI00)))
      ((MSETQ) $NEWBASIS0
       ((|$IrrepSmallbasis00| ARRAY)
        (($IRREP_LIST0 ARRAY) ((MPLUS) $NI0 1.))))
      ((MDO) $K ((MPLUS) $NI0 2.) NIL NIL (($LENGTH) $IRREP_LIST0) NIL
       ((MCOND)
        ((MNOT)
         ((MEQUAL)
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $K))
          |$zeromatrixSmall|))
        ((MSETQ) $NEWBASIS0
         (($ADDROW) $NEWBASIS0
          ((|$IrrepSmallbasis00| ARRAY) (($IRREP_LIST0 ARRAY) $K))))
        T $FALSE))
      ((MDO) $NV0 1. NIL NIL (($LENGTH) $OLDBASIS0) NIL
       ((MPROGN)
        ((MSETQ) $TMP00
         ((|$compute_coeffs_over_basis_from_coeffsV0|)
          (($OLDBASIS0 ARRAY) $NV0) $NEWBASIS0))
        ((MSETQ)
         ((MQAPPLY ARRAY)
          ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
         (($MAP) $RHS $TMP00))
        (($PRINT) "old vector no" $NV0 " is in new basis"
         ((MQAPPLY ARRAY)
          ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0))
        ((MCOND)
         ((MEQUAL)
          ((MQAPPLY ARRAY)
           ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|) $NV0)
          ((MLIST)))
         (($ERROR) "MISSING an element in new basis") T $FALSE)))))
    MEXPR) 
(ADD2LNC '(($CHK_NEW_BASIS) $OLDBASIS0 |$IrrepSmallbasis00|
           $IRREP_LIST0)
         $FUNCTIONS) 
(MDEFPROP $SHOW_IRREP_RESULTS
    ((LAMBDA) ((MLIST) |$nn| |$spin| |$irreplist_to_use|)
     ((MPROG) ((MLIST) $K $DIM0) ((MSETQ) $DIM0 0.)
      (($PRINT)
       "*********************************************************************")
      (($PRINT) "Level" |$nn| "spin" |$spin|)
      ((MDO) $K 1. NIL NIL (($LENGTH) |$irreplist_to_use|) NIL
       ((MCOND)
        ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| |$spin|)
         ((|$irreplist_to_use| ARRAY) $K))
        ((MPROGN)
         ((MSETQ) $DIM0
          ((MPLUS) $DIM0
           (($LENGTH)
            ((MQAPPLY ARRAY)
             ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
              ((|$irreplist_to_use| ARRAY) $K))
             1.))))
         (($PRINT) $K "YTab"
          ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
           ((|$irreplist_to_use| ARRAY) $K))
          "dim="
          (($LENGTH)
           ((MQAPPLY ARRAY)
            ((MQAPPLY ARRAY) ((|$IrrepSmall| ARRAY) |$nn| |$spin|)
             ((|$irreplist_to_use| ARRAY) $K))
            1.))))
        T
        (($PRINT) $K "YTab"
         ((MQAPPLY ARRAY) ((|$YTab| ARRAY) |$spin|)
          ((|$irreplist_to_use| ARRAY) $K))
         "UNSUSED")))
      (($PRINT) "")
      (($PRINT)
       "dimension of the vector space of true tensors at level" |$nn|
       "and spin" |$spin| "is"
       (($LENGTH) ((|$CoeffSmall| ARRAY) |$nn| |$spin|)))
      (($PRINT) "---> and we can account for" $DIM0) (($PRINT) "")
      (($PRINT) "all_vector numbers"
       (($ALL_VECTOR_NOS ARRAY) |$nn| |$spin|))
      (($PRINT) "old small basis, i.e. basis of true leven" |$nn|
       "spin" |$spin|
       "tensors on new small basis, i.e. the basis from irreps:")
      (($PRINT) ((|$OldSmallOnIrrepSmall| ARRAY) |$nn| |$spin|))
      |$results_shown|))
    MEXPR) 
(ADD2LNC '(($SHOW_IRREP_RESULTS) |$nn| |$spin| |$irreplist_to_use|)
         $FUNCTIONS) 
(MDEFPROP $TEXV
    ((LAMBDA) ((MLIST) $VEX0)
     ((MPROG) ((MLIST) |$n| |$i|)
      ((MSETQ) ((MLIST) |$n| |$i|) (($ARGS) $VEX0))
      (($CONCAT) "{" |$n| "}^{" (($TEX1) |$i|) "}")))
    MEXPR) 
(ADD2LNC '(($TEXV) $VEX0) $FUNCTIONS) 
(MDEFPROP $LATEX_YDIAGRAM
    ((LAMBDA) ((MLIST) |$YDia|)
     (($CONCAT) "\\ydiagram{"
      (($SUBSTRING) (($STRING) |$YDia|) 2.
       (($SLENGTH) (($STRING) |$YDia|)))
      "}"))
    MEXPR) 
(ADD2LNC '(($LATEX_YDIAGRAM) |$YDia|) $FUNCTIONS) 
(MDEFPROP $MYTEX1
    ((LAMBDA) ((MLIST) $EXPR0)
     ((MCOND) (($STRINGP) $EXPR0) $EXPR0 T (($TEX1) $EXPR0)))
    MEXPR) 
(ADD2LNC '(($MYTEX1) $EXPR0) $FUNCTIONS) 
(MDEFPROP $SPLIT_MATRIX_MAKE_LATEX
    ((LAMBDA)
     ((MLIST) $LIST_VECT00 |$nn| $SPIN0 |$Nterms_line|
      $MAKE_ONE_ALIGN_FLAG)
     ((MPROG) ((MLIST) $S0 $NT0 $EXPR0)
      ((MSETQ) $EXPR0
       (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
      ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL ((MPLUS) 0. 1.)
       NIL
       ((MPROGN)
        ((MSETQ) $NT0
         (($LENGTH) ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT)
          "  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b_{N=" (($TEX1) |$nn|) "~ s=" (($TEX1) $SPIN0) "->"
          (($TEX1) ((MPLUS) $S0 ((MMINUS) 1.))) "}=
 &
"))
        ((MDO) $NB_NCOL0 1. NIL NIL
         (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)) NIL
         ((MPROGN)
          ((MCOND) ((MGREATERP) $NB_NCOL0 1.)
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
           T $FALSE)
          ((MCOND) ((MEQUAL) $NB_NCOL0 1.)
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left( 
"))
           T $FALSE)
          ((MCOND)
           ((MAND)
            ((MEQUAL) $NB_NCOL0
             (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
            ((MNOT) ((MEQUAL) $NB_NCOL0 1.)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\left. 
"))
           T $FALSE)
          ((MSETQ) (($EXPR0 ARRAY) $S0)
           (($CONCAT) (($EXPR0 ARRAY) $S0) "\\begin{matrix} 
"))
          ((MDO) $NROW0 1. NIL NIL $NR0 NIL
           ((MDO) $NCOL0
            ((MPLUS)
             ((MTIMES) ((MPLUS) $NB_NCOL0 ((MMINUS) 1.))
              |$Nterms_line|)
             1.)
            NIL NIL (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|))
            NIL
            ((MPROGN)
             ((MSETQ) (($EXPR0 ARRAY) $S0)
              (($CONCAT) (($EXPR0 ARRAY) $S0)
               (($MYTEX1)
                ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) $NROW0
                 $NCOL0))
               "
"))
             ((MCOND)
              ((MLESSP) $NCOL0
               (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "&
"))
              T $FALSE)
             ((MCOND)
              ((MAND)
               ((MEQUAL) $NCOL0
                (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
               ((MLESSP) $NROW0 $NR0))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "\\\\
"))
              T $FALSE)
             ((MCOND)
              ((MAND)
               ((MEQUAL) $NCOL0
                (($MIN) $NT0 ((MTIMES) $NB_NCOL0 |$Nterms_line|)))
               ((MEQUAL) $NROW0 $NR0))
              ((MSETQ) (($EXPR0 ARRAY) $S0)
               (($CONCAT) (($EXPR0 ARRAY) $S0) "%
%
"))
              T $FALSE)
             |$end_ncol0|)))
          ((MSETQ) (($EXPR0 ARRAY) $S0)
           (($CONCAT) (($EXPR0 ARRAY) $S0) "\\end{matrix}
"))
          ((MCOND)
           ((MAND) ((MEQUAL) $NB_NCOL0 1.)
            ((MNOT)
             ((MEQUAL) (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|))
              1.)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right . 
"))
           T $FALSE)
          ((MCOND)
           ((MEQUAL) $NB_NCOL0
            (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
           ((MSETQ) (($EXPR0 ARRAY) $S0)
            (($CONCAT) (($EXPR0 ARRAY) $S0) "\\right) 
"))
           T $FALSE)
          ((MCOND)
           ((MLESSP) $NB_NCOL0
            (($CEILING) ((MQUOTIENT) $NT0 |$Nterms_line|)))
           ((MCOND) ((MEQUAL) $MAKE_ONE_ALIGN_FLAG T)
            ((MSETQ) (($EXPR0 ARRAY) $S0)
             (($CONCAT) (($EXPR0 ARRAY) $S0) "\\nonumber \\\\ 
"))
            T
            ((MSETQ) (($EXPR0 ARRAY) $S0)
             (($CONCAT) (($EXPR0 ARRAY) $S0)
              "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
")))
           T $FALSE)))
        ((MCOND) ((MEQUAL) $S0 ((MPLUS) 0. 1.))
         ((MSETQ) (($EXPR0 ARRAY) $S0)
          (($CONCAT) (($EXPR0 ARRAY) $S0) ".  "))
         T
         ((MSETQ) (($EXPR0 ARRAY) $S0)
          (($CONCAT) (($EXPR0 ARRAY) $S0) ",  ")))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT) (($EXPR0 ARRAY) $S0)
          "\\end{align}
} %% parbox
} %% \\myscale"))
        ((MSETQ) (($EXPR0 ARRAY) $S0)
         (($CONCAT) (($EXPR0 ARRAY) $S0) "

"))))
      ((MRETURN) $EXPR0)))
    MEXPR) 
(ADD2LNC '(($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
           |$Nterms_line| $MAKE_ONE_ALIGN_FLAG)
         $FUNCTIONS) 
(MDEFPROP $MAKE_TEX_FOR_LEVEL
    ((LAMBDA)
     ((MLIST) |$nn| |$Smin| |$Smax| |$scaling_box_value_for_T|
      $SCALING_BOX_VALUE_FOR_MATRIX $SCALING_BOX_VALUE_FOR_IRREP
      |$Nterms_line_T| |$Nterms_line| |$in_Z_flag| $WITH_TENSOR_FLAG
      |$with_S_irrep_flag|)
     ((MPROG)
      ((MCOND)
       ((MNOT)
        ((MAND) (($NUMBERP) |$nn|) (($NUMBERP) |$Smin|)
         (($NUMBERP) |$Smax|)))
       (($ERROR) "Input parameters must be numbers") T $FALSE)
      ((MCOND) ((MLESSP) |$Smax| |$Smin|)
       (($ERROR) "Wrong input parameters Smax<Smin") T $FALSE)
      ((MDO) $N 1. NIL NIL |$Smax| NIL
       (($TEXPUT) (($CONCAT) "JJ" $N) (($SCONCAT) "i_{" $N "}")))
      ((MSETQ) |$filename|
       (($CONCAT) "Level_" |$nn| "_from_spin_" |$Smin| "_to_" |$Smax|
        ".tex"))
      ((MSETQ) |$TexStream| (($OPENW) |$filename|))
      ((MCOND) |$tex_irrep_dbg| (($PRINT) "Write latex header") T
       $FALSE)
      ((MCOND) |$tex_irrep_dbg|
       (($PRINTF) |$TexStream|
        "\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
" |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
        $SCALING_BOX_VALUE_FOR_IRREP)
       T $FALSE)
      (($PRINTF) |$TexStream| "\\section{Level ~a}" |$nn|)
      (($PRINTF) |$TexStream| "~%~%")
      (($PRINTF) |$TexStream|
       "In the following we give the explicit expansions for the states in $GL(*)$ irreps in the rest frame.~%")
      (($PRINTF) |$TexStream|
       "This means that traces must still be subtracted and the states can be boosted as discussed in the main text.~%")
      (($PRINTF) |$TexStream| "\\subsection{Basis}")
      (($PRINTF) |$TexStream| "~%~%")
      ((MDO) $S0 |$Smin| NIL NIL |$Smax| NIL
       ((MPROGN)
        (($PRINTF) |$TexStream|
         "~%\\myscaleT{ ~%\\parbox{\\linewidth}{ ~%\\begin{align}~%T_{~a, ~a}= ~% \\{ ~%"
         (($TEX1) |$nn|) (($TEX1) $S0))
        ((MDO) $K0 1. NIL NIL
         (($CEILING)
          ((MQUOTIENT) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
           |$Nterms_line_T|))
         NIL
         ((MPROGN) (($PRINTF) |$TexStream| "&~%")
          ((MDO) $K1
           ((MPLUS)
            ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.)) |$Nterms_line_T|) 1.)
           NIL NIL
           (($MIN) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
            ((MTIMES) $K0 |$Nterms_line_T|))
           NIL
           ((MPROGN)
            ((MCOND)
             ((MGREATERP) $K1
              ((MPLUS)
               ((MTIMES) ((MPLUS) $K0 ((MMINUS) 1.)) |$Nterms_line_T|)
               1.))
             (($PRINTF) |$TexStream| ",\\,~%") T $FALSE)
            (($PRINTF) |$TexStream| "~a~%"
             (($TEX1) ((MQAPPLY ARRAY) ((|$t| ARRAY) |$nn| $S0) $K1)))))
          ((MCOND)
           ((MGREATERP) (($LENGTH) ((|$t| ARRAY) |$nn| $S0))
            ((MTIMES) $K0 |$Nterms_line_T|))
           (($PRINTF) |$TexStream| ",~% \\nonumber\\\\~%") T $FALSE)))
        (($PRINTF) |$TexStream|
         "\\} ~% \\end{align} ~%
} %% parbox ~%
} %% \\myscaleT")
        (($PRINTF) |$TexStream| "~%~%")))
      ((MDO) $SPIN0 |$Smin| NIL NIL |$Smax| NIL
       ((MPROGN) (($PRINT) "Start writing section" $SPIN0)
        (($PRINTF) |$TexStream|
         "\\subsection{$GL(~a)$ tensors % with ~a indexes ~% and their descendants}"
         24. $SPIN0)
        (($PRINTF) |$TexStream| "~%~%")
        ((MSETQ) $ANY_IRREP_PRESENT NIL)
        ((MDO) $NYT0 1. NIL NIL
         (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
         ((MSETQ) $ANY_IRREP_PRESENT
          ((MOR) $ANY_IRREP_PRESENT
           ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
            ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
             $NYT0)))))
        ((MCOND) $ANY_IRREP_PRESENT
         (($PRINTF) |$TexStream|
          "We give the expansion of the $GL(~a)$ tensors 
and their descandents on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
 given above." $SPIN0 |$nn| $SPIN0)
         T
         (($PRINTF) |$TexStream| "No irreps with spin ~a are present.
" $SPIN0))
        (($PRINTF) |$TexStream| "~%~%")
        ((MDO) $NYT0 1. NIL NIL
         (($LENGTH) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)) NIL
         ((MCOND)
          ((MQAPPLY ARRAY) ((|$YT_is_present| ARRAY) |$nn| $SPIN0)
           ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
          ((MPROGN)
           (($PRINTF) |$TexStream| "\\subsubsection{Irrep $ ~a $}"
            (($LATEX_YDIAGRAM)
             ((MQAPPLY ARRAY) ((|$YDia| ARRAY) $SPIN0)
              ((MQAPPLY ARRAY) (($LIST_IRREPS_TO_USE ARRAY) $SPIN0)
               $NYT0))))
           (($PRINTF) |$TexStream| "~%~%")
           (($PRINTF) |$TexStream|
            "The expression for the given irrep for the coefficients on the basis elements reads as follows.~%~%")
           ((MSETQ) $NR0
            (($LENGTH)
             ((MQAPPLY ARRAY)
              ((MQAPPLY ARRAY)
               ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0) 1.)
              3.)))
           ((MSETQ) $LIST_VECT00
            (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
           ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
            ((MPLUS) 0. 1.) NIL
            ((MPROGN)
             ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
              ((MQAPPLY ARRAY)
               ((MQAPPLY ARRAY)
                ((|$IrrepDescendents| ARRAY) |$nn| $SPIN0 $NYT0)
                ((MPLUS) $SPIN0 2. ((MMINUS) $S0)))
               3.))
             ((MCOND) ((MEQUAL) |$in_Z_flag| T)
              ((MSETQ) (($LIST_VECT00 ARRAY) $S0)
               ((|$normalize_mat_in_ZV1|) (($LIST_VECT00 ARRAY) $S0)))
              T $FALSE)))
           ((MSETQ) $LIST_LATEX_STRING0
            (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00 |$nn| $SPIN0
             |$Nterms_line| NIL))
           (($PRINTF) |$TexStream| "%% begin of spin ~a ~%~%" $SPIN0)
           ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
            ((MPLUS) 0. 1.) NIL
            (($PRINTF) |$TexStream| "~a ~%~% "
             (($LIST_LATEX_STRING0 ARRAY) $S0)))
           (($PRINTF) |$TexStream| "%% end of spin ~a ~%~%" $SPIN0)
           ((MCOND) $WITH_TENSOR_FLAG
            ((MPROGN)
             ((MSETQ) $LIST_VECT00_EXPL
              (($MAKELIST) ((MLIST)) $S0 1. ((MPLUS) $SPIN0 1.)))
             ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
              ((MPLUS) 0. 1.) NIL
              ((MPROGN)
               ((MSETQ) (($LIST_VECT00_EXPL ARRAY) $S0)
                (($COPYMATRIX) (($LIST_VECT00 ARRAY) $S0)))
               ((MDO) $RR0 1. NIL NIL
                (($LENGTH) (($LIST_VECT00 ARRAY) $S0)) NIL
                ((MDO) $NNTERM0 1. NIL NIL
                 (($LENGTH)
                  ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) 1.))
                 NIL
                 ((MPROGN)
                  ((MSETQ) $TMP00
                   ((MTIMES)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    ((MQAPPLY ARRAY)
                     ((|$t| ARRAY) |$nn| ((MPLUS) $S0 ((MMINUS) 1.)))
                     $NNTERM0)))
                  ((MSETQ) $TMP00 (($TEX1) $TMP00))
                  ((MCOND)
                   ((MGREATERP)
                    ((MQAPPLY ARRAY) (($LIST_VECT00 ARRAY) $S0) $RR0
                     $NNTERM0)
                    0.)
                   ((MSETQ)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    (($CONCAT) "+" $TMP00))
                   T
                   ((MSETQ)
                    ((MQAPPLY ARRAY) (($LIST_VECT00_EXPL ARRAY) $S0)
                     $RR0 $NNTERM0)
                    $TMP00)))))))
             ((MSETQ) $LIST_LATEX_STRING0
              (($SPLIT_MATRIX_MAKE_LATEX) $LIST_VECT00_EXPL |$nn|
               $SPIN0 4. NIL))
             (($PRINTF) |$TexStream|
              "%% begin of spin ~a with tensors~%~%" $SPIN0)
             (($PRINTF) |$TexStream|
              "The expression including explicitly the basis elements reads as follows.~%~%")
             ((MDO) $S0 ((MPLUS) $SPIN0 1.) ((MMINUS) 1.) NIL
              ((MPLUS) 0. 1.) NIL
              (($PRINTF) |$TexStream| "~a ~%~% "
               (($LIST_LATEX_STRING0 ARRAY) $S0)))
             (($PRINTF) |$TexStream|
              "%% end of spin ~a with tensors ~%~%" $SPIN0))
            T $FALSE)
           ((MCOND) ((MEQUAL) |$with_S_irrep_flag| T)
            ((MCOND) ((MGEQP) $SPIN0 2.)
             ((MPROGN)
              (($PRINTF) |$TexStream|
               "%% begin of irrep matrices  spin ~a ~%~%" $SPIN0)
              (($PRINTF) |$TexStream|
               "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read as follows.~%~%")
              ((MDO) $SW0 2. NIL NIL $SPIN0 NIL
               ((MPROGN)
                (($PRINTF) |$TexStream|
                 "~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%")
                (($PRINTF) |$TexStream|
                 "R[(1, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%" $SW0)
                ((MSETQ) $TMP000
                 (($TEX1)
                  ((MQAPPLY ARRAY)
                   ((MQAPPLY ARRAY)
                    ((|$IrrepSmall| ARRAY) |$nn| $SPIN0)
                    ((MQAPPLY ARRAY)
                     (($LIST_IRREPS_TO_USE ARRAY) $SPIN0) $NYT0))
                   ((MPLUS) $SW0 ((MMINUS) 1.)))))
                ((MSETQ) $TMP000 (($REGEX_SUBST) "" "\\\\fi" $TMP000))
                ((MSETQ) $TMP000
                 (($REGEX_SUBST) ""
                  "\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\{\\\\else"
                  $TMP000))
                ((MSETQ) $TMP000
                 (($REGEX_SUBST) ""
                  "\\\\ifx\\\\endpmatrix\\\\undefined\\}\\\\else"
                  $TMP000))
                (($PRINTF) |$TexStream| "~a" $TMP000)
                (($PRINTF) |$TexStream| "~%%%\\end{pmatrix} ~%")
                ((MCOND) ((MEQUAL) $SW0 $SPIN0)
                 (($PRINTF) |$TexStream| ". ~%") T
                 (($PRINTF) |$TexStream| ", ~%"))
                (($PRINTF) |$TexStream|
                 "\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%")
                (($PRINTF) |$TexStream|
                 "%% end of irrep matrices  spin ~a ~%~%" $SPIN0)
                |$end_irrep_matrixes|)))
             T $FALSE)
            T $FALSE)
           |$end_yt|)
          T $FALSE))))
      ((MCOND) |$tex_irrep_dbg|
       (($PRINTF) |$TexStream| "
 \\end{document}
") T $FALSE)
      (($CLOSE) |$TexStream|)))
    MEXPR) 
(ADD2LNC '(($MAKE_TEX_FOR_LEVEL) |$nn| |$Smin| |$Smax|
           |$scaling_box_value_for_T| $SCALING_BOX_VALUE_FOR_MATRIX
           $SCALING_BOX_VALUE_FOR_IRREP |$Nterms_line_T| |$Nterms_line|
           |$in_Z_flag| $WITH_TENSOR_FLAG |$with_S_irrep_flag|)
         $FUNCTIONS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YTab|) 
(MREMPROP '|$YTab| 'ARRAY) 
(MPUTPROP '|$YTab| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP)))))
      (((1.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1|))))
      (((2.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|))))
      (((3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|))))
      (((4.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))))
      (((5.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
         ((MLIST SIMP) |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj2| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj5|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))))
      (((6.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))))
      (((7.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
          |$jj7|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))))
      (((8.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
          |$jj7|)
         ((MLIST SIMP) |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7| |$jj8|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7| |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|) ((MLIST SIMP) |$jj8|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7|) ((MLIST SIMP) |$jj8|))))
      (((9.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8|)
         ((MLIST SIMP) |$jj9|))))
      (((10.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9| |$jj10|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9|)
         ((MLIST SIMP) |$jj10|))))
      NIL NIL NIL NIL NIL)) 
(ADD2LNC '|$YTab| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_IRREPS_TO_USE) 
(MREMPROP '$LIST_IRREPS_TO_USE 'ARRAY) 
(MPUTPROP '$LIST_IRREPS_TO_USE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) 1.)) (((1.) (MLIST SIMP) 1.))
      (((2.) (MLIST SIMP) 1. 2.)) (((3.) (MLIST SIMP) 1. 2. 3.))
      (((4.) (MLIST SIMP) 1. 2. 5. 7. 10.))
      (((5.) (MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.))
      (((6.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.))
      (((7.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13.
        14. 15.))
      (((8.) (MLIST SIMP) 1. 2. 3. 4. 5. 6.)) (((9.) (MLIST SIMP) 1.))
      (((10.) (MLIST SIMP) 1.)) NIL NIL NIL NIL NIL)) 
(ADD2LNC '$LIST_IRREPS_TO_USE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$leading_Regge|) 
(MREMPROP '|$leading_Regge| 'ARRAY) 
(MPUTPROP '|$leading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 1.)) (((1.) . 1.)) (((2.) . 1.))
      (((3.) . 1.)) (((4.) . 1.)) (((5.) . 1.)) (((6.) . 1.))
      (((7.) . 1.)) (((8.) . 1.)) (((9.) . 1.)) (((10.) . 1.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$leading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$subleading_Regge|) 
(MREMPROP '|$subleading_Regge| 'ARRAY) 
(MPUTPROP '|$subleading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 0.)) (((1.) . 0.)) (((2.) . 2.))
      (((3.) . 2.)) (((4.) . 2.)) (((5.) . 2.)) (((6.) . 2.))
      (((7.) . 2.)) (((8.) . 2.)) (((9.) . 2.)) (((10.) . 2.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$subleading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YDia|) 
(MREMPROP '|$YDia| 'ARRAY) 
(MPUTPROP '|$YDia| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) ((MLIST SIMP) 0.)))
      (((1.) (MLIST SIMP) ((MLIST SIMP) 1.)))
      (((2.) (MLIST SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1. 1.)))
      (((3.) (MLIST SIMP) ((MLIST SIMP) 3.) ((MLIST SIMP) 2. 1.)
        ((MLIST SIMP) 1. 1. 1.)))
      (((4.) (MLIST SIMP) ((MLIST SIMP) 4.) ((MLIST SIMP) 3. 1.)
        ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 2. 2.)
        ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. 1. 1.)
        ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 2. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1.)))
      (((5.) (MLIST SIMP) ((MLIST SIMP) 5.) ((MLIST SIMP) 4. 1.)
        ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.)
        ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
        ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
        ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
        ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1. 1.)))
      (((6.) (MLIST SIMP) ((MLIST SIMP) 6.) ((MLIST SIMP) 5. 1.)
        ((MLIST SIMP) 4. 2.) ((MLIST SIMP) 3. 3.)
        ((MLIST SIMP) 4. 1. 1.) ((MLIST SIMP) 3. 2. 1.)
        ((MLIST SIMP) 2. 2. 2.) ((MLIST SIMP) 3. 1. 1. 1.)
        ((MLIST SIMP) 2. 2. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1.)))
      (((7.) (MLIST SIMP) ((MLIST SIMP) 7.) ((MLIST SIMP) 6. 1.)
        ((MLIST SIMP) 5. 2.) ((MLIST SIMP) 4. 3.)
        ((MLIST SIMP) 5. 1. 1.) ((MLIST SIMP) 4. 2. 1.)
        ((MLIST SIMP) 3. 3. 1.) ((MLIST SIMP) 3. 2. 2.)
        ((MLIST SIMP) 4. 1. 1. 1.) ((MLIST SIMP) 3. 2. 1. 1.)
        ((MLIST SIMP) 2. 2. 2. 1.) ((MLIST SIMP) 3. 1. 1. 1. 1.)
        ((MLIST SIMP) 2. 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.)))
      (((8.) (MLIST SIMP) ((MLIST SIMP) 8.) ((MLIST SIMP) 7. 1.)
        ((MLIST SIMP) 6. 2.) ((MLIST SIMP) 5. 3.)
        ((MLIST SIMP) 6. 1. 1.) ((MLIST SIMP) 5. 2. 1.)))
      (((9.) (MLIST SIMP) ((MLIST SIMP) 9.) ((MLIST SIMP) 8. 1.)))
      (((10.) (MLIST SIMP) ((MLIST SIMP) 10.) ((MLIST SIMP) 9. 1.)))
      NIL NIL NIL NIL NIL)) 
(ADD2LNC '|$YDia| $ARRAYS) 
(DSKSETQ |$t| '|$t|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 12. 2.
      (((6. 6.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|))))
      (((1. 0.) (MLIST SIMP)))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.))
       ((6. 4.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj4|))))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.)))
      (((4. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
        (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
       ((6. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))
      (((5. 0.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
        (($P SIMP) 3. 2.) (($P SIMP) 4. 1.)))
      (((6. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
        ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        (($P SIMP) 3. 3.) (($P SIMP) 4. 2.) (($P SIMP) 5. 1.)))
      NIL NIL
      (((6. 5.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj5|))))
      NIL
      (((6. 3.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj3|))))
      NIL
      (((6. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        (($V SIMP) 6. |$jj1|)))
      NIL NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DSKSETQ |$UpMat| '|$UpMat|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$UpMat|) 
(MREMPROP '|$UpMat| 'ARRAY) 
(MPUTPROP '|$UpMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2. (((6. 6.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((6. 5.) ($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
        ((MLIST SIMP) -2.) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)))
      (((6. 4.) ($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. 2. -14.)
        ((MLIST SIMP) -2. -2. 0. 0. 0.) ((MLIST SIMP) -2. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. -2. -2. 0. 0.) ((MLIST SIMP) -2. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. -2. 0. -2. 0.) ((MLIST SIMP) 0. 0. -2. -2. 0.)
        ((MLIST SIMP) -3. 0. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. -3. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. -3. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. 0. -3. ((RAT SIMP) -3. 2.))))
      (((6. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. 0. 0. ((RAT SIMP) 1. 2.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1. 1. 1. -15.)
        ((MLIST SIMP) -2. 0. 2. 2. 0. 0. -12. 0. 0. 4.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) -2. 2. 0. 2. 0. -12. 0. 0. 4. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) -2. 2. 2. 0. -12. 0. 0. 4. 0. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. -2. -2. -2. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. -2. 0. 0.
         0.)
        ((MLIST SIMP) 0. 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.) -2. 0. 0.
         0.)
        ((MLIST SIMP) 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. -2. 0.
         0.)
        ((MLIST SIMP) 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. -2. 0.
         0.)
        ((MLIST SIMP) 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. -2.
         0.)
        ((MLIST SIMP) 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. -2.
         0.)
        ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. -4. 0. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. -2. 0. 0. -4. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. -4.
         ((RAT SIMP) -4. 3.))))
      (((6. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
         ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) -1. 2.) 1. 1. 1. 1.
         ((RAT SIMP) -31. 2.))
        ((MLIST SIMP) -4. 1. 0. 0. 0. 0. 2. 0. 2. ((RAT SIMP) -4. 3.)
         ((RAT SIMP) -4. 3.) 0. 0. -20.)
        ((MLIST SIMP) 8. -26. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 1. 2.)
         1. 0. 0. 2. 0. ((RAT SIMP) -43. 3.) 0. 2. -1.)
        ((MLIST SIMP) -2. 0. 0. ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.)
         0. 2. 1. 0. ((RAT SIMP) -43. 3.) 0. 2. 0. -1.)
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. 0. 0. 0. 0. 2. -11. 0.
         0. 0. 6. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 2. -11. 0. 0. 0.
         0. 6. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. -2. -2. -10. 4. 0. 4. 0.
         ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) -3.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. -2. -4. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. -4. 0. ((RAT SIMP) -4. 3.)
         0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0.
         ((RAT SIMP) -5. 3.) 0. -5. 0. ((RAT SIMP) -5. 4.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0.
         ((RAT SIMP) -5. 3.) 0. -5. ((RAT SIMP) -5. 4.))))
      (((6. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. ((RAT SIMP) -1. 2.) 1. 1. -15.)
        ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.) 0.
         ((RAT SIMP) 1. 2.) 0. 0. ((RAT SIMP) 1. 3.) 1.
         ((RAT SIMP) -3. 4.) 0. ((RAT SIMP) -119. 5.))
        ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -10. 2. -15. 1.
         ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. 0. 0. -2. 0. 0. ((RAT SIMP) -3. 2.)
         ((RAT SIMP) 4. 3.) 0. -14. 2. ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. -2. 0. 0. -4. 0. 0. 1. 0. 4. -22. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 8. ((RAT SIMP) -8. 3.) 8. -22. 0. 0.
         0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) -3. 0.
         ((RAT SIMP) -3. 2.) 0. -13. 3. ((RAT SIMP) -3. 4.) 3.
         ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) -4. -2. 0.
         -10. 0. 8. ((RAT SIMP) -8. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. -3.
         ((RAT SIMP) -3. 2.) -6. ((RAT SIMP) -6. 5.))))
      (((6. 0.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. 24. 0. 0. -36. 0. 0. 0.)
        ((MLIST SIMP) 4. 2. -3. 4. ((RAT SIMP) 3. 2.) 0.
         ((RAT SIMP) -82. 3.) -1. 0.)
        ((MLIST SIMP) 0. 8. -4. 4. -10. 1. ((RAT SIMP) -8. 3.) -20. 0.)
        ((MLIST SIMP) 8. 2. -2. -11. 0. ((RAT SIMP) -3. 2.) 2.
         ((RAT SIMP) -31. 2.) 0.)
        ((MLIST SIMP) 0. -6. 0. -3. 0. 0. 2. 0. -30.)
        ((MLIST SIMP) -2. -4. 0. 1. ((RAT SIMP) -3. 2.) 0.
         ((RAT SIMP) -4. 3.) ((RAT SIMP) 1. 2.) -26.)
        ((MLIST SIMP) -4. 1. 0. ((RAT SIMP) -5. 2.) 0. 0.
         ((RAT SIMP) -5. 3.) ((RAT SIMP) -5. 4.) -14.)))
      NIL)) 
(ADD2LNC '|$UpMat| $ARRAYS) 
(DSKSETQ |$DownMat| '|$DownMat|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$DownMat|) 
(MREMPROP '|$DownMat| 'ARRAY) 
(MPUTPROP '|$DownMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2.
      (((6. 6.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))))
      (((6. 5.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 2.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.))))
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 1. 0.
          2. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0. 0. 0. 1.
          0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 2. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 1. 0. 0.
          0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 1. 0.
          2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 2. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0. 0. 0. 1.
          0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 1. 0. 0.
          0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 2. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 1. 0.
          2. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0. 0. 0. 1.
          0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 1. 0. 0.
          0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 2. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 1. 0.
          2. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0. 0. 0. 1.
          0. 2. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 1. 0. 0.
          0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 3.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 2. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 2. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 1. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 2. 2.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 1. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0.
          3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0.
          0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 3. 0. 0.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 2. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 1. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 2. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 2. 2.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0.
          3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 1. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0.
          0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4. 0.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 1. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 2. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 2. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 2. 2.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0.
          3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0.
          0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 1. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.))))
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 3. 1. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 4. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 2. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 3. 0.)
         ((MLIST SIMP) 2. 0. 1. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 4.)
         ((MLIST SIMP) 1. 1. 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 5.))
        (($MATRIX SIMP) ((MLIST SIMP) 3. 1. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 4. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 2. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 2. 0. 1. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 4.)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 5.)
         ((MLIST SIMP) 1. 1. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.)))))
      (((6. 1.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 3. 0.)
         ((MLIST SIMP) 0. 2. 1. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 1. 0. 3.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 4. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 1. 2.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 1. 1.))))
      (((6. 0.) ($MATRIX SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)))
      NIL)) 
(ADD2LNC '|$DownMat| $ARRAYS) 
(DSKSETQ $EXAM_LEVEL '$EXAM_LEVEL) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2.
      (((6. 6.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R33))
        ((MLIST SIMP) $%R33) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((6. 5.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
           ((MTIMES SIMP RATSIMP) -1. $%R30)
           ((MTIMES SIMP RATSIMP) -1. $%R31)
           ((MTIMES SIMP RATSIMP) -1. $%R32)))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R32)
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R31)
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R30)
         ((MEQUAL SIMP) (($C SIMP) 5.) $%R29))
        ((MLIST SIMP) $%R29 $%R30 $%R31 $%R32)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.))))
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -3. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -14. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
            ((MTIMES SIMP RATSIMP) 3. $%R24)
            ((MTIMES SIMP RATSIMP) 3. $%R25)
            ((MTIMES SIMP RATSIMP) 3. $%R26))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
            ((MTIMES SIMP RATSIMP) 3. $%R24)
            ((MTIMES SIMP RATSIMP) -3. $%R25)
            ((MTIMES SIMP RATSIMP) -3. $%R26)
            ((MTIMES SIMP RATSIMP) 4. $%R27))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
            ((MTIMES SIMP RATSIMP) -3. $%R24)
            ((MTIMES SIMP RATSIMP) 3. $%R25)
            ((MTIMES SIMP RATSIMP) -3. $%R26)
            ((MTIMES SIMP RATSIMP) 4. $%R28))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R23)
            ((MTIMES SIMP RATSIMP) 12. $%R24)
            ((MTIMES SIMP RATSIMP) 12. $%R25)
            ((MTIMES SIMP RATSIMP) -9. $%R26)
            ((MTIMES SIMP RATSIMP) 14. $%R27)
            ((MTIMES SIMP RATSIMP) 14. $%R28))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
            ((MTIMES SIMP RATSIMP) 3. $%R24)
            ((MTIMES SIMP RATSIMP) 3. $%R25)
            ((MTIMES SIMP RATSIMP) 3. $%R26)
            ((MTIMES SIMP RATSIMP) 28. $%R27)
            ((MTIMES SIMP RATSIMP) 28. $%R28))))
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R28)
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R27)
         ((MEQUAL SIMP) (($C SIMP) 8.) $%R26)
         ((MEQUAL SIMP) (($C SIMP) 9.) $%R25)
         ((MEQUAL SIMP) (($C SIMP) 10.) $%R24)
         ((MEQUAL SIMP) (($C SIMP) 11.) $%R23))
        ((MLIST SIMP) $%R23 $%R24 $%R25 $%R26 $%R27 $%R28)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. 2. -14.)
         ((MLIST SIMP) -2. -2. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. -2. -2. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. -2. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. -2. -2. 0.)
         ((MLIST SIMP) -3. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. -3. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -3. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. -3. ((RAT SIMP) -3. 2.)))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.))
           ((MTIMES SIMP) -3. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -12. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -12. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -12. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -4. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -4. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -4. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -15. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 14.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R21)
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) $%R19 ((MTIMES SIMP RATSIMP) 4. $%R21))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) $%R20 ((MTIMES SIMP RATSIMP) 4. $%R21))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
            ((MTIMES SIMP RATSIMP) 2. $%R20)
            ((MTIMES SIMP RATSIMP) 13. $%R21))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP RATSIMP) -11. $%R21))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
            ((MTIMES SIMP RATSIMP) 16. $%R20)
            ((MTIMES SIMP RATSIMP) 119. $%R21)
            ((MTIMES SIMP RATSIMP) 6. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R20)
            ((MTIMES SIMP RATSIMP) 49. $%R21)
            ((MTIMES SIMP RATSIMP) -6. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R19)
            ((MTIMES SIMP RATSIMP) 8. $%R20)
            ((MTIMES SIMP RATSIMP) 35. $%R21)
            ((MTIMES SIMP RATSIMP) 3. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R19)
            ((MTIMES SIMP RATSIMP) -2. $%R20)
            ((MTIMES SIMP RATSIMP) 49. $%R21)
            ((MTIMES SIMP RATSIMP) 6. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 10.) $%R22)
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R19)
            ((MTIMES SIMP RATSIMP) 7. $%R21)
            ((MTIMES SIMP RATSIMP) 2. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
            ((MTIMES SIMP RATSIMP) 2. $%R20)
            ((MTIMES SIMP RATSIMP) 21. $%R21))))
         ((MEQUAL SIMP) (($C SIMP) 13.) $%R20)
         ((MEQUAL SIMP) (($C SIMP) 14.) $%R19))
        ((MLIST SIMP) $%R19 $%R20 $%R21 $%R22)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1. 1. 1. -15.)
         ((MLIST SIMP) -2. 0. 2. 2. 0. 0. -12. 0. 0. 4.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. 0. 2. 0. -12. 0. 0. 4. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. 2. 0. -12. 0. 0. 4. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -2. -2. -2. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. -2. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.) -2. 0. 0.
          0.)
         ((MLIST SIMP) 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. -2. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. -2. 0.
          0.)
         ((MLIST SIMP) 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. -2.
          0.)
         ((MLIST SIMP) 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. -2.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. -4. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. -2. 0. 0. -4. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. -4.
          ((RAT SIMP) -4. 3.)))))
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) -26. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -10. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) 4. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) -4. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -11. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 5.)
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) 4. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) -4. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -11. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) 6. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -5. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 6. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -5. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -31. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -20. (($C SIMP) 2.))
           ((MTIMES SIMP) -1. (($C SIMP) 4.))
           ((MTIMES SIMP) -1. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 13.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 181. $%R17)
            ((MTIMES SIMP RATSIMP) -52. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 31. $%R17)
            ((MTIMES SIMP RATSIMP) -9. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 50. $%R17)
            ((MTIMES SIMP RATSIMP) -17. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R17)
            ((MTIMES SIMP RATSIMP) -2. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R17)
            ((MTIMES SIMP RATSIMP) -2. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 86. $%R17)
            ((MTIMES SIMP RATSIMP) -8. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 86. $%R17)
            ((MTIMES SIMP RATSIMP) -8. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 8.) $%R18)
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 81.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 172. $%R17)
            ((MTIMES SIMP RATSIMP) -394. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R17)
            ((MTIMES SIMP RATSIMP) -8. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R17)
            ((MTIMES SIMP RATSIMP) -8. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 12.) $%R17)
         ((MEQUAL SIMP) (($C SIMP) 13.) $%R17))
        ((MLIST SIMP) $%R17 $%R18)
        (($MATRIX SIMP)
         ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) -1. 2.) 1. 1. 1. 1.
          ((RAT SIMP) -31. 2.))
         ((MLIST SIMP) -4. 1. 0. 0. 0. 0. 2. 0. 2. ((RAT SIMP) -4. 3.)
          ((RAT SIMP) -4. 3.) 0. 0. -20.)
         ((MLIST SIMP) 8. -26. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 1. 2.)
          1. 0. 0. 2. 0. ((RAT SIMP) -43. 3.) 0. 2. -1.)
         ((MLIST SIMP) -2. 0. 0. ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.)
          0. 2. 1. 0. ((RAT SIMP) -43. 3.) 0. 2. 0. -1.)
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. 0. 0. 0. 0. 2. -11.
          0. 0. 0. 6. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 2. -11. 0. 0.
          0. 0. 6. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -2. -2. -10. 4. 0. 4. 0.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) -3.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. -4. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. -4. 0. ((RAT SIMP) -4. 3.)
          0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0.
          ((RAT SIMP) -5. 3.) 0. -5. 0. ((RAT SIMP) -5. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0.
          ((RAT SIMP) -5. 3.) 0. -5. ((RAT SIMP) -5. 4.)))))
      (((6. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -3. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) 6. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -10. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 5.))
           ((MTIMES SIMP) 8. (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -15. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 3.)
           ((MTIMES SIMP) 8. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) -4. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           (($C SIMP) 5.) ((MTIMES SIMP) -22. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) -13. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) 3. (($C SIMP) 7.))
           ((MTIMES SIMP) -10. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 2.))
           ((MTIMES SIMP) -14. (($C SIMP) 4.))
           ((MTIMES SIMP) -22. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 3. (($C SIMP) 7.))
           ((MTIMES SIMP) 8. (($C SIMP) 8.))
           ((MTIMES SIMP) -6. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -15. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -119. 5.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 9.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -67. 3.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 38. 3.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 10. 3.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 185. 6.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -85. 4.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -5. 2.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) 10. 3.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) -65. 12.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 9.) $%R16))
        ((MLIST SIMP) $%R16)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. ((RAT SIMP) -1. 2.) 1. 1. -15.)
         ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.) 0.
          ((RAT SIMP) 1. 2.) 0. 0. ((RAT SIMP) 1. 3.) 1.
          ((RAT SIMP) -3. 4.) 0. ((RAT SIMP) -119. 5.))
         ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -10. 2. -15. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. -2. 0. 0. ((RAT SIMP) -3. 2.)
          ((RAT SIMP) 4. 3.) 0. -14. 2. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. -2. 0. 0. -4. 0. 0. 1. 0. 4. -22. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 8. ((RAT SIMP) -8. 3.) 8. -22. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) -3. 0.
          ((RAT SIMP) -3. 2.) 0. -13. 3. ((RAT SIMP) -3. 4.) 3.
          ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) -4. -2. 0.
          -10. 0. 8. ((RAT SIMP) -8. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. -3.
          ((RAT SIMP) -3. 2.) -6. ((RAT SIMP) -6. 5.)))))
      (((6. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -4. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -6. (($C SIMP) 5.))
           ((MTIMES SIMP) -4. (($C SIMP) 6.)) (($C SIMP) 7.))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 24. (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.))
           ((MTIMES SIMP) -4. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) -11. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)) (($C SIMP) 6.)
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -10. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -36. (($C SIMP) 1.))
           (($C SIMP) 3.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -82. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -1. (($C SIMP) 2.))
           ((MTIMES SIMP) -20. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -31. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -30. (($C SIMP) 5.))
           ((MTIMES SIMP) -26. (($C SIMP) 6.))
           ((MTIMES SIMP) -14. (($C SIMP) 7.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 5. 24.) $%R15))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R15)
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 9. 4.) $%R15))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) -7. 2.) $%R15))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) 35. 3.) $%R15))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP RATSIMP) -14. $%R15))
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R15))
        ((MLIST SIMP) $%R15)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 24. 0. 0. -36. 0. 0. 0.)
         ((MLIST SIMP) 4. 2. -3. 4. ((RAT SIMP) 3. 2.) 0.
          ((RAT SIMP) -82. 3.) -1. 0.)
         ((MLIST SIMP) 0. 8. -4. 4. -10. 1. ((RAT SIMP) -8. 3.) -20.
          0.)
         ((MLIST SIMP) 8. 2. -2. -11. 0. ((RAT SIMP) -3. 2.) 2.
          ((RAT SIMP) -31. 2.) 0.)
         ((MLIST SIMP) 0. -6. 0. -3. 0. 0. 2. 0. -30.)
         ((MLIST SIMP) -2. -4. 0. 1. ((RAT SIMP) -3. 2.) 0.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) 1. 2.) -26.)
         ((MLIST SIMP) -4. 1. 0. ((RAT SIMP) -5. 2.) 0. 0.
          ((RAT SIMP) -5. 3.) ((RAT SIMP) -5. 4.) -14.))))
      NIL)) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DSKSETQ |$Descendents| '|$Descendents|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2.
      (((6. 6.) (MLIST SIMP)
        ((MLIST SIMP) 6. 6. (($MATRIX SIMP) ((MLIST SIMP) $%R33)))
        ((MLIST SIMP) 6. 5.
         (($MATRIX SIMP) ((MLIST SIMP) $%R33 $%R33 $%R33 $%R33 $%R33)))
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 3. $%R33)
           ((MTIMES SIMP RATSIMP) 3. $%R33)
           ((MTIMES SIMP RATSIMP) 3. $%R33)
           ((MTIMES SIMP RATSIMP) 3. $%R33))))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R33)
           ((MTIMES SIMP RATSIMP) 6. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33))))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 27. $%R33)
           ((MTIMES SIMP RATSIMP) 12. $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 6. $%R33)
           ((MTIMES SIMP RATSIMP) 54. $%R33)
           ((MTIMES SIMP RATSIMP) 64. $%R33)
           ((MTIMES SIMP RATSIMP) 64. $%R33)
           ((MTIMES SIMP RATSIMP) 125. $%R33)
           ((MTIMES SIMP RATSIMP) 125. $%R33))))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 256. $%R33)
           ((MTIMES SIMP RATSIMP) 216. $%R33)
           ((MTIMES SIMP RATSIMP) 20. $%R33)
           ((MTIMES SIMP RATSIMP) 135. $%R33)
           ((MTIMES SIMP RATSIMP) 60. $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 15. 4.) $%R33)
           ((MTIMES SIMP RATSIMP) 120. $%R33)
           ((MTIMES SIMP RATSIMP) 80. $%R33)
           ((MTIMES SIMP RATSIMP) 1296. $%R33))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 15. 8.) $%R33)
           ((MTIMES SIMP RATSIMP) 160. $%R33)
           ((MTIMES SIMP RATSIMP) 90. $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 405. 2.) $%R33)
           ((MTIMES SIMP RATSIMP) 1215. $%R33)
           ((MTIMES SIMP RATSIMP) 2560. $%R33)
           ((MTIMES SIMP RATSIMP) 3125. $%R33))))))
      (((6. 5.) (MLIST SIMP)
        ((MLIST SIMP) 6. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31)
            ((MTIMES SIMP RATSIMP) -1. $%R32))
           $%R32 $%R31 $%R30 $%R29)))
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R29 $%R30 $%R31 $%R32))
           ((MPLUS SIMP) $%R31 $%R32) ((MPLUS SIMP) $%R30 $%R32)
           ((MPLUS SIMP) $%R30 $%R31) ((MPLUS SIMP) $%R29 $%R32)
           ((MPLUS SIMP) $%R29 $%R31) ((MPLUS SIMP) $%R29 $%R30)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31) $%R32)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30) $%R31
            ((MTIMES SIMP RATSIMP) -1. $%R32))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29) $%R30
            ((MTIMES SIMP RATSIMP) -1. $%R31)
            ((MTIMES SIMP RATSIMP) -1. $%R32))
           ((MPLUS SIMP) $%R29 ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31)
            ((MTIMES SIMP RATSIMP) -1. $%R32)))))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R29)
            ((MTIMES SIMP RATSIMP) -2. $%R30)
            ((MTIMES SIMP RATSIMP) -2. $%R31))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R30 $%R31))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R29 $%R31))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R29 $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R29)
            ((MTIMES SIMP RATSIMP) 2. $%R30)
            ((MTIMES SIMP RATSIMP) 2. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) 2. $%R30)
            ((MTIMES SIMP RATSIMP) 3. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) 3. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) 3. $%R30)
            ((MTIMES SIMP RATSIMP) 2. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R29)
            ((MTIMES SIMP RATSIMP) 3. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) 2. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R29)
            ((MTIMES SIMP RATSIMP) 2. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R29)
            ((MTIMES SIMP RATSIMP) -4. $%R30)
            ((MTIMES SIMP RATSIMP) 4. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R29)
            ((MTIMES SIMP RATSIMP) 4. $%R30)
            ((MTIMES SIMP RATSIMP) -4. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R29)
            ((MTIMES SIMP RATSIMP) -4. $%R30)
            ((MTIMES SIMP RATSIMP) -4. $%R31)))))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R29)
            ((MTIMES SIMP RATSIMP) -9. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R29)
            ((MTIMES SIMP RATSIMP) -4. $%R30))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) $%R29 $%R30))
           ((MTIMES SIMP RATSIMP) -4. $%R30)
           ((MTIMES SIMP RATSIMP) -4. $%R29)
           ((MPLUS SIMP) $%R29 ((MTIMES SIMP RATSIMP) -2. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R29) $%R30)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) $%R29 $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R29)
            ((MTIMES SIMP RATSIMP) 12. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R29)
            ((MTIMES SIMP RATSIMP) 16. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R29)
            ((MTIMES SIMP RATSIMP) 8. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R29)
            ((MTIMES SIMP RATSIMP) 25. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 25. $%R29)
            ((MTIMES SIMP RATSIMP) -25. $%R30)))))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -64. $%R29)
           ((MTIMES SIMP RATSIMP) -54. $%R29)
           ((MTIMES SIMP RATSIMP) -5. $%R29) 0. 0. 0.
           ((MTIMES SIMP RATSIMP) 10. $%R29)
           ((MTIMES SIMP RATSIMP) 10. $%R29)
           ((MTIMES SIMP RATSIMP) 216. $%R29))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)))))
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) 3. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) -3. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) -3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R23)
             ((MTIMES SIMP RATSIMP) 12. $%R24)
             ((MTIMES SIMP RATSIMP) 12. $%R25)
             ((MTIMES SIMP RATSIMP) -9. $%R26)
             ((MTIMES SIMP RATSIMP) 14. $%R27)
             ((MTIMES SIMP RATSIMP) 14. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) 3. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           $%R28 $%R27 $%R26 $%R25 $%R24 $%R23)))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R23)
             ((MTIMES SIMP RATSIMP) -3. $%R24)
             ((MTIMES SIMP RATSIMP) -3. $%R25)
             ((MTIMES SIMP RATSIMP) 11. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R23)
             ((MTIMES SIMP RATSIMP) 9. $%R24)
             ((MTIMES SIMP RATSIMP) 9. $%R25)
             ((MTIMES SIMP RATSIMP) 9. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) -27. $%R24)
             ((MTIMES SIMP RATSIMP) 15. $%R25)
             ((MTIMES SIMP RATSIMP) -27. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) -27. $%R25)
             ((MTIMES SIMP RATSIMP) -27. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -12. $%R23)
             ((MTIMES SIMP RATSIMP) -12. $%R24)
             ((MTIMES SIMP RATSIMP) -12. $%R25)
             ((MTIMES SIMP RATSIMP) 9. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R23)
             ((MTIMES SIMP RATSIMP) 69. $%R24)
             ((MTIMES SIMP RATSIMP) -1. $%R25)
             ((MTIMES SIMP RATSIMP) -15. $%R26)
             ((MTIMES SIMP RATSIMP) 56. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R23)
             ((MTIMES SIMP RATSIMP) -3. $%R24)
             ((MTIMES SIMP RATSIMP) 25. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) -28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R23)
             ((MTIMES SIMP RATSIMP) -1. $%R24)
             ((MTIMES SIMP RATSIMP) 69. $%R25)
             ((MTIMES SIMP RATSIMP) -15. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)
             ((MTIMES SIMP RATSIMP) 56. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) -25. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) 3. $%R26)
             ((MTIMES SIMP RATSIMP) -28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) -3. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R27)
             ((MTIMES SIMP RATSIMP) 8. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R23)
             ((MTIMES SIMP RATSIMP) -3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) 8. $%R27)
             ((MTIMES SIMP RATSIMP) 4. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -1. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -1. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -11. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28))))))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) 45. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) 3. $%R26)
             ((MTIMES SIMP RATSIMP) 84. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) 15. $%R25)
             ((MTIMES SIMP RATSIMP) 15. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 112.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) -27. $%R25)
             ((MTIMES SIMP RATSIMP) -27. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R23)
             ((MTIMES SIMP RATSIMP) 9. $%R24)
             ((MTIMES SIMP RATSIMP) -5. $%R25)
             ((MTIMES SIMP RATSIMP) -5. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R23)
             ((MTIMES SIMP RATSIMP) 51. $%R24)
             ((MTIMES SIMP RATSIMP) -5. $%R25)
             ((MTIMES SIMP RATSIMP) -5. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 19. $%R23)
             ((MTIMES SIMP RATSIMP) -9. $%R24)
             ((MTIMES SIMP RATSIMP) 33. $%R25)
             ((MTIMES SIMP RATSIMP) 33. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R23)
             ((MTIMES SIMP RATSIMP) 19. $%R24)
             ((MTIMES SIMP RATSIMP) 33. $%R25)
             ((MTIMES SIMP RATSIMP) 33. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 30. $%R23)
             ((MTIMES SIMP RATSIMP) 30. $%R24)
             ((MTIMES SIMP RATSIMP) 9. $%R25)
             ((MTIMES SIMP RATSIMP) 9. $%R26)
             ((MTIMES SIMP RATSIMP) 14. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) -27. $%R25)
             ((MTIMES SIMP RATSIMP) -27. $%R26)
             ((MTIMES SIMP RATSIMP) 84. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -93. $%R23)
             ((MTIMES SIMP RATSIMP) 33. $%R24)
             ((MTIMES SIMP RATSIMP) 5. $%R25)
             ((MTIMES SIMP RATSIMP) 5. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R23)
             ((MTIMES SIMP RATSIMP) -93. $%R24)
             ((MTIMES SIMP RATSIMP) 5. $%R25)
             ((MTIMES SIMP RATSIMP) 5. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -75. $%R23)
             ((MTIMES SIMP RATSIMP) -75. $%R24)
             ((MTIMES SIMP RATSIMP) -5. $%R25)
             ((MTIMES SIMP RATSIMP) -5. $%R26)
             ((MTIMES SIMP RATSIMP) 140. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -75. $%R23)
             ((MTIMES SIMP RATSIMP) -75. $%R24)
             ((MTIMES SIMP RATSIMP) -5. $%R25)
             ((MTIMES SIMP RATSIMP) -5. $%R26)
             ((MTIMES SIMP RATSIMP) 140. $%R27))))))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 7.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -48. $%R23)
             ((MTIMES SIMP RATSIMP) 8. $%R24)
             ((MTIMES SIMP RATSIMP) 8. $%R25)
             ((MTIMES SIMP RATSIMP) 8. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 81. $%R23)
             ((MTIMES SIMP RATSIMP) 39. $%R24)
             ((MTIMES SIMP RATSIMP) 39. $%R25)
             ((MTIMES SIMP RATSIMP) 39. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -15. $%R23)
             ((MTIMES SIMP RATSIMP) 55. $%R24)
             ((MTIMES SIMP RATSIMP) 55. $%R25)
             ((MTIMES SIMP RATSIMP) 55. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -405. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) 15. $%R25)
             ((MTIMES SIMP RATSIMP) 15. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -90. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) 15. $%R25)
             ((MTIMES SIMP RATSIMP) 15. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 112.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) 45. $%R24)
             ((MTIMES SIMP RATSIMP) 45. $%R25)
             ((MTIMES SIMP RATSIMP) 45. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 115. $%R23)
             ((MTIMES SIMP RATSIMP) 45. $%R24)
             ((MTIMES SIMP RATSIMP) 45. $%R25)
             ((MTIMES SIMP RATSIMP) 45. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 75. $%R23)
             ((MTIMES SIMP RATSIMP) 145. $%R24)
             ((MTIMES SIMP RATSIMP) 145. $%R25)
             ((MTIMES SIMP RATSIMP) 145. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 7.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -108. $%R23)
             ((MTIMES SIMP RATSIMP) 18. $%R24)
             ((MTIMES SIMP RATSIMP) 18. $%R25)
             ((MTIMES SIMP RATSIMP) 18. $%R26))))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 224.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) 45. $%R24)
             ((MTIMES SIMP RATSIMP) 45. $%R25)
             ((MTIMES SIMP RATSIMP) 45. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 7.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 50. $%R23)
             ((MTIMES SIMP RATSIMP) 50. $%R24)
             ((MTIMES SIMP RATSIMP) 50. $%R25)
             ((MTIMES SIMP RATSIMP) 50. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 225. $%R23)
             ((MTIMES SIMP RATSIMP) 225. $%R24)
             ((MTIMES SIMP RATSIMP) 225. $%R25)
             ((MTIMES SIMP RATSIMP) 225. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 585. $%R23)
             ((MTIMES SIMP RATSIMP) 585. $%R24)
             ((MTIMES SIMP RATSIMP) 585. $%R25)
             ((MTIMES SIMP RATSIMP) 585. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 135. $%R23)
             ((MTIMES SIMP RATSIMP) 135. $%R24)
             ((MTIMES SIMP RATSIMP) 135. $%R25)
             ((MTIMES SIMP RATSIMP) 135. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 7.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 40. $%R23)
             ((MTIMES SIMP RATSIMP) 40. $%R24)
             ((MTIMES SIMP RATSIMP) 40. $%R25)
             ((MTIMES SIMP RATSIMP) 40. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 625. $%R23)
             ((MTIMES SIMP RATSIMP) 625. $%R24)
             ((MTIMES SIMP RATSIMP) 625. $%R25)
             ((MTIMES SIMP RATSIMP) 625. $%R26))))))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) $%R21
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R19 ((MTIMES SIMP RATSIMP) 4. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R20 ((MTIMES SIMP RATSIMP) 4. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 13. $%R21)))
           ((MTIMES SIMP RATSIMP) -11. $%R21)
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
             ((MTIMES SIMP RATSIMP) 16. $%R20)
             ((MTIMES SIMP RATSIMP) 119. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 49. $%R21)
             ((MTIMES SIMP RATSIMP) -6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R19)
             ((MTIMES SIMP RATSIMP) 8. $%R20)
             ((MTIMES SIMP RATSIMP) 35. $%R21)
             ((MTIMES SIMP RATSIMP) 3. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R19)
             ((MTIMES SIMP RATSIMP) -2. $%R20)
             ((MTIMES SIMP RATSIMP) 49. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           $%R22
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R19)
             ((MTIMES SIMP RATSIMP) 7. $%R21)
             ((MTIMES SIMP RATSIMP) 2. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 21. $%R21)))
           $%R20 $%R19)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -2. $%R21)
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 17. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 13. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R19)
             ((MTIMES SIMP RATSIMP) -2. $%R20)
             ((MTIMES SIMP RATSIMP) -31. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
             ((MTIMES SIMP RATSIMP) 10. $%R20)
             ((MTIMES SIMP RATSIMP) 101. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) -3. $%R21)
             ((MTIMES SIMP RATSIMP) 2. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R19)
             ((MTIMES SIMP RATSIMP) 22. $%R20)
             ((MTIMES SIMP RATSIMP) 79. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R19 $%R20
             ((MTIMES SIMP RATSIMP) 19. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R19)
             ((MTIMES SIMP RATSIMP) 10. $%R20)
             ((MTIMES SIMP RATSIMP) 7. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 24. $%R19) $%R20
             ((MTIMES SIMP RATSIMP) 32. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R19)
             ((MTIMES SIMP RATSIMP) -8. $%R20)
             ((MTIMES SIMP RATSIMP) 38. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
             ((MTIMES SIMP RATSIMP) -2. $%R20)
             ((MTIMES SIMP RATSIMP) 35. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
             ((MTIMES SIMP RATSIMP) -2. $%R20)
             ((MTIMES SIMP RATSIMP) 35. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22))))))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R19)
             ((MTIMES SIMP RATSIMP) 26. $%R21)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R19)
            ((MTIMES SIMP RATSIMP) -8. $%R21))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5. $%R19)
             ((MTIMES SIMP RATSIMP) 25. $%R21)))
           ((MTIMES SIMP RATSIMP) 5. $%R19)
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R19)
             ((MTIMES SIMP RATSIMP) 25. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -25. 8.) $%R21)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -10. $%R19)
             ((MTIMES SIMP RATSIMP) 70. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35. $%R19)
             ((MTIMES SIMP RATSIMP) 205. $%R21)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R19)
            ((MTIMES SIMP RATSIMP) -13. $%R21)))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -25. 16.) $%R21)
           ((MTIMES SIMP RATSIMP) 40. $%R21)
           ((MTIMES SIMP) ((RAT SIMP) -45. 8.) $%R21)
           ((MTIMES SIMP RATSIMP) -30. $%R21)
           ((MTIMES SIMP) ((RAT SIMP) -45. 2.) $%R21)
           ((MTIMES SIMP RATSIMP) 20. $%R21) 0.)))))
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 181. $%R17)
             ((MTIMES SIMP RATSIMP) -52. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 31. $%R17)
             ((MTIMES SIMP RATSIMP) -9. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 50. $%R17)
             ((MTIMES SIMP RATSIMP) -17. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R17)
             ((MTIMES SIMP RATSIMP) -2. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R17)
             ((MTIMES SIMP RATSIMP) -2. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 86. $%R17)
             ((MTIMES SIMP RATSIMP) -8. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 86. $%R17)
             ((MTIMES SIMP RATSIMP) -8. $%R18)))
           $%R18
           ((MTIMES SIMP) ((RAT SIMP) -1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 172. $%R17)
             ((MTIMES SIMP RATSIMP) -394. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R17)
             ((MTIMES SIMP RATSIMP) -8. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R17)
             ((MTIMES SIMP RATSIMP) -8. $%R18)))
           $%R17 $%R17)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1628. $%R17)
             ((MTIMES SIMP RATSIMP) 488. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -344. $%R17)
             ((MTIMES SIMP RATSIMP) 104. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -200. $%R17)
             ((MTIMES SIMP RATSIMP) 50. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -235. $%R17)
             ((MTIMES SIMP RATSIMP) 70. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R17)
             ((MTIMES SIMP RATSIMP) 5. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -50. $%R17)
             ((MTIMES SIMP RATSIMP) 35. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -40. $%R17)
             ((MTIMES SIMP RATSIMP) 280. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -335. $%R17)
             ((MTIMES SIMP RATSIMP) 50. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -98. $%R17)
             ((MTIMES SIMP RATSIMP) 38. $%R18))))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 72.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -50. $%R17)
             ((MTIMES SIMP RATSIMP) 35. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1240. $%R17)
             ((MTIMES SIMP RATSIMP) 580. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -715. $%R17)
             ((MTIMES SIMP RATSIMP) 145. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -355. $%R17)
             ((MTIMES SIMP RATSIMP) 100. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1310. $%R17)
             ((MTIMES SIMP RATSIMP) 395. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8200. $%R17)
             ((MTIMES SIMP RATSIMP) 2320. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -24085. $%R17)
             ((MTIMES SIMP RATSIMP) 7000. $%R18))))))))
      (((6. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -67. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 38. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 10. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 185. 6.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) -85. 4.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 10. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) -65. 12.) $%R16) $%R16)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -5. 4.) $%R16)
           ((MTIMES SIMP RATSIMP) 10. $%R16)
           ((MTIMES SIMP RATSIMP) -10. $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 20. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 170. 3.) $%R16)
           ((MTIMES SIMP RATSIMP) -65. $%R16) 0.)))))
      (((6. 0.) (MLIST SIMP)
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 5. 24.) $%R15) $%R15
           ((MTIMES SIMP) ((RAT SIMP) 9. 4.) $%R15)
           ((MTIMES SIMP) ((RAT SIMP) -7. 2.) $%R15)
           ((MTIMES SIMP) ((RAT SIMP) 35. 3.) $%R15)
           ((MTIMES SIMP RATSIMP) -14. $%R15) $%R15)))))
      NIL)) 
(ADD2LNC '|$Descendents| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$dimT|) 
(MREMPROP '|$dimT| 'ARRAY) 
(MPUTPROP '|$dimT| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. (((6. 2.) . 13.)) NIL (((6. 4.) . 11.))
      (((6. 3.) . 14.)))) 
(ADD2LNC '|$dimT| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$MatB|) 
(MREMPROP '|$MatB| 'ARRAY) 
(MPUTPROP '|$MatB| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. -1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -1. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 24. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 4. 4. 4. 4. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 4. 4. 4. 4. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 4. 4. 4. 4. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 4. 4. 4. 4. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 4. 4. 4. 4. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 4. 4. 4. 4. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 6. 6. 6. 6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 6. 6. 6. 6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 6. 6. 6. 6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 6. 6. 6. 6.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 0. 0. -2. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 0. 0. -2. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 0. 0. -2. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. -2. 0. 0. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. -2. 0. 0. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. -2. 0. 0. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. -2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. -2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. -2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -6. 0. 0. 6.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. -4. -4. 0. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 2. 2. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 2. 2. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 2. 2. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 2. 2. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. -4. -4. 0. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 6. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 6. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 1. -1. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. -1. 1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 1. -1. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. -1. 1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. -1. 0. 0. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. -1. 0. 0. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1. -1. 1. 1. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 1. -1. -1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 1. -1. -1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1. -1. 1. 1. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1. -1. 1. 1. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 1. -1. -1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)))))) 
(ADD2LNC '|$MatB| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nb|) 
(MREMPROP '|$nb| 'ARRAY) 
(MPUTPROP '|$nb| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)))))
      NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0.
          ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0.
          ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0.
          ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0.
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0.
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0.
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) 0. 0.
          ((RAT SIMP) -1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) 0. 0.
          ((RAT SIMP) -1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) 0. 0.
          ((RAT SIMP) -1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0.
          ((RAT SIMP) 3. 4.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) -1. 3.)
          ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 1. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) -1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) -1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) -1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) -1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) -1. 3.)
          ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 1. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 2. 3.) 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 1. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 1. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) -1. 3.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) -1. 3.) ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) -1. 3.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) -1. 3.) ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 3.)
          ((RAT SIMP) -1. 3.) 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 3.)
          ((RAT SIMP) -1. 3.) 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) -1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) -1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. ((RAT SIMP) 2. 3.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)))))) 
(ADD2LNC '|$nb| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$rep_t|) 
(MREMPROP '|$rep_t| 'ARRAY) 
(MPUTPROP '|$rep_t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)))))) 
(ADD2LNC '|$rep_t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$dimSmall|) 
(MREMPROP '|$dimSmall| 'ARRAY) 
(MPUTPROP '|$dimSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. (((6. 2.) . 2.)) NIL (((6. 4.) . 6.)) (((6. 3.) . 4.)))) 
(ADD2LNC '|$dimSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffSmall0|) 
(MREMPROP '|$CoeffSmall0| 'ARRAY) 
(MPUTPROP '|$CoeffSmall0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) 181. 9.) ((RAT SIMP) -31. 2.)
         ((RAT SIMP) -25. 18.) ((RAT SIMP) 8. 3.) ((RAT SIMP) 8. 3.)
         ((RAT SIMP) -86. 27.) ((RAT SIMP) -86. 27.) 0.
         ((RAT SIMP) -172. 81.) ((RAT SIMP) 2. 3.) ((RAT SIMP) 2. 3.)
         1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -52. 9.) ((RAT SIMP) 9. 2.)
         ((RAT SIMP) 17. 36.) ((RAT SIMP) -2. 3.) ((RAT SIMP) -2. 3.)
         ((RAT SIMP) 8. 27.) ((RAT SIMP) 8. 27.) 1.
         ((RAT SIMP) 394. 81.) ((RAT SIMP) -8. 3.) ((RAT SIMP) -8. 3.)
         0. 0.)))
      NIL
      (((6. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 28.) ((RAT SIMP) 3. 4.)
         ((RAT SIMP) 3. 4.) ((RAT SIMP) -6. 7.) ((RAT SIMP) -45. 28.)
         0. 0. 0. 0. 0. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3. 28.) ((RAT SIMP) 3. 4.)
         ((RAT SIMP) -3. 4.) ((RAT SIMP) -6. 7.) ((RAT SIMP) -3. 28.)
         0. 0. 0. 0. 1. 0.)
        ((MLIST SIMP) ((RAT SIMP) -3. 28.) ((RAT SIMP) -3. 4.)
         ((RAT SIMP) 3. 4.) ((RAT SIMP) -6. 7.) ((RAT SIMP) -3. 28.) 0.
         0. 0. 1. 0. 0.)
        ((MLIST SIMP) ((RAT SIMP) -3. 28.) ((RAT SIMP) -3. 4.)
         ((RAT SIMP) -3. 4.) ((RAT SIMP) 9. 14.) ((RAT SIMP) -3. 28.)
         0. 0. 1. 0. 0. 0.)
        ((MLIST SIMP) 0. 1. 0. -1. -1. 0. 1. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 1. -1. -1. 1. 0. 0. 0. 0. 0.)))
      (((6. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) 1. 2.) 0.
         3. 0. ((RAT SIMP) -8. 3.) ((RAT SIMP) 8. 3.) 0. -3. -1. 0. 1.)
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 0.
         ((RAT SIMP) 8. 3.) ((RAT SIMP) 1. 3.) ((RAT SIMP) -8. 3.)
         ((RAT SIMP) -1. 3.) 0. 0. -1. 1. 0.)
        ((MLIST SIMP) 1. -2. -2. ((RAT SIMP) 13. 4.) -11.
         ((RAT SIMP) 119. 6.) ((RAT SIMP) 49. 6.) ((RAT SIMP) -35. 3.)
         ((RAT SIMP) 49. 6.) 0. ((RAT SIMP) -7. 2.)
         ((RAT SIMP) -21. 2.) 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1. -1. 1. 1. -1. 0. 0. 0.))))) 
(ADD2LNC '|$CoeffSmall0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffSmall|) 
(MREMPROP '|$CoeffSmall| 'ARRAY) 
(MPUTPROP '|$CoeffSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
         -688. 216. 216. 324. 324.)
        ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324. 1576.
         -864. -864. 0. 0.)))
      NIL
      (((6. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) -3. 21. 21. -24. -45. 0. 0. 0. 0. 0. 28.)
        ((MLIST SIMP) -3. 21. -21. -24. -3. 0. 0. 0. 0. 28. 0.)
        ((MLIST SIMP) -3. -21. 21. -24. -3. 0. 0. 0. 28. 0. 0.)
        ((MLIST SIMP) -3. -21. -21. 18. -3. 0. 0. 28. 0. 0. 0.)
        ((MLIST SIMP) 0. 28. 0. -28. -28. 0. 28. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 28. -28. -28. 28. 0. 0. 0. 0. 0.)))
      (((6. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. -6. 0. 6. 0. 36. 0. -32. 32. 0. -36. -12. 0.
         12.)
        ((MLIST SIMP) 0. 0. -6. 6. 0. 32. 4. -32. -4. 0. 0. -12. 12.
         0.)
        ((MLIST SIMP) 12. -24. -24. 39. -132. 238. 98. -140. 98. 0.
         -42. -126. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 12. -12. -12. 12. 12. -12. 0. 0.
         0.))))) 
(ADD2LNC '|$CoeffSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffYTSmall|) 
(MREMPROP '|$CoeffYTSmall| 'ARRAY) 
(MPUTPROP '|$CoeffYTSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
          -688. 216. 216. 324. 324.)
         ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324. 1576.
          -864. -864. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) 63. 4.) ((RAT SIMP) 63. 4.) 0. 0.
          ((RAT SIMP) -63. 4.) ((RAT SIMP) -63. 4.) -21. 0. 0. 21.)
         ((MLIST SIMP) 0. ((RAT SIMP) -21. 4.) ((RAT SIMP) -21. 4.) 0.
          0. ((RAT SIMP) 21. 4.) ((RAT SIMP) 21. 4.) 7. 0. 0. -7.)
         ((MLIST SIMP) 0. ((RAT SIMP) -21. 4.) ((RAT SIMP) -21. 4.) 0.
          0. ((RAT SIMP) 21. 4.) ((RAT SIMP) 21. 4.) 7. 0. 0. -7.)
         ((MLIST SIMP) 0. ((RAT SIMP) -21. 4.) ((RAT SIMP) -21. 4.) 0.
          0. ((RAT SIMP) 21. 4.) ((RAT SIMP) 21. 4.) 7. 0. 0. -7.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -6. 0. 6. 6. 0. -6. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -6. 0. 6. 6. 0. -6. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 28. 0. -28. -28. 0. 28. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 12. -3. -3. -3. -132. 42. 42. 42. 42. 42. 42.
          -42. -42. -42.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. -6. 0. 6. 0. ((RAT SIMP) 40. 3.)
          ((RAT SIMP) 68. 3.) ((RAT SIMP) -28. 3.) ((RAT SIMP) 28. 3.)
          ((RAT SIMP) -68. 3.) ((RAT SIMP) -40. 3.) -12. 0. 12.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -21. 0. 21. 0. ((RAT SIMP) 140. 3.)
          ((RAT SIMP) 238. 3.) ((RAT SIMP) -98. 3.) ((RAT SIMP) 98. 3.)
          ((RAT SIMP) -238. 3.) ((RAT SIMP) -140. 3.) -42. 0. 42.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 68. 3.)
          ((RAT SIMP) -68. 3.) ((RAT SIMP) -68. 3.) ((RAT SIMP) 68. 3.)
          ((RAT SIMP) 68. 3.) ((RAT SIMP) -68. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 28. 3.)
          ((RAT SIMP) -28. 3.) ((RAT SIMP) -28. 3.) ((RAT SIMP) 28. 3.)
          ((RAT SIMP) 28. 3.) ((RAT SIMP) -28. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 70. -70. -70. 70. 70. -70. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 12. -12. -12. 12. 12. -12. 0. 0.
          0.)))))) 
(ADD2LNC '|$CoeffYTSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$ReducedCoeffYTSmall|) 
(MREMPROP '|$ReducedCoeffYTSmall| 'ARRAY) 
(MPUTPROP '|$ReducedCoeffYTSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
          -688. 216. 216. 324. 324.)
         ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324. 1576.
          -864. -864. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) 63. 4.) ((RAT SIMP) 63. 4.) 0. 0.
          ((RAT SIMP) -63. 4.) ((RAT SIMP) -63. 4.) -21. 0. 0. 21.)
         ((MLIST SIMP) 0. ((RAT SIMP) -21. 4.) ((RAT SIMP) -21. 4.) 0.
          0. ((RAT SIMP) 21. 4.) ((RAT SIMP) 21. 4.) 7. 0. 0. -7.)
         ((MLIST SIMP) 0. ((RAT SIMP) -21. 4.) ((RAT SIMP) -21. 4.) 0.
          0. ((RAT SIMP) 21. 4.) ((RAT SIMP) 21. 4.) 7. 0. 0. -7.)
         ((MLIST SIMP) 0. ((RAT SIMP) -21. 4.) ((RAT SIMP) -21. 4.) 0.
          0. ((RAT SIMP) 21. 4.) ((RAT SIMP) 21. 4.) 7. 0. 0. -7.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -6. 0. 6. 6. 0. -6. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -6. 0. 6. 6. 0. -6. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 28. 0. -28. -28. 0. 28. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 12. -3. -3. -3. -132. 42. 42. 42. 42. 42. 42.
          -42. -42. -42.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. -6. 0. 6. 0. ((RAT SIMP) 40. 3.)
          ((RAT SIMP) 68. 3.) ((RAT SIMP) -28. 3.) ((RAT SIMP) 28. 3.)
          ((RAT SIMP) -68. 3.) ((RAT SIMP) -40. 3.) -12. 0. 12.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -21. 0. 21. 0. ((RAT SIMP) 140. 3.)
          ((RAT SIMP) 238. 3.) ((RAT SIMP) -98. 3.) ((RAT SIMP) 98. 3.)
          ((RAT SIMP) -238. 3.) ((RAT SIMP) -140. 3.) -42. 0. 42.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 68. 3.)
          ((RAT SIMP) -68. 3.) ((RAT SIMP) -68. 3.) ((RAT SIMP) 68. 3.)
          ((RAT SIMP) 68. 3.) ((RAT SIMP) -68. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 28. 3.)
          ((RAT SIMP) -28. 3.) ((RAT SIMP) -28. 3.) ((RAT SIMP) 28. 3.)
          ((RAT SIMP) 28. 3.) ((RAT SIMP) -28. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 70. -70. -70. 70. 70. -70. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 12. -12. -12. 12. 12. -12. 0. 0.
          0.)))))) 
(ADD2LNC '|$ReducedCoeffYTSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step0_Small|) 
(MREMPROP '|$Step0_Small| 'ARRAY) 
(MPUTPROP '|$Step0_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
           -688. 216. 216. 324. 324.)
          ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324.
           1576. -864. -864. 0. 0.))
         ((MLIST SIMP)) ((MLIST SIMP)))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)))))
      NIL
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
           ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
           ((RAT SIMP) -9. 2.) 7. 7. 7. 7.))
         ((MLIST SIMP) 2. 3. 4. 5. 6.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 1.) ((MLIST SIMP) 1.) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. ((RAT SIMP) 63. 4.) ((RAT SIMP) 63. 4.) 0.
           0. ((RAT SIMP) -63. 4.) ((RAT SIMP) -63. 4.) -21. 0. 0. 21.))
         ((MLIST SIMP) 2. 3. 4. 5. 6.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) ((RAT SIMP) -1. 3.))
          ((MLIST SIMP) ((RAT SIMP) -1. 3.))
          ((MLIST SIMP) ((RAT SIMP) -1. 3.))))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.))
         ((MLIST SIMP) 2. 3. 4. 5. 6.)
         ((MLIST SIMP) ((MLIST SIMP) 0.)
          ((MLIST SIMP) ((RAT SIMP) 28. 15.))
          ((MLIST SIMP) ((RAT SIMP) -2. 5.))
          ((MLIST SIMP) ((RAT SIMP) -2. 5.)) ((MLIST SIMP) 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2. 3. 4. 5. 6.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2. 3. 4. 5. 6.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.)))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 3.)
         ((MLIST SIMP)
          ((MLIST SIMP) 12. -3. -3. -3. -132. 42. 42. 42. 42. 42. 42.
           -42. -42. -42.))
         ((MLIST SIMP) 1. 2. 4.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.)))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. -6. 0. 6. 0. ((RAT SIMP) 40. 3.)
           ((RAT SIMP) 68. 3.) ((RAT SIMP) -28. 3.) ((RAT SIMP) 28. 3.)
           ((RAT SIMP) -68. 3.) ((RAT SIMP) -40. 3.) -12. 0. 12.))
         ((MLIST SIMP) 2. 3. 4.)
         ((MLIST SIMP) ((MLIST SIMP) 0.)
          ((MLIST SIMP) ((RAT SIMP) 7. 2.)) ((MLIST SIMP) 0.)))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 68. 3.)
           ((RAT SIMP) -68. 3.) ((RAT SIMP) -68. 3.)
           ((RAT SIMP) 68. 3.) ((RAT SIMP) 68. 3.) ((RAT SIMP) -68. 3.)
           0. 0. 0.))
         ((MLIST SIMP) 2. 3. 4.)
         ((MLIST SIMP) ((MLIST SIMP) ((RAT SIMP) 9. 17.))
          ((MLIST SIMP) ((RAT SIMP) 105. 34.))
          ((MLIST SIMP) ((RAT SIMP) 7. 17.)))))))) 
(ADD2LNC '|$Step0_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step1_Small|) 
(MREMPROP '|$Step1_Small| 'ARRAY) 
(MPUTPROP '|$Step1_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
           -688. 216. 216. 324. 324.)
          ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324.
           1576. -864. -864. 0. 0.))
         ((MLIST SIMP)) ((MLIST SIMP)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
           ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
           ((RAT SIMP) -9. 2.) 7. 7. 7. 7.))
         ((MLIST SIMP) 2. 3.)
         ((MLIST SIMP) ((MLIST SIMP) 1.) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2. 3.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. ((RAT SIMP) 63. 4.) ((RAT SIMP) 63. 4.) 0.
           0. ((RAT SIMP) -63. 4.) ((RAT SIMP) -63. 4.) -21. 0. 0. 21.)
          ((MLIST SIMP) 0. 0. ((RAT SIMP) 63. 4.) ((RAT SIMP) 63. 4.)
           ((RAT SIMP) -63. 4.) ((RAT SIMP) -63. 4.) 0. 0. 0. -21. 21.)
          ((MLIST SIMP) 0. ((RAT SIMP) -63. 4.) 0. ((RAT SIMP) -63. 4.)
           ((RAT SIMP) 63. 4.) 0. ((RAT SIMP) 63. 4.) 0. 21. 0. -21.))
         ((MLIST SIMP) 4. 5. 6. 7. 8. 9.)
         ((MLIST SIMP) ((MLIST SIMP) 1. 0. 0.) ((MLIST SIMP) -1. 1. 0.)
          ((MLIST SIMP) -1. 0. -1.) ((MLIST SIMP) 0. -1. 0.)
          ((MLIST SIMP) 1. 0. 0.) ((MLIST SIMP) 0. 0. -1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. -15. 15. 0. 0. 15. -15. 0. 0. 0. 0.))
         ((MLIST SIMP) 3. 4. 5. 6.)
         ((MLIST SIMP) ((MLIST SIMP) -1. -1.) ((MLIST SIMP) 0. 1.)
          ((MLIST SIMP) 1. 0.) ((MLIST SIMP) -1. -1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 12. -3. -3. -3. -132. 42. 42. 42. 42. 42. 42.
           -42. -42. -42.))
         ((MLIST SIMP) 2.) ((MLIST SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. -6. 0. 6. 0. ((RAT SIMP) 40. 3.)
           ((RAT SIMP) 68. 3.) ((RAT SIMP) -28. 3.) ((RAT SIMP) 28. 3.)
           ((RAT SIMP) -68. 3.) ((RAT SIMP) -40. 3.) -12. 0. 12.)
          ((MLIST SIMP) 0. 6. -6. 0. 0. ((RAT SIMP) 28. 3.)
           ((RAT SIMP) -28. 3.) ((RAT SIMP) -40. 3.)
           ((RAT SIMP) -68. 3.) ((RAT SIMP) 40. 3.) ((RAT SIMP) 68. 3.)
           0. 12. -12.))
         ((MLIST SIMP) 3. 4.)
         ((MLIST SIMP) ((MLIST SIMP) 1. 0.) ((MLIST SIMP) -1. -1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -68. 3.)
           ((RAT SIMP) 68. 3.) ((RAT SIMP) 68. 3.) ((RAT SIMP) -68. 3.)
           ((RAT SIMP) -68. 3.) ((RAT SIMP) 68. 3.) 0. 0. 0.))
         ((MLIST SIMP) 2.) ((MLIST SIMP) ((MLIST SIMP) 1.))))))) 
(ADD2LNC '|$Step1_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GSmall|) 
(MREMPROP '|$GSmall| 'ARRAY) 
(MPUTPROP '|$GSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 72280888. -21617806.)
         ((MLIST SIMP) -21617806. 9847045.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL
      (((6. 4.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1306.))
        (($MATRIX SIMP) ((MLIST SIMP) 68. 34. -34.)
         ((MLIST SIMP) 34. 68. -34.) ((MLIST SIMP) -34. -34. 68.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 4. -2.) ((MLIST SIMP) -2. 4.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 3719.))
        (($MATRIX SIMP) ((MLIST SIMP) 4314. -2157.)
         ((MLIST SIMP) -2157. 4314.))
        (($MATRIX SIMP) ((MLIST SIMP) 6.)))))) 
(ADD2LNC '|$GSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis0|) 
(MREMPROP '|$IrrepSmallbasis0| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2. NIL NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) 63. 4.) ((RAT SIMP) 63. 4.) 0. 0.
          ((RAT SIMP) -63. 4.) ((RAT SIMP) -63. 4.) -21. 0. 0. 21.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 63. 4.) ((RAT SIMP) 63. 4.)
          ((RAT SIMP) -63. 4.) ((RAT SIMP) -63. 4.) 0. 0. 0. -21. 21.)
         ((MLIST SIMP) 0. ((RAT SIMP) -63. 4.) 0. ((RAT SIMP) -63. 4.)
          ((RAT SIMP) 63. 4.) 0. ((RAT SIMP) 63. 4.) 0. 21. 0. -21.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -15. 15. 0. 0. 15. -15. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 12. -3. -3. -3. -132. 42. 42. 42. 42. 42. 42.
          -42. -42. -42.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. -6. 0. 6. 0. ((RAT SIMP) 40. 3.)
          ((RAT SIMP) 68. 3.) ((RAT SIMP) -28. 3.) ((RAT SIMP) 28. 3.)
          ((RAT SIMP) -68. 3.) ((RAT SIMP) -40. 3.) -12. 0. 12.)
         ((MLIST SIMP) 0. 6. -6. 0. 0. ((RAT SIMP) 28. 3.)
          ((RAT SIMP) -28. 3.) ((RAT SIMP) -40. 3.)
          ((RAT SIMP) -68. 3.) ((RAT SIMP) 40. 3.) ((RAT SIMP) 68. 3.)
          0. 12. -12.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -68. 3.)
          ((RAT SIMP) 68. 3.) ((RAT SIMP) 68. 3.) ((RAT SIMP) -68. 3.)
          ((RAT SIMP) -68. 3.) ((RAT SIMP) 68. 3.) 0. 0. 0.))))
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
          -688. 216. 216. 324. 324.)
         ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324. 1576.
          -864. -864. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      (((6. 1.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -67. 3.) ((RAT SIMP) 38. 3.)
          ((RAT SIMP) 10. 3.) ((RAT SIMP) 185. 6.) ((RAT SIMP) -85. 4.)
          ((RAT SIMP) -5. 2.) ((RAT SIMP) 10. 3.) ((RAT SIMP) -65. 12.)
          1.))))
      (((6. 0.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) 5. 24.) 1. ((RAT SIMP) 9. 4.)
          ((RAT SIMP) -7. 2.) ((RAT SIMP) 35. 3.) -14. 1.))))
      NIL)) 
(ADD2LNC '|$IrrepSmallbasis0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis|) 
(MREMPROP '|$IrrepSmallbasis| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL
      (((6. 5.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. -1.)
         ((MLIST SIMP) 0. 1. 0. 0. -1.) ((MLIST SIMP) 0. 0. 1. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 1. -1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))))
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -6. -9. -9. -9. -9. -9. -9. 14. 14. 14. 14.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 3. 3. 0. 0. -3. -3. -4. 0. 0. 4.)
         ((MLIST SIMP) 0. 0. 3. 3. -3. -3. 0. 0. 0. -4. 4.)
         ((MLIST SIMP) 0. -3. 0. -3. 3. 0. 3. 0. 4. 0. -4.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 0. -1. -1. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -1. 1. 0. 0. 1. -1. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 4. -1. -1. -1. -44. 14. 14. 14. 14. 14. 14. -14.
          -14. -14.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. -9. 0. 9. 0. 20. 34. -14. 14. -34. -20. -18.
          0. 18.)
         ((MLIST SIMP) 0. 9. -9. 0. 0. 14. -14. -20. -34. 20. 34. 0.
          18. -18.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 1. -1. -1. 1. 0. 0. 0.))))
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
          -688. 216. 216. 324. 324.)
         ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324. 1576.
          -864. -864. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      (((6. 1.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))))
      (((6. 0.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.)))) NIL)) 
(ADD2LNC '|$IrrepSmallbasis| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$coIrrepSmall|) 
(MREMPROP '|$coIrrepSmall| 'ARRAY) 
(MPUTPROP '|$coIrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 72280888. -21617806.)
          ((MLIST SIMP) -21617806. 9847045.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1306.))
         (($MATRIX SIMP) ((MLIST SIMP) 1306.))
         (($MATRIX SIMP) ((MLIST SIMP) 1306.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 34. 34. -68.)
          ((MLIST SIMP) 34. 68. -34.) ((MLIST SIMP) -68. -34. 34.))
         (($MATRIX SIMP) ((MLIST SIMP) 34. 68. -34.)
          ((MLIST SIMP) 68. 34. -34.) ((MLIST SIMP) -34. -34. 68.))
         (($MATRIX SIMP) ((MLIST SIMP) -68. -34. 34.)
          ((MLIST SIMP) -34. 34. 0.) ((MLIST SIMP) 34. 0. 34.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 2. -4.) ((MLIST SIMP) -4. 2.))
         (($MATRIX SIMP) ((MLIST SIMP) -4. 2.) ((MLIST SIMP) 2. 2.))
         (($MATRIX SIMP) ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. -4.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 3719.))
         (($MATRIX SIMP) ((MLIST SIMP) 3719.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 2157. -4314.)
          ((MLIST SIMP) -4314. 2157.))
         (($MATRIX SIMP) ((MLIST SIMP) -4314. 2157.)
          ((MLIST SIMP) 2157. 2157.)))
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -6.))
         (($MATRIX SIMP) ((MLIST SIMP) -6.))))))) 
(ADD2LNC '|$coIrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmall|) 
(MREMPROP '|$IrrepSmall| 'ARRAY) 
(MPUTPROP '|$IrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2.
      (((6. 6.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))))
      (((6. 5.) (MLIST SIMP) ((MLIST SIMP))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 0. 0.)
          ((MLIST SIMP) 1. 0. 0. 0.) ((MLIST SIMP) 0. 0. 1. 0.)
          ((MLIST SIMP) 0. 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 1. 0.)
          ((MLIST SIMP) 0. 1. 0. 0.) ((MLIST SIMP) 1. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 1.)
          ((MLIST SIMP) 0. 1. 0. 0.) ((MLIST SIMP) 0. 0. 1. 0.)
          ((MLIST SIMP) 1. 0. 0. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0. 0. 0.)
          ((MLIST SIMP) -1. 1. 0. 0.) ((MLIST SIMP) -1. 0. 1. 0.)
          ((MLIST SIMP) -1. 0. 0. 1.)))))
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. -1.)
          ((MLIST SIMP) 0. 1. 0.) ((MLIST SIMP) -1. 0. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 0.)
          ((MLIST SIMP) 1. 0. 0.) ((MLIST SIMP) 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0. 0.)
          ((MLIST SIMP) -1. 1. 0.) ((MLIST SIMP) 1. 0. 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. -1.) ((MLIST SIMP) -1. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0.) ((MLIST SIMP) 1. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 0. -1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. -1.) ((MLIST SIMP) -1. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0.) ((MLIST SIMP) 1. 1.)))
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -1.))
         (($MATRIX SIMP) ((MLIST SIMP) -1.)))))
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 1. 0.) ((MLIST SIMP) 0. 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL NIL NIL)) 
(ADD2LNC '|$IrrepSmall| $ARRAYS) 
(MDEFPROP |$OldSmallOnIrrepSmall|
    ((LAMBDA) ((MLIST) |$nn| |$spin|)
     (($COPYMATRIX) |$zeromatrixSmall|))
    AEXPR) 
(ADD2LNC '|$OldSmallOnIrrepSmall| $PROPS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OldSmallOnIrrepSmall|) 
(MREMPROP '|$OldSmallOnIrrepSmall| 'ARRAY) 
(MPUTPROP '|$OldSmallOnIrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) ($MATRIX SIMP) ((MLIST SIMP) 1. 0.)
        ((MLIST SIMP) 0. 1.)))
      NIL
      (((6. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) ((RAT SIMP) 7. 4.)
         ((RAT SIMP) 7. 4.) ((RAT SIMP) -7. 4.) 30. 15.)
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) ((RAT SIMP) 7. 4.)
         ((RAT SIMP) -21. 4.) ((RAT SIMP) -7. 4.) 9. -6.)
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) ((RAT SIMP) 7. 4.)
         ((RAT SIMP) 7. 4.) ((RAT SIMP) 21. 4.) 9. 15.)
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) ((RAT SIMP) -21. 4.)
         ((RAT SIMP) 7. 4.) ((RAT SIMP) -7. 4.) -12. -6.)
        ((MLIST SIMP) 0. 0. 0. 0. 28. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 28. 28.)))
      (((6. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. ((RAT SIMP) 2. 3.) 0. ((RAT SIMP) -68. 3.))
        ((MLIST SIMP) 0. ((RAT SIMP) 2. 3.) ((RAT SIMP) 2. 3.)
         ((RAT SIMP) -28. 3.))
        ((MLIST SIMP) 3. ((RAT SIMP) 14. 3.) ((RAT SIMP) 7. 3.) -70.)
        ((MLIST SIMP) 0. 0. 0. -12.))))) 
(ADD2LNC '|$OldSmallOnIrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GREPSmall|) 
(MREMPROP '|$GREPSmall| 'ARRAY) 
(MPUTPROP '|$GREPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) ($MATRIX SIMP) ((MLIST SIMP) 72280888. -21617806.)
        ((MLIST SIMP) -21617806. 9847045.)))
      NIL
      (((6. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) 4276. 720. 720. -1170. 2520. 2520.)
        ((MLIST SIMP) 720. 2260. -288. -414. 1344. 168.)
        ((MLIST SIMP) 720. -288. 2260. -414. 168. 1344.)
        ((MLIST SIMP) -1170. -414. -414. 2008. -1008. -1008.)
        ((MLIST SIMP) 2520. 1344. 168. -1008. 3136. 1568.)
        ((MLIST SIMP) 2520. 168. 1344. -1008. 1568. 3136.)))
      (((6. 3.) ($MATRIX SIMP) ((MLIST SIMP) 5000. 2228. 19586. 1632.)
        ((MLIST SIMP) 2228. 2440. 13986. 672.)
        ((MLIST SIMP) 19586. 13986. 133333. 5040.)
        ((MLIST SIMP) 1632. 672. 5040. 864.))))) 
(ADD2LNC '|$GREPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$coREPSmall|) 
(MREMPROP '|$coREPSmall| 'ARRAY) 
(MPUTPROP '|$coREPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 72280888. -21617806.)
         ((MLIST SIMP) -21617806. 9847045.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 226. 450. -1440. 450. 0. -2520.)
         ((MLIST SIMP) 450. 2242. -432. -306. 1176. -168.)
         ((MLIST SIMP) -1440. -432. -558. 2116. -1176. -1344.)
         ((MLIST SIMP) 450. -306. 2116. -306. 0. 1008.)
         ((MLIST SIMP) 0. 1176. -1176. 0. 1568. -1568.)
         ((MLIST SIMP) -2520. -168. -1344. 1008. -1568. -3136.))
        (($MATRIX SIMP) ((MLIST SIMP) 226. -1440. 450. 450. -2520. 0.)
         ((MLIST SIMP) -1440. -558. -432. 2116. -1344. -1176.)
         ((MLIST SIMP) 450. -432. 2242. -306. -168. 1176.)
         ((MLIST SIMP) 450. 2116. -306. -306. 1008. 0.)
         ((MLIST SIMP) -2520. -1344. -168. 1008. -3136. -1568.)
         ((MLIST SIMP) 0. -1176. 1176. 0. -1568. 1568.))
        (($MATRIX SIMP) ((MLIST SIMP) 2610. 720. 720. 496. 2520. 2520.)
         ((MLIST SIMP) 720. 1378. 594. -414. 168. 1344.)
         ((MLIST SIMP) 720. 594. 1378. -414. 1344. 168.)
         ((MLIST SIMP) 496. -414. -414. 342. -1008. -1008.)
         ((MLIST SIMP) 2520. 168. 1344. -1008. 1568. 3136.)
         ((MLIST SIMP) 2520. 1344. 168. -1008. 3136. 1568.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) -2124. -2228. -9520. -1632.)
         ((MLIST SIMP) -2228. -2440. -13986. -672.)
         ((MLIST SIMP) -9520. -13986. -31160. -5040.)
         ((MLIST SIMP) -1632. -672. -5040. -864.))
        (($MATRIX SIMP) ((MLIST SIMP) -5000. -2228. -19586. -1632.)
         ((MLIST SIMP) -2228. 436. -3920. -672.)
         ((MLIST SIMP) -19586. -3920. -31160. -5040.)
         ((MLIST SIMP) -1632. -672. -5040. -864.)))))) 
(ADD2LNC '|$coREPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$REPSmall|) 
(MREMPROP '|$REPSmall| 'ARRAY) 
(MPUTPROP '|$REPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0.) ((MLIST SIMP) 0. 1.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. ((RAT SIMP) -45. 28.))
         ((MLIST SIMP) 0. 1. 0. 0. 0. ((RAT SIMP) -3. 28.))
         ((MLIST SIMP) 0. 0. 0. 1. 0. ((RAT SIMP) -3. 28.))
         ((MLIST SIMP) 0. 0. 1. 0. 0. ((RAT SIMP) -3. 28.))
         ((MLIST SIMP) 0. 0. 0. 0. 1. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. ((RAT SIMP) -45. 28.) 0.)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) -3. 28.) 0.)
         ((MLIST SIMP) 0. 0. 1. 0. ((RAT SIMP) -3. 28.) 0.)
         ((MLIST SIMP) 0. 1. 0. 0. ((RAT SIMP) -3. 28.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) 3. 4.)
          ((RAT SIMP) 3. 4.))
         ((MLIST SIMP) 0. 1. 0. 0. ((RAT SIMP) -3. 4.)
          ((RAT SIMP) 3. 4.))
         ((MLIST SIMP) 0. 0. 1. 0. ((RAT SIMP) 3. 4.)
          ((RAT SIMP) -3. 4.))
         ((MLIST SIMP) 1. 0. 0. 0. ((RAT SIMP) -3. 4.)
          ((RAT SIMP) -3. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. -1. 0. -3.)
         ((MLIST SIMP) 0. -1. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -21. 2.) 1. ((RAT SIMP) -7. 2.))
         ((MLIST SIMP) 0. 0. 0. -1.))
        (($MATRIX SIMP) ((MLIST SIMP) -1. 0. 0. 0.)
         ((MLIST SIMP) -1. 1. 0. ((RAT SIMP) 1. 3.))
         ((MLIST SIMP) ((RAT SIMP) -21. 2.) 0. 1. ((RAT SIMP) 49. 6.))
         ((MLIST SIMP) 0. 0. 0. -1.)))))) 
(ADD2LNC '|$REPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YT_is_present|) 
(MREMPROP '|$YT_is_present| 'ARRAY) 
(MPUTPROP '|$YT_is_present| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2.
      (((6. 6.) (MLIST SIMP) T NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL))
      (((6. 5.) (MLIST SIMP) NIL T NIL NIL NIL NIL NIL NIL NIL NIL NIL
        NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL))
      (((6. 4.) (MLIST SIMP) T T NIL NIL T NIL NIL NIL NIL NIL))
      (((6. 3.) (MLIST SIMP) T T T)) (((6. 2.) (MLIST SIMP) T NIL))
      (((6. 1.) (MLIST SIMP) T)) (((6. 0.) (MLIST SIMP) T)) NIL)) 
(ADD2LNC '|$YT_is_present| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$ALL_VECTOR_NOS) 
(MREMPROP '$ALL_VECTOR_NOS 'ARRAY) 
(MPUTPROP '$ALL_VECTOR_NOS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. (((6. 2.) (MLIST SIMP) 1. 2.)) NIL
      (((6. 4.) (MLIST SIMP) 1. 2. 3. 4. 5. 6.))
      (((6. 3.) (MLIST SIMP) 1. 2. 3. 4.)))) 
(ADD2LNC '$ALL_VECTOR_NOS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$USED_VECTORS_BY_IRREP) 
(MREMPROP '$USED_VECTORS_BY_IRREP 'ARRAY) 
(MPUTPROP '$USED_VECTORS_BY_IRREP AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. (((6. 2.) (MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))))
      NIL
      (((6. 4.) (MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
        ((MLIST SIMP)) ((MLIST SIMP)) ((MLIST SIMP)) ((MLIST SIMP))
        ((MLIST SIMP)) ((MLIST SIMP)) ((MLIST SIMP)) ((MLIST SIMP))))
      (((6. 3.) (MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
        ((MLIST SIMP)))))) 
(ADD2LNC '$USED_VECTORS_BY_IRREP $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$MAP_REMAINING_VECTORS_OLD_VECTORS) 
(MREMPROP '$MAP_REMAINING_VECTORS_OLD_VECTORS 'ARRAY) 
(MPUTPROP '$MAP_REMAINING_VECTORS_OLD_VECTORS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. (((6. 2.) ($MATRIX SIMP) ((MLIST SIMP) 1. 2.))) NIL
      (((6. 4.) ($MATRIX SIMP) ((MLIST SIMP) 1. 2. 3. 4. 5. 6.)))
      (((6. 3.) ($MATRIX SIMP) ((MLIST SIMP) 1. 2. 3. 4.))))) 
(ADD2LNC '$MAP_REMAINING_VECTORS_OLD_VECTORS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_USED_VECTORS) 
(MREMPROP '$LIST_USED_VECTORS 'ARRAY) 
(MPUTPROP '$LIST_USED_VECTORS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. (((6. 2.) (MLIST SIMP))) NIL (((6. 4.) (MLIST SIMP)))
      (((6. 3.) (MLIST SIMP))))) 
(ADD2LNC '$LIST_USED_VECTORS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$CLOSED_VECTOR_SPACE) 
(MREMPROP '$CLOSED_VECTOR_SPACE 'ARRAY) 
(MPUTPROP '$CLOSED_VECTOR_SPACE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
         -688. 216. 216. 324. 324.)
        ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324. 1576.
         -864. -864. 0. 0.)))
      NIL
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. -15. 15. 0. 0. 15. -15. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -15. 15. 15. -15. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. -15. 15. 0. 0. 15. -15. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -15. 15. 15. -15. 0. 0. 0. 0. 0.)))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -68. 3.)
         ((RAT SIMP) 68. 3.) ((RAT SIMP) 68. 3.) ((RAT SIMP) -68. 3.)
         ((RAT SIMP) -68. 3.) ((RAT SIMP) 68. 3.) 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -68. 3.)
         ((RAT SIMP) 68. 3.) ((RAT SIMP) 68. 3.) ((RAT SIMP) -68. 3.)
         ((RAT SIMP) -68. 3.) ((RAT SIMP) 68. 3.) 0. 0. 0.))))) 
(ADD2LNC '$CLOSED_VECTOR_SPACE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepDescendents|) 
(MREMPROP '|$IrrepDescendents| 'ARRAY) 
(MPUTPROP '|$IrrepDescendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 3. NIL
      (((6. 6. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 6. (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) 6. 5.
         (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.)))
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) 1. 2.) 2. 2. 2. 2. 2. 2. 3. 3. 3.
           3.)))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 4. ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.)
           ((RAT SIMP) 3. 2.) 6. 9. 9. 9. 9. 9. 9. 16. 16. 16.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 27. 12. ((RAT SIMP) 3. 4.) 16. 16. 9. 9. 6. 54.
           64. 64. 125. 125.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 256. 216. 20. 135. 60. ((RAT SIMP) 15. 4.) 120.
           80. 1296.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) 15. 8.) 160. 90.
           ((RAT SIMP) 405. 2.) 1215. 2560. 3125.)))))
      NIL
      (((6. 4. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) -6. -9. -9. -9. -9. -9. -9. 14. 14. 14. 14.)))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 2. ((RAT SIMP) -21. 2.) ((RAT SIMP) -21. 2.)
           ((RAT SIMP) -21. 2.) -27. -13. -13. -13. -13. -13. -13. 38.
           38. 38.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 21. 21. ((RAT SIMP) -21. 4.) -32. -32. -38.
           -38. ((RAT SIMP) -69. 2.) -78. -68. -68. 125. 125.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 48. 198. -75. -180. -45. ((RAT SIMP) -45. 2.)
           -250. -255. 108.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) -45. 4.) -400. -225. -585. 270.
           320. -1250.)))))
      (((6. 4. 2.) (MLIST SIMP)
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 3. 3. 0. 0. -3. -3. -4. 0. 0. 4.)
          ((MLIST SIMP) 0. 0. 3. 3. -3. -3. 0. 0. 0. -4. 4.)
          ((MLIST SIMP) 0. -3. 0. -3. 3. 0. 3. 0. 4. 0. -4.)))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) -4. 0. ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.)
           -6. 3. -6. 3. -6. 1. 1. 2. 2. 8.)
          ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) ((RAT SIMP) 3. 2.) 0. 0.
           9. -9. 2. -7. -2. 7. 0. -6. 6.)
          ((MLIST SIMP) 0. ((RAT SIMP) 3. 2.) 0. ((RAT SIMP) -3. 2.) 0.
           -2. 7. -9. 9. -7. 2. 6. 0. -6.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) -3. -3. ((RAT SIMP) 3. 4.) -10. 2. 2. 6.
           ((RAT SIMP) -3. 2.) -6. -34. 2. 25. 25.)
          ((MLIST SIMP) 0. 0. 0. -12. 12. -4. 4. 0. 0. -36. 36. 0. 0.)
          ((MLIST SIMP) 3. 3. ((RAT SIMP) -3. 4.) 10. -2. -2. -6.
           ((RAT SIMP) 3. 2.) 6. 34. -2. -25. -25.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 32. 12. 10. -60. -30. 0. -20. 10. 72.)
          ((MLIST SIMP) 32. 12. 10. -60. -30. 0. -20. 10. 72.)
          ((MLIST SIMP) -32. -12. -10. 60. 30. 0. 20. -10. -72.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)))))
      (((6. 4. 3.) (MLIST SIMP)
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 1. 0. -1. -1. 0. 1. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. -1. 1. 0. 0. 1. -1. 0. 0. 0. 0.)))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) 1. 2.) 0.
           -2. -1. -1. 1. 1. 2. 2. 0. -2.)
          ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.) 0.
           1. 2. -1. -2. 1. -1. -2. 2. 0.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 3. 1. ((RAT SIMP) 1. 4.) -2. -2. 0. 0.
           ((RAT SIMP) -1. 2.) 6. 2. 2. -5. -5.)
          ((MLIST SIMP) -3. -1. ((RAT SIMP) -1. 4.) 2. 2. 0. 0.
           ((RAT SIMP) 1. 2.) -6. -2. -2. 5. 5.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))))
       ((6. 2. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
           -688. 216. 216. 324. 324.)
          ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324.
           1576. -864. -864. 0. 0.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 19536. -12384. -2400. 8460. -4050. -450. -160.
           -4020. 1176.)
          ((MLIST SIMP) -5856. 3744. 600. -2520. 810. 315. 1120. 600.
           -456.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) -225. -4960. -6435. -6390. -15720. -32800.
           96340.)
          ((MLIST SIMP) ((RAT SIMP) 315. 2.) 2320. 1305. 1800. 4740.
           9280. -28000.)))))
      NIL
      (((6. 0. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 5. 24. 54. -84. 280. -336. 24.)))))
      NIL NIL NIL
      (((6. 5. 2.) (MLIST SIMP)
        ((MLIST SIMP) 6. 5.
         (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. -1.)
          ((MLIST SIMP) 0. 1. 0. 0. -1.) ((MLIST SIMP) 0. 0. 1. 0. -1.)
          ((MLIST SIMP) 0. 0. 0. 1. -1.)))
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. -1. -1. -1. 1. 1.
           1. -1.)
          ((MLIST SIMP) 0. 1. 1. 0. 0. -1. -1. 2. 0. 0. -2.)
          ((MLIST SIMP) 0. 1. 0. 1. -1. 0. -1. 0. 2. 0. -2.)
          ((MLIST SIMP) 0. 0. 1. 1. -1. -1. 0. 0. 0. 2. -2.)))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) -2.
           1. -2. 1. -2. -3. -3. 4. 4. -4.)
          ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) -2.
           1. -2. 1. -2. -3. -3. 4. 4. -4.)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) 1. 2.) 0.
           4. 1. 3. -3. -1. -4. 8. 0. -8.)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 0. 0.
           3. -3. 4. 1. -4. -1. 0. 8. -8.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. 4. -1. 2.
           ((RAT SIMP) -1. 2.) -12. -8. -16. 25. -25.)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. 4. -1. 2.
           ((RAT SIMP) -1. 2.) -12. -8. -16. 25. -25.)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. 4. -1. 2.
           ((RAT SIMP) -1. 2.) -12. -8. -16. 25. -25.)
          ((MLIST SIMP) 0. 0. 0. -4. 4. -3. 3. 0. 0. 8. -8. 50. -50.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 64. 54. 5. 0. 0. 0. -10. -10. -216.)
          ((MLIST SIMP) 64. 54. 5. 0. 0. 0. -10. -10. -216.)
          ((MLIST SIMP) 64. 54. 5. 0. 0. 0. -10. -10. -216.)
          ((MLIST SIMP) 64. 54. 5. 0. 0. 0. -10. -10. -216.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)))))
      (((6. 3. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 4. -1. -1. -1. -44. 14. 14. 14. 14. 14. 14.
           -14. -14. -14.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) -8. -3. ((RAT SIMP) -1. 2.) 16. 16. 4. 4. -24.
           84. -46. -46. 0. 0.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 16. -4. 10. -70. -10. ((RAT SIMP) -25. 2.) 140.
           -55. -24.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) -25. 4.) 160. ((RAT SIMP) -45. 2.)
           -120. -90. 80. 0.)))))
      (((6. 3. 2.) (MLIST SIMP)
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. -9. 0. 9. 0. 20. 34. -14. 14. -34. -20. -18.
           0. 18.)
          ((MLIST SIMP) 0. 9. -9. 0. 0. 14. -14. -20. -34. 20. 34. 0.
           18. -18.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. -9. ((RAT SIMP) 9. 2.) 16. 20. -26. 2. -9.
           -60. 76. -22. -20. 20.)
          ((MLIST SIMP) 0. 0. 0. 4. -4. 28. -28. 0. 0. -98. 98. 40.
           -40.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 24. -36. 30. 90. 45. 0. -60. -105. -36.)
          ((MLIST SIMP) -24. 36. -30. -90. -45. 0. 60. 105. 36.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)))))
      (((6. 3. 3.) (MLIST SIMP)
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 1. -1. -1. 1. 0. 0. 0.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 0. 0. 1. -1. ((RAT SIMP) -1. 2.)
           ((RAT SIMP) 1. 2.) 0. 0. -2. 2. 1. -1.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))))
       ((6. 1. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) -268. 152. 40. 370. -255. -30. 40. -65. 12.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) -3. 24. -24. 16. 136. -156. 0.)))))
      NIL)) 
(ADD2LNC '|$IrrepDescendents| $ARRAYS) 
(DSKSETQ $SCALARMATRIXP 'NIL) 
(DSKSETQ $LINEL '79.) 
(DSKSETQ $LISTCONSTVARS 'NIL) 
(DSKSETQ $KEEPFLOAT 'NIL) 
(DSKSETQ $RATPRINT 'T) 
(MDEFPROP $POLYNOMIALP (NIL $VERSION 1.) $PROPS) 
(ADD2LNC '$POLYNOMIALP $PROPS) 
(SETQ $LINENUM 251.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 

==> anc/lisp_Level_3_10/Level_6._irrep_data.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_IRREPS_TO_USE) 
(MREMPROP '$LIST_IRREPS_TO_USE 'ARRAY) 
(MPUTPROP '$LIST_IRREPS_TO_USE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) 1.)) (((1.) (MLIST SIMP) 1.))
      (((2.) (MLIST SIMP) 1. 2.)) (((3.) (MLIST SIMP) 1. 2. 3.))
      (((4.) (MLIST SIMP) 1. 2. 5. 7. 10.))
      (((5.) (MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.))
      (((6.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.))
      (((7.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13.
        14. 15.))
      (((8.) (MLIST SIMP) 1. 2. 3. 4. 5. 6.)) (((9.) (MLIST SIMP) 1.))
      (((10.) (MLIST SIMP) 1.)) NIL NIL NIL NIL NIL)) 
(ADD2LNC '$LIST_IRREPS_TO_USE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$leading_Regge|) 
(MREMPROP '|$leading_Regge| 'ARRAY) 
(MPUTPROP '|$leading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 1.)) (((1.) . 1.)) (((2.) . 1.))
      (((3.) . 1.)) (((4.) . 1.)) (((5.) . 1.)) (((6.) . 1.))
      (((7.) . 1.)) (((8.) . 1.)) (((9.) . 1.)) (((10.) . 1.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$leading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$subleading_Regge|) 
(MREMPROP '|$subleading_Regge| 'ARRAY) 
(MPUTPROP '|$subleading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 0.)) (((1.) . 0.)) (((2.) . 2.))
      (((3.) . 2.)) (((4.) . 2.)) (((5.) . 2.)) (((6.) . 2.))
      (((7.) . 2.)) (((8.) . 2.)) (((9.) . 2.)) (((10.) . 2.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$subleading_Regge| $ARRAYS) 
(DSKSETQ |$t| '|$t|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 12. 2.
      (((6. 6.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|))))
      (((1. 0.) (MLIST SIMP)))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.))
       ((6. 4.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj4|))))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.)))
      (((4. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
        (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
       ((6. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))
      (((5. 0.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
        (($P SIMP) 3. 2.) (($P SIMP) 4. 1.)))
      (((6. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
        ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        (($P SIMP) 3. 3.) (($P SIMP) 4. 2.) (($P SIMP) 5. 1.)))
      NIL NIL
      (((6. 5.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj5|))))
      NIL
      (((6. 3.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj3|))))
      NIL
      (((6. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        (($V SIMP) 6. |$jj1|)))
      NIL NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DSKSETQ $EXAM_LEVEL '$EXAM_LEVEL) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2.
      (((6. 6.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R33))
        ((MLIST SIMP) $%R33) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((6. 5.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
           ((MTIMES SIMP RATSIMP) -1. $%R30)
           ((MTIMES SIMP RATSIMP) -1. $%R31)
           ((MTIMES SIMP RATSIMP) -1. $%R32)))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R32)
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R31)
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R30)
         ((MEQUAL SIMP) (($C SIMP) 5.) $%R29))
        ((MLIST SIMP) $%R29 $%R30 $%R31 $%R32)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.))))
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -3. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -14. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
            ((MTIMES SIMP RATSIMP) 3. $%R24)
            ((MTIMES SIMP RATSIMP) 3. $%R25)
            ((MTIMES SIMP RATSIMP) 3. $%R26))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
            ((MTIMES SIMP RATSIMP) 3. $%R24)
            ((MTIMES SIMP RATSIMP) -3. $%R25)
            ((MTIMES SIMP RATSIMP) -3. $%R26)
            ((MTIMES SIMP RATSIMP) 4. $%R27))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
            ((MTIMES SIMP RATSIMP) -3. $%R24)
            ((MTIMES SIMP RATSIMP) 3. $%R25)
            ((MTIMES SIMP RATSIMP) -3. $%R26)
            ((MTIMES SIMP RATSIMP) 4. $%R28))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R23)
            ((MTIMES SIMP RATSIMP) 12. $%R24)
            ((MTIMES SIMP RATSIMP) 12. $%R25)
            ((MTIMES SIMP RATSIMP) -9. $%R26)
            ((MTIMES SIMP RATSIMP) 14. $%R27)
            ((MTIMES SIMP RATSIMP) 14. $%R28))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
            ((MTIMES SIMP RATSIMP) 3. $%R24)
            ((MTIMES SIMP RATSIMP) 3. $%R25)
            ((MTIMES SIMP RATSIMP) 3. $%R26)
            ((MTIMES SIMP RATSIMP) 28. $%R27)
            ((MTIMES SIMP RATSIMP) 28. $%R28))))
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R28)
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R27)
         ((MEQUAL SIMP) (($C SIMP) 8.) $%R26)
         ((MEQUAL SIMP) (($C SIMP) 9.) $%R25)
         ((MEQUAL SIMP) (($C SIMP) 10.) $%R24)
         ((MEQUAL SIMP) (($C SIMP) 11.) $%R23))
        ((MLIST SIMP) $%R23 $%R24 $%R25 $%R26 $%R27 $%R28)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. 2. -14.)
         ((MLIST SIMP) -2. -2. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. -2. -2. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. -2. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. -2. -2. 0.)
         ((MLIST SIMP) -3. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. -3. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -3. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. -3. ((RAT SIMP) -3. 2.)))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.))
           ((MTIMES SIMP) -3. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -12. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -12. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -12. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -4. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -4. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -4. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -15. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 14.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R21)
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) $%R19 ((MTIMES SIMP RATSIMP) 4. $%R21))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) $%R20 ((MTIMES SIMP RATSIMP) 4. $%R21))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
            ((MTIMES SIMP RATSIMP) 2. $%R20)
            ((MTIMES SIMP RATSIMP) 13. $%R21))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP RATSIMP) -11. $%R21))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
            ((MTIMES SIMP RATSIMP) 16. $%R20)
            ((MTIMES SIMP RATSIMP) 119. $%R21)
            ((MTIMES SIMP RATSIMP) 6. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R20)
            ((MTIMES SIMP RATSIMP) 49. $%R21)
            ((MTIMES SIMP RATSIMP) -6. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R19)
            ((MTIMES SIMP RATSIMP) 8. $%R20)
            ((MTIMES SIMP RATSIMP) 35. $%R21)
            ((MTIMES SIMP RATSIMP) 3. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R19)
            ((MTIMES SIMP RATSIMP) -2. $%R20)
            ((MTIMES SIMP RATSIMP) 49. $%R21)
            ((MTIMES SIMP RATSIMP) 6. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 10.) $%R22)
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R19)
            ((MTIMES SIMP RATSIMP) 7. $%R21)
            ((MTIMES SIMP RATSIMP) 2. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
            ((MTIMES SIMP RATSIMP) 2. $%R20)
            ((MTIMES SIMP RATSIMP) 21. $%R21))))
         ((MEQUAL SIMP) (($C SIMP) 13.) $%R20)
         ((MEQUAL SIMP) (($C SIMP) 14.) $%R19))
        ((MLIST SIMP) $%R19 $%R20 $%R21 $%R22)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1. 1. 1. -15.)
         ((MLIST SIMP) -2. 0. 2. 2. 0. 0. -12. 0. 0. 4.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. 0. 2. 0. -12. 0. 0. 4. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. 2. 0. -12. 0. 0. 4. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -2. -2. -2. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. -2. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.) -2. 0. 0.
          0.)
         ((MLIST SIMP) 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. -2. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. -2. 0.
          0.)
         ((MLIST SIMP) 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. -2.
          0.)
         ((MLIST SIMP) 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. -2.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. -4. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. -2. 0. 0. -4. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. -4.
          ((RAT SIMP) -4. 3.)))))
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) -26. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -10. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) 4. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) -4. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -11. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 5.)
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) 4. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) -4. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -11. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) 6. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -5. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 6. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -5. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -31. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -20. (($C SIMP) 2.))
           ((MTIMES SIMP) -1. (($C SIMP) 4.))
           ((MTIMES SIMP) -1. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 13.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 181. $%R17)
            ((MTIMES SIMP RATSIMP) -52. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 31. $%R17)
            ((MTIMES SIMP RATSIMP) -9. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 50. $%R17)
            ((MTIMES SIMP RATSIMP) -17. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R17)
            ((MTIMES SIMP RATSIMP) -2. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R17)
            ((MTIMES SIMP RATSIMP) -2. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 86. $%R17)
            ((MTIMES SIMP RATSIMP) -8. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 86. $%R17)
            ((MTIMES SIMP RATSIMP) -8. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 8.) $%R18)
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 81.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 172. $%R17)
            ((MTIMES SIMP RATSIMP) -394. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R17)
            ((MTIMES SIMP RATSIMP) -8. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R17)
            ((MTIMES SIMP RATSIMP) -8. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 12.) $%R17)
         ((MEQUAL SIMP) (($C SIMP) 13.) $%R17))
        ((MLIST SIMP) $%R17 $%R18)
        (($MATRIX SIMP)
         ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) -1. 2.) 1. 1. 1. 1.
          ((RAT SIMP) -31. 2.))
         ((MLIST SIMP) -4. 1. 0. 0. 0. 0. 2. 0. 2. ((RAT SIMP) -4. 3.)
          ((RAT SIMP) -4. 3.) 0. 0. -20.)
         ((MLIST SIMP) 8. -26. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 1. 2.)
          1. 0. 0. 2. 0. ((RAT SIMP) -43. 3.) 0. 2. -1.)
         ((MLIST SIMP) -2. 0. 0. ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.)
          0. 2. 1. 0. ((RAT SIMP) -43. 3.) 0. 2. 0. -1.)
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. 0. 0. 0. 0. 2. -11.
          0. 0. 0. 6. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 2. -11. 0. 0.
          0. 0. 6. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -2. -2. -10. 4. 0. 4. 0.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) -3.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. -4. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. -4. 0. ((RAT SIMP) -4. 3.)
          0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0.
          ((RAT SIMP) -5. 3.) 0. -5. 0. ((RAT SIMP) -5. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0.
          ((RAT SIMP) -5. 3.) 0. -5. ((RAT SIMP) -5. 4.)))))
      (((6. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -3. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) 6. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -10. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 5.))
           ((MTIMES SIMP) 8. (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -15. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 3.)
           ((MTIMES SIMP) 8. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) -4. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           (($C SIMP) 5.) ((MTIMES SIMP) -22. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) -13. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) 3. (($C SIMP) 7.))
           ((MTIMES SIMP) -10. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 2.))
           ((MTIMES SIMP) -14. (($C SIMP) 4.))
           ((MTIMES SIMP) -22. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 3. (($C SIMP) 7.))
           ((MTIMES SIMP) 8. (($C SIMP) 8.))
           ((MTIMES SIMP) -6. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -15. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -119. 5.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 9.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -67. 3.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 38. 3.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 10. 3.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 185. 6.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -85. 4.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -5. 2.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) 10. 3.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) -65. 12.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 9.) $%R16))
        ((MLIST SIMP) $%R16)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. ((RAT SIMP) -1. 2.) 1. 1. -15.)
         ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.) 0.
          ((RAT SIMP) 1. 2.) 0. 0. ((RAT SIMP) 1. 3.) 1.
          ((RAT SIMP) -3. 4.) 0. ((RAT SIMP) -119. 5.))
         ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -10. 2. -15. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. -2. 0. 0. ((RAT SIMP) -3. 2.)
          ((RAT SIMP) 4. 3.) 0. -14. 2. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. -2. 0. 0. -4. 0. 0. 1. 0. 4. -22. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 8. ((RAT SIMP) -8. 3.) 8. -22. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) -3. 0.
          ((RAT SIMP) -3. 2.) 0. -13. 3. ((RAT SIMP) -3. 4.) 3.
          ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) -4. -2. 0.
          -10. 0. 8. ((RAT SIMP) -8. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. -3.
          ((RAT SIMP) -3. 2.) -6. ((RAT SIMP) -6. 5.)))))
      (((6. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -4. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -6. (($C SIMP) 5.))
           ((MTIMES SIMP) -4. (($C SIMP) 6.)) (($C SIMP) 7.))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 24. (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.))
           ((MTIMES SIMP) -4. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) -11. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)) (($C SIMP) 6.)
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -10. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -36. (($C SIMP) 1.))
           (($C SIMP) 3.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -82. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -1. (($C SIMP) 2.))
           ((MTIMES SIMP) -20. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -31. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -30. (($C SIMP) 5.))
           ((MTIMES SIMP) -26. (($C SIMP) 6.))
           ((MTIMES SIMP) -14. (($C SIMP) 7.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 5. 24.) $%R15))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R15)
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 9. 4.) $%R15))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) -7. 2.) $%R15))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) 35. 3.) $%R15))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP RATSIMP) -14. $%R15))
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R15))
        ((MLIST SIMP) $%R15)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 24. 0. 0. -36. 0. 0. 0.)
         ((MLIST SIMP) 4. 2. -3. 4. ((RAT SIMP) 3. 2.) 0.
          ((RAT SIMP) -82. 3.) -1. 0.)
         ((MLIST SIMP) 0. 8. -4. 4. -10. 1. ((RAT SIMP) -8. 3.) -20.
          0.)
         ((MLIST SIMP) 8. 2. -2. -11. 0. ((RAT SIMP) -3. 2.) 2.
          ((RAT SIMP) -31. 2.) 0.)
         ((MLIST SIMP) 0. -6. 0. -3. 0. 0. 2. 0. -30.)
         ((MLIST SIMP) -2. -4. 0. 1. ((RAT SIMP) -3. 2.) 0.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) 1. 2.) -26.)
         ((MLIST SIMP) -4. 1. 0. ((RAT SIMP) -5. 2.) 0. 0.
          ((RAT SIMP) -5. 3.) ((RAT SIMP) -5. 4.) -14.))))
      NIL)) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DSKSETQ |$Descendents| '|$Descendents|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2.
      (((6. 6.) (MLIST SIMP)
        ((MLIST SIMP) 6. 6. (($MATRIX SIMP) ((MLIST SIMP) $%R33)))
        ((MLIST SIMP) 6. 5.
         (($MATRIX SIMP) ((MLIST SIMP) $%R33 $%R33 $%R33 $%R33 $%R33)))
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 3. $%R33)
           ((MTIMES SIMP RATSIMP) 3. $%R33)
           ((MTIMES SIMP RATSIMP) 3. $%R33)
           ((MTIMES SIMP RATSIMP) 3. $%R33))))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R33)
           ((MTIMES SIMP RATSIMP) 6. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33))))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 27. $%R33)
           ((MTIMES SIMP RATSIMP) 12. $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 6. $%R33)
           ((MTIMES SIMP RATSIMP) 54. $%R33)
           ((MTIMES SIMP RATSIMP) 64. $%R33)
           ((MTIMES SIMP RATSIMP) 64. $%R33)
           ((MTIMES SIMP RATSIMP) 125. $%R33)
           ((MTIMES SIMP RATSIMP) 125. $%R33))))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 256. $%R33)
           ((MTIMES SIMP RATSIMP) 216. $%R33)
           ((MTIMES SIMP RATSIMP) 20. $%R33)
           ((MTIMES SIMP RATSIMP) 135. $%R33)
           ((MTIMES SIMP RATSIMP) 60. $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 15. 4.) $%R33)
           ((MTIMES SIMP RATSIMP) 120. $%R33)
           ((MTIMES SIMP RATSIMP) 80. $%R33)
           ((MTIMES SIMP RATSIMP) 1296. $%R33))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 15. 8.) $%R33)
           ((MTIMES SIMP RATSIMP) 160. $%R33)
           ((MTIMES SIMP RATSIMP) 90. $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 405. 2.) $%R33)
           ((MTIMES SIMP RATSIMP) 1215. $%R33)
           ((MTIMES SIMP RATSIMP) 2560. $%R33)
           ((MTIMES SIMP RATSIMP) 3125. $%R33))))))
      (((6. 5.) (MLIST SIMP)
        ((MLIST SIMP) 6. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31)
            ((MTIMES SIMP RATSIMP) -1. $%R32))
           $%R32 $%R31 $%R30 $%R29)))
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R29 $%R30 $%R31 $%R32))
           ((MPLUS SIMP) $%R31 $%R32) ((MPLUS SIMP) $%R30 $%R32)
           ((MPLUS SIMP) $%R30 $%R31) ((MPLUS SIMP) $%R29 $%R32)
           ((MPLUS SIMP) $%R29 $%R31) ((MPLUS SIMP) $%R29 $%R30)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31) $%R32)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30) $%R31
            ((MTIMES SIMP RATSIMP) -1. $%R32))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29) $%R30
            ((MTIMES SIMP RATSIMP) -1. $%R31)
            ((MTIMES SIMP RATSIMP) -1. $%R32))
           ((MPLUS SIMP) $%R29 ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31)
            ((MTIMES SIMP RATSIMP) -1. $%R32)))))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R29)
            ((MTIMES SIMP RATSIMP) -2. $%R30)
            ((MTIMES SIMP RATSIMP) -2. $%R31))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R30 $%R31))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R29 $%R31))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R29 $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R29)
            ((MTIMES SIMP RATSIMP) 2. $%R30)
            ((MTIMES SIMP RATSIMP) 2. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) 2. $%R30)
            ((MTIMES SIMP RATSIMP) 3. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) 3. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) 3. $%R30)
            ((MTIMES SIMP RATSIMP) 2. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R29)
            ((MTIMES SIMP RATSIMP) 3. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) 2. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R29)
            ((MTIMES SIMP RATSIMP) 2. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R29)
            ((MTIMES SIMP RATSIMP) -4. $%R30)
            ((MTIMES SIMP RATSIMP) 4. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R29)
            ((MTIMES SIMP RATSIMP) 4. $%R30)
            ((MTIMES SIMP RATSIMP) -4. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R29)
            ((MTIMES SIMP RATSIMP) -4. $%R30)
            ((MTIMES SIMP RATSIMP) -4. $%R31)))))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R29)
            ((MTIMES SIMP RATSIMP) -9. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R29)
            ((MTIMES SIMP RATSIMP) -4. $%R30))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) $%R29 $%R30))
           ((MTIMES SIMP RATSIMP) -4. $%R30)
           ((MTIMES SIMP RATSIMP) -4. $%R29)
           ((MPLUS SIMP) $%R29 ((MTIMES SIMP RATSIMP) -2. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R29) $%R30)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) $%R29 $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R29)
            ((MTIMES SIMP RATSIMP) 12. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R29)
            ((MTIMES SIMP RATSIMP) 16. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R29)
            ((MTIMES SIMP RATSIMP) 8. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R29)
            ((MTIMES SIMP RATSIMP) 25. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 25. $%R29)
            ((MTIMES SIMP RATSIMP) -25. $%R30)))))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -64. $%R29)
           ((MTIMES SIMP RATSIMP) -54. $%R29)
           ((MTIMES SIMP RATSIMP) -5. $%R29) 0. 0. 0.
           ((MTIMES SIMP RATSIMP) 10. $%R29)
           ((MTIMES SIMP RATSIMP) 10. $%R29)
           ((MTIMES SIMP RATSIMP) 216. $%R29))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)))))
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) 3. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) -3. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) -3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R23)
             ((MTIMES SIMP RATSIMP) 12. $%R24)
             ((MTIMES SIMP RATSIMP) 12. $%R25)
             ((MTIMES SIMP RATSIMP) -9. $%R26)
             ((MTIMES SIMP RATSIMP) 14. $%R27)
             ((MTIMES SIMP RATSIMP) 14. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) 3. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           $%R28 $%R27 $%R26 $%R25 $%R24 $%R23)))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R23)
             ((MTIMES SIMP RATSIMP) -3. $%R24)
             ((MTIMES SIMP RATSIMP) -3. $%R25)
             ((MTIMES SIMP RATSIMP) 11. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R23)
             ((MTIMES SIMP RATSIMP) 9. $%R24)
             ((MTIMES SIMP RATSIMP) 9. $%R25)
             ((MTIMES SIMP RATSIMP) 9. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) -27. $%R24)
             ((MTIMES SIMP RATSIMP) 15. $%R25)
             ((MTIMES SIMP RATSIMP) -27. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) -27. $%R25)
             ((MTIMES SIMP RATSIMP) -27. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -12. $%R23)
             ((MTIMES SIMP RATSIMP) -12. $%R24)
             ((MTIMES SIMP RATSIMP) -12. $%R25)
             ((MTIMES SIMP RATSIMP) 9. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R23)
             ((MTIMES SIMP RATSIMP) 69. $%R24)
             ((MTIMES SIMP RATSIMP) -1. $%R25)
             ((MTIMES SIMP RATSIMP) -15. $%R26)
             ((MTIMES SIMP RATSIMP) 56. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R23)
             ((MTIMES SIMP RATSIMP) -3. $%R24)
             ((MTIMES SIMP RATSIMP) 25. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) -28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R23)
             ((MTIMES SIMP RATSIMP) -1. $%R24)
             ((MTIMES SIMP RATSIMP) 69. $%R25)
             ((MTIMES SIMP RATSIMP) -15. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)
             ((MTIMES SIMP RATSIMP) 56. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) -25. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) 3. $%R26)
             ((MTIMES SIMP RATSIMP) -28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) -3. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R27)
             ((MTIMES SIMP RATSIMP) 8. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R23)
             ((MTIMES SIMP RATSIMP) -3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) 8. $%R27)
             ((MTIMES SIMP RATSIMP) 4. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -1. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -1. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -11. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28))))))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) 45. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) 3. $%R26)
             ((MTIMES SIMP RATSIMP) 84. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) 15. $%R25)
             ((MTIMES SIMP RATSIMP) 15. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 112.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) -27. $%R25)
             ((MTIMES SIMP RATSIMP) -27. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R23)
             ((MTIMES SIMP RATSIMP) 9. $%R24)
             ((MTIMES SIMP RATSIMP) -5. $%R25)
             ((MTIMES SIMP RATSIMP) -5. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R23)
             ((MTIMES SIMP RATSIMP) 51. $%R24)
             ((MTIMES SIMP RATSIMP) -5. $%R25)
             ((MTIMES SIMP RATSIMP) -5. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 19. $%R23)
             ((MTIMES SIMP RATSIMP) -9. $%R24)
             ((MTIMES SIMP RATSIMP) 33. $%R25)
             ((MTIMES SIMP RATSIMP) 33. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R23)
             ((MTIMES SIMP RATSIMP) 19. $%R24)
             ((MTIMES SIMP RATSIMP) 33. $%R25)
             ((MTIMES SIMP RATSIMP) 33. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 30. $%R23)
             ((MTIMES SIMP RATSIMP) 30. $%R24)
             ((MTIMES SIMP RATSIMP) 9. $%R25)
             ((MTIMES SIMP RATSIMP) 9. $%R26)
             ((MTIMES SIMP RATSIMP) 14. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) -27. $%R25)
             ((MTIMES SIMP RATSIMP) -27. $%R26)
             ((MTIMES SIMP RATSIMP) 84. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -93. $%R23)
             ((MTIMES SIMP RATSIMP) 33. $%R24)
             ((MTIMES SIMP RATSIMP) 5. $%R25)
             ((MTIMES SIMP RATSIMP) 5. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R23)
             ((MTIMES SIMP RATSIMP) -93. $%R24)
             ((MTIMES SIMP RATSIMP) 5. $%R25)
             ((MTIMES SIMP RATSIMP) 5. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -75. $%R23)
             ((MTIMES SIMP RATSIMP) -75. $%R24)
             ((MTIMES SIMP RATSIMP) -5. $%R25)
             ((MTIMES SIMP RATSIMP) -5. $%R26)
             ((MTIMES SIMP RATSIMP) 140. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -75. $%R23)
             ((MTIMES SIMP RATSIMP) -75. $%R24)
             ((MTIMES SIMP RATSIMP) -5. $%R25)
             ((MTIMES SIMP RATSIMP) -5. $%R26)
             ((MTIMES SIMP RATSIMP) 140. $%R27))))))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 7.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -48. $%R23)
             ((MTIMES SIMP RATSIMP) 8. $%R24)
             ((MTIMES SIMP RATSIMP) 8. $%R25)
             ((MTIMES SIMP RATSIMP) 8. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 81. $%R23)
             ((MTIMES SIMP RATSIMP) 39. $%R24)
             ((MTIMES SIMP RATSIMP) 39. $%R25)
             ((MTIMES SIMP RATSIMP) 39. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -15. $%R23)
             ((MTIMES SIMP RATSIMP) 55. $%R24)
             ((MTIMES SIMP RATSIMP) 55. $%R25)
             ((MTIMES SIMP RATSIMP) 55. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -405. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) 15. $%R25)
             ((MTIMES SIMP RATSIMP) 15. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -90. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) 15. $%R25)
             ((MTIMES SIMP RATSIMP) 15. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 112.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) 45. $%R24)
             ((MTIMES SIMP RATSIMP) 45. $%R25)
             ((MTIMES SIMP RATSIMP) 45. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 115. $%R23)
             ((MTIMES SIMP RATSIMP) 45. $%R24)
             ((MTIMES SIMP RATSIMP) 45. $%R25)
             ((MTIMES SIMP RATSIMP) 45. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 75. $%R23)
             ((MTIMES SIMP RATSIMP) 145. $%R24)
             ((MTIMES SIMP RATSIMP) 145. $%R25)
             ((MTIMES SIMP RATSIMP) 145. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 7.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -108. $%R23)
             ((MTIMES SIMP RATSIMP) 18. $%R24)
             ((MTIMES SIMP RATSIMP) 18. $%R25)
             ((MTIMES SIMP RATSIMP) 18. $%R26))))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 224.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) 45. $%R24)
             ((MTIMES SIMP RATSIMP) 45. $%R25)
             ((MTIMES SIMP RATSIMP) 45. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 7.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 50. $%R23)
             ((MTIMES SIMP RATSIMP) 50. $%R24)
             ((MTIMES SIMP RATSIMP) 50. $%R25)
             ((MTIMES SIMP RATSIMP) 50. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 225. $%R23)
             ((MTIMES SIMP RATSIMP) 225. $%R24)
             ((MTIMES SIMP RATSIMP) 225. $%R25)
             ((MTIMES SIMP RATSIMP) 225. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 585. $%R23)
             ((MTIMES SIMP RATSIMP) 585. $%R24)
             ((MTIMES SIMP RATSIMP) 585. $%R25)
             ((MTIMES SIMP RATSIMP) 585. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 135. $%R23)
             ((MTIMES SIMP RATSIMP) 135. $%R24)
             ((MTIMES SIMP RATSIMP) 135. $%R25)
             ((MTIMES SIMP RATSIMP) 135. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 7.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 40. $%R23)
             ((MTIMES SIMP RATSIMP) 40. $%R24)
             ((MTIMES SIMP RATSIMP) 40. $%R25)
             ((MTIMES SIMP RATSIMP) 40. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 625. $%R23)
             ((MTIMES SIMP RATSIMP) 625. $%R24)
             ((MTIMES SIMP RATSIMP) 625. $%R25)
             ((MTIMES SIMP RATSIMP) 625. $%R26))))))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) $%R21
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R19 ((MTIMES SIMP RATSIMP) 4. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R20 ((MTIMES SIMP RATSIMP) 4. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 13. $%R21)))
           ((MTIMES SIMP RATSIMP) -11. $%R21)
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
             ((MTIMES SIMP RATSIMP) 16. $%R20)
             ((MTIMES SIMP RATSIMP) 119. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 49. $%R21)
             ((MTIMES SIMP RATSIMP) -6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R19)
             ((MTIMES SIMP RATSIMP) 8. $%R20)
             ((MTIMES SIMP RATSIMP) 35. $%R21)
             ((MTIMES SIMP RATSIMP) 3. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R19)
             ((MTIMES SIMP RATSIMP) -2. $%R20)
             ((MTIMES SIMP RATSIMP) 49. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           $%R22
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R19)
             ((MTIMES SIMP RATSIMP) 7. $%R21)
             ((MTIMES SIMP RATSIMP) 2. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 21. $%R21)))
           $%R20 $%R19)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -2. $%R21)
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 17. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 13. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R19)
             ((MTIMES SIMP RATSIMP) -2. $%R20)
             ((MTIMES SIMP RATSIMP) -31. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
             ((MTIMES SIMP RATSIMP) 10. $%R20)
             ((MTIMES SIMP RATSIMP) 101. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) -3. $%R21)
             ((MTIMES SIMP RATSIMP) 2. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R19)
             ((MTIMES SIMP RATSIMP) 22. $%R20)
             ((MTIMES SIMP RATSIMP) 79. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R19 $%R20
             ((MTIMES SIMP RATSIMP) 19. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R19)
             ((MTIMES SIMP RATSIMP) 10. $%R20)
             ((MTIMES SIMP RATSIMP) 7. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 24. $%R19) $%R20
             ((MTIMES SIMP RATSIMP) 32. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R19)
             ((MTIMES SIMP RATSIMP) -8. $%R20)
             ((MTIMES SIMP RATSIMP) 38. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
             ((MTIMES SIMP RATSIMP) -2. $%R20)
             ((MTIMES SIMP RATSIMP) 35. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
             ((MTIMES SIMP RATSIMP) -2. $%R20)
             ((MTIMES SIMP RATSIMP) 35. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22))))))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R19)
             ((MTIMES SIMP RATSIMP) 26. $%R21)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R19)
            ((MTIMES SIMP RATSIMP) -8. $%R21))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5. $%R19)
             ((MTIMES SIMP RATSIMP) 25. $%R21)))
           ((MTIMES SIMP RATSIMP) 5. $%R19)
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R19)
             ((MTIMES SIMP RATSIMP) 25. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -25. 8.) $%R21)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -10. $%R19)
             ((MTIMES SIMP RATSIMP) 70. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35. $%R19)
             ((MTIMES SIMP RATSIMP) 205. $%R21)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R19)
            ((MTIMES SIMP RATSIMP) -13. $%R21)))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -25. 16.) $%R21)
           ((MTIMES SIMP RATSIMP) 40. $%R21)
           ((MTIMES SIMP) ((RAT SIMP) -45. 8.) $%R21)
           ((MTIMES SIMP RATSIMP) -30. $%R21)
           ((MTIMES SIMP) ((RAT SIMP) -45. 2.) $%R21)
           ((MTIMES SIMP RATSIMP) 20. $%R21) 0.)))))
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 181. $%R17)
             ((MTIMES SIMP RATSIMP) -52. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 31. $%R17)
             ((MTIMES SIMP RATSIMP) -9. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 50. $%R17)
             ((MTIMES SIMP RATSIMP) -17. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R17)
             ((MTIMES SIMP RATSIMP) -2. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R17)
             ((MTIMES SIMP RATSIMP) -2. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 86. $%R17)
             ((MTIMES SIMP RATSIMP) -8. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 86. $%R17)
             ((MTIMES SIMP RATSIMP) -8. $%R18)))
           $%R18
           ((MTIMES SIMP) ((RAT SIMP) -1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 172. $%R17)
             ((MTIMES SIMP RATSIMP) -394. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R17)
             ((MTIMES SIMP RATSIMP) -8. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R17)
             ((MTIMES SIMP RATSIMP) -8. $%R18)))
           $%R17 $%R17)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1628. $%R17)
             ((MTIMES SIMP RATSIMP) 488. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -344. $%R17)
             ((MTIMES SIMP RATSIMP) 104. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -200. $%R17)
             ((MTIMES SIMP RATSIMP) 50. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -235. $%R17)
             ((MTIMES SIMP RATSIMP) 70. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R17)
             ((MTIMES SIMP RATSIMP) 5. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -50. $%R17)
             ((MTIMES SIMP RATSIMP) 35. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -40. $%R17)
             ((MTIMES SIMP RATSIMP) 280. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -335. $%R17)
             ((MTIMES SIMP RATSIMP) 50. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -98. $%R17)
             ((MTIMES SIMP RATSIMP) 38. $%R18))))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 72.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -50. $%R17)
             ((MTIMES SIMP RATSIMP) 35. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1240. $%R17)
             ((MTIMES SIMP RATSIMP) 580. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -715. $%R17)
             ((MTIMES SIMP RATSIMP) 145. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -355. $%R17)
             ((MTIMES SIMP RATSIMP) 100. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1310. $%R17)
             ((MTIMES SIMP RATSIMP) 395. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8200. $%R17)
             ((MTIMES SIMP RATSIMP) 2320. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -24085. $%R17)
             ((MTIMES SIMP RATSIMP) 7000. $%R18))))))))
      (((6. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -67. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 38. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 10. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 185. 6.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) -85. 4.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 10. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) -65. 12.) $%R16) $%R16)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -5. 4.) $%R16)
           ((MTIMES SIMP RATSIMP) 10. $%R16)
           ((MTIMES SIMP RATSIMP) -10. $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 20. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 170. 3.) $%R16)
           ((MTIMES SIMP RATSIMP) -65. $%R16) 0.)))))
      (((6. 0.) (MLIST SIMP)
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 5. 24.) $%R15) $%R15
           ((MTIMES SIMP) ((RAT SIMP) 9. 4.) $%R15)
           ((MTIMES SIMP) ((RAT SIMP) -7. 2.) $%R15)
           ((MTIMES SIMP) ((RAT SIMP) 35. 3.) $%R15)
           ((MTIMES SIMP RATSIMP) -14. $%R15) $%R15)))))
      NIL)) 
(ADD2LNC '|$Descendents| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$rep_t|) 
(MREMPROP '|$rep_t| 'ARRAY) 
(MPUTPROP '|$rep_t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)))))) 
(ADD2LNC '|$rep_t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$MatB|) 
(MREMPROP '|$MatB| 'ARRAY) 
(MPUTPROP '|$MatB| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. -1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -1. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 24. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 4. 4. 4. 4. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 4. 4. 4. 4. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 4. 4. 4. 4. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 4. 4. 4. 4. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 4. 4. 4. 4. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 4. 4. 4. 4. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 6. 6. 6. 6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 6. 6. 6. 6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 6. 6. 6. 6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 6. 6. 6. 6.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 0. 0. -2. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 0. 0. -2. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 0. 0. -2. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. -2. 0. 0. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. -2. 0. 0. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. -2. 0. 0. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. -2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. -2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. -2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -6. 0. 0. 6.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. -4. -4. 0. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 2. 2. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 2. 2. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 2. 2. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 2. 2. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. -4. -4. 0. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 6. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 6. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 1. -1. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. -1. 1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 1. -1. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. -1. 1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. -1. 0. 0. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. -1. 0. 0. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1. -1. 1. 1. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 1. -1. -1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 1. -1. -1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1. -1. 1. 1. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1. -1. 1. 1. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 1. -1. -1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)))))) 
(ADD2LNC '|$MatB| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nb|) 
(MREMPROP '|$nb| 'ARRAY) 
(MPUTPROP '|$nb| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)))))
      NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0.
          ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0.
          ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0.
          ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0.
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0.
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0.
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) 0. 0.
          ((RAT SIMP) -1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) 0. 0.
          ((RAT SIMP) -1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) 0. 0.
          ((RAT SIMP) -1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0.
          ((RAT SIMP) 3. 4.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) -1. 3.)
          ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 1. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) -1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) -1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) -1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) -1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) -1. 3.)
          ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 1. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 2. 3.) 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 1. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 1. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) -1. 3.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) -1. 3.) ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) -1. 3.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) -1. 3.) ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 3.)
          ((RAT SIMP) -1. 3.) 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 3.)
          ((RAT SIMP) -1. 3.) 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) -1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) -1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. ((RAT SIMP) 2. 3.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)))))) 
(ADD2LNC '|$nb| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffSmall|) 
(MREMPROP '|$CoeffSmall| 'ARRAY) 
(MPUTPROP '|$CoeffSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
         -688. 216. 216. 324. 324.)
        ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324. 1576.
         -864. -864. 0. 0.)))
      NIL
      (((6. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) -3. 21. 21. -24. -45. 0. 0. 0. 0. 0. 28.)
        ((MLIST SIMP) -3. 21. -21. -24. -3. 0. 0. 0. 0. 28. 0.)
        ((MLIST SIMP) -3. -21. 21. -24. -3. 0. 0. 0. 28. 0. 0.)
        ((MLIST SIMP) -3. -21. -21. 18. -3. 0. 0. 28. 0. 0. 0.)
        ((MLIST SIMP) 0. 28. 0. -28. -28. 0. 28. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 28. -28. -28. 28. 0. 0. 0. 0. 0.)))
      (((6. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. -6. 0. 6. 0. 36. 0. -32. 32. 0. -36. -12. 0.
         12.)
        ((MLIST SIMP) 0. 0. -6. 6. 0. 32. 4. -32. -4. 0. 0. -12. 12.
         0.)
        ((MLIST SIMP) 12. -24. -24. 39. -132. 238. 98. -140. 98. 0.
         -42. -126. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 12. -12. -12. 12. 12. -12. 0. 0.
         0.))))) 
(ADD2LNC '|$CoeffSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$REPSmall|) 
(MREMPROP '|$REPSmall| 'ARRAY) 
(MPUTPROP '|$REPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0.) ((MLIST SIMP) 0. 1.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. ((RAT SIMP) -45. 28.))
         ((MLIST SIMP) 0. 1. 0. 0. 0. ((RAT SIMP) -3. 28.))
         ((MLIST SIMP) 0. 0. 0. 1. 0. ((RAT SIMP) -3. 28.))
         ((MLIST SIMP) 0. 0. 1. 0. 0. ((RAT SIMP) -3. 28.))
         ((MLIST SIMP) 0. 0. 0. 0. 1. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. ((RAT SIMP) -45. 28.) 0.)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) -3. 28.) 0.)
         ((MLIST SIMP) 0. 0. 1. 0. ((RAT SIMP) -3. 28.) 0.)
         ((MLIST SIMP) 0. 1. 0. 0. ((RAT SIMP) -3. 28.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) 3. 4.)
          ((RAT SIMP) 3. 4.))
         ((MLIST SIMP) 0. 1. 0. 0. ((RAT SIMP) -3. 4.)
          ((RAT SIMP) 3. 4.))
         ((MLIST SIMP) 0. 0. 1. 0. ((RAT SIMP) 3. 4.)
          ((RAT SIMP) -3. 4.))
         ((MLIST SIMP) 1. 0. 0. 0. ((RAT SIMP) -3. 4.)
          ((RAT SIMP) -3. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. -1. 0. -3.)
         ((MLIST SIMP) 0. -1. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -21. 2.) 1. ((RAT SIMP) -7. 2.))
         ((MLIST SIMP) 0. 0. 0. -1.))
        (($MATRIX SIMP) ((MLIST SIMP) -1. 0. 0. 0.)
         ((MLIST SIMP) -1. 1. 0. ((RAT SIMP) 1. 3.))
         ((MLIST SIMP) ((RAT SIMP) -21. 2.) 0. 1. ((RAT SIMP) 49. 6.))
         ((MLIST SIMP) 0. 0. 0. -1.)))))) 
(ADD2LNC '|$REPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GREPSmall|) 
(MREMPROP '|$GREPSmall| 'ARRAY) 
(MPUTPROP '|$GREPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) ($MATRIX SIMP) ((MLIST SIMP) 72280888. -21617806.)
        ((MLIST SIMP) -21617806. 9847045.)))
      NIL
      (((6. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) 4276. 720. 720. -1170. 2520. 2520.)
        ((MLIST SIMP) 720. 2260. -288. -414. 1344. 168.)
        ((MLIST SIMP) 720. -288. 2260. -414. 168. 1344.)
        ((MLIST SIMP) -1170. -414. -414. 2008. -1008. -1008.)
        ((MLIST SIMP) 2520. 1344. 168. -1008. 3136. 1568.)
        ((MLIST SIMP) 2520. 168. 1344. -1008. 1568. 3136.)))
      (((6. 3.) ($MATRIX SIMP) ((MLIST SIMP) 5000. 2228. 19586. 1632.)
        ((MLIST SIMP) 2228. 2440. 13986. 672.)
        ((MLIST SIMP) 19586. 13986. 133333. 5040.)
        ((MLIST SIMP) 1632. 672. 5040. 864.))))) 
(ADD2LNC '|$GREPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffYTSmall|) 
(MREMPROP '|$CoeffYTSmall| 'ARRAY) 
(MPUTPROP '|$CoeffYTSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
          -688. 216. 216. 324. 324.)
         ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324. 1576.
          -864. -864. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) 63. 4.) ((RAT SIMP) 63. 4.) 0. 0.
          ((RAT SIMP) -63. 4.) ((RAT SIMP) -63. 4.) -21. 0. 0. 21.)
         ((MLIST SIMP) 0. ((RAT SIMP) -21. 4.) ((RAT SIMP) -21. 4.) 0.
          0. ((RAT SIMP) 21. 4.) ((RAT SIMP) 21. 4.) 7. 0. 0. -7.)
         ((MLIST SIMP) 0. ((RAT SIMP) -21. 4.) ((RAT SIMP) -21. 4.) 0.
          0. ((RAT SIMP) 21. 4.) ((RAT SIMP) 21. 4.) 7. 0. 0. -7.)
         ((MLIST SIMP) 0. ((RAT SIMP) -21. 4.) ((RAT SIMP) -21. 4.) 0.
          0. ((RAT SIMP) 21. 4.) ((RAT SIMP) 21. 4.) 7. 0. 0. -7.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -6. 0. 6. 6. 0. -6. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -6. 0. 6. 6. 0. -6. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 28. 0. -28. -28. 0. 28. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 12. -3. -3. -3. -132. 42. 42. 42. 42. 42. 42.
          -42. -42. -42.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. -6. 0. 6. 0. ((RAT SIMP) 40. 3.)
          ((RAT SIMP) 68. 3.) ((RAT SIMP) -28. 3.) ((RAT SIMP) 28. 3.)
          ((RAT SIMP) -68. 3.) ((RAT SIMP) -40. 3.) -12. 0. 12.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -21. 0. 21. 0. ((RAT SIMP) 140. 3.)
          ((RAT SIMP) 238. 3.) ((RAT SIMP) -98. 3.) ((RAT SIMP) 98. 3.)
          ((RAT SIMP) -238. 3.) ((RAT SIMP) -140. 3.) -42. 0. 42.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 68. 3.)
          ((RAT SIMP) -68. 3.) ((RAT SIMP) -68. 3.) ((RAT SIMP) 68. 3.)
          ((RAT SIMP) 68. 3.) ((RAT SIMP) -68. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 28. 3.)
          ((RAT SIMP) -28. 3.) ((RAT SIMP) -28. 3.) ((RAT SIMP) 28. 3.)
          ((RAT SIMP) 28. 3.) ((RAT SIMP) -28. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 70. -70. -70. 70. 70. -70. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 12. -12. -12. 12. 12. -12. 0. 0.
          0.)))))) 
(ADD2LNC '|$CoeffYTSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step0_Small|) 
(MREMPROP '|$Step0_Small| 'ARRAY) 
(MPUTPROP '|$Step0_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
           -688. 216. 216. 324. 324.)
          ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324.
           1576. -864. -864. 0. 0.))
         ((MLIST SIMP)) ((MLIST SIMP)))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)))))
      NIL
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
           ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
           ((RAT SIMP) -9. 2.) 7. 7. 7. 7.))
         ((MLIST SIMP) 2. 3. 4. 5. 6.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 1.) ((MLIST SIMP) 1.) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. ((RAT SIMP) 63. 4.) ((RAT SIMP) 63. 4.) 0.
           0. ((RAT SIMP) -63. 4.) ((RAT SIMP) -63. 4.) -21. 0. 0. 21.))
         ((MLIST SIMP) 2. 3. 4. 5. 6.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) ((RAT SIMP) -1. 3.))
          ((MLIST SIMP) ((RAT SIMP) -1. 3.))
          ((MLIST SIMP) ((RAT SIMP) -1. 3.))))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.))
         ((MLIST SIMP) 2. 3. 4. 5. 6.)
         ((MLIST SIMP) ((MLIST SIMP) 0.)
          ((MLIST SIMP) ((RAT SIMP) 28. 15.))
          ((MLIST SIMP) ((RAT SIMP) -2. 5.))
          ((MLIST SIMP) ((RAT SIMP) -2. 5.)) ((MLIST SIMP) 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2. 3. 4. 5. 6.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2. 3. 4. 5. 6.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.)))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 3.)
         ((MLIST SIMP)
          ((MLIST SIMP) 12. -3. -3. -3. -132. 42. 42. 42. 42. 42. 42.
           -42. -42. -42.))
         ((MLIST SIMP) 1. 2. 4.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.)))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. -6. 0. 6. 0. ((RAT SIMP) 40. 3.)
           ((RAT SIMP) 68. 3.) ((RAT SIMP) -28. 3.) ((RAT SIMP) 28. 3.)
           ((RAT SIMP) -68. 3.) ((RAT SIMP) -40. 3.) -12. 0. 12.))
         ((MLIST SIMP) 2. 3. 4.)
         ((MLIST SIMP) ((MLIST SIMP) 0.)
          ((MLIST SIMP) ((RAT SIMP) 7. 2.)) ((MLIST SIMP) 0.)))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 68. 3.)
           ((RAT SIMP) -68. 3.) ((RAT SIMP) -68. 3.)
           ((RAT SIMP) 68. 3.) ((RAT SIMP) 68. 3.) ((RAT SIMP) -68. 3.)
           0. 0. 0.))
         ((MLIST SIMP) 2. 3. 4.)
         ((MLIST SIMP) ((MLIST SIMP) ((RAT SIMP) 9. 17.))
          ((MLIST SIMP) ((RAT SIMP) 105. 34.))
          ((MLIST SIMP) ((RAT SIMP) 7. 17.)))))))) 
(ADD2LNC '|$Step0_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step1_Small|) 
(MREMPROP '|$Step1_Small| 'ARRAY) 
(MPUTPROP '|$Step1_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
           -688. 216. 216. 324. 324.)
          ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324.
           1576. -864. -864. 0. 0.))
         ((MLIST SIMP)) ((MLIST SIMP)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
           ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
           ((RAT SIMP) -9. 2.) 7. 7. 7. 7.))
         ((MLIST SIMP) 2. 3.)
         ((MLIST SIMP) ((MLIST SIMP) 1.) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2. 3.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. ((RAT SIMP) 63. 4.) ((RAT SIMP) 63. 4.) 0.
           0. ((RAT SIMP) -63. 4.) ((RAT SIMP) -63. 4.) -21. 0. 0. 21.)
          ((MLIST SIMP) 0. 0. ((RAT SIMP) 63. 4.) ((RAT SIMP) 63. 4.)
           ((RAT SIMP) -63. 4.) ((RAT SIMP) -63. 4.) 0. 0. 0. -21. 21.)
          ((MLIST SIMP) 0. ((RAT SIMP) -63. 4.) 0. ((RAT SIMP) -63. 4.)
           ((RAT SIMP) 63. 4.) 0. ((RAT SIMP) 63. 4.) 0. 21. 0. -21.))
         ((MLIST SIMP) 4. 5. 6. 7. 8. 9.)
         ((MLIST SIMP) ((MLIST SIMP) 1. 0. 0.) ((MLIST SIMP) -1. 1. 0.)
          ((MLIST SIMP) -1. 0. -1.) ((MLIST SIMP) 0. -1. 0.)
          ((MLIST SIMP) 1. 0. 0.) ((MLIST SIMP) 0. 0. -1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. -15. 15. 0. 0. 15. -15. 0. 0. 0. 0.))
         ((MLIST SIMP) 3. 4. 5. 6.)
         ((MLIST SIMP) ((MLIST SIMP) -1. -1.) ((MLIST SIMP) 0. 1.)
          ((MLIST SIMP) 1. 0.) ((MLIST SIMP) -1. -1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 12. -3. -3. -3. -132. 42. 42. 42. 42. 42. 42.
           -42. -42. -42.))
         ((MLIST SIMP) 2.) ((MLIST SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. -6. 0. 6. 0. ((RAT SIMP) 40. 3.)
           ((RAT SIMP) 68. 3.) ((RAT SIMP) -28. 3.) ((RAT SIMP) 28. 3.)
           ((RAT SIMP) -68. 3.) ((RAT SIMP) -40. 3.) -12. 0. 12.)
          ((MLIST SIMP) 0. 6. -6. 0. 0. ((RAT SIMP) 28. 3.)
           ((RAT SIMP) -28. 3.) ((RAT SIMP) -40. 3.)
           ((RAT SIMP) -68. 3.) ((RAT SIMP) 40. 3.) ((RAT SIMP) 68. 3.)
           0. 12. -12.))
         ((MLIST SIMP) 3. 4.)
         ((MLIST SIMP) ((MLIST SIMP) 1. 0.) ((MLIST SIMP) -1. -1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -68. 3.)
           ((RAT SIMP) 68. 3.) ((RAT SIMP) 68. 3.) ((RAT SIMP) -68. 3.)
           ((RAT SIMP) -68. 3.) ((RAT SIMP) 68. 3.) 0. 0. 0.))
         ((MLIST SIMP) 2.) ((MLIST SIMP) ((MLIST SIMP) 1.))))))) 
(ADD2LNC '|$Step1_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis|) 
(MREMPROP '|$IrrepSmallbasis| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL
      (((6. 5.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. -1.)
         ((MLIST SIMP) 0. 1. 0. 0. -1.) ((MLIST SIMP) 0. 0. 1. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 1. -1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 0.))))
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -6. -9. -9. -9. -9. -9. -9. 14. 14. 14. 14.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 3. 3. 0. 0. -3. -3. -4. 0. 0. 4.)
         ((MLIST SIMP) 0. 0. 3. 3. -3. -3. 0. 0. 0. -4. 4.)
         ((MLIST SIMP) 0. -3. 0. -3. 3. 0. 3. 0. 4. 0. -4.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 0. -1. -1. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -1. 1. 0. 0. 1. -1. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 4. -1. -1. -1. -44. 14. 14. 14. 14. 14. 14. -14.
          -14. -14.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. -9. 0. 9. 0. 20. 34. -14. 14. -34. -20. -18.
          0. 18.)
         ((MLIST SIMP) 0. 9. -9. 0. 0. 14. -14. -20. -34. 20. 34. 0.
          18. -18.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 1. -1. -1. 1. 0. 0. 0.))))
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
          -688. 216. 216. 324. 324.)
         ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324. 1576.
          -864. -864. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      (((6. 1.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))))
      (((6. 0.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.)))) NIL)) 
(ADD2LNC '|$IrrepSmallbasis| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis0|) 
(MREMPROP '|$IrrepSmallbasis0| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2. NIL NIL
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
          ((RAT SIMP) -9. 2.) 7. 7. 7. 7.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) 63. 4.) ((RAT SIMP) 63. 4.) 0. 0.
          ((RAT SIMP) -63. 4.) ((RAT SIMP) -63. 4.) -21. 0. 0. 21.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 63. 4.) ((RAT SIMP) 63. 4.)
          ((RAT SIMP) -63. 4.) ((RAT SIMP) -63. 4.) 0. 0. 0. -21. 21.)
         ((MLIST SIMP) 0. ((RAT SIMP) -63. 4.) 0. ((RAT SIMP) -63. 4.)
          ((RAT SIMP) 63. 4.) 0. ((RAT SIMP) 63. 4.) 0. 21. 0. -21.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 15. 0. -15. -15. 0. 15. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -15. 15. 0. 0. 15. -15. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 12. -3. -3. -3. -132. 42. 42. 42. 42. 42. 42.
          -42. -42. -42.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. -6. 0. 6. 0. ((RAT SIMP) 40. 3.)
          ((RAT SIMP) 68. 3.) ((RAT SIMP) -28. 3.) ((RAT SIMP) 28. 3.)
          ((RAT SIMP) -68. 3.) ((RAT SIMP) -40. 3.) -12. 0. 12.)
         ((MLIST SIMP) 0. 6. -6. 0. 0. ((RAT SIMP) 28. 3.)
          ((RAT SIMP) -28. 3.) ((RAT SIMP) -40. 3.)
          ((RAT SIMP) -68. 3.) ((RAT SIMP) 40. 3.) ((RAT SIMP) 68. 3.)
          0. 12. -12.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -68. 3.)
          ((RAT SIMP) 68. 3.) ((RAT SIMP) 68. 3.) ((RAT SIMP) -68. 3.)
          ((RAT SIMP) -68. 3.) ((RAT SIMP) 68. 3.) 0. 0. 0.))))
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
          -688. 216. 216. 324. 324.)
         ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324. 1576.
          -864. -864. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      (((6. 1.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -67. 3.) ((RAT SIMP) 38. 3.)
          ((RAT SIMP) 10. 3.) ((RAT SIMP) 185. 6.) ((RAT SIMP) -85. 4.)
          ((RAT SIMP) -5. 2.) ((RAT SIMP) 10. 3.) ((RAT SIMP) -65. 12.)
          1.))))
      (((6. 0.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) 5. 24.) 1. ((RAT SIMP) 9. 4.)
          ((RAT SIMP) -7. 2.) ((RAT SIMP) 35. 3.) -14. 1.))))
      NIL)) 
(ADD2LNC '|$IrrepSmallbasis0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GSmall|) 
(MREMPROP '|$GSmall| 'ARRAY) 
(MPUTPROP '|$GSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 72280888. -21617806.)
         ((MLIST SIMP) -21617806. 9847045.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL
      (((6. 4.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1306.))
        (($MATRIX SIMP) ((MLIST SIMP) 68. 34. -34.)
         ((MLIST SIMP) 34. 68. -34.) ((MLIST SIMP) -34. -34. 68.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 4. -2.) ((MLIST SIMP) -2. 4.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 3719.))
        (($MATRIX SIMP) ((MLIST SIMP) 4314. -2157.)
         ((MLIST SIMP) -2157. 4314.))
        (($MATRIX SIMP) ((MLIST SIMP) 6.)))))) 
(ADD2LNC '|$GSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$coIrrepSmall|) 
(MREMPROP '|$coIrrepSmall| 'ARRAY) 
(MPUTPROP '|$coIrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2.
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 72280888. -21617806.)
          ((MLIST SIMP) -21617806. 9847045.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1306.))
         (($MATRIX SIMP) ((MLIST SIMP) 1306.))
         (($MATRIX SIMP) ((MLIST SIMP) 1306.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 34. 34. -68.)
          ((MLIST SIMP) 34. 68. -34.) ((MLIST SIMP) -68. -34. 34.))
         (($MATRIX SIMP) ((MLIST SIMP) 34. 68. -34.)
          ((MLIST SIMP) 68. 34. -34.) ((MLIST SIMP) -34. -34. 68.))
         (($MATRIX SIMP) ((MLIST SIMP) -68. -34. 34.)
          ((MLIST SIMP) -34. 34. 0.) ((MLIST SIMP) 34. 0. 34.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 2. -4.) ((MLIST SIMP) -4. 2.))
         (($MATRIX SIMP) ((MLIST SIMP) -4. 2.) ((MLIST SIMP) 2. 2.))
         (($MATRIX SIMP) ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. -4.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 3719.))
         (($MATRIX SIMP) ((MLIST SIMP) 3719.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 2157. -4314.)
          ((MLIST SIMP) -4314. 2157.))
         (($MATRIX SIMP) ((MLIST SIMP) -4314. 2157.)
          ((MLIST SIMP) 2157. 2157.)))
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -6.))
         (($MATRIX SIMP) ((MLIST SIMP) -6.))))))) 
(ADD2LNC '|$coIrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmall|) 
(MREMPROP '|$IrrepSmall| 'ARRAY) 
(MPUTPROP '|$IrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 5. 2.
      (((6. 6.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))))
      (((6. 5.) (MLIST SIMP) ((MLIST SIMP))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 0. 0.)
          ((MLIST SIMP) 1. 0. 0. 0.) ((MLIST SIMP) 0. 0. 1. 0.)
          ((MLIST SIMP) 0. 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 1. 0.)
          ((MLIST SIMP) 0. 1. 0. 0.) ((MLIST SIMP) 1. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 1.)
          ((MLIST SIMP) 0. 1. 0. 0.) ((MLIST SIMP) 0. 0. 1. 0.)
          ((MLIST SIMP) 1. 0. 0. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0. 0. 0.)
          ((MLIST SIMP) -1. 1. 0. 0.) ((MLIST SIMP) -1. 0. 1. 0.)
          ((MLIST SIMP) -1. 0. 0. 1.)))))
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. -1.)
          ((MLIST SIMP) 0. 1. 0.) ((MLIST SIMP) -1. 0. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 0.)
          ((MLIST SIMP) 1. 0. 0.) ((MLIST SIMP) 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0. 0.)
          ((MLIST SIMP) -1. 1. 0.) ((MLIST SIMP) 1. 0. 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. -1.) ((MLIST SIMP) -1. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0.) ((MLIST SIMP) 1. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 0. -1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. -1.) ((MLIST SIMP) -1. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0.) ((MLIST SIMP) 1. 1.)))
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) -1.))
         (($MATRIX SIMP) ((MLIST SIMP) -1.)))))
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 1. 0.) ((MLIST SIMP) 0. 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.))))
      NIL NIL NIL)) 
(ADD2LNC '|$IrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YT_is_present|) 
(MREMPROP '|$YT_is_present| 'ARRAY) 
(MPUTPROP '|$YT_is_present| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2.
      (((6. 6.) (MLIST SIMP) T NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL))
      (((6. 5.) (MLIST SIMP) NIL T NIL NIL NIL NIL NIL NIL NIL NIL NIL
        NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL))
      (((6. 4.) (MLIST SIMP) T T NIL NIL T NIL NIL NIL NIL NIL))
      (((6. 3.) (MLIST SIMP) T T T)) (((6. 2.) (MLIST SIMP) T NIL))
      (((6. 1.) (MLIST SIMP) T)) (((6. 0.) (MLIST SIMP) T)) NIL)) 
(ADD2LNC '|$YT_is_present| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepDescendents|) 
(MREMPROP '|$IrrepDescendents| 'ARRAY) 
(MPUTPROP '|$IrrepDescendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 3. NIL
      (((6. 6. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 6. (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) 6. 5.
         (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.)))
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) 1. 2.) 2. 2. 2. 2. 2. 2. 3. 3. 3.
           3.)))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 4. ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.)
           ((RAT SIMP) 3. 2.) 6. 9. 9. 9. 9. 9. 9. 16. 16. 16.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 27. 12. ((RAT SIMP) 3. 4.) 16. 16. 9. 9. 6. 54.
           64. 64. 125. 125.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 256. 216. 20. 135. 60. ((RAT SIMP) 15. 4.) 120.
           80. 1296.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) 15. 8.) 160. 90.
           ((RAT SIMP) 405. 2.) 1215. 2560. 3125.)))))
      NIL
      (((6. 4. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) -6. -9. -9. -9. -9. -9. -9. 14. 14. 14. 14.)))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 2. ((RAT SIMP) -21. 2.) ((RAT SIMP) -21. 2.)
           ((RAT SIMP) -21. 2.) -27. -13. -13. -13. -13. -13. -13. 38.
           38. 38.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 21. 21. ((RAT SIMP) -21. 4.) -32. -32. -38.
           -38. ((RAT SIMP) -69. 2.) -78. -68. -68. 125. 125.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 48. 198. -75. -180. -45. ((RAT SIMP) -45. 2.)
           -250. -255. 108.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) -45. 4.) -400. -225. -585. 270.
           320. -1250.)))))
      (((6. 4. 2.) (MLIST SIMP)
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 3. 3. 0. 0. -3. -3. -4. 0. 0. 4.)
          ((MLIST SIMP) 0. 0. 3. 3. -3. -3. 0. 0. 0. -4. 4.)
          ((MLIST SIMP) 0. -3. 0. -3. 3. 0. 3. 0. 4. 0. -4.)))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) -4. 0. ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.)
           -6. 3. -6. 3. -6. 1. 1. 2. 2. 8.)
          ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) ((RAT SIMP) 3. 2.) 0. 0.
           9. -9. 2. -7. -2. 7. 0. -6. 6.)
          ((MLIST SIMP) 0. ((RAT SIMP) 3. 2.) 0. ((RAT SIMP) -3. 2.) 0.
           -2. 7. -9. 9. -7. 2. 6. 0. -6.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) -3. -3. ((RAT SIMP) 3. 4.) -10. 2. 2. 6.
           ((RAT SIMP) -3. 2.) -6. -34. 2. 25. 25.)
          ((MLIST SIMP) 0. 0. 0. -12. 12. -4. 4. 0. 0. -36. 36. 0. 0.)
          ((MLIST SIMP) 3. 3. ((RAT SIMP) -3. 4.) 10. -2. -2. -6.
           ((RAT SIMP) 3. 2.) 6. 34. -2. -25. -25.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 32. 12. 10. -60. -30. 0. -20. 10. 72.)
          ((MLIST SIMP) 32. 12. 10. -60. -30. 0. -20. 10. 72.)
          ((MLIST SIMP) -32. -12. -10. 60. 30. 0. 20. -10. -72.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)))))
      (((6. 4. 3.) (MLIST SIMP)
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 1. 0. -1. -1. 0. 1. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. -1. 1. 0. 0. 1. -1. 0. 0. 0. 0.)))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) 1. 2.) 0.
           -2. -1. -1. 1. 1. 2. 2. 0. -2.)
          ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.) 0.
           1. 2. -1. -2. 1. -1. -2. 2. 0.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 3. 1. ((RAT SIMP) 1. 4.) -2. -2. 0. 0.
           ((RAT SIMP) -1. 2.) 6. 2. 2. -5. -5.)
          ((MLIST SIMP) -3. -1. ((RAT SIMP) -1. 4.) 2. 2. 0. 0.
           ((RAT SIMP) 1. 2.) -6. -2. -2. 5. 5.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))))
       ((6. 2. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 6516. -5022. -450. 864. 864. -1032. -1032. 0.
           -688. 216. 216. 324. 324.)
          ((MLIST SIMP) -1872. 1458. 153. -216. -216. 96. 96. 324.
           1576. -864. -864. 0. 0.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 19536. -12384. -2400. 8460. -4050. -450. -160.
           -4020. 1176.)
          ((MLIST SIMP) -5856. 3744. 600. -2520. 810. 315. 1120. 600.
           -456.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) -225. -4960. -6435. -6390. -15720. -32800.
           96340.)
          ((MLIST SIMP) ((RAT SIMP) 315. 2.) 2320. 1305. 1800. 4740.
           9280. -28000.)))))
      NIL
      (((6. 0. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 5. 24. 54. -84. 280. -336. 24.)))))
      NIL NIL NIL
      (((6. 5. 2.) (MLIST SIMP)
        ((MLIST SIMP) 6. 5.
         (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. -1.)
          ((MLIST SIMP) 0. 1. 0. 0. -1.) ((MLIST SIMP) 0. 0. 1. 0. -1.)
          ((MLIST SIMP) 0. 0. 0. 1. -1.)))
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. -1. -1. -1. 1. 1.
           1. -1.)
          ((MLIST SIMP) 0. 1. 1. 0. 0. -1. -1. 2. 0. 0. -2.)
          ((MLIST SIMP) 0. 1. 0. 1. -1. 0. -1. 0. 2. 0. -2.)
          ((MLIST SIMP) 0. 0. 1. 1. -1. -1. 0. 0. 0. 2. -2.)))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) -2.
           1. -2. 1. -2. -3. -3. 4. 4. -4.)
          ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) -2.
           1. -2. 1. -2. -3. -3. 4. 4. -4.)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) 1. 2.) 0.
           4. 1. 3. -3. -1. -4. 8. 0. -8.)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 0. 0.
           3. -3. 4. 1. -4. -1. 0. 8. -8.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. 4. -1. 2.
           ((RAT SIMP) -1. 2.) -12. -8. -16. 25. -25.)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. 4. -1. 2.
           ((RAT SIMP) -1. 2.) -12. -8. -16. 25. -25.)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. 4. -1. 2.
           ((RAT SIMP) -1. 2.) -12. -8. -16. 25. -25.)
          ((MLIST SIMP) 0. 0. 0. -4. 4. -3. 3. 0. 0. 8. -8. 50. -50.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 64. 54. 5. 0. 0. 0. -10. -10. -216.)
          ((MLIST SIMP) 64. 54. 5. 0. 0. 0. -10. -10. -216.)
          ((MLIST SIMP) 64. 54. 5. 0. 0. 0. -10. -10. -216.)
          ((MLIST SIMP) 64. 54. 5. 0. 0. 0. -10. -10. -216.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)))))
      (((6. 3. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 4. -1. -1. -1. -44. 14. 14. 14. 14. 14. 14.
           -14. -14. -14.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) -8. -3. ((RAT SIMP) -1. 2.) 16. 16. 4. 4. -24.
           84. -46. -46. 0. 0.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 16. -4. 10. -70. -10. ((RAT SIMP) -25. 2.) 140.
           -55. -24.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) -25. 4.) 160. ((RAT SIMP) -45. 2.)
           -120. -90. 80. 0.)))))
      (((6. 3. 2.) (MLIST SIMP)
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. -9. 0. 9. 0. 20. 34. -14. 14. -34. -20. -18.
           0. 18.)
          ((MLIST SIMP) 0. 9. -9. 0. 0. 14. -14. -20. -34. 20. 34. 0.
           18. -18.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. -9. ((RAT SIMP) 9. 2.) 16. 20. -26. 2. -9.
           -60. 76. -22. -20. 20.)
          ((MLIST SIMP) 0. 0. 0. 4. -4. 28. -28. 0. 0. -98. 98. 40.
           -40.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 24. -36. 30. 90. 45. 0. -60. -105. -36.)
          ((MLIST SIMP) -24. 36. -30. -90. -45. 0. 60. 105. 36.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)))))
      (((6. 3. 3.) (MLIST SIMP)
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 1. -1. -1. 1. 0. 0. 0.)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 0. 0. 1. -1. ((RAT SIMP) -1. 2.)
           ((RAT SIMP) 1. 2.) 0. 0. -2. 2. 1. -1.)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))))
       ((6. 1. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) -268. 152. 40. 370. -255. -30. 40. -65. 12.)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) -3. 24. -24. 16. 136. -156. 0.)))))
      NIL)) 
(ADD2LNC '|$IrrepDescendents| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_6_T_UpMat_DownMat.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 12. 2.
      (((6. 6.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|))))
      (((1. 0.) (MLIST SIMP)))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.))
       ((6. 4.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj4|))))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.)))
      (((4. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
        (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
       ((6. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))
      (((5. 0.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
        (($P SIMP) 3. 2.) (($P SIMP) 4. 1.)))
      (((6. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
        ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        (($P SIMP) 3. 3.) (($P SIMP) 4. 2.) (($P SIMP) 5. 1.)))
      NIL NIL
      (((6. 5.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj5|))))
      NIL
      (((6. 3.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj3|))))
      NIL
      (((6. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        (($V SIMP) 6. |$jj1|)))
      NIL NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$UpMat|) 
(MREMPROP '|$UpMat| 'ARRAY) 
(MPUTPROP '|$UpMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2. (((6. 6.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((6. 5.) ($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
        ((MLIST SIMP) -2.) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)))
      (((6. 4.) ($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. 2. -14.)
        ((MLIST SIMP) -2. -2. 0. 0. 0.) ((MLIST SIMP) -2. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. -2. -2. 0. 0.) ((MLIST SIMP) -2. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. -2. 0. -2. 0.) ((MLIST SIMP) 0. 0. -2. -2. 0.)
        ((MLIST SIMP) -3. 0. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. -3. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. -3. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. 0. -3. ((RAT SIMP) -3. 2.))))
      (((6. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. 0. 0. ((RAT SIMP) 1. 2.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1. 1. 1. -15.)
        ((MLIST SIMP) -2. 0. 2. 2. 0. 0. -12. 0. 0. 4.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) -2. 2. 0. 2. 0. -12. 0. 0. 4. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) -2. 2. 2. 0. -12. 0. 0. 4. 0. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. -2. -2. -2. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. -2. 0. 0.
         0.)
        ((MLIST SIMP) 0. 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.) -2. 0. 0.
         0.)
        ((MLIST SIMP) 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. -2. 0.
         0.)
        ((MLIST SIMP) 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. -2. 0.
         0.)
        ((MLIST SIMP) 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. -2.
         0.)
        ((MLIST SIMP) 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. -2.
         0.)
        ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. -4. 0. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. -2. 0. 0. -4. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. -4.
         ((RAT SIMP) -4. 3.))))
      (((6. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
         ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) -1. 2.) 1. 1. 1. 1.
         ((RAT SIMP) -31. 2.))
        ((MLIST SIMP) -4. 1. 0. 0. 0. 0. 2. 0. 2. ((RAT SIMP) -4. 3.)
         ((RAT SIMP) -4. 3.) 0. 0. -20.)
        ((MLIST SIMP) 8. -26. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 1. 2.)
         1. 0. 0. 2. 0. ((RAT SIMP) -43. 3.) 0. 2. -1.)
        ((MLIST SIMP) -2. 0. 0. ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.)
         0. 2. 1. 0. ((RAT SIMP) -43. 3.) 0. 2. 0. -1.)
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. 0. 0. 0. 0. 2. -11. 0.
         0. 0. 6. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 2. -11. 0. 0. 0.
         0. 6. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. -2. -2. -10. 4. 0. 4. 0.
         ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) -3.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. -2. -4. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. -4. 0. ((RAT SIMP) -4. 3.)
         0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0.
         ((RAT SIMP) -5. 3.) 0. -5. 0. ((RAT SIMP) -5. 4.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0.
         ((RAT SIMP) -5. 3.) 0. -5. ((RAT SIMP) -5. 4.))))
      (((6. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. ((RAT SIMP) -1. 2.) 1. 1. -15.)
        ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.) 0.
         ((RAT SIMP) 1. 2.) 0. 0. ((RAT SIMP) 1. 3.) 1.
         ((RAT SIMP) -3. 4.) 0. ((RAT SIMP) -119. 5.))
        ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -10. 2. -15. 1.
         ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. 0. 0. -2. 0. 0. ((RAT SIMP) -3. 2.)
         ((RAT SIMP) 4. 3.) 0. -14. 2. ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. -2. 0. 0. -4. 0. 0. 1. 0. 4. -22. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 8. ((RAT SIMP) -8. 3.) 8. -22. 0. 0.
         0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) -3. 0.
         ((RAT SIMP) -3. 2.) 0. -13. 3. ((RAT SIMP) -3. 4.) 3.
         ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) -4. -2. 0.
         -10. 0. 8. ((RAT SIMP) -8. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. -3.
         ((RAT SIMP) -3. 2.) -6. ((RAT SIMP) -6. 5.))))
      (((6. 0.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. 24. 0. 0. -36. 0. 0. 0.)
        ((MLIST SIMP) 4. 2. -3. 4. ((RAT SIMP) 3. 2.) 0.
         ((RAT SIMP) -82. 3.) -1. 0.)
        ((MLIST SIMP) 0. 8. -4. 4. -10. 1. ((RAT SIMP) -8. 3.) -20. 0.)
        ((MLIST SIMP) 8. 2. -2. -11. 0. ((RAT SIMP) -3. 2.) 2.
         ((RAT SIMP) -31. 2.) 0.)
        ((MLIST SIMP) 0. -6. 0. -3. 0. 0. 2. 0. -30.)
        ((MLIST SIMP) -2. -4. 0. 1. ((RAT SIMP) -3. 2.) 0.
         ((RAT SIMP) -4. 3.) ((RAT SIMP) 1. 2.) -26.)
        ((MLIST SIMP) -4. 1. 0. ((RAT SIMP) -5. 2.) 0. 0.
         ((RAT SIMP) -5. 3.) ((RAT SIMP) -5. 4.) -14.)))
      NIL)) 
(ADD2LNC '|$UpMat| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$DownMat|) 
(MREMPROP '|$DownMat| 'ARRAY) 
(MPUTPROP '|$DownMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2.
      (((6. 6.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))))
      (((6. 5.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 2.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0.))))
      (((6. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 1. 0.
          2. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0. 0. 0. 1.
          0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 2. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 1. 0. 0.
          0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 1. 0.
          2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 2. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0. 0. 0. 1.
          0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 1. 0. 0.
          0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 2. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 1. 0.
          2. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0. 0. 0. 1.
          0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 1. 0. 0.
          0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 2. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 1. 0.
          2. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0. 0. 0. 1.
          0. 2. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 1. 0. 0.
          0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 3.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.))))
      (((6. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 2. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 2. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 1. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 2. 2.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 1. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0.
          3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0.
          0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 3. 0. 0.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 2. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 1. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 2. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 2. 2.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0.
          3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 1. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0.
          0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4. 0.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 1. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 2. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 2. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 2. 2.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0.
          3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0.
          0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 1. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.)
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.))))
      (((6. 2.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 3. 1. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 4. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 2. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 3. 0.)
         ((MLIST SIMP) 2. 0. 1. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 4.)
         ((MLIST SIMP) 1. 1. 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 5.))
        (($MATRIX SIMP) ((MLIST SIMP) 3. 1. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 4. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 2. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 2. 0. 1. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 4.)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 5.)
         ((MLIST SIMP) 1. 1. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.)))))
      (((6. 1.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 3. 0.)
         ((MLIST SIMP) 0. 2. 1. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 1. 0. 3.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 4. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 1. 2.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 1. 1.))))
      (((6. 0.) ($MATRIX SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)))
      NIL)) 
(ADD2LNC '|$DownMat| $ARRAYS) 
(DSKSETQ |$minimal_set_down_matrices| 'NIL) 
(ADD2LNC '|$minimal_set_down_matrices| $VALUES) 
(DEFPROP |$minimal_set_down_matrices| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DEFPROP |$minimal_set_down_matrices| $BOOLEAN MODE) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 

==> anc/lisp_Level_3_10/Level_6_full_built_irreps.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3Ti1_in|) 
(MREMPROP '|$anti3Ti1_in| 'ARRAY) 
(MPUTPROP '|$anti3Ti1_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$anti3Ti1_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3uTi2_in|) 
(MREMPROP '|$anti3uTi2_in| 'ARRAY) 
(MPUTPROP '|$anti3uTi2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2. (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2. (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$anti3uTi2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3Ti2_in|) 
(MREMPROP '|$anti3Ti2_in| 'ARRAY) 
(MPUTPROP '|$anti3Ti2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$anti3Ti2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3T2_n|) 
(MREMPROP '|$anti3T2_n| 'ARRAY) 
(MPUTPROP '|$anti3T2_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1. (($V SIMP) 1. 2.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$anti3T2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3uT1_3_n|) 
(MREMPROP '|$anti3uT1_3_n| 'ARRAY) 
(MPUTPROP '|$anti3uT1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -2. (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 2. (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -1. (($V SIMP) 1. 3.) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$anti3uT1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3T1_3_n|) 
(MREMPROP '|$anti3T1_3_n| 'ARRAY) 
(MPUTPROP '|$anti3T1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$anti3T1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3N2_n|) 
(MREMPROP '|$anti3N2_n| 'ARRAY) 
(MPUTPROP '|$anti3N2_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 36.)) NIL NIL)) 
(ADD2LNC '|$anti3N2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3uN1_3_n|) 
(MREMPROP '|$anti3uN1_3_n| 'ARRAY) 
(MPUTPROP '|$anti3uN1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 360.)) NIL NIL)) 
(ADD2LNC '|$anti3uN1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3N1_3_n|) 
(MREMPROP '|$anti3N1_3_n| 'ARRAY) 
(MPUTPROP '|$anti3N1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 36.)) NIL NIL)) 
(ADD2LNC '|$anti3N1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pijk|) 
(MREMPROP '|$Pijk| 'ARRAY) 
(MPUTPROP '|$Pijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 9. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 20. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 34. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -34. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -20. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -18. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 18. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$Pijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjk|) 
(MREMPROP '|$Pjk| 'ARRAY) 
(MPUTPROP '|$Pjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 26. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 6. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -76. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 22. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Pjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_k_1|) 
(MREMPROP '|$Pjj_k_1| 'ARRAY) 
(MPUTPROP '|$Pjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -2. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 4. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -7. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -2. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($V SIMP) 6. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Pjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_1_2|) 
(MREMPROP '|$Pjj_1_2| 'ARRAY) 
(MPUTPROP '|$Pjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 4. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. 2.) 2.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Pjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjk|) 
(MREMPROP '|$uPjk| 'ARRAY) 
(MPUTPROP '|$uPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -9. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 20. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 16. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -26. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -60. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 76. (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -22. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -20. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 20. (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_k_1|) 
(MREMPROP '|$uPjj_k_1| 'ARRAY) 
(MPUTPROP '|$uPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 30. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -90. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 90. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 45. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 90. (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -60. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -60. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 540. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 24. (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 180. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -105. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -180. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -36. (($V SIMP) 6. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_1_2|) 
(MREMPROP '|$uPjj_1_2| 'ARRAY) 
(MPUTPROP '|$uPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -9. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 9. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -24. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -60. ((MEXPT SIMP) (($V SIMP) 3. 2.) 2.))
        ((MTIMES SIMP) 24. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 60. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) 54. (($V SIMP) 2. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -54. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p234|) 
(MREMPROP '|$p234| 'ARRAY) 
(MPUTPROP '|$p234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 9. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 20. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 34. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -14. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 14. (($V SIMP) 1. 2.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -34. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -20. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -18. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 18. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$p234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p34|) 
(MREMPROP '|$p34| 'ARRAY) 
(MPUTPROP '|$p34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 26. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 6. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -76. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 22. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$p34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_4_1|) 
(MREMPROP '|$p33_4_1| 'ARRAY) 
(MPUTPROP '|$p33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -2. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 4. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -7. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -2. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($V SIMP) 6. 4.))))
      NIL NIL)) 
(ADD2LNC '|$p33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_1_2|) 
(MREMPROP '|$p33_1_2| 'ARRAY) 
(MPUTPROP '|$p33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 4. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. 2.) 2.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))))
      NIL NIL)) 
(ADD2LNC '|$p33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP34|) 
(MREMPROP '|$uP34| 'ARRAY) 
(MPUTPROP '|$uP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -9. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 20. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -26. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -60. (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 76. (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -22. (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -20. (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 20. (($V SIMP) 1. 3.) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_4_1|) 
(MREMPROP '|$uP33_4_1| 'ARRAY) 
(MPUTPROP '|$uP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 30. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -90. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 90. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 45. (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 90. (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -60. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -60. (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 540. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 24. (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 180. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -105. (($P SIMP) 1. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -180. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -36. (($V SIMP) 6. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_1_2|) 
(MREMPROP '|$uP33_1_2| 'ARRAY) 
(MPUTPROP '|$uP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -9. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 9. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -24. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -60. ((MEXPT SIMP) (($V SIMP) 3. 2.) 2.))
        ((MTIMES SIMP) 24. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 60. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) 54. (($V SIMP) 2. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -54. (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))))
      NIL NIL)) 
(ADD2LNC '|$uP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np234|) 
(MREMPROP '|$np234| 'ARRAY) 
(MPUTPROP '|$np234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 41760.)) NIL NIL)) 
(ADD2LNC '|$np234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np34|) 
(MREMPROP '|$np34| 'ARRAY) 
(MPUTPROP '|$np34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 41760.)) NIL NIL)) 
(ADD2LNC '|$np34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_4_1|) 
(MREMPROP '|$np33_4_1| 'ARRAY) 
(MPUTPROP '|$np33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 41760.)) NIL NIL)) 
(ADD2LNC '|$np33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_1_2|) 
(MREMPROP '|$np33_1_2| 'ARRAY) 
(MPUTPROP '|$np33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 41760.)) NIL NIL)) 
(ADD2LNC '|$np33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP34|) 
(MREMPROP '|$uNP34| 'ARRAY) 
(MPUTPROP '|$uNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 417600.)) NIL NIL)) 
(ADD2LNC '|$uNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_4_1|) 
(MREMPROP '|$uNP33_4_1| 'ARRAY) 
(MPUTPROP '|$uNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 12528000.)) NIL NIL)) 
(ADD2LNC '|$uNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_1_2|) 
(MREMPROP '|$uNP33_1_2| 'ARRAY) 
(MPUTPROP '|$uNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 1252800.)) NIL NIL)) 
(ADD2LNC '|$uNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tijk|) 
(MREMPROP '|$Tijk| 'ARRAY) 
(MPUTPROP '|$Tijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -4. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 44. (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$Tijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1jk|) 
(MREMPROP '|$uT1jk| 'ARRAY) 
(MPUTPROP '|$uT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 3. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -16. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 24. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 8. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -84. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 46. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 46. (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1jk|) 
(MREMPROP '|$T1jk| 'ARRAY) 
(MPUTPROP '|$T1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -84. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 46. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 46. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$T1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTjjk|) 
(MREMPROP '|$uTjjk| 'ARRAY) 
(MPUTPROP '|$uTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -10. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -20. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 25. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -10. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 10. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -440. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 70. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 4. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 280. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 280. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -140. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 280. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) -16. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -280. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 55. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -140. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 24. (($V SIMP) 6. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tjjk|) 
(MREMPROP '|$Tjjk| 'ARRAY) 
(MPUTPROP '|$Tjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 5. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -22. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 7. 2.) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 5.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -7. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 11. 4.) (($P SIMP) 1. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -7. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 6. 5.) (($V SIMP) 6. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Tjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1kk|) 
(MREMPROP '|$uT1kk| 'ARRAY) 
(MPUTPROP '|$uT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 25. 12.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -160. 3.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 15. 2.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -30. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 320. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -240. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 40. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -80. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 30. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 80. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 840. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -80. 3.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -920. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1kk|) 
(MREMPROP '|$T1kk| 'ARRAY) 
(MPUTPROP '|$T1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 2. ((RAT SIMP) -7. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -35. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$T1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t234|) 
(MREMPROP '|$t234| 'ARRAY) 
(MPUTPROP '|$t234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -4. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP RATSIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 44. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 2.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT134|) 
(MREMPROP '|$uT134| 'ARRAY) 
(MPUTPROP '|$uT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 3. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 24. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 8. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -4. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -84. (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 46. (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 46. (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t134|) 
(MREMPROP '|$t134| 'ARRAY) 
(MPUTPROP '|$t134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -84. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 46. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 46. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT334|) 
(MREMPROP '|$uT334| 'ARRAY) 
(MPUTPROP '|$uT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -10. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) -20. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 25. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 10. (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -440. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 70. (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 4. (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 280. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 280. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -140. (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 280. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -280. (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 55. (($P SIMP) 1. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -140. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 24. (($V SIMP) 6. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t334|) 
(MREMPROP '|$t334| 'ARRAY) 
(MPUTPROP '|$t334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) -1. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 5. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -22. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 7. 2.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 5.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -7. (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 11. 4.) (($P SIMP) 1. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -7. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 6. 5.) (($V SIMP) 6. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT144|) 
(MREMPROP '|$uT144| 'ARRAY) 
(MPUTPROP '|$uT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 25. 12.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -160. 3.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 15. 2.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -30. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 320. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -240. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP RATSIMP) 40. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -80. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 30. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 80. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 840. ((MEXPT SIMP) (($V SIMP) 3. 4.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -80. 3.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -920. (($V SIMP) 2. 4.)
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t144|) 
(MREMPROP '|$t144| 'ARRAY) 
(MPUTPROP '|$t144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 2. ((RAT SIMP) -7. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -35. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. 4.) 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n234|) 
(MREMPROP '|$n234| 'ARRAY) 
(MPUTPROP '|$n234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 26000.)) NIL NIL)) 
(ADD2LNC '|$n234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN134|) 
(MREMPROP '|$uN134| 'ARRAY) 
(MPUTPROP '|$uN134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 260000.)) NIL NIL)) 
(ADD2LNC '|$uN134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n134|) 
(MREMPROP '|$n134| 'ARRAY) 
(MPUTPROP '|$n134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 26000.)) NIL NIL)) 
(ADD2LNC '|$n134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN334|) 
(MREMPROP '|$uN334| 'ARRAY) 
(MPUTPROP '|$uN334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 10400000.)) NIL NIL)) 
(ADD2LNC '|$uN334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n334|) 
(MREMPROP '|$n334| 'ARRAY) 
(MPUTPROP '|$n334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 26000.)) NIL NIL)) 
(ADD2LNC '|$n334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN144|) 
(MREMPROP '|$uN144| 'ARRAY) 
(MPUTPROP '|$uN144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL (((1.) (RAT SIMP) 208000000. 3.)) NIL NIL)) 
(ADD2LNC '|$uN144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n144|) 
(MREMPROP '|$n144| 'ARRAY) 
(MPUTPROP '|$n144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 26000.)) NIL NIL)) 
(ADD2LNC '|$n144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tij|) 
(MREMPROP '|$Tij| 'ARRAY) 
(MPUTPROP '|$Tij| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -2511. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 432. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 432. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 3258. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -516. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -344. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 108. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 108. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 162. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 162. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 5. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -153. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -1458. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 216. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 216. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -324. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1872. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -96. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -96. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1576. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 864. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))))
      NIL)) 
(ADD2LNC '|$Tij| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTi|) 
(MREMPROP '|$uTi| 'ARRAY) 
(MPUTPROP '|$uTi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1200. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -2025. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) 4230. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -6192. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -80. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 9768. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2010. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 588. (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -600. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -810. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) 2520. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -3744. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1120. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 5856. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -600. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 456. (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$uTi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Ti|) 
(MREMPROP '|$Ti| 'ARRAY) 
(MPUTPROP '|$Ti| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -12. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -405. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 423. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -6192. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 9768. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -201. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 588. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -81. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 252. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3744. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -112. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 5856. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -6. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 456. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$Ti| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTii_1|) 
(MREMPROP '|$uTii_1| 'ARRAY) 
(MPUTPROP '|$uTii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -225. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 2250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -2480. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -6435. 2.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 25110. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -8640. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) -3195. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -32580. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7860. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 10320. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 3440. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -16400. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2160. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 48170. (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3240. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -315. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 1530. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -2320. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP RATSIMP) -1305. (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 14580. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4320. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 3240. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -1800. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -18720. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4740. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 1920. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 15760. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -9280. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -17280. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 28000. (($P SIMP) 5. 1.))))
      NIL)) 
(ADD2LNC '|$uTii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tii_1|) 
(MREMPROP '|$Tii_1| 'ARRAY) 
(MPUTPROP '|$Tii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -45. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) ((RAT SIMP) 225. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -124. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1287. 8.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 2511. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -432. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -639. 4.) (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1629. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -393. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 516. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 172. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -820. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -108. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 4817. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -162. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -63. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) ((RAT SIMP) 153. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -116. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -261. 4.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 729. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -216. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 162. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -90. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -936. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -237. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 96. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 788. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -464. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -864. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 1400. (($P SIMP) 5. 1.))))
      NIL)) 
(ADD2LNC '|$Tii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t23|) 
(MREMPROP '|$t23| 'ARRAY) 
(MPUTPROP '|$t23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -2511. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 432. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 432. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3258. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -516. (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -516. (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -344. (($V SIMP) 3. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 108. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 108. (($V SIMP) 2. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 162. (($V SIMP) 1. 3.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 162. (($V SIMP) 1. 2.)
         (($V SIMP) 5. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -153. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -1458. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 216. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 216. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -324. (($P SIMP) 1. 1.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1872. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -96. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -96. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -1576. (($V SIMP) 3. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. 2.)
         (($V SIMP) 4. 3.))))
      NIL)) 
(ADD2LNC '|$t23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT21|) 
(MREMPROP '|$uT21| 'ARRAY) 
(MPUTPROP '|$uT21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1200. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP RATSIMP) -2025. (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 4230. (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -6192. (($V SIMP) 1. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -80. (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 9768. (($V SIMP) 1. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -2010. (($P SIMP) 1. 1.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 588. (($V SIMP) 6. 2.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -600. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP RATSIMP) -810. (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3744. (($V SIMP) 1. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -1120. (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 5856. (($V SIMP) 1. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -600. (($P SIMP) 1. 1.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 456. (($V SIMP) 6. 2.))))
      NIL)) 
(ADD2LNC '|$uT21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t21|) 
(MREMPROP '|$t21| 'ARRAY) 
(MPUTPROP '|$t21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -12. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -405. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 423. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -6192. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 9768. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -201. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 588. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 6. 2.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -81. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 252. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3744. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -112. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 5856. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -6. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 456. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 6. 2.))))
      NIL)) 
(ADD2LNC '|$t21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT33_1|) 
(MREMPROP '|$uT33_1| 'ARRAY) 
(MPUTPROP '|$uT33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -225. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 2250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -2480. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -6435. 2.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 25110. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -8640. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -3195. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -32580. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7860. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 10320. (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 3440. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -16400. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2160. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 48170. (($P SIMP) 5. 1.))
        ((MTIMES SIMP RATSIMP) -3240. (($V SIMP) 1. 3.)
         (($V SIMP) 5. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -315. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 1530. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -2320. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP RATSIMP) -1305. (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 14580. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4320. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3240. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -1800. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -18720. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4740. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 1920. (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 15760. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -9280. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -17280. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 28000. (($P SIMP) 5. 1.))))
      NIL)) 
(ADD2LNC '|$uT33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t33_1|) 
(MREMPROP '|$t33_1| 'ARRAY) 
(MPUTPROP '|$t33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -45. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) ((RAT SIMP) 225. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -124. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1287. 8.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 2511. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -432. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -639. 4.) (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1629. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -393. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 516. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 172. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -820. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -108. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 4817. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP RATSIMP) -162. (($V SIMP) 1. 3.)
         (($V SIMP) 5. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -63. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) ((RAT SIMP) 153. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -116. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -261. 4.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 729. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -216. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 162. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -90. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -936. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -237. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 96. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 788. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -464. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -864. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 1400. (($P SIMP) 5. 1.))))
      NIL)) 
(ADD2LNC '|$t33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n23|) 
(MREMPROP '|$n23| 'ARRAY) 
(MPUTPROP '|$n23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 2427063840.)) (((2.) . 889200000.)) NIL)) 
(ADD2LNC '|$n23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n21|) 
(MREMPROP '|$n21| 'ARRAY) 
(MPUTPROP '|$n21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 2427063840.)) (((2.) . 889200000.)) NIL)) 
(ADD2LNC '|$n21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n33_1|) 
(MREMPROP '|$n33_1| 'ARRAY) 
(MPUTPROP '|$n33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 2427063840.)) (((2.) . 889200000.)) NIL)) 
(ADD2LNC '|$n33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN21|) 
(MREMPROP '|$uN21| 'ARRAY) 
(MPUTPROP '|$uN21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 24270638400.)) (((2.) . 8892000000.)) NIL)) 
(ADD2LNC '|$uN21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN33_1|) 
(MREMPROP '|$uN33_1| 'ARRAY) 
(MPUTPROP '|$uN33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 970825536000.)) (((2.) . 355680000000.))
      NIL)) 
(ADD2LNC '|$uN33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Vi|) 
(MREMPROP '|$Vi| 'ARRAY) 
(MPUTPROP '|$Vi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 40. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -255. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 370. (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 152. (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 40. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -268. (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -65. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 12. (($V SIMP) 6. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Vi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uV1|) 
(MREMPROP '|$uV1| 'ARRAY) 
(MPUTPROP '|$uV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -24. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 16. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 136. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -156. (($P SIMP) 4. 2.))))
      NIL NIL)) 
(ADD2LNC '|$uV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$v1|) 
(MREMPROP '|$v1| 'ARRAY) 
(MPUTPROP '|$v1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -3. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -24. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 136. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -156. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 2.))))
      NIL NIL)) 
(ADD2LNC '|$v1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nv3|) 
(MREMPROP '|$nv3| 'ARRAY) 
(MPUTPROP '|$nv3| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 72000000.)) NIL NIL)) 
(ADD2LNC '|$nv3| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNV1|) 
(MREMPROP '|$uNV1| 'ARRAY) 
(MPUTPROP '|$uNV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 28800000.)) NIL NIL)) 
(ADD2LNC '|$uNV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nv1|) 
(MREMPROP '|$nv1| 'ARRAY) 
(MPUTPROP '|$nv1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2880000.)) NIL NIL)) 
(ADD2LNC '|$nv1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Sc|) 
(MREMPROP '|$Sc| 'ARRAY) 
(MPUTPROP '|$Sc| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 54. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -84. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 280. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -336. (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 24. (($P SIMP) 5. 1.))))
      NIL NIL)) 
(ADD2LNC '|$Sc| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$NSc|) 
(MREMPROP '|$NSc| 'ARRAY) 
(MPUTPROP '|$NSc| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 133632000.)) NIL NIL)) 
(ADD2LNC '|$NSc| $ARRAYS) 
(DSKSETQ |$make_on_states| 'NIL) 
(ADD2LNC '|$make_on_states| $VALUES) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti3Ti1_in| 'HASHAR) 
(MPUTPROP '|$Origanti3Ti1_in| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj3|)
                (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) (($V SIMP) 1. |$jj2|)
                (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) (($V SIMP) 1. |$jj3|)
                (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
               ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj1|)
                (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj2|))
               ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj2|)
                (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj3|))
               ((MTIMES SIMP) (($V SIMP) 1. |$jj1|)
                (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))))) 
(ADD2LNC '|$Origanti3Ti1_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti3uTi2_in| 'HASHAR) 
(MPUTPROP '|$Origanti3uTi2_in| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj2|)
                (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
                (($V SIMP) 2. |$jj2|))
               ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))
               ((MTIMES SIMP) -2. (($V SIMP) 2. |$jj2|)
                (($V SIMP) 4. |$jj1|))
               ((MTIMES SIMP) 2. (($V SIMP) 2. |$jj1|)
                (($V SIMP) 4. |$jj2|))
               ((MTIMES SIMP) (($V SIMP) 1. |$jj2|)
                (($V SIMP) 5. |$jj1|))
               ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj1|)
                (($V SIMP) 5. |$jj2|))))) 
(ADD2LNC '|$Origanti3uTi2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti3Ti2_in| 'HASHAR) 
(MPUTPROP '|$Origanti3Ti2_in| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) -1.
                ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
                (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP) ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
                (($V SIMP) 2. |$jj2|))
               ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
                ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
                (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
                ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
                (($V SIMP) 3. |$jj2|))
               ((MTIMES SIMP) -2.
                ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
               ((MTIMES SIMP) 2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
               ((MTIMES SIMP) ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
               ((MTIMES SIMP) -1.
                ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))) 
(ADD2LNC '|$Origanti3Ti2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti3T2_n| 'HASHAR) 
(MPUTPROP '|$Origanti3T2_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) -1. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
                (($V SIMP) 3. 2.))
               ((MTIMES SIMP) (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
                (($V SIMP) 3. 2.))
               ((MTIMES SIMP) (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
                (($V SIMP) 3. 3.))
               ((MTIMES SIMP) -1. (($V SIMP) 1. 2.) (($V SIMP) 2. 4.)
                (($V SIMP) 3. 3.))
               ((MTIMES SIMP) -1. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
                (($V SIMP) 3. 4.))
               ((MTIMES SIMP) (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
                (($V SIMP) 3. 4.))))) 
(ADD2LNC '|$Origanti3T2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti3uT1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti3uT1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) -1. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
                (($V SIMP) 2. 3.))
               ((MTIMES SIMP) (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
                (($V SIMP) 2. 4.))
               ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
                (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
               ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
                (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
               ((MTIMES SIMP) -2. (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
               ((MTIMES SIMP) 2. (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
               ((MTIMES SIMP) (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
               ((MTIMES SIMP) -1. (($V SIMP) 1. 3.) (($V SIMP) 5. 4.))))) 
(ADD2LNC '|$Origanti3uT1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti3T1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti3T1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) -1.
                ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
               ((MTIMES SIMP) ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
               ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
                ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
               ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
                ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
               ((MTIMES SIMP) -2.
                ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
               ((MTIMES SIMP) 2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
               ((MTIMES SIMP) ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
               ((MTIMES SIMP) -1.
                ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. 3.) (($V SIMP) 5. 4.))))) 
(ADD2LNC '|$Origanti3T1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti3N2_n| 'HASHAR) 
(MPUTPROP '|$Origanti3N2_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA '(|#####| 36.)) 
(ADD2LNC '|$Origanti3N2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti3uN1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti3uN1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA '(|#####| 360.)) 
(ADD2LNC '|$Origanti3uN1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti3N1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti3N1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 2.) 
(FILLARRAY AAAAA '(|#####| 36.)) 
(ADD2LNC '|$Origanti3N1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPijk|) 
(MREMPROP '|$OrigPijk| 'ARRAY) 
(MPUTPROP '|$OrigPijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 9. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 20. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 34. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -34. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -20. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -18. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 18. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$OrigPijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPjk|) 
(MREMPROP '|$OrigPjk| 'ARRAY) 
(MPUTPROP '|$OrigPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 26. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 6. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -76. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 22. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPjj_k_1|) 
(MREMPROP '|$OrigPjj_k_1| 'ARRAY) 
(MPUTPROP '|$OrigPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -2. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 4. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -7. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -2. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($V SIMP) 6. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPjj_1_2|) 
(MREMPROP '|$OrigPjj_1_2| 'ARRAY) 
(MPUTPROP '|$OrigPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 4. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. 2.) 2.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OrigPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguPjk|) 
(MREMPROP '|$OriguPjk| 'ARRAY) 
(MPUTPROP '|$OriguPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -9. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 20. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 16. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -26. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -60. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 76. (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -22. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -20. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 20. (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OriguPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguPjj_k_1|) 
(MREMPROP '|$OriguPjj_k_1| 'ARRAY) 
(MPUTPROP '|$OriguPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 30. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -90. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 90. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 45. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 90. (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -60. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -60. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 540. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 24. (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 180. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -105. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -180. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -36. (($V SIMP) 6. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OriguPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguPjj_1_2|) 
(MREMPROP '|$OriguPjj_1_2| 'ARRAY) 
(MPUTPROP '|$OriguPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -9. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 9. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -24. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -60. ((MEXPT SIMP) (($V SIMP) 3. 2.) 2.))
        ((MTIMES SIMP) 24. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 60. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) 54. (($V SIMP) 2. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -54. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OriguPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP234|) 
(MREMPROP '|$OrigP234| 'ARRAY) 
(MPUTPROP '|$OrigP234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 9. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 20. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 34. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -14. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 14. (($V SIMP) 1. 2.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -34. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -20. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -18. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 18. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigP234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP34|) 
(MREMPROP '|$OrigP34| 'ARRAY) 
(MPUTPROP '|$OrigP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 26. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 6. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -76. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 22. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP33_4_1|) 
(MREMPROP '|$OrigP33_4_1| 'ARRAY) 
(MPUTPROP '|$OrigP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -2. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 4. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -7. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -2. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($V SIMP) 6. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP33_1_2|) 
(MREMPROP '|$OrigP33_1_2| 'ARRAY) 
(MPUTPROP '|$OrigP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 4. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. 2.) 2.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))))
      NIL NIL)) 
(ADD2LNC '|$OrigP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguP34|) 
(MREMPROP '|$OriguP34| 'ARRAY) 
(MPUTPROP '|$OriguP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -9. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 20. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -26. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -60. (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 76. (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -22. (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -20. (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 20. (($V SIMP) 1. 3.) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguP33_4_1|) 
(MREMPROP '|$OriguP33_4_1| 'ARRAY) 
(MPUTPROP '|$OriguP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 30. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -90. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 90. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 45. (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 90. (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -60. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -60. (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 540. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 24. (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 180. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -105. (($P SIMP) 1. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -180. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -36. (($V SIMP) 6. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguP33_1_2|) 
(MREMPROP '|$OriguP33_1_2| 'ARRAY) 
(MPUTPROP '|$OriguP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -9. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 9. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -24. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -60. ((MEXPT SIMP) (($V SIMP) 3. 2.) 2.))
        ((MTIMES SIMP) 24. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 60. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) 54. (($V SIMP) 2. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -54. (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))))
      NIL NIL)) 
(ADD2LNC '|$OriguP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP234|) 
(MREMPROP '|$OrigNP234| 'ARRAY) 
(MPUTPROP '|$OrigNP234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 41760.)) NIL NIL)) 
(ADD2LNC '|$OrigNP234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP34|) 
(MREMPROP '|$OrigNP34| 'ARRAY) 
(MPUTPROP '|$OrigNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 41760.)) NIL NIL)) 
(ADD2LNC '|$OrigNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP33_4_1|) 
(MREMPROP '|$OrigNP33_4_1| 'ARRAY) 
(MPUTPROP '|$OrigNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 41760.)) NIL NIL)) 
(ADD2LNC '|$OrigNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP33_1_2|) 
(MREMPROP '|$OrigNP33_1_2| 'ARRAY) 
(MPUTPROP '|$OrigNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 41760.)) NIL NIL)) 
(ADD2LNC '|$OrigNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNP34|) 
(MREMPROP '|$OriguNP34| 'ARRAY) 
(MPUTPROP '|$OriguNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 417600.)) NIL NIL)) 
(ADD2LNC '|$OriguNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNP33_4_1|) 
(MREMPROP '|$OriguNP33_4_1| 'ARRAY) 
(MPUTPROP '|$OriguNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 12528000.)) NIL NIL)) 
(ADD2LNC '|$OriguNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNP33_1_2|) 
(MREMPROP '|$OriguNP33_1_2| 'ARRAY) 
(MPUTPROP '|$OriguNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 1252800.)) NIL NIL)) 
(ADD2LNC '|$OriguNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTijk|) 
(MREMPROP '|$OrigTijk| 'ARRAY) 
(MPUTPROP '|$OrigTijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -4. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 44. (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$OrigTijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT1jk|) 
(MREMPROP '|$OriguT1jk| 'ARRAY) 
(MPUTPROP '|$OriguT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 3. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -16. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 24. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 8. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -84. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 46. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 46. (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OriguT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT1jk|) 
(MREMPROP '|$OrigT1jk| 'ARRAY) 
(MPUTPROP '|$OrigT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -84. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 46. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 46. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguTjjk|) 
(MREMPROP '|$OriguTjjk| 'ARRAY) 
(MPUTPROP '|$OriguTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -10. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -20. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 25. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -10. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 10. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -440. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 70. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 4. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 280. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 280. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -140. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 280. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) -16. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -280. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 55. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -140. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 24. (($V SIMP) 6. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OriguTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTjjk|) 
(MREMPROP '|$OrigTjjk| 'ARRAY) 
(MPUTPROP '|$OrigTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 5. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -22. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 7. 2.) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 5.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -7. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 11. 4.) (($P SIMP) 1. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -7. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 6. 5.) (($V SIMP) 6. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT1kk|) 
(MREMPROP '|$OriguT1kk| 'ARRAY) 
(MPUTPROP '|$OriguT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 25. 12.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -160. 3.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 15. 2.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -30. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 320. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -240. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 40. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -80. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 30. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 80. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 840. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -80. 3.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -920. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OriguT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT1kk|) 
(MREMPROP '|$OrigT1kk| 'ARRAY) 
(MPUTPROP '|$OrigT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 2. ((RAT SIMP) -7. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -35. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OrigT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT234|) 
(MREMPROP '|$OrigT234| 'ARRAY) 
(MPUTPROP '|$OrigT234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -4. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP RATSIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 44. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 2.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT134|) 
(MREMPROP '|$OriguT134| 'ARRAY) 
(MPUTPROP '|$OriguT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 3. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 24. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 8. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -4. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -84. (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 46. (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 46. (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT134|) 
(MREMPROP '|$OrigT134| 'ARRAY) 
(MPUTPROP '|$OrigT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -84. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 46. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 46. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT334|) 
(MREMPROP '|$OriguT334| 'ARRAY) 
(MPUTPROP '|$OriguT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -10. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) -20. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 25. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 10. (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -440. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 70. (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 4. (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 280. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 280. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -140. (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 280. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -280. (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 55. (($P SIMP) 1. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -140. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 24. (($V SIMP) 6. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT334|) 
(MREMPROP '|$OrigT334| 'ARRAY) 
(MPUTPROP '|$OrigT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) -1. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 5. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -22. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 7. 2.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 5.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -7. (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 11. 4.) (($P SIMP) 1. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -7. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 6. 5.) (($V SIMP) 6. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT144|) 
(MREMPROP '|$OriguT144| 'ARRAY) 
(MPUTPROP '|$OriguT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 25. 12.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -160. 3.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 15. 2.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -30. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 320. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -240. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP RATSIMP) 40. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -80. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 30. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 80. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 840. ((MEXPT SIMP) (($V SIMP) 3. 4.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -80. 3.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -920. (($V SIMP) 2. 4.)
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OriguT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT144|) 
(MREMPROP '|$OrigT144| 'ARRAY) 
(MPUTPROP '|$OrigT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 2. ((RAT SIMP) -7. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -35. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. 4.) 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN234|) 
(MREMPROP '|$OrigN234| 'ARRAY) 
(MPUTPROP '|$OrigN234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 26000.)) NIL NIL)) 
(ADD2LNC '|$OrigN234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguN134|) 
(MREMPROP '|$OriguN134| 'ARRAY) 
(MPUTPROP '|$OriguN134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 260000.)) NIL NIL)) 
(ADD2LNC '|$OriguN134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN134|) 
(MREMPROP '|$OrigN134| 'ARRAY) 
(MPUTPROP '|$OrigN134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 26000.)) NIL NIL)) 
(ADD2LNC '|$OrigN134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguN334|) 
(MREMPROP '|$OriguN334| 'ARRAY) 
(MPUTPROP '|$OriguN334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 10400000.)) NIL NIL)) 
(ADD2LNC '|$OriguN334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN334|) 
(MREMPROP '|$OrigN334| 'ARRAY) 
(MPUTPROP '|$OrigN334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 26000.)) NIL NIL)) 
(ADD2LNC '|$OrigN334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguN144|) 
(MREMPROP '|$OriguN144| 'ARRAY) 
(MPUTPROP '|$OriguN144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL (((1.) (RAT SIMP) 208000000. 3.)) NIL NIL)) 
(ADD2LNC '|$OriguN144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN144|) 
(MREMPROP '|$OrigN144| 'ARRAY) 
(MPUTPROP '|$OrigN144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 26000.)) NIL NIL)) 
(ADD2LNC '|$OrigN144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTij|) 
(MREMPROP '|$OrigTij| 'ARRAY) 
(MPUTPROP '|$OrigTij| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -2511. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 432. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 432. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 3258. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -516. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -344. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 108. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 108. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 162. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 162. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 5. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -153. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -1458. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 216. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 216. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -324. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1872. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -96. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -96. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1576. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 864. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))))
      NIL)) 
(ADD2LNC '|$OrigTij| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguTi|) 
(MREMPROP '|$OriguTi| 'ARRAY) 
(MPUTPROP '|$OriguTi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1200. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -2025. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) 4230. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -6192. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -80. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 9768. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2010. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 588. (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -600. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -810. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) 2520. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -3744. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1120. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 5856. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -600. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 456. (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$OriguTi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTi|) 
(MREMPROP '|$OrigTi| 'ARRAY) 
(MPUTPROP '|$OrigTi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -12. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -405. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 423. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -6192. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 9768. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -201. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 588. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -81. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 252. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3744. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -112. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 5856. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -6. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 456. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$OrigTi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguTii_1|) 
(MREMPROP '|$OriguTii_1| 'ARRAY) 
(MPUTPROP '|$OriguTii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -225. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 2250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -2480. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -6435. 2.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 25110. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -8640. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) -3195. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -32580. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7860. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 10320. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 3440. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -16400. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2160. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 48170. (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3240. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -315. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 1530. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -2320. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP RATSIMP) -1305. (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 14580. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4320. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 3240. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -1800. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -18720. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4740. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 1920. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 15760. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -9280. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -17280. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 28000. (($P SIMP) 5. 1.))))
      NIL)) 
(ADD2LNC '|$OriguTii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTii_1|) 
(MREMPROP '|$OrigTii_1| 'ARRAY) 
(MPUTPROP '|$OrigTii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -45. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) ((RAT SIMP) 225. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -124. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1287. 8.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 2511. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -432. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -639. 4.) (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1629. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -393. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 516. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 172. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -820. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -108. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 4817. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -162. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -63. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) ((RAT SIMP) 153. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -116. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -261. 4.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 729. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -216. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 162. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -90. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -936. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -237. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 96. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 788. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -464. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -864. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 1400. (($P SIMP) 5. 1.))))
      NIL)) 
(ADD2LNC '|$OrigTii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT23|) 
(MREMPROP '|$OrigT23| 'ARRAY) 
(MPUTPROP '|$OrigT23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -2511. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 432. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 432. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3258. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -516. (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -516. (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -344. (($V SIMP) 3. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 108. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 108. (($V SIMP) 2. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 162. (($V SIMP) 1. 3.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 162. (($V SIMP) 1. 2.)
         (($V SIMP) 5. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -153. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -1458. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 216. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 216. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -324. (($P SIMP) 1. 1.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1872. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -96. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -96. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -1576. (($V SIMP) 3. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. 2.)
         (($V SIMP) 4. 3.))))
      NIL)) 
(ADD2LNC '|$OrigT23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT21|) 
(MREMPROP '|$OriguT21| 'ARRAY) 
(MPUTPROP '|$OriguT21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1200. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP RATSIMP) -2025. (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 4230. (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -6192. (($V SIMP) 1. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -80. (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 9768. (($V SIMP) 1. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -2010. (($P SIMP) 1. 1.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 588. (($V SIMP) 6. 2.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -600. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP RATSIMP) -810. (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3744. (($V SIMP) 1. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -1120. (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 5856. (($V SIMP) 1. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -600. (($P SIMP) 1. 1.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 456. (($V SIMP) 6. 2.))))
      NIL)) 
(ADD2LNC '|$OriguT21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT21|) 
(MREMPROP '|$OrigT21| 'ARRAY) 
(MPUTPROP '|$OrigT21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -12. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -405. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 423. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -6192. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 9768. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -201. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 588. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 6. 2.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -81. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 252. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3744. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -112. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 5856. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -6. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 456. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 6. 2.))))
      NIL)) 
(ADD2LNC '|$OrigT21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT33_1|) 
(MREMPROP '|$OriguT33_1| 'ARRAY) 
(MPUTPROP '|$OriguT33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -225. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 2250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -2480. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -6435. 2.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 25110. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -8640. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -3195. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -32580. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7860. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 10320. (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 3440. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -16400. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2160. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 48170. (($P SIMP) 5. 1.))
        ((MTIMES SIMP RATSIMP) -3240. (($V SIMP) 1. 3.)
         (($V SIMP) 5. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -315. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 1530. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -2320. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP RATSIMP) -1305. (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 14580. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4320. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3240. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -1800. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -18720. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4740. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 1920. (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 15760. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -9280. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -17280. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 28000. (($P SIMP) 5. 1.))))
      NIL)) 
(ADD2LNC '|$OriguT33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT33_1|) 
(MREMPROP '|$OrigT33_1| 'ARRAY) 
(MPUTPROP '|$OrigT33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -45. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) ((RAT SIMP) 225. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -124. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1287. 8.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 2511. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -432. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -639. 4.) (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1629. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -393. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 516. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 172. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -820. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -108. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 4817. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP RATSIMP) -162. (($V SIMP) 1. 3.)
         (($V SIMP) 5. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -63. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) ((RAT SIMP) 153. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -116. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -261. 4.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 729. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -216. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 162. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -90. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -936. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -237. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 96. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 788. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -464. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -864. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 1400. (($P SIMP) 5. 1.))))
      NIL)) 
(ADD2LNC '|$OrigT33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN23|) 
(MREMPROP '|$OrigN23| 'ARRAY) 
(MPUTPROP '|$OrigN23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 2427063840.)) (((2.) . 889200000.)) NIL)) 
(ADD2LNC '|$OrigN23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN21|) 
(MREMPROP '|$OrigN21| 'ARRAY) 
(MPUTPROP '|$OrigN21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 2427063840.)) (((2.) . 889200000.)) NIL)) 
(ADD2LNC '|$OrigN21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN33_1|) 
(MREMPROP '|$OrigN33_1| 'ARRAY) 
(MPUTPROP '|$OrigN33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 2427063840.)) (((2.) . 889200000.)) NIL)) 
(ADD2LNC '|$OrigN33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguN21|) 
(MREMPROP '|$OriguN21| 'ARRAY) 
(MPUTPROP '|$OriguN21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 24270638400.)) (((2.) . 8892000000.)) NIL)) 
(ADD2LNC '|$OriguN21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguN33_1|) 
(MREMPROP '|$OriguN33_1| 'ARRAY) 
(MPUTPROP '|$OriguN33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 970825536000.)) (((2.) . 355680000000.))
      NIL)) 
(ADD2LNC '|$OriguN33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigVi|) 
(MREMPROP '|$OrigVi| 'ARRAY) 
(MPUTPROP '|$OrigVi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 40. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -255. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 370. (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 152. (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 40. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -268. (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -65. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 12. (($V SIMP) 6. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OrigVi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguV1|) 
(MREMPROP '|$OriguV1| 'ARRAY) 
(MPUTPROP '|$OriguV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -24. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 16. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 136. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -156. (($P SIMP) 4. 2.))))
      NIL NIL)) 
(ADD2LNC '|$OriguV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigV1|) 
(MREMPROP '|$OrigV1| 'ARRAY) 
(MPUTPROP '|$OrigV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -3. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -24. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 136. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -156. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 2.))))
      NIL NIL)) 
(ADD2LNC '|$OrigV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNV3|) 
(MREMPROP '|$OrigNV3| 'ARRAY) 
(MPUTPROP '|$OrigNV3| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 72000000.)) NIL NIL)) 
(ADD2LNC '|$OrigNV3| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNV1|) 
(MREMPROP '|$OriguNV1| 'ARRAY) 
(MPUTPROP '|$OriguNV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 28800000.)) NIL NIL)) 
(ADD2LNC '|$OriguNV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNV1|) 
(MREMPROP '|$OrigNV1| 'ARRAY) 
(MPUTPROP '|$OrigNV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2880000.)) NIL NIL)) 
(ADD2LNC '|$OrigNV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigSc|) 
(MREMPROP '|$OrigSc| 'ARRAY) 
(MPUTPROP '|$OrigSc| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 54. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -84. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 280. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -336. (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 24. (($P SIMP) 5. 1.))))
      NIL NIL)) 
(ADD2LNC '|$OrigSc| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNSc|) 
(MREMPROP '|$OrigNSc| 'ARRAY) 
(MPUTPROP '|$OrigNSc| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 133632000.)) NIL NIL)) 
(ADD2LNC '|$OrigNSc| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_6_full_built_irreps_up_to_6.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3Ti1_in|) 
(MREMPROP '|$anti3Ti1_in| 'ARRAY) 
(MPUTPROP '|$anti3Ti1_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$anti3Ti1_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3uTi2_in|) 
(MREMPROP '|$anti3uTi2_in| 'ARRAY) 
(MPUTPROP '|$anti3uTi2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2. (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2. (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -1. (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$anti3uTi2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3Ti2_in|) 
(MREMPROP '|$anti3Ti2_in| 'ARRAY) 
(MPUTPROP '|$anti3Ti2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$anti3Ti2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3T2_n|) 
(MREMPROP '|$anti3T2_n| 'ARRAY) 
(MPUTPROP '|$anti3T2_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1. (($V SIMP) 1. 2.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))))
      NIL NIL)) 
(ADD2LNC '|$anti3T2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3uT1_3_n|) 
(MREMPROP '|$anti3uT1_3_n| 'ARRAY) 
(MPUTPROP '|$anti3uT1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -2. (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 2. (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -1. (($V SIMP) 1. 3.) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$anti3uT1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti3T1_3_n|) 
(MREMPROP '|$anti3T1_3_n| 'ARRAY) 
(MPUTPROP '|$anti3T1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$anti3T1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pijk|) 
(MREMPROP '|$Pijk| 'ARRAY) 
(MPUTPROP '|$Pijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 9. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 20. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 34. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -34. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -20. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -18. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 18. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$Pijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjk|) 
(MREMPROP '|$Pjk| 'ARRAY) 
(MPUTPROP '|$Pjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 26. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 6. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -76. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 22. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Pjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_k_1|) 
(MREMPROP '|$Pjj_k_1| 'ARRAY) 
(MPUTPROP '|$Pjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -2. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 4. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -7. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -2. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($V SIMP) 6. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Pjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_1_2|) 
(MREMPROP '|$Pjj_1_2| 'ARRAY) 
(MPUTPROP '|$Pjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 4. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. 2.) 2.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Pjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjk|) 
(MREMPROP '|$uPjk| 'ARRAY) 
(MPUTPROP '|$uPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -9. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 20. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 16. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -26. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -60. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 76. (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -22. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -20. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 20. (($V SIMP) 1. |$jj1|) (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_k_1|) 
(MREMPROP '|$uPjj_k_1| 'ARRAY) 
(MPUTPROP '|$uPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 30. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -90. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 90. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 45. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 90. (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -60. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -60. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 540. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 24. (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 180. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -105. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -180. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -36. (($V SIMP) 6. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_1_2|) 
(MREMPROP '|$uPjj_1_2| 'ARRAY) 
(MPUTPROP '|$uPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -9. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 9. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -24. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -60. ((MEXPT SIMP) (($V SIMP) 3. 2.) 2.))
        ((MTIMES SIMP) 24. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 60. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) 54. (($V SIMP) 2. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -54. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p234|) 
(MREMPROP '|$p234| 'ARRAY) 
(MPUTPROP '|$p234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 9. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 20. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 34. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -14. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 14. (($V SIMP) 1. 2.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -34. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -20. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -18. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 18. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$p234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p34|) 
(MREMPROP '|$p34| 'ARRAY) 
(MPUTPROP '|$p34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 26. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 6. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -76. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 22. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$p34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_4_1|) 
(MREMPROP '|$p33_4_1| 'ARRAY) 
(MPUTPROP '|$p33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -2. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 4. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -7. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -2. 5.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($V SIMP) 6. 4.))))
      NIL NIL)) 
(ADD2LNC '|$p33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_1_2|) 
(MREMPROP '|$p33_1_2| 'ARRAY) 
(MPUTPROP '|$p33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 4. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. 2.) 2.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.)) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))))
      NIL NIL)) 
(ADD2LNC '|$p33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP34|) 
(MREMPROP '|$uP34| 'ARRAY) 
(MPUTPROP '|$uP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -9. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 20. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -26. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -60. (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 76. (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -22. (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -20. (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 20. (($V SIMP) 1. 3.) (($V SIMP) 5. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_4_1|) 
(MREMPROP '|$uP33_4_1| 'ARRAY) 
(MPUTPROP '|$uP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 30. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -90. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 90. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 45. (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 90. (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -60. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -60. (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 540. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 24. (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 180. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -105. (($P SIMP) 1. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -180. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -36. (($V SIMP) 6. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_1_2|) 
(MREMPROP '|$uP33_1_2| 'ARRAY) 
(MPUTPROP '|$uP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -9. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -9. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 9. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -9. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 9. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -24. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -60. ((MEXPT SIMP) (($V SIMP) 3. 2.) 2.))
        ((MTIMES SIMP) 24. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 60. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) 54. (($V SIMP) 2. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -54. (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))))
      NIL NIL)) 
(ADD2LNC '|$uP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np234|) 
(MREMPROP '|$np234| 'ARRAY) 
(MPUTPROP '|$np234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 41760.)) NIL NIL)) 
(ADD2LNC '|$np234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np34|) 
(MREMPROP '|$np34| 'ARRAY) 
(MPUTPROP '|$np34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 41760.)) NIL NIL)) 
(ADD2LNC '|$np34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_4_1|) 
(MREMPROP '|$np33_4_1| 'ARRAY) 
(MPUTPROP '|$np33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 41760.)) NIL NIL)) 
(ADD2LNC '|$np33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_1_2|) 
(MREMPROP '|$np33_1_2| 'ARRAY) 
(MPUTPROP '|$np33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 41760.)) NIL NIL)) 
(ADD2LNC '|$np33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP34|) 
(MREMPROP '|$uNP34| 'ARRAY) 
(MPUTPROP '|$uNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 417600.)) NIL NIL)) 
(ADD2LNC '|$uNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_4_1|) 
(MREMPROP '|$uNP33_4_1| 'ARRAY) 
(MPUTPROP '|$uNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 12528000.)) NIL NIL)) 
(ADD2LNC '|$uNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_1_2|) 
(MREMPROP '|$uNP33_1_2| 'ARRAY) 
(MPUTPROP '|$uNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 1252800.)) NIL NIL)) 
(ADD2LNC '|$uNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tijk|) 
(MREMPROP '|$Tijk| 'ARRAY) 
(MPUTPROP '|$Tijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -4. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 44. (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj3|))))
      NIL NIL)) 
(ADD2LNC '|$Tijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1jk|) 
(MREMPROP '|$uT1jk| 'ARRAY) 
(MPUTPROP '|$uT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 3. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -16. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 24. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 8. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -84. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 46. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 46. (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1jk|) 
(MREMPROP '|$T1jk| 'ARRAY) 
(MPUTPROP '|$T1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -84. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 46. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 46. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$T1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTjjk|) 
(MREMPROP '|$uTjjk| 'ARRAY) 
(MPUTPROP '|$uTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -10. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -20. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 25. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -10. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 10. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -440. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 70. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 4. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 280. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 280. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -140. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 280. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) -16. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -280. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 55. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -140. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 24. (($V SIMP) 6. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$uTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tjjk|) 
(MREMPROP '|$Tjjk| 'ARRAY) 
(MPUTPROP '|$Tjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 5. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -22. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 7. 2.) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 5.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -7. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 14. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -14. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 11. 4.) (($P SIMP) 1. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -7. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 6. 5.) (($V SIMP) 6. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Tjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1kk|) 
(MREMPROP '|$uT1kk| 'ARRAY) 
(MPUTPROP '|$uT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 25. 12.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -160. 3.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 15. 2.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -30. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 320. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -240. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 40. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -80. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 30. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 80. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 840. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -80. 3.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -920. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1kk|) 
(MREMPROP '|$T1kk| 'ARRAY) 
(MPUTPROP '|$T1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 2. ((RAT SIMP) -7. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -35. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$T1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t234|) 
(MREMPROP '|$t234| 'ARRAY) 
(MPUTPROP '|$t234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -4. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP RATSIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 44. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 2.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT134|) 
(MREMPROP '|$uT134| 'ARRAY) 
(MPUTPROP '|$uT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 3. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 24. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 8. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -4. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -84. (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 46. (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 46. (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t134|) 
(MREMPROP '|$t134| 'ARRAY) 
(MPUTPROP '|$t134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -84. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 46. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 46. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT334|) 
(MREMPROP '|$uT334| 'ARRAY) 
(MPUTPROP '|$uT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -10. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) -20. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 25. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 10. (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -440. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 70. (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 4. (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 280. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 280. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -140. (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 280. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -280. (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 55. (($P SIMP) 1. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -140. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 24. (($V SIMP) 6. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t334|) 
(MREMPROP '|$t334| 'ARRAY) 
(MPUTPROP '|$t334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) -1. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 5. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -22. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 7. 2.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1. 5.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -7. (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 14. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -14. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 11. 4.) (($P SIMP) 1. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -7. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 6. 5.) (($V SIMP) 6. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT144|) 
(MREMPROP '|$uT144| 'ARRAY) 
(MPUTPROP '|$uT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 25. 12.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -160. 3.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 15. 2.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -30. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 320. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -240. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP RATSIMP) 40. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -80. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 30. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 80. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 840. ((MEXPT SIMP) (($V SIMP) 3. 4.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -80. 3.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -920. (($V SIMP) 2. 4.)
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$uT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t144|) 
(MREMPROP '|$t144| 'ARRAY) 
(MPUTPROP '|$t144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 2. ((RAT SIMP) -7. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -35. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($V SIMP) 3. 4.) 2.))
        ((MTIMES SIMP) 5. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) 10. ((RAT SIMP) -3. 2.)) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 4.))))
      NIL NIL)) 
(ADD2LNC '|$t144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tij|) 
(MREMPROP '|$Tij| 'ARRAY) 
(MPUTPROP '|$Tij| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -2511. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 432. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 432. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 3258. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -516. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -344. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 108. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 108. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 162. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 162. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 5. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -153. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -1458. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 216. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 216. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -324. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1872. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -96. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -96. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1576. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 864. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))))
      NIL)) 
(ADD2LNC '|$Tij| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTi|) 
(MREMPROP '|$uTi| 'ARRAY) 
(MPUTPROP '|$uTi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1200. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -2025. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) 4230. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -6192. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -80. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 9768. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2010. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 588. (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -600. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -810. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) 2520. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -3744. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1120. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 5856. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -600. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 456. (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$uTi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Ti|) 
(MREMPROP '|$Ti| 'ARRAY) 
(MPUTPROP '|$Ti| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -12. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -405. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 423. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -6192. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 9768. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -201. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 588. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -81. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 252. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3744. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -112. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 5856. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -6. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 456. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$Ti| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTii_1|) 
(MREMPROP '|$uTii_1| 'ARRAY) 
(MPUTPROP '|$uTii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -225. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 2250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -2480. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -6435. 2.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 25110. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -8640. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) -3195. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -32580. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7860. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 10320. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 3440. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -16400. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2160. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 48170. (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3240. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -315. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 1530. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -2320. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP RATSIMP) -1305. (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 14580. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4320. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 3240. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -1800. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -18720. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4740. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 1920. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 15760. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -9280. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -17280. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 28000. (($P SIMP) 5. 1.))))
      NIL)) 
(ADD2LNC '|$uTii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tii_1|) 
(MREMPROP '|$Tii_1| 'ARRAY) 
(MPUTPROP '|$Tii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -45. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) ((RAT SIMP) 225. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -124. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1287. 8.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 2511. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -432. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -639. 4.) (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1629. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -393. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 516. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 172. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -820. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -108. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 4817. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -162. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -63. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) ((RAT SIMP) 153. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.))
        ((MTIMES SIMP) -116. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -261. 4.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 729. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -216. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 162. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -90. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -936. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -237. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 96. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 788. ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -464. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -864. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 1400. (($P SIMP) 5. 1.))))
      NIL)) 
(ADD2LNC '|$Tii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t23|) 
(MREMPROP '|$t23| 'ARRAY) 
(MPUTPROP '|$t23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -2511. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 432. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 432. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3258. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -516. (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -516. (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -344. (($V SIMP) 3. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 108. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 108. (($V SIMP) 2. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 162. (($V SIMP) 1. 3.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 162. (($V SIMP) 1. 2.)
         (($V SIMP) 5. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -153. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -1458. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 216. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 216. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -324. (($P SIMP) 1. 1.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1872. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -96. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -96. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -1576. (($V SIMP) 3. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. 2.)
         (($V SIMP) 4. 3.))))
      NIL)) 
(ADD2LNC '|$t23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT21|) 
(MREMPROP '|$uT21| 'ARRAY) 
(MPUTPROP '|$uT21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1200. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP RATSIMP) -2025. (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 4230. (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -6192. (($V SIMP) 1. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -80. (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 9768. (($V SIMP) 1. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -2010. (($P SIMP) 1. 1.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 588. (($V SIMP) 6. 2.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -600. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP RATSIMP) -810. (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3744. (($V SIMP) 1. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -1120. (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 5856. (($V SIMP) 1. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -600. (($P SIMP) 1. 1.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 456. (($V SIMP) 6. 2.))))
      NIL)) 
(ADD2LNC '|$uT21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t21|) 
(MREMPROP '|$t21| 'ARRAY) 
(MPUTPROP '|$t21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -12. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -405. 2.)
         ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 423. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -6192. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 9768. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -201. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 588. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 6. 2.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -81. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 252. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3744. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -112. ((MEXPT SIMP) 10. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 5856. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -6. ((MEXPT SIMP) 10. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 456. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($V SIMP) 6. 2.))))
      NIL)) 
(ADD2LNC '|$t21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT33_1|) 
(MREMPROP '|$uT33_1| 'ARRAY) 
(MPUTPROP '|$uT33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -225. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 2250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -2480. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -6435. 2.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 25110. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -8640. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -3195. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -32580. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7860. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 10320. (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 3440. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -16400. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2160. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 48170. (($P SIMP) 5. 1.))
        ((MTIMES SIMP RATSIMP) -3240. (($V SIMP) 1. 3.)
         (($V SIMP) 5. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -315. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 1530. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -2320. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP RATSIMP) -1305. (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 14580. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4320. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3240. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -1800. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -18720. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4740. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 1920. (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 15760. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -9280. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -17280. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 28000. (($P SIMP) 5. 1.))))
      NIL)) 
(ADD2LNC '|$uT33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t33_1|) 
(MREMPROP '|$t33_1| 'ARRAY) 
(MPUTPROP '|$t33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -45. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) ((RAT SIMP) 225. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -124. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1287. 8.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 2511. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -432. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -639. 4.) (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1629. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -393. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 516. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 172. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -820. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -108. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 4817. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP RATSIMP) -162. (($V SIMP) 1. 3.)
         (($V SIMP) 5. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -63. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) ((RAT SIMP) 153. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.))
        ((MTIMES SIMP) -116. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -261. 4.) (($P SIMP) 1. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 729. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -216. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 162. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -90. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -936. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -237. (($P SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 96. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 788. ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP RATSIMP) -464. (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -864. (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 1400. (($P SIMP) 5. 1.))))
      NIL)) 
(ADD2LNC '|$t33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n23|) 
(MREMPROP '|$n23| 'ARRAY) 
(MPUTPROP '|$n23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 2427063840.)) (((2.) . 889200000.)) NIL)) 
(ADD2LNC '|$n23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n21|) 
(MREMPROP '|$n21| 'ARRAY) 
(MPUTPROP '|$n21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 2427063840.)) (((2.) . 889200000.)) NIL)) 
(ADD2LNC '|$n21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n33_1|) 
(MREMPROP '|$n33_1| 'ARRAY) 
(MPUTPROP '|$n33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 2427063840.)) (((2.) . 889200000.)) NIL)) 
(ADD2LNC '|$n33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN21|) 
(MREMPROP '|$uN21| 'ARRAY) 
(MPUTPROP '|$uN21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 24270638400.)) (((2.) . 8892000000.)) NIL)) 
(ADD2LNC '|$uN21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN33_1|) 
(MREMPROP '|$uN33_1| 'ARRAY) 
(MPUTPROP '|$uN33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 970825536000.)) (((2.) . 355680000000.))
      NIL)) 
(ADD2LNC '|$uN33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Vi|) 
(MREMPROP '|$Vi| 'ARRAY) 
(MPUTPROP '|$Vi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 40. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -255. (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 370. (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 152. (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 40. (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -268. (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -65. (($P SIMP) 1. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 12. (($V SIMP) 6. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Vi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uV1|) 
(MREMPROP '|$uV1| 'ARRAY) 
(MPUTPROP '|$uV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -24. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 16. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 136. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -156. (($P SIMP) 4. 2.))))
      NIL NIL)) 
(ADD2LNC '|$uV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$v1|) 
(MREMPROP '|$v1| 'ARRAY) 
(MPUTPROP '|$v1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -3. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -24. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 16. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 136. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -156. ((MEXPT SIMP) 10. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 2.))))
      NIL NIL)) 
(ADD2LNC '|$v1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nv3|) 
(MREMPROP '|$nv3| 'ARRAY) 
(MPUTPROP '|$nv3| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 72000000.)) NIL NIL)) 
(ADD2LNC '|$nv3| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNV1|) 
(MREMPROP '|$uNV1| 'ARRAY) 
(MPUTPROP '|$uNV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 28800000.)) NIL NIL)) 
(ADD2LNC '|$uNV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nv1|) 
(MREMPROP '|$nv1| 'ARRAY) 
(MPUTPROP '|$nv1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2880000.)) NIL NIL)) 
(ADD2LNC '|$nv1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Sc|) 
(MREMPROP '|$Sc| 'ARRAY) 
(MPUTPROP '|$Sc| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
        ((MTIMES SIMP) 24. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 54. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -84. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 280. (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -336. (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 24. (($P SIMP) 5. 1.))))
      NIL NIL)) 
(ADD2LNC '|$Sc| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$NSc|) 
(MREMPROP '|$NSc| 'ARRAY) 
(MPUTPROP '|$NSc| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 133632000.)) NIL NIL)) 
(ADD2LNC '|$NSc| $ARRAYS) 
(DSKSETQ |$make_on_states| 'NIL) 
(ADD2LNC '|$make_on_states| $VALUES) 

==> anc/lisp_Level_3_10/Level_6_spin_vectorspaces_splitted_into_descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$SPLIT_BASIS) 
(MREMPROP '$SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL
      (((6. 5.) (MLIST SIMP) ((MLIST SIMP) -1. 0. 0. 0. 1.)
        ((MLIST SIMP) -2. 0. 0. 1. 1.) ((MLIST SIMP) -3. 0. 1. 1. 1.)
        ((MLIST SIMP) -4. 1. 1. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1. 1.)))
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 28.) ((RAT SIMP) 3. 4.)
         ((RAT SIMP) 3. 4.) ((RAT SIMP) -6. 7.) ((RAT SIMP) -45. 28.)
         0. 0. 0. 0. 0. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3. 14.) ((RAT SIMP) 3. 2.) 0.
         ((RAT SIMP) -12. 7.) ((RAT SIMP) -12. 7.) 0. 0. 0. 0. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 28.) ((RAT SIMP) 3. 4.)
         ((RAT SIMP) 3. 4.) ((RAT SIMP) -18. 7.) ((RAT SIMP) -51. 28.)
         0. 0. 0. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3. 7.) 0. 0. ((RAT SIMP) -27. 14.)
         ((RAT SIMP) -27. 14.) 0. 0. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3. 7.) 1. 0. ((RAT SIMP) -41. 14.)
         ((RAT SIMP) -41. 14.) 0. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3. 7.) 1. 1. ((RAT SIMP) -55. 14.)
         ((RAT SIMP) -55. 14.) 1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 1. 1. 1. -1. -1. -1.
         1.)
        ((MLIST SIMP) -1. 0. 1. 1. 1. 1. 2. -2. -2. 0. 0.)
        ((MLIST SIMP) ((RAT SIMP) -3. 2.) 1. 1. 2. 1. 2. 2. -3. -1. -1.
         -1.)
        ((MLIST SIMP) -2. 2. 2. 2. 2. 2. 2. -2. -2. -2. -2.)
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) 2. 2. 2. 2. 2. 2. 3. 3. 3. 3.)))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) 1. 2.) 0.
         3. 0. ((RAT SIMP) -8. 3.) ((RAT SIMP) 8. 3.) 0. -3. -1. 0. 1.)
        ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) 1. 0.
         ((RAT SIMP) 17. 3.) ((RAT SIMP) 1. 3.) ((RAT SIMP) -16. 3.)
         ((RAT SIMP) 7. 3.) 0. -3. -2. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) -5. 2.) ((RAT SIMP) -5. 2.)
         ((RAT SIMP) 17. 4.) -11. ((RAT SIMP) 51. 2.)
         ((RAT SIMP) 17. 2.) -17. ((RAT SIMP) 21. 2.) 0.
         ((RAT SIMP) -13. 2.) ((RAT SIMP) -25. 2.) 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) -5. 2.) ((RAT SIMP) -5. 2.)
         ((RAT SIMP) 17. 4.) -11. ((RAT SIMP) 53. 2.)
         ((RAT SIMP) 15. 2.) -18. ((RAT SIMP) 23. 2.) 1.
         ((RAT SIMP) -15. 2.) ((RAT SIMP) -25. 2.) 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3. 14.) ((RAT SIMP) -51. 56.)
         ((RAT SIMP) 15. 56.) ((RAT SIMP) 15. 56.) ((RAT SIMP) -6. 7.)
         ((RAT SIMP) -27. 28.) ((RAT SIMP) -45. 28.)
         ((RAT SIMP) -27. 28.) ((RAT SIMP) -45. 28.) ((RAT SIMP) 7. 4.)
         ((RAT SIMP) 7. 4.) ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.)
         ((RAT SIMP) -3. 14.))
        ((MLIST SIMP) ((RAT SIMP) -3. 7.) ((RAT SIMP) -15. 14.)
         ((RAT SIMP) -3. 14.) ((RAT SIMP) 15. 28.) ((RAT SIMP) -12. 7.)
         ((RAT SIMP) -24. 7.) ((RAT SIMP) -12. 7.)
         ((RAT SIMP) -13. 14.) ((RAT SIMP) -5. 7.) ((RAT SIMP) 5. 2.)
         1. 3. 3. ((RAT SIMP) -3. 7.))
        ((MLIST SIMP) ((RAT SIMP) -9. 14.) ((RAT SIMP) -69. 56.)
         ((RAT SIMP) 3. 56.) ((RAT SIMP) 3. 56.) ((RAT SIMP) -18. 7.)
         ((RAT SIMP) -95. 28.) ((RAT SIMP) -23. 28.)
         ((RAT SIMP) -95. 28.) ((RAT SIMP) -23. 28.) ((RAT SIMP) 7. 4.)
         ((RAT SIMP) 7. 4.) ((RAT SIMP) 9. 2.) ((RAT SIMP) 9. 2.)
         ((RAT SIMP) -9. 14.))
        ((MLIST SIMP) ((RAT SIMP) 1. 7.) ((RAT SIMP) -39. 28.)
         ((RAT SIMP) -3. 7.) ((RAT SIMP) -3. 7.) ((RAT SIMP) -27. 14.)
         ((RAT SIMP) -20. 7.) ((RAT SIMP) -13. 14.)
         ((RAT SIMP) -20. 7.) ((RAT SIMP) -13. 14.) 1. 1. 4. 4.
         ((RAT SIMP) 1. 7.))
        ((MLIST SIMP) ((RAT SIMP) 1. 7.) ((RAT SIMP) -53. 28.)
         ((RAT SIMP) -3. 7.) ((RAT SIMP) 1. 14.) ((RAT SIMP) -27. 14.)
         ((RAT SIMP) -34. 7.) ((RAT SIMP) -27. 14.)
         ((RAT SIMP) -27. 7.) ((RAT SIMP) 1. 14.) 2. 3. 6. 4.
         ((RAT SIMP) -13. 7.))
        ((MLIST SIMP) ((RAT SIMP) 1. 7.) ((RAT SIMP) -67. 28.)
         ((RAT SIMP) 1. 14.) ((RAT SIMP) 1. 14.) ((RAT SIMP) -27. 14.)
         ((RAT SIMP) -41. 7.) ((RAT SIMP) -13. 14.)
         ((RAT SIMP) -41. 7.) ((RAT SIMP) -13. 14.) 4. 4. 6. 6.
         ((RAT SIMP) -27. 7.))
        ((MLIST SIMP) -2. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) 2.
         -1. 2. -1. 2. 3. 3. -4. -4. 4.)
        ((MLIST SIMP) -4. ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) -1.
         4. 1. 1. 2. 5. 2. 5. -8. 0. 0.)
        ((MLIST SIMP) -6. -1. -1. -1. 6. 4. 4. 4. 4. 4. 4. -4. -4. -4.)
        ((MLIST SIMP) 4. ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.)
         ((RAT SIMP) 3. 2.) 6. 9. 9. 9. 9. 9. 9. 16. 16. 16.)))
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) 181. 9.) ((RAT SIMP) -31. 2.)
         ((RAT SIMP) -25. 18.) ((RAT SIMP) 8. 3.) ((RAT SIMP) 8. 3.)
         ((RAT SIMP) -86. 27.) ((RAT SIMP) -86. 27.) 0.
         ((RAT SIMP) -172. 81.) ((RAT SIMP) 2. 3.) ((RAT SIMP) 2. 3.)
         1. 1.)
        ((MLIST SIMP) ((RAT SIMP) 43. 3.) -11. ((RAT SIMP) -11. 12.) 2.
         2. ((RAT SIMP) -26. 9.) ((RAT SIMP) -26. 9.) 1.
         ((RAT SIMP) 74. 27.) -2. -2. 1. 1.)
        ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 4.) -1. 3.
         ((RAT SIMP) -1. 2.) ((RAT SIMP) -5. 6.) ((RAT SIMP) -1. 2.)
         ((RAT SIMP) -10. 3.) 8. -5. -3. 3.)
        ((MLIST SIMP) 0. -1. ((RAT SIMP) 1. 2.) ((RAT SIMP) -2. 3.)
         ((RAT SIMP) 14. 3.) 0. ((RAT SIMP) -8. 3.) -1.
         ((RAT SIMP) -20. 3.) ((RAT SIMP) 25. 3.) ((RAT SIMP) -7. 3.)
         ((RAT SIMP) -8. 3.) ((RAT SIMP) 8. 3.))
        ((MLIST SIMP) -2. ((RAT SIMP) -21. 4.) ((RAT SIMP) 17. 8.)
         ((RAT SIMP) 9. 2.) ((RAT SIMP) 43. 2.) ((RAT SIMP) -3. 4.)
         ((RAT SIMP) -37. 4.) ((RAT SIMP) -21. 2.) -9. 19. -15.
         ((RAT SIMP) -17. 2.) ((RAT SIMP) 17. 2.))
        ((MLIST SIMP) -2. ((RAT SIMP) -21. 4.) ((RAT SIMP) 17. 8.)
         ((RAT SIMP) 7. 2.) ((RAT SIMP) 45. 2.) ((RAT SIMP) -1. 4.)
         ((RAT SIMP) -39. 4.) ((RAT SIMP) -21. 2.) -9. 21. -17.
         ((RAT SIMP) -19. 2.) ((RAT SIMP) 19. 2.))
        ((MLIST SIMP) ((RAT SIMP) 45. 28.) ((RAT SIMP) 15. 28.)
         ((RAT SIMP) 15. 112.) ((RAT SIMP) -51. 14.)
         ((RAT SIMP) -9. 14.) ((RAT SIMP) -19. 28.) ((RAT SIMP) 9. 28.)
         ((RAT SIMP) -15. 14.) ((RAT SIMP) 15. 14.)
         ((RAT SIMP) -93. 14.) ((RAT SIMP) 33. 14.)
         ((RAT SIMP) 75. 28.) ((RAT SIMP) 75. 28.))
        ((MLIST SIMP) ((RAT SIMP) 45. 14.) ((RAT SIMP) 15. 14.)
         ((RAT SIMP) 15. 56.) ((RAT SIMP) -30. 7.) ((RAT SIMP) -30. 7.)
         ((RAT SIMP) -5. 14.) ((RAT SIMP) -5. 14.) ((RAT SIMP) -15. 7.)
         ((RAT SIMP) 15. 7.) ((RAT SIMP) -30. 7.) ((RAT SIMP) -30. 7.)
         ((RAT SIMP) 75. 14.) ((RAT SIMP) 75. 14.))
        ((MLIST SIMP) ((RAT SIMP) 93. 28.) ((RAT SIMP) 45. 28.)
         ((RAT SIMP) 3. 112.) ((RAT SIMP) -55. 14.)
         ((RAT SIMP) -55. 14.) ((RAT SIMP) -43. 28.)
         ((RAT SIMP) -43. 28.) ((RAT SIMP) -69. 28.)
         ((RAT SIMP) 3. 14.) ((RAT SIMP) -55. 14.)
         ((RAT SIMP) -55. 14.) ((RAT SIMP) 155. 28.)
         ((RAT SIMP) 155. 28.))
        ((MLIST SIMP) ((RAT SIMP) 45. 7.) ((RAT SIMP) 22. 7.)
         ((RAT SIMP) 1. 28.) ((RAT SIMP) -39. 7.) ((RAT SIMP) -39. 7.)
         ((RAT SIMP) -19. 7.) ((RAT SIMP) -19. 7.) ((RAT SIMP) -23. 7.)
         ((RAT SIMP) 30. 7.) ((RAT SIMP) -11. 7.) ((RAT SIMP) -11. 7.)
         ((RAT SIMP) 5. 7.) ((RAT SIMP) 5. 7.))
        ((MLIST SIMP) -9. -4. ((RAT SIMP) -1. 4.) 0. -4. 1. -2.
         ((RAT SIMP) 1. 2.) 12. 8. 16. -25. 25.)
        ((MLIST SIMP) -18. -8. ((RAT SIMP) -1. 2.) -4. -4. -1. -1. 1.
         24. 24. 24. 0. 0.)
        ((MLIST SIMP) 27. 12. ((RAT SIMP) 3. 4.) 16. 16. 9. 9. 6. 54.
         64. 64. 125. 125.)))
      (((6. 1.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) -67. 3.) ((RAT SIMP) 38. 3.)
         ((RAT SIMP) 10. 3.) ((RAT SIMP) 185. 6.) ((RAT SIMP) -85. 4.)
         ((RAT SIMP) -5. 2.) ((RAT SIMP) 10. 3.) ((RAT SIMP) -65. 12.)
         1.)
        ((MLIST SIMP) ((RAT SIMP) 1628. 27.) ((RAT SIMP) -344. 9.)
         ((RAT SIMP) -200. 27.) ((RAT SIMP) 235. 9.)
         ((RAT SIMP) -25. 2.) ((RAT SIMP) -25. 18.)
         ((RAT SIMP) -40. 81.) ((RAT SIMP) -335. 27.)
         ((RAT SIMP) 98. 27.))
        ((MLIST SIMP) ((RAT SIMP) 380. 9.) ((RAT SIMP) -80. 3.)
         ((RAT SIMP) -50. 9.) ((RAT SIMP) 55. 3.) -10.
         ((RAT SIMP) -5. 12.) ((RAT SIMP) 80. 27.) ((RAT SIMP) -95. 9.)
         ((RAT SIMP) 20. 9.))
        ((MLIST SIMP) ((RAT SIMP) 4. 3.) -2. ((RAT SIMP) 5. 3.) 5.
         ((RAT SIMP) 5. 2.) 0. ((RAT SIMP) -10. 3.)
         ((RAT SIMP) -35. 6.) -2.)
        ((MLIST SIMP) 10. -10. 10. 5. ((RAT SIMP) 35. 4.)
         ((RAT SIMP) -25. 8.) 20. -40. -15.)
        ((MLIST SIMP) ((RAT SIMP) 48. 7.) ((RAT SIMP) 81. 14.)
         ((RAT SIMP) 15. 28.) ((RAT SIMP) -405. 28.)
         ((RAT SIMP) -45. 7.) ((RAT SIMP) -45. 112.)
         ((RAT SIMP) -115. 14.) ((RAT SIMP) -75. 28.)
         ((RAT SIMP) 108. 7.))
        ((MLIST SIMP) ((RAT SIMP) 40. 7.) ((RAT SIMP) 60. 7.)
         ((RAT SIMP) -10. 7.) ((RAT SIMP) -195. 14.)
         ((RAT SIMP) -75. 14.) ((RAT SIMP) -45. 56.)
         ((RAT SIMP) -80. 7.) ((RAT SIMP) -55. 7.) ((RAT SIMP) 90. 7.))
        ((MLIST SIMP) -64. -54. -5. 0. 0. 0. 10. 10. 216.)
        ((MLIST SIMP) 256. 216. 20. 135. 60. ((RAT SIMP) 15. 4.) 120.
         80. 1296.)))
      (((6. 0.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) 5. 24.) 1. ((RAT SIMP) 9. 4.)
         ((RAT SIMP) -7. 2.) ((RAT SIMP) 35. 3.) -14. 1.)
        ((MLIST SIMP) ((RAT SIMP) -5. 4.) 10. -10. ((RAT SIMP) 20. 3.)
         ((RAT SIMP) 170. 3.) -65. 0.)
        ((MLIST SIMP) ((RAT SIMP) -25. 36.) ((RAT SIMP) -1240. 81.)
         ((RAT SIMP) -715. 36.) ((RAT SIMP) -355. 18.)
         ((RAT SIMP) -1310. 27.) ((RAT SIMP) -8200. 81.)
         ((RAT SIMP) 24085. 81.))
        ((MLIST SIMP) ((RAT SIMP) -5. 24.) ((RAT SIMP) -220. 27.)
         ((RAT SIMP) -95. 6.) ((RAT SIMP) -85. 6.)
         ((RAT SIMP) -305. 9.) ((RAT SIMP) -1960. 27.)
         ((RAT SIMP) 5695. 27.))
        ((MLIST SIMP) ((RAT SIMP) -25. 16.) 40. ((RAT SIMP) -45. 8.)
         -30. ((RAT SIMP) -45. 2.) 20. 0.)
        ((MLIST SIMP) ((RAT SIMP) -45. 224.) ((RAT SIMP) -50. 7.)
         ((RAT SIMP) -225. 56.) ((RAT SIMP) -585. 56.)
         ((RAT SIMP) 135. 28.) ((RAT SIMP) 40. 7.)
         ((RAT SIMP) -625. 28.))
        ((MLIST SIMP) ((RAT SIMP) 15. 8.) 160. 90. ((RAT SIMP) 405. 2.)
         1215. 2560. 3125.)))
      NIL)) 
(ADD2LNC '$SPLIT_BASIS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$OLD_BASIS_ON_SPLIT_BASIS) 
(MREMPROP '$OLD_BASIS_ON_SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$OLD_BASIS_ON_SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL
      (((6. 5.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 5.) ((RAT SIMP) 1. 5.))
        ((MLIST SIMP) 0. 0. -1. ((RAT SIMP) 4. 5.) ((RAT SIMP) 1. 5.))
        ((MLIST SIMP) 0. -1. 1. ((RAT SIMP) -1. 5.) ((RAT SIMP) 1. 5.))
        ((MLIST SIMP) -1. 1. 0. ((RAT SIMP) -1. 5.) ((RAT SIMP) 1. 5.))
        ((MLIST SIMP) 1. 0. 0. ((RAT SIMP) -1. 5.) ((RAT SIMP) 1. 5.))))
      (((6. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -46. 35.) 0.
         ((RAT SIMP) 18. 35.) 0. 0. 0. ((RAT SIMP) -11. 35.)
         ((RAT SIMP) 2. 35.))
        ((MLIST SIMP) 0. ((RAT SIMP) 2. 5.) 0. ((RAT SIMP) -12. 35.)
         ((RAT SIMP) 1. 5.) ((RAT SIMP) -13. 105.) 0.
         ((RAT SIMP) -1. 5.) 0. ((RAT SIMP) 13. 105.)
         ((RAT SIMP) 4. 105.))
        ((MLIST SIMP) ((RAT SIMP) 2. 5.) ((RAT SIMP) -2. 5.)
         ((RAT SIMP) 2. 5.) ((RAT SIMP) -1. 7.) ((RAT SIMP) -1. 5.)
         ((RAT SIMP) 8. 105.) ((RAT SIMP) -1. 5.) ((RAT SIMP) 1. 5.)
         ((RAT SIMP) -1. 5.) ((RAT SIMP) 13. 105.)
         ((RAT SIMP) 4. 105.))
        ((MLIST SIMP) ((RAT SIMP) 2. 5.) 0. ((RAT SIMP) -2. 5.)
         ((RAT SIMP) 9. 35.) 0. ((RAT SIMP) -13. 105.)
         ((RAT SIMP) -1. 5.) 0. ((RAT SIMP) 1. 5.)
         ((RAT SIMP) -8. 105.) ((RAT SIMP) 4. 105.))
        ((MLIST SIMP) ((RAT SIMP) -2. 5.) 0. ((RAT SIMP) 2. 5.)
         ((RAT SIMP) -1. 7.) 0. ((RAT SIMP) -13. 105.)
         ((RAT SIMP) 1. 5.) 0. ((RAT SIMP) -1. 5.)
         ((RAT SIMP) 13. 105.) ((RAT SIMP) 4. 105.))
        ((MLIST SIMP) ((RAT SIMP) -2. 5.) ((RAT SIMP) 2. 5.)
         ((RAT SIMP) -2. 5.) ((RAT SIMP) 9. 35.) ((RAT SIMP) -4. 5.)
         ((RAT SIMP) 71. 105.) ((RAT SIMP) 1. 5.) ((RAT SIMP) -1. 5.)
         ((RAT SIMP) 1. 5.) ((RAT SIMP) -8. 105.) ((RAT SIMP) 4. 105.))
        ((MLIST SIMP) 0. ((RAT SIMP) -2. 5.) 0. ((RAT SIMP) -19. 35.)
         ((RAT SIMP) 4. 5.) ((RAT SIMP) -13. 105.) 0.
         ((RAT SIMP) 1. 5.) 0. ((RAT SIMP) -8. 105.)
         ((RAT SIMP) 4. 105.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -2. 5.) ((RAT SIMP) 11. 35.) 0.
         ((RAT SIMP) 3. 35.) 0. 0. ((RAT SIMP) -3. 10.)
         ((RAT SIMP) 3. 14.) ((RAT SIMP) 3. 70.))
        ((MLIST SIMP) 0. ((RAT SIMP) -2. 5.) ((RAT SIMP) 2. 5.)
         ((RAT SIMP) -3. 35.) ((RAT SIMP) 3. 10.) ((RAT SIMP) -3. 14.)
         0. ((RAT SIMP) -3. 10.) ((RAT SIMP) 3. 10.)
         ((RAT SIMP) -3. 35.) ((RAT SIMP) 3. 70.))
        ((MLIST SIMP) ((RAT SIMP) -2. 5.) ((RAT SIMP) 2. 5.) 0.
         ((RAT SIMP) 3. 14.) ((RAT SIMP) -3. 10.) ((RAT SIMP) 3. 35.)
         ((RAT SIMP) -3. 10.) ((RAT SIMP) 3. 10.) 0.
         ((RAT SIMP) -3. 35.) ((RAT SIMP) 3. 70.))
        ((MLIST SIMP) ((RAT SIMP) 2. 5.) 0. 0. ((RAT SIMP) 3. 14.) 0.
         ((RAT SIMP) -3. 14.) ((RAT SIMP) 3. 10.) 0. 0.
         ((RAT SIMP) -3. 35.) ((RAT SIMP) 3. 70.))))
      (((6. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 25.) ((RAT SIMP) -1. 15.)
         ((RAT SIMP) 7. 75.) 0. 0. ((RAT SIMP) -26. 45.)
         ((RAT SIMP) 43. 225.) 0. ((RAT SIMP) 17. 75.) 0. 0.
         ((RAT SIMP) -2. 25.) ((RAT SIMP) 7. 450.))
        ((MLIST SIMP) ((RAT SIMP) -6. 7.) ((RAT SIMP) 64. 175.)
         ((RAT SIMP) -256. 315.) ((RAT SIMP) 1252. 1575.)
         ((RAT SIMP) -58. 105.) 0. ((RAT SIMP) 538. 945.)
         ((RAT SIMP) -2237. 4725.) 0. ((RAT SIMP) -113. 1575.)
         ((RAT SIMP) 4. 105.) 0. ((RAT SIMP) -101. 1575.)
         ((RAT SIMP) 41. 4725.))
        ((MLIST SIMP) ((RAT SIMP) 6. 7.) ((RAT SIMP) -86. 175.)
         ((RAT SIMP) 44. 315.) ((RAT SIMP) -248. 1575.)
         ((RAT SIMP) 58. 105.) ((RAT SIMP) -58. 105.)
         ((RAT SIMP) 538. 945.) ((RAT SIMP) -2237. 4725.)
         ((RAT SIMP) -29. 105.) ((RAT SIMP) 46. 225.)
         ((RAT SIMP) -4. 105.) ((RAT SIMP) 4. 105.)
         ((RAT SIMP) -101. 1575.) ((RAT SIMP) 41. 4725.))
        ((MLIST SIMP) 0. ((RAT SIMP) 64. 175.) ((RAT SIMP) 254. 315.)
         ((RAT SIMP) -1298. 1575.) 0. ((RAT SIMP) 58. 105.)
         ((RAT SIMP) 16. 945.) ((RAT SIMP) -506. 675.)
         ((RAT SIMP) 29. 105.) ((RAT SIMP) -113. 1575.) 0.
         ((RAT SIMP) -4. 105.) ((RAT SIMP) -41. 1575.)
         ((RAT SIMP) 41. 4725.))
        ((MLIST SIMP) 0. ((RAT SIMP) 6. 25.) ((RAT SIMP) 2. 15.)
         ((RAT SIMP) -14. 75.) 0. 0. ((RAT SIMP) -8. 45.)
         ((RAT SIMP) 13. 1575.) 0. ((RAT SIMP) 47. 525.) 0. 0.
         ((RAT SIMP) 3. 175.) ((RAT SIMP) 11. 1575.))
        ((MLIST SIMP) ((RAT SIMP) -3. 35.) ((RAT SIMP) 9. 350.)
         ((RAT SIMP) -2. 15.) ((RAT SIMP) 11. 75.) ((RAT SIMP) 6. 35.)
         ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 63.)
         ((RAT SIMP) 151. 3150.) ((RAT SIMP) 1. 35.)
         ((RAT SIMP) -71. 1050.) ((RAT SIMP) -3. 70.)
         ((RAT SIMP) -1. 70.) ((RAT SIMP) 71. 2100.)
         ((RAT SIMP) 7. 900.))
        ((MLIST SIMP) ((RAT SIMP) 3. 35.) ((RAT SIMP) -3. 50.)
         ((RAT SIMP) 31. 105.) ((RAT SIMP) -148. 525.)
         ((RAT SIMP) -6. 35.) ((RAT SIMP) 1. 35.) ((RAT SIMP) 1. 63.)
         ((RAT SIMP) 151. 3150.) ((RAT SIMP) -13. 70.)
         ((RAT SIMP) 11. 75.) ((RAT SIMP) 3. 70.) ((RAT SIMP) -2. 35.)
         ((RAT SIMP) 71. 2100.) ((RAT SIMP) 7. 900.))
        ((MLIST SIMP) ((RAT SIMP) 3. 35.) ((RAT SIMP) -51. 350.)
         ((RAT SIMP) 1. 15.) ((RAT SIMP) -4. 75.) ((RAT SIMP) 1. 35.)
         ((RAT SIMP) 1. 7.) ((RAT SIMP) -8. 63.)
         ((RAT SIMP) 241. 3150.) ((RAT SIMP) -1. 35.)
         ((RAT SIMP) -41. 1050.) ((RAT SIMP) -2. 35.)
         ((RAT SIMP) 1. 70.) ((RAT SIMP) 41. 2100.)
         ((RAT SIMP) 7. 900.))
        ((MLIST SIMP) ((RAT SIMP) 6. 35.) ((RAT SIMP) -51. 350.)
         ((RAT SIMP) -11. 105.) ((RAT SIMP) 62. 525.)
         ((RAT SIMP) -1. 7.) ((RAT SIMP) -1. 35.) ((RAT SIMP) 2. 45.)
         ((RAT SIMP) -31. 225.) ((RAT SIMP) 13. 70.)
         ((RAT SIMP) -41. 1050.) ((RAT SIMP) -1. 70.)
         ((RAT SIMP) 2. 35.) ((RAT SIMP) -7. 300.)
         ((RAT SIMP) 7. 900.))
        ((MLIST SIMP) ((RAT SIMP) -3. 35.) ((RAT SIMP) -3. 50.)
         ((RAT SIMP) -38. 105.) ((RAT SIMP) 197. 525.)
         ((RAT SIMP) -1. 35.) ((RAT SIMP) 6. 35.) ((RAT SIMP) -8. 63.)
         ((RAT SIMP) 241. 3150.) ((RAT SIMP) -3. 14.)
         ((RAT SIMP) 11. 75.) ((RAT SIMP) 2. 35.) ((RAT SIMP) -3. 70.)
         ((RAT SIMP) 41. 2100.) ((RAT SIMP) 7. 900.))
        ((MLIST SIMP) ((RAT SIMP) -6. 35.) ((RAT SIMP) 9. 350.)
         ((RAT SIMP) 4. 105.) ((RAT SIMP) -13. 525.) ((RAT SIMP) 1. 7.)
         ((RAT SIMP) -6. 35.) ((RAT SIMP) 2. 45.)
         ((RAT SIMP) -31. 225.) ((RAT SIMP) 3. 14.)
         ((RAT SIMP) -71. 1050.) ((RAT SIMP) 1. 70.)
         ((RAT SIMP) 3. 70.) ((RAT SIMP) -7. 300.)
         ((RAT SIMP) 7. 900.))
        ((MLIST SIMP) 0. ((RAT SIMP) 2. 175.) ((RAT SIMP) -17. 315.)
         ((RAT SIMP) 71. 1575.) 0. ((RAT SIMP) -2. 21.)
         ((RAT SIMP) 116. 945.) ((RAT SIMP) -286. 4725.)
         ((RAT SIMP) 16. 105.) ((RAT SIMP) -22. 225.) 0.
         ((RAT SIMP) -8. 105.) ((RAT SIMP) 11. 225.)
         ((RAT SIMP) 43. 4725.))
        ((MLIST SIMP) ((RAT SIMP) -3. 35.) ((RAT SIMP) 17. 175.)
         ((RAT SIMP) 4. 315.) ((RAT SIMP) -34. 1575.)
         ((RAT SIMP) -2. 21.) ((RAT SIMP) 2. 21.) ((RAT SIMP) 26. 945.)
         ((RAT SIMP) 62. 675.) ((RAT SIMP) -16. 105.)
         ((RAT SIMP) 86. 1575.) ((RAT SIMP) -8. 105.)
         ((RAT SIMP) 8. 105.) ((RAT SIMP) -43. 1575.)
         ((RAT SIMP) 43. 4725.))
        ((MLIST SIMP) ((RAT SIMP) 3. 35.) ((RAT SIMP) 2. 175.)
         ((RAT SIMP) 34. 315.) ((RAT SIMP) -184. 1575.)
         ((RAT SIMP) 2. 21.) 0. ((RAT SIMP) 26. 945.)
         ((RAT SIMP) 62. 675.) 0. ((RAT SIMP) -22. 225.)
         ((RAT SIMP) 8. 105.) 0. ((RAT SIMP) -43. 1575.)
         ((RAT SIMP) 43. 4725.))))
      (((6. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) 132. 5075.) ((RAT SIMP) -481. 40600.)
         0. ((RAT SIMP) 71. 4060.) ((RAT SIMP) -5. 696.)
         ((RAT SIMP) 37. 24360.) 0. ((RAT SIMP) 8227. 121800.)
         ((RAT SIMP) -1497. 10150.) ((RAT SIMP) 384. 5075.) 0.
         ((RAT SIMP) -109. 5800.) ((RAT SIMP) 251. 81200.))
        ((MLIST SIMP) ((RAT SIMP) -129. 5075.) ((RAT SIMP) -71. 5075.)
         0. ((RAT SIMP) -194. 5075.) ((RAT SIMP) -158. 1305.)
         ((RAT SIMP) 5438. 45675.) 0. ((RAT SIMP) -22409. 137025.)
         ((RAT SIMP) 7268. 137025.) ((RAT SIMP) 3746. 45675.) 0.
         ((RAT SIMP) -148. 6525.) ((RAT SIMP) 247. 54810.))
        ((MLIST SIMP) ((RAT SIMP) -102. 175.) ((RAT SIMP) 127. 175.) 0.
         ((RAT SIMP) 186. 175.) ((RAT SIMP) 155. 63.)
         ((RAT SIMP) -3937. 1575.) 0. ((RAT SIMP) 7717. 4725.)
         ((RAT SIMP) -7684. 4725.) ((RAT SIMP) 272. 1575.) 0.
         ((RAT SIMP) -1. 63.) ((RAT SIMP) -1. 9450.))
        ((MLIST SIMP) ((RAT SIMP) -27. 2030.) ((RAT SIMP) 153. 8120.)
         ((RAT SIMP) -3. 70.) ((RAT SIMP) -15. 406.)
         ((RAT SIMP) 19043. 73080.) ((RAT SIMP) -17581. 73080.)
         ((RAT SIMP) -31. 210.) ((RAT SIMP) -1649. 219240.)
         ((RAT SIMP) 1271. 54810.) ((RAT SIMP) -61. 18270.)
         ((RAT SIMP) 1. 84.) ((RAT SIMP) -289. 18270.)
         ((RAT SIMP) 1067. 438480.))
        ((MLIST SIMP) ((RAT SIMP) -27. 2030.) ((RAT SIMP) 153. 8120.)
         ((RAT SIMP) 3. 70.) ((RAT SIMP) -81. 1015.)
         ((RAT SIMP) -14017. 73080.) ((RAT SIMP) 15479. 73080.)
         ((RAT SIMP) 31. 210.) ((RAT SIMP) -4859. 31320.)
         ((RAT SIMP) 1271. 54810.) ((RAT SIMP) -61. 18270.)
         ((RAT SIMP) -1. 84.) ((RAT SIMP) -143. 36540.)
         ((RAT SIMP) 1067. 438480.))
        ((MLIST SIMP) ((RAT SIMP) 243. 2030.) ((RAT SIMP) -1377. 8120.)
         ((RAT SIMP) -27. 70.) ((RAT SIMP) 939. 10150.)
         ((RAT SIMP) -16297. 24360.) ((RAT SIMP) 82291. 121800.)
         ((RAT SIMP) -9. 70.) ((RAT SIMP) 87491. 365400.)
         ((RAT SIMP) -17093. 91350.) ((RAT SIMP) -253. 15225.)
         ((RAT SIMP) 1. 140.) ((RAT SIMP) -28. 2175.)
         ((RAT SIMP) 133. 104400.))
        ((MLIST SIMP) ((RAT SIMP) 243. 2030.) ((RAT SIMP) -1377. 8120.)
         ((RAT SIMP) 27. 70.) ((RAT SIMP) -1488. 5075.)
         ((RAT SIMP) 6323. 24360.) ((RAT SIMP) -30809. 121800.)
         ((RAT SIMP) 9. 70.) ((RAT SIMP) 40511. 365400.)
         ((RAT SIMP) -17093. 91350.) ((RAT SIMP) -253. 15225.)
         ((RAT SIMP) -1. 140.) ((RAT SIMP) -349. 60900.)
         ((RAT SIMP) 133. 104400.))
        ((MLIST SIMP) ((RAT SIMP) -216. 1015.) ((RAT SIMP) 306. 1015.)
         0. ((RAT SIMP) 1292. 5075.) ((RAT SIMP) 38. 9135.)
         ((RAT SIMP) -3434. 45675.) 0. ((RAT SIMP) 188. 19575.)
         ((RAT SIMP) -6812. 137025.) ((RAT SIMP) -1454. 45675.) 0.
         ((RAT SIMP) -44. 6525.) ((RAT SIMP) 173. 137025.))
        ((MLIST SIMP) ((RAT SIMP) -81. 2030.) ((RAT SIMP) 459. 8120.)
         0. ((RAT SIMP) -1467. 20300.) ((RAT SIMP) -107. 1624.)
         ((RAT SIMP) 3217. 40600.) 0. ((RAT SIMP) 2897. 121800.)
         ((RAT SIMP) -1961. 30450.) ((RAT SIMP) 49. 1450.) 0.
         ((RAT SIMP) 229. 40600.) ((RAT SIMP) 367. 243600.))
        ((MLIST SIMP) ((RAT SIMP) 27. 1015.) ((RAT SIMP) -153. 4060.)
         ((RAT SIMP) 2. 35.) ((RAT SIMP) -2. 5075.)
         ((RAT SIMP) 47. 5220.) ((RAT SIMP) -2459. 182700.)
         ((RAT SIMP) -1. 21.) ((RAT SIMP) 11261. 548100.)
         ((RAT SIMP) -4673. 137025.) ((RAT SIMP) 172. 6525.)
         ((RAT SIMP) -1. 210.) ((RAT SIMP) 49. 6525.)
         ((RAT SIMP) 1741. 1096200.))
        ((MLIST SIMP) ((RAT SIMP) 27. 1015.) ((RAT SIMP) -153. 4060.)
         ((RAT SIMP) -2. 35.) ((RAT SIMP) 288. 5075.)
         ((RAT SIMP) 2069. 36540.) ((RAT SIMP) -11159. 182700.)
         ((RAT SIMP) 1. 21.) ((RAT SIMP) -14839. 548100.)
         ((RAT SIMP) -4673. 137025.) ((RAT SIMP) 172. 6525.)
         ((RAT SIMP) 1. 210.) ((RAT SIMP) 251. 91350.)
         ((RAT SIMP) 1741. 1096200.))
        ((MLIST SIMP) ((RAT SIMP) -27. 4060.) ((RAT SIMP) 153. 16240.)
         ((RAT SIMP) -1. 28.) ((RAT SIMP) 99. 4060.)
         ((RAT SIMP) 3. 3248.) ((RAT SIMP) -33. 16240.)
         ((RAT SIMP) -1. 84.) ((RAT SIMP) -209. 48720.)
         ((RAT SIMP) 249. 4060.) ((RAT SIMP) -9. 290.)
         ((RAT SIMP) -1. 56.) ((RAT SIMP) 3. 290.)
         ((RAT SIMP) 61. 32480.))
        ((MLIST SIMP) ((RAT SIMP) -27. 4060.) ((RAT SIMP) 153. 16240.)
         ((RAT SIMP) 1. 28.) ((RAT SIMP) -23. 2030.)
         ((RAT SIMP) 125. 9744.) ((RAT SIMP) -97. 6960.)
         ((RAT SIMP) 1. 84.) ((RAT SIMP) -263. 16240.)
         ((RAT SIMP) 249. 4060.) ((RAT SIMP) -9. 290.)
         ((RAT SIMP) 1. 56.) ((RAT SIMP) -61. 8120.)
         ((RAT SIMP) 61. 32480.))))
      (((6. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 625.) ((RAT SIMP) 663. 50750.)
         ((RAT SIMP) -1727. 203000.) ((RAT SIMP) -169. 50750.)
         ((RAT SIMP) 257. 304500.) ((RAT SIMP) 188. 9135.)
         ((RAT SIMP) -1039. 73080.) ((RAT SIMP) -1229. 304500.)
         ((RAT SIMP) 10141. 18270000.))
        ((MLIST SIMP) ((RAT SIMP) 3. 625.) ((RAT SIMP) -933. 50750.)
         ((RAT SIMP) 3257. 203000.) ((RAT SIMP) -1307. 101500.)
         ((RAT SIMP) -527. 304500.) ((RAT SIMP) -3131. 91350.)
         ((RAT SIMP) 13451. 365400.) ((RAT SIMP) -3377. 609000.)
         ((RAT SIMP) 17309. 18270000.))
        ((MLIST SIMP) ((RAT SIMP) 6. 625.) ((RAT SIMP) 1509. 50750.)
         ((RAT SIMP) -12611. 203000.) ((RAT SIMP) 7053. 50750.)
         ((RAT SIMP) 11023. 913500.) ((RAT SIMP) 1057. 3915.)
         ((RAT SIMP) -1447. 6264.) ((RAT SIMP) -1493. 456750.)
         ((RAT SIMP) -421. 54810000.))
        ((MLIST SIMP) ((RAT SIMP) 6. 625.) ((RAT SIMP) 132. 25375.)
         ((RAT SIMP) -481. 203000.) ((RAT SIMP) 1024. 25375.)
         ((RAT SIMP) -1969. 304500.) ((RAT SIMP) -286. 9135.)
         ((RAT SIMP) 79. 14616.) ((RAT SIMP) -347. 304500.)
         ((RAT SIMP) 1249. 2610000.))
        ((MLIST SIMP) ((RAT SIMP) -12. 625.) ((RAT SIMP) 1221. 25375.)
         ((RAT SIMP) -3967. 50750.) ((RAT SIMP) 337. 25375.)
         ((RAT SIMP) 1121. 228375.) ((RAT SIMP) -10958. 137025.)
         ((RAT SIMP) 11329. 274050.) ((RAT SIMP) -229. 456750.)
         ((RAT SIMP) 9823. 13702500.))
        ((MLIST SIMP) ((RAT SIMP) -24. 625.) ((RAT SIMP) -2544. 3625.)
         ((RAT SIMP) 7063. 7250.) ((RAT SIMP) 12864. 25375.)
         ((RAT SIMP) -953. 10875.) ((RAT SIMP) 9176. 45675.)
         ((RAT SIMP) -16183. 91350.) ((RAT SIMP) -71. 25375.)
         ((RAT SIMP) -49. 652500.))
        ((MLIST SIMP) 0. ((RAT SIMP) -729. 20300.)
         ((RAT SIMP) 4131. 81200.) ((RAT SIMP) -63. 725.)
         ((RAT SIMP) 569. 40600.) ((RAT SIMP) -164. 15225.)
         ((RAT SIMP) -2839. 243600.) ((RAT SIMP) -23. 40600.)
         ((RAT SIMP) 37. 97440.))
        ((MLIST SIMP) 0. ((RAT SIMP) 324. 5075.)
         ((RAT SIMP) -459. 5075.) ((RAT SIMP) -202. 5075.)
         ((RAT SIMP) -326. 45675.) ((RAT SIMP) 5176. 137025.)
         ((RAT SIMP) -7369. 137025.) ((RAT SIMP) -2. 1305.)
         ((RAT SIMP) 47. 274050.))
        ((MLIST SIMP) 0. ((RAT SIMP) -27. 20300.)
         ((RAT SIMP) 153. 81200.) ((RAT SIMP) 99. 20300.)
         ((RAT SIMP) -9. 40600.) ((RAT SIMP) 11. 4350.)
         ((RAT SIMP) 31. 11600.) ((RAT SIMP) 3. 1450.)
         ((RAT SIMP) 61. 162400.))))
      (((6. 0.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) 24. 49.) ((RAT SIMP) -696. 4375.)
         ((RAT SIMP) -8238. 6125.) ((RAT SIMP) 23201. 12250.)
         ((RAT SIMP) -1871. 18375.) ((RAT SIMP) -1. 315.)
         ((RAT SIMP) -43. 1102500.))
        ((MLIST SIMP) ((RAT SIMP) 1. 147.) ((RAT SIMP) 16. 4375.)
         ((RAT SIMP) -7213. 177625.) ((RAT SIMP) 227987. 4263000.)
         ((RAT SIMP) 84583. 6394500.) ((RAT SIMP) -18391. 548100.)
         ((RAT SIMP) 1573. 127890000.))
        ((MLIST SIMP) ((RAT SIMP) 16. 147.) ((RAT SIMP) -16. 875.)
         ((RAT SIMP) 4462. 35525.) ((RAT SIMP) -19471. 106575.)
         ((RAT SIMP) 254. 63945.) ((RAT SIMP) -746. 15225.)
         ((RAT SIMP) -43. 9591750.))
        ((MLIST SIMP) ((RAT SIMP) -3. 49.) ((RAT SIMP) 9. 875.)
         ((RAT SIMP) -1041. 142100.) ((RAT SIMP) 3869. 568400.)
         ((RAT SIMP) -2609. 284200.) ((RAT SIMP) -1541. 40600.)
         ((RAT SIMP) -79. 5684000.))
        ((MLIST SIMP) ((RAT SIMP) 1. 49.) ((RAT SIMP) 27. 4375.)
         ((RAT SIMP) -2619. 710500.) ((RAT SIMP) 8751. 2842000.)
         ((RAT SIMP) -2787. 1421000.) ((RAT SIMP) 3461. 365400.)
         ((RAT SIMP) 52187. 255780000.))
        ((MLIST SIMP) ((RAT SIMP) -2. 147.) ((RAT SIMP) -11. 4375.)
         ((RAT SIMP) -652. 177625.) ((RAT SIMP) 1756. 532875.)
         ((RAT SIMP) 1168. 1598625.) ((RAT SIMP) 932. 137025.)
         ((RAT SIMP) 479. 2664375.))
        ((MLIST SIMP) ((RAT SIMP) 1. 294.) ((RAT SIMP) -1. 1750.)
         ((RAT SIMP) 41. 9800.) ((RAT SIMP) -347. 117600.)
         ((RAT SIMP) 1. 35280.) ((RAT SIMP) -277. 75600.)
         ((RAT SIMP) 331. 3528000.))))
      NIL)) 
(ADD2LNC '$OLD_BASIS_ON_SPLIT_BASIS $ARRAYS) 

==> anc/lisp_Level_3_10/Level_6_true_tensors_Descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2.
      (((6. 6.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R33))
        ((MLIST SIMP) $%R33) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((6. 5.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
           ((MTIMES SIMP RATSIMP) -1. $%R30)
           ((MTIMES SIMP RATSIMP) -1. $%R31)
           ((MTIMES SIMP RATSIMP) -1. $%R32)))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R32)
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R31)
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R30)
         ((MEQUAL SIMP) (($C SIMP) 5.) $%R29))
        ((MLIST SIMP) $%R29 $%R30 $%R31 $%R32)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.))))
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -3. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -14. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
            ((MTIMES SIMP RATSIMP) 3. $%R24)
            ((MTIMES SIMP RATSIMP) 3. $%R25)
            ((MTIMES SIMP RATSIMP) 3. $%R26))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
            ((MTIMES SIMP RATSIMP) 3. $%R24)
            ((MTIMES SIMP RATSIMP) -3. $%R25)
            ((MTIMES SIMP RATSIMP) -3. $%R26)
            ((MTIMES SIMP RATSIMP) 4. $%R27))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
            ((MTIMES SIMP RATSIMP) -3. $%R24)
            ((MTIMES SIMP RATSIMP) 3. $%R25)
            ((MTIMES SIMP RATSIMP) -3. $%R26)
            ((MTIMES SIMP RATSIMP) 4. $%R28))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R23)
            ((MTIMES SIMP RATSIMP) 12. $%R24)
            ((MTIMES SIMP RATSIMP) 12. $%R25)
            ((MTIMES SIMP RATSIMP) -9. $%R26)
            ((MTIMES SIMP RATSIMP) 14. $%R27)
            ((MTIMES SIMP RATSIMP) 14. $%R28))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
            ((MTIMES SIMP RATSIMP) 3. $%R24)
            ((MTIMES SIMP RATSIMP) 3. $%R25)
            ((MTIMES SIMP RATSIMP) 3. $%R26)
            ((MTIMES SIMP RATSIMP) 28. $%R27)
            ((MTIMES SIMP RATSIMP) 28. $%R28))))
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R28)
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R27)
         ((MEQUAL SIMP) (($C SIMP) 8.) $%R26)
         ((MEQUAL SIMP) (($C SIMP) 9.) $%R25)
         ((MEQUAL SIMP) (($C SIMP) 10.) $%R24)
         ((MEQUAL SIMP) (($C SIMP) 11.) $%R23))
        ((MLIST SIMP) $%R23 $%R24 $%R25 $%R26 $%R27 $%R28)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. 2. -14.)
         ((MLIST SIMP) -2. -2. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. -2. -2. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. -2. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. -2. -2. 0.)
         ((MLIST SIMP) -3. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. -3. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -3. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. -3. ((RAT SIMP) -3. 2.)))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.))
           ((MTIMES SIMP) -3. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -12. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -12. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -12. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -4. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -4. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -4. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -15. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 14.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R21)
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) $%R19 ((MTIMES SIMP RATSIMP) 4. $%R21))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) $%R20 ((MTIMES SIMP RATSIMP) 4. $%R21))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
            ((MTIMES SIMP RATSIMP) 2. $%R20)
            ((MTIMES SIMP RATSIMP) 13. $%R21))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP RATSIMP) -11. $%R21))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
            ((MTIMES SIMP RATSIMP) 16. $%R20)
            ((MTIMES SIMP RATSIMP) 119. $%R21)
            ((MTIMES SIMP RATSIMP) 6. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R20)
            ((MTIMES SIMP RATSIMP) 49. $%R21)
            ((MTIMES SIMP RATSIMP) -6. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R19)
            ((MTIMES SIMP RATSIMP) 8. $%R20)
            ((MTIMES SIMP RATSIMP) 35. $%R21)
            ((MTIMES SIMP RATSIMP) 3. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R19)
            ((MTIMES SIMP RATSIMP) -2. $%R20)
            ((MTIMES SIMP RATSIMP) 49. $%R21)
            ((MTIMES SIMP RATSIMP) 6. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 10.) $%R22)
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R19)
            ((MTIMES SIMP RATSIMP) 7. $%R21)
            ((MTIMES SIMP RATSIMP) 2. $%R22))))
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
            ((MTIMES SIMP RATSIMP) 2. $%R20)
            ((MTIMES SIMP RATSIMP) 21. $%R21))))
         ((MEQUAL SIMP) (($C SIMP) 13.) $%R20)
         ((MEQUAL SIMP) (($C SIMP) 14.) $%R19))
        ((MLIST SIMP) $%R19 $%R20 $%R21 $%R22)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1. 1. 1. -15.)
         ((MLIST SIMP) -2. 0. 2. 2. 0. 0. -12. 0. 0. 4.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. 0. 2. 0. -12. 0. 0. 4. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. 2. 0. -12. 0. 0. 4. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -2. -2. -2. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. -2. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.) -2. 0. 0.
          0.)
         ((MLIST SIMP) 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. -2. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. -2. 0.
          0.)
         ((MLIST SIMP) 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. -2.
          0.)
         ((MLIST SIMP) 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. -2.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. -4. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. -2. 0. 0. -4. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. -4.
          ((RAT SIMP) -4. 3.)))))
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) -26. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -10. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) 4. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) -4. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -11. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 5.)
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) 4. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) -4. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -11. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) 6. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -5. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 6. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -5. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -31. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -20. (($C SIMP) 2.))
           ((MTIMES SIMP) -1. (($C SIMP) 4.))
           ((MTIMES SIMP) -1. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 13.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 181. $%R17)
            ((MTIMES SIMP RATSIMP) -52. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 31. $%R17)
            ((MTIMES SIMP RATSIMP) -9. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 50. $%R17)
            ((MTIMES SIMP RATSIMP) -17. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R17)
            ((MTIMES SIMP RATSIMP) -2. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R17)
            ((MTIMES SIMP RATSIMP) -2. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 86. $%R17)
            ((MTIMES SIMP RATSIMP) -8. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 86. $%R17)
            ((MTIMES SIMP RATSIMP) -8. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 8.) $%R18)
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 81.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 172. $%R17)
            ((MTIMES SIMP RATSIMP) -394. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R17)
            ((MTIMES SIMP RATSIMP) -8. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R17)
            ((MTIMES SIMP RATSIMP) -8. $%R18))))
         ((MEQUAL SIMP) (($C SIMP) 12.) $%R17)
         ((MEQUAL SIMP) (($C SIMP) 13.) $%R17))
        ((MLIST SIMP) $%R17 $%R18)
        (($MATRIX SIMP)
         ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) -1. 2.) 1. 1. 1. 1.
          ((RAT SIMP) -31. 2.))
         ((MLIST SIMP) -4. 1. 0. 0. 0. 0. 2. 0. 2. ((RAT SIMP) -4. 3.)
          ((RAT SIMP) -4. 3.) 0. 0. -20.)
         ((MLIST SIMP) 8. -26. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 1. 2.)
          1. 0. 0. 2. 0. ((RAT SIMP) -43. 3.) 0. 2. -1.)
         ((MLIST SIMP) -2. 0. 0. ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.)
          0. 2. 1. 0. ((RAT SIMP) -43. 3.) 0. 2. 0. -1.)
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. 0. 0. 0. 0. 2. -11.
          0. 0. 0. 6. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 2. -11. 0. 0.
          0. 0. 6. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -2. -2. -10. 4. 0. 4. 0.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) -3.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. -4. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. -4. 0. ((RAT SIMP) -4. 3.)
          0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0.
          ((RAT SIMP) -5. 3.) 0. -5. 0. ((RAT SIMP) -5. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0.
          ((RAT SIMP) -5. 3.) 0. -5. ((RAT SIMP) -5. 4.)))))
      (((6. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -3. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) 6. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -10. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 5.))
           ((MTIMES SIMP) 8. (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -15. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 3.)
           ((MTIMES SIMP) 8. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) -4. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           (($C SIMP) 5.) ((MTIMES SIMP) -22. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) -13. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) 3. (($C SIMP) 7.))
           ((MTIMES SIMP) -10. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 2.))
           ((MTIMES SIMP) -14. (($C SIMP) 4.))
           ((MTIMES SIMP) -22. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 3. (($C SIMP) 7.))
           ((MTIMES SIMP) 8. (($C SIMP) 8.))
           ((MTIMES SIMP) -6. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -15. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -119. 5.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 9.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -67. 3.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 38. 3.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 10. 3.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 185. 6.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -85. 4.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -5. 2.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) 10. 3.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) -65. 12.) $%R16))
         ((MEQUAL SIMP) (($C SIMP) 9.) $%R16))
        ((MLIST SIMP) $%R16)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. ((RAT SIMP) -1. 2.) 1. 1. -15.)
         ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.) 0.
          ((RAT SIMP) 1. 2.) 0. 0. ((RAT SIMP) 1. 3.) 1.
          ((RAT SIMP) -3. 4.) 0. ((RAT SIMP) -119. 5.))
         ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -10. 2. -15. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. -2. 0. 0. ((RAT SIMP) -3. 2.)
          ((RAT SIMP) 4. 3.) 0. -14. 2. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. -2. 0. 0. -4. 0. 0. 1. 0. 4. -22. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 8. ((RAT SIMP) -8. 3.) 8. -22. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) -3. 0.
          ((RAT SIMP) -3. 2.) 0. -13. 3. ((RAT SIMP) -3. 4.) 3.
          ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) -4. -2. 0.
          -10. 0. 8. ((RAT SIMP) -8. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. -3.
          ((RAT SIMP) -3. 2.) -6. ((RAT SIMP) -6. 5.)))))
      (((6. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -4. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -6. (($C SIMP) 5.))
           ((MTIMES SIMP) -4. (($C SIMP) 6.)) (($C SIMP) 7.))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 24. (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.))
           ((MTIMES SIMP) -4. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) -11. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)) (($C SIMP) 6.)
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -10. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -36. (($C SIMP) 1.))
           (($C SIMP) 3.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -82. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -1. (($C SIMP) 2.))
           ((MTIMES SIMP) -20. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -31. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -30. (($C SIMP) 5.))
           ((MTIMES SIMP) -26. (($C SIMP) 6.))
           ((MTIMES SIMP) -14. (($C SIMP) 7.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 5. 24.) $%R15))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R15)
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 9. 4.) $%R15))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) -7. 2.) $%R15))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) 35. 3.) $%R15))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP RATSIMP) -14. $%R15))
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R15))
        ((MLIST SIMP) $%R15)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 24. 0. 0. -36. 0. 0. 0.)
         ((MLIST SIMP) 4. 2. -3. 4. ((RAT SIMP) 3. 2.) 0.
          ((RAT SIMP) -82. 3.) -1. 0.)
         ((MLIST SIMP) 0. 8. -4. 4. -10. 1. ((RAT SIMP) -8. 3.) -20.
          0.)
         ((MLIST SIMP) 8. 2. -2. -11. 0. ((RAT SIMP) -3. 2.) 2.
          ((RAT SIMP) -31. 2.) 0.)
         ((MLIST SIMP) 0. -6. 0. -3. 0. 0. 2. 0. -30.)
         ((MLIST SIMP) -2. -4. 0. 1. ((RAT SIMP) -3. 2.) 0.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) 1. 2.) -26.)
         ((MLIST SIMP) -4. 1. 0. ((RAT SIMP) -5. 2.) 0. 0.
          ((RAT SIMP) -5. 3.) ((RAT SIMP) -5. 4.) -14.))))
      NIL)) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2.
      (((6. 6.) (MLIST SIMP)
        ((MLIST SIMP) 6. 6. (($MATRIX SIMP) ((MLIST SIMP) $%R33)))
        ((MLIST SIMP) 6. 5.
         (($MATRIX SIMP) ((MLIST SIMP) $%R33 $%R33 $%R33 $%R33 $%R33)))
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 2. $%R33)
           ((MTIMES SIMP RATSIMP) 3. $%R33)
           ((MTIMES SIMP RATSIMP) 3. $%R33)
           ((MTIMES SIMP RATSIMP) 3. $%R33)
           ((MTIMES SIMP RATSIMP) 3. $%R33))))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R33)
           ((MTIMES SIMP RATSIMP) 6. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33))))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 27. $%R33)
           ((MTIMES SIMP RATSIMP) 12. $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33)
           ((MTIMES SIMP RATSIMP) 16. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 9. $%R33)
           ((MTIMES SIMP RATSIMP) 6. $%R33)
           ((MTIMES SIMP RATSIMP) 54. $%R33)
           ((MTIMES SIMP RATSIMP) 64. $%R33)
           ((MTIMES SIMP RATSIMP) 64. $%R33)
           ((MTIMES SIMP RATSIMP) 125. $%R33)
           ((MTIMES SIMP RATSIMP) 125. $%R33))))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 256. $%R33)
           ((MTIMES SIMP RATSIMP) 216. $%R33)
           ((MTIMES SIMP RATSIMP) 20. $%R33)
           ((MTIMES SIMP RATSIMP) 135. $%R33)
           ((MTIMES SIMP RATSIMP) 60. $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 15. 4.) $%R33)
           ((MTIMES SIMP RATSIMP) 120. $%R33)
           ((MTIMES SIMP RATSIMP) 80. $%R33)
           ((MTIMES SIMP RATSIMP) 1296. $%R33))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 15. 8.) $%R33)
           ((MTIMES SIMP RATSIMP) 160. $%R33)
           ((MTIMES SIMP RATSIMP) 90. $%R33)
           ((MTIMES SIMP) ((RAT SIMP) 405. 2.) $%R33)
           ((MTIMES SIMP RATSIMP) 1215. $%R33)
           ((MTIMES SIMP RATSIMP) 2560. $%R33)
           ((MTIMES SIMP RATSIMP) 3125. $%R33))))))
      (((6. 5.) (MLIST SIMP)
        ((MLIST SIMP) 6. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31)
            ((MTIMES SIMP RATSIMP) -1. $%R32))
           $%R32 $%R31 $%R30 $%R29)))
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R29 $%R30 $%R31 $%R32))
           ((MPLUS SIMP) $%R31 $%R32) ((MPLUS SIMP) $%R30 $%R32)
           ((MPLUS SIMP) $%R30 $%R31) ((MPLUS SIMP) $%R29 $%R32)
           ((MPLUS SIMP) $%R29 $%R31) ((MPLUS SIMP) $%R29 $%R30)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31) $%R32)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30) $%R31
            ((MTIMES SIMP RATSIMP) -1. $%R32))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29) $%R30
            ((MTIMES SIMP RATSIMP) -1. $%R31)
            ((MTIMES SIMP RATSIMP) -1. $%R32))
           ((MPLUS SIMP) $%R29 ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31)
            ((MTIMES SIMP RATSIMP) -1. $%R32)))))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R29)
            ((MTIMES SIMP RATSIMP) -2. $%R30)
            ((MTIMES SIMP RATSIMP) -2. $%R31))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R30 $%R31))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R29 $%R31))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R29 $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R29)
            ((MTIMES SIMP RATSIMP) 2. $%R30)
            ((MTIMES SIMP RATSIMP) 2. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) 2. $%R30)
            ((MTIMES SIMP RATSIMP) 3. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) 3. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R29)
            ((MTIMES SIMP RATSIMP) 3. $%R30)
            ((MTIMES SIMP RATSIMP) 2. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R29)
            ((MTIMES SIMP RATSIMP) 3. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R29)
            ((MTIMES SIMP RATSIMP) -1. $%R30)
            ((MTIMES SIMP RATSIMP) 2. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R29)
            ((MTIMES SIMP RATSIMP) 2. $%R30)
            ((MTIMES SIMP RATSIMP) -1. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R29)
            ((MTIMES SIMP RATSIMP) -4. $%R30)
            ((MTIMES SIMP RATSIMP) 4. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R29)
            ((MTIMES SIMP RATSIMP) 4. $%R30)
            ((MTIMES SIMP RATSIMP) -4. $%R31))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R29)
            ((MTIMES SIMP RATSIMP) -4. $%R30)
            ((MTIMES SIMP RATSIMP) -4. $%R31)))))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R29)
            ((MTIMES SIMP RATSIMP) -9. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R29)
            ((MTIMES SIMP RATSIMP) -4. $%R30))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) $%R29 $%R30))
           ((MTIMES SIMP RATSIMP) -4. $%R30)
           ((MTIMES SIMP RATSIMP) -4. $%R29)
           ((MPLUS SIMP) $%R29 ((MTIMES SIMP RATSIMP) -2. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R29) $%R30)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) $%R29 $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R29)
            ((MTIMES SIMP RATSIMP) 12. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R29)
            ((MTIMES SIMP RATSIMP) 16. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R29)
            ((MTIMES SIMP RATSIMP) 8. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R29)
            ((MTIMES SIMP RATSIMP) 25. $%R30))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 25. $%R29)
            ((MTIMES SIMP RATSIMP) -25. $%R30)))))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -64. $%R29)
           ((MTIMES SIMP RATSIMP) -54. $%R29)
           ((MTIMES SIMP RATSIMP) -5. $%R29) 0. 0. 0.
           ((MTIMES SIMP RATSIMP) 10. $%R29)
           ((MTIMES SIMP RATSIMP) 10. $%R29)
           ((MTIMES SIMP RATSIMP) 216. $%R29))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)))))
      (((6. 4.) (MLIST SIMP)
        ((MLIST SIMP) 6. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) 3. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) -3. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) -3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R23)
             ((MTIMES SIMP RATSIMP) 12. $%R24)
             ((MTIMES SIMP RATSIMP) 12. $%R25)
             ((MTIMES SIMP RATSIMP) -9. $%R26)
             ((MTIMES SIMP RATSIMP) 14. $%R27)
             ((MTIMES SIMP RATSIMP) 14. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) 3. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           $%R28 $%R27 $%R26 $%R25 $%R24 $%R23)))
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R23)
             ((MTIMES SIMP RATSIMP) -3. $%R24)
             ((MTIMES SIMP RATSIMP) -3. $%R25)
             ((MTIMES SIMP RATSIMP) 11. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R23)
             ((MTIMES SIMP RATSIMP) 9. $%R24)
             ((MTIMES SIMP RATSIMP) 9. $%R25)
             ((MTIMES SIMP RATSIMP) 9. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) -27. $%R24)
             ((MTIMES SIMP RATSIMP) 15. $%R25)
             ((MTIMES SIMP RATSIMP) -27. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) -27. $%R25)
             ((MTIMES SIMP RATSIMP) -27. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -12. $%R23)
             ((MTIMES SIMP RATSIMP) -12. $%R24)
             ((MTIMES SIMP RATSIMP) -12. $%R25)
             ((MTIMES SIMP RATSIMP) 9. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R23)
             ((MTIMES SIMP RATSIMP) 69. $%R24)
             ((MTIMES SIMP RATSIMP) -1. $%R25)
             ((MTIMES SIMP RATSIMP) -15. $%R26)
             ((MTIMES SIMP RATSIMP) 56. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R23)
             ((MTIMES SIMP RATSIMP) -3. $%R24)
             ((MTIMES SIMP RATSIMP) 25. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) -28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R23)
             ((MTIMES SIMP RATSIMP) -1. $%R24)
             ((MTIMES SIMP RATSIMP) 69. $%R25)
             ((MTIMES SIMP RATSIMP) -15. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)
             ((MTIMES SIMP RATSIMP) 56. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) -25. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) 3. $%R26)
             ((MTIMES SIMP RATSIMP) -28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) -3. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R27)
             ((MTIMES SIMP RATSIMP) 8. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R23)
             ((MTIMES SIMP RATSIMP) -3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -3. $%R26)
             ((MTIMES SIMP RATSIMP) 8. $%R27)
             ((MTIMES SIMP RATSIMP) 4. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -1. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -1. $%R26)
             ((MTIMES SIMP RATSIMP) 4. $%R28)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R23)
             ((MTIMES SIMP RATSIMP) 3. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) -11. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)
             ((MTIMES SIMP RATSIMP) 28. $%R28))))))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) 45. $%R24)
             ((MTIMES SIMP RATSIMP) 3. $%R25)
             ((MTIMES SIMP RATSIMP) 3. $%R26)
             ((MTIMES SIMP RATSIMP) 84. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) 15. $%R25)
             ((MTIMES SIMP RATSIMP) 15. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 112.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) -27. $%R25)
             ((MTIMES SIMP RATSIMP) -27. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R23)
             ((MTIMES SIMP RATSIMP) 9. $%R24)
             ((MTIMES SIMP RATSIMP) -5. $%R25)
             ((MTIMES SIMP RATSIMP) -5. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R23)
             ((MTIMES SIMP RATSIMP) 51. $%R24)
             ((MTIMES SIMP RATSIMP) -5. $%R25)
             ((MTIMES SIMP RATSIMP) -5. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 19. $%R23)
             ((MTIMES SIMP RATSIMP) -9. $%R24)
             ((MTIMES SIMP RATSIMP) 33. $%R25)
             ((MTIMES SIMP RATSIMP) 33. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R23)
             ((MTIMES SIMP RATSIMP) 19. $%R24)
             ((MTIMES SIMP RATSIMP) 33. $%R25)
             ((MTIMES SIMP RATSIMP) 33. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 30. $%R23)
             ((MTIMES SIMP RATSIMP) 30. $%R24)
             ((MTIMES SIMP RATSIMP) 9. $%R25)
             ((MTIMES SIMP RATSIMP) 9. $%R26)
             ((MTIMES SIMP RATSIMP) 14. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) -27. $%R25)
             ((MTIMES SIMP RATSIMP) -27. $%R26)
             ((MTIMES SIMP RATSIMP) 84. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -93. $%R23)
             ((MTIMES SIMP RATSIMP) 33. $%R24)
             ((MTIMES SIMP RATSIMP) 5. $%R25)
             ((MTIMES SIMP RATSIMP) 5. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R23)
             ((MTIMES SIMP RATSIMP) -93. $%R24)
             ((MTIMES SIMP RATSIMP) 5. $%R25)
             ((MTIMES SIMP RATSIMP) 5. $%R26)
             ((MTIMES SIMP RATSIMP) 28. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -75. $%R23)
             ((MTIMES SIMP RATSIMP) -75. $%R24)
             ((MTIMES SIMP RATSIMP) -5. $%R25)
             ((MTIMES SIMP RATSIMP) -5. $%R26)
             ((MTIMES SIMP RATSIMP) 140. $%R27)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -75. $%R23)
             ((MTIMES SIMP RATSIMP) -75. $%R24)
             ((MTIMES SIMP RATSIMP) -5. $%R25)
             ((MTIMES SIMP RATSIMP) -5. $%R26)
             ((MTIMES SIMP RATSIMP) 140. $%R27))))))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 7.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -48. $%R23)
             ((MTIMES SIMP RATSIMP) 8. $%R24)
             ((MTIMES SIMP RATSIMP) 8. $%R25)
             ((MTIMES SIMP RATSIMP) 8. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 81. $%R23)
             ((MTIMES SIMP RATSIMP) 39. $%R24)
             ((MTIMES SIMP RATSIMP) 39. $%R25)
             ((MTIMES SIMP RATSIMP) 39. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -15. $%R23)
             ((MTIMES SIMP RATSIMP) 55. $%R24)
             ((MTIMES SIMP RATSIMP) 55. $%R25)
             ((MTIMES SIMP RATSIMP) 55. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -405. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) 15. $%R25)
             ((MTIMES SIMP RATSIMP) 15. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -90. $%R23)
             ((MTIMES SIMP RATSIMP) 15. $%R24)
             ((MTIMES SIMP RATSIMP) 15. $%R25)
             ((MTIMES SIMP RATSIMP) 15. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 112.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) 45. $%R24)
             ((MTIMES SIMP RATSIMP) 45. $%R25)
             ((MTIMES SIMP RATSIMP) 45. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 14.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 115. $%R23)
             ((MTIMES SIMP RATSIMP) 45. $%R24)
             ((MTIMES SIMP RATSIMP) 45. $%R25)
             ((MTIMES SIMP RATSIMP) 45. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 75. $%R23)
             ((MTIMES SIMP RATSIMP) 145. $%R24)
             ((MTIMES SIMP RATSIMP) 145. $%R25)
             ((MTIMES SIMP RATSIMP) 145. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 7.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -108. $%R23)
             ((MTIMES SIMP RATSIMP) 18. $%R24)
             ((MTIMES SIMP RATSIMP) 18. $%R25)
             ((MTIMES SIMP RATSIMP) 18. $%R26))))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 224.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R23)
             ((MTIMES SIMP RATSIMP) 45. $%R24)
             ((MTIMES SIMP RATSIMP) 45. $%R25)
             ((MTIMES SIMP RATSIMP) 45. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 7.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 50. $%R23)
             ((MTIMES SIMP RATSIMP) 50. $%R24)
             ((MTIMES SIMP RATSIMP) 50. $%R25)
             ((MTIMES SIMP RATSIMP) 50. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 225. $%R23)
             ((MTIMES SIMP RATSIMP) 225. $%R24)
             ((MTIMES SIMP RATSIMP) 225. $%R25)
             ((MTIMES SIMP RATSIMP) 225. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 56.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 585. $%R23)
             ((MTIMES SIMP RATSIMP) 585. $%R24)
             ((MTIMES SIMP RATSIMP) 585. $%R25)
             ((MTIMES SIMP RATSIMP) 585. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 135. $%R23)
             ((MTIMES SIMP RATSIMP) 135. $%R24)
             ((MTIMES SIMP RATSIMP) 135. $%R25)
             ((MTIMES SIMP RATSIMP) 135. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 7.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 40. $%R23)
             ((MTIMES SIMP RATSIMP) 40. $%R24)
             ((MTIMES SIMP RATSIMP) 40. $%R25)
             ((MTIMES SIMP RATSIMP) 40. $%R26)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 28.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 625. $%R23)
             ((MTIMES SIMP RATSIMP) 625. $%R24)
             ((MTIMES SIMP RATSIMP) 625. $%R25)
             ((MTIMES SIMP RATSIMP) 625. $%R26))))))))
      (((6. 3.) (MLIST SIMP)
        ((MLIST SIMP) 6. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) $%R21
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R19 ((MTIMES SIMP RATSIMP) 4. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R20 ((MTIMES SIMP RATSIMP) 4. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 13. $%R21)))
           ((MTIMES SIMP RATSIMP) -11. $%R21)
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
             ((MTIMES SIMP RATSIMP) 16. $%R20)
             ((MTIMES SIMP RATSIMP) 119. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 49. $%R21)
             ((MTIMES SIMP RATSIMP) -6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R19)
             ((MTIMES SIMP RATSIMP) 8. $%R20)
             ((MTIMES SIMP RATSIMP) 35. $%R21)
             ((MTIMES SIMP RATSIMP) 3. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R19)
             ((MTIMES SIMP RATSIMP) -2. $%R20)
             ((MTIMES SIMP RATSIMP) 49. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           $%R22
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R19)
             ((MTIMES SIMP RATSIMP) 7. $%R21)
             ((MTIMES SIMP RATSIMP) 2. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 21. $%R21)))
           $%R20 $%R19)))
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -2. $%R21)
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 17. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) 13. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R19)
             ((MTIMES SIMP RATSIMP) -2. $%R20)
             ((MTIMES SIMP RATSIMP) -31. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
             ((MTIMES SIMP RATSIMP) 10. $%R20)
             ((MTIMES SIMP RATSIMP) 101. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R19)
             ((MTIMES SIMP RATSIMP) 2. $%R20)
             ((MTIMES SIMP RATSIMP) -3. $%R21)
             ((MTIMES SIMP RATSIMP) 2. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R19)
             ((MTIMES SIMP RATSIMP) 22. $%R20)
             ((MTIMES SIMP RATSIMP) 79. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R19 $%R20
             ((MTIMES SIMP RATSIMP) 19. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R19)
             ((MTIMES SIMP RATSIMP) 10. $%R20)
             ((MTIMES SIMP RATSIMP) 7. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 24. $%R19) $%R20
             ((MTIMES SIMP RATSIMP) 32. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R19)
             ((MTIMES SIMP RATSIMP) -8. $%R20)
             ((MTIMES SIMP RATSIMP) 38. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
             ((MTIMES SIMP RATSIMP) -2. $%R20)
             ((MTIMES SIMP RATSIMP) 35. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R19)
             ((MTIMES SIMP RATSIMP) -2. $%R20)
             ((MTIMES SIMP RATSIMP) 35. $%R21)
             ((MTIMES SIMP RATSIMP) 6. $%R22))))))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R19)
             ((MTIMES SIMP RATSIMP) 26. $%R21)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R19)
            ((MTIMES SIMP RATSIMP) -8. $%R21))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5. $%R19)
             ((MTIMES SIMP RATSIMP) 25. $%R21)))
           ((MTIMES SIMP RATSIMP) 5. $%R19)
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R19)
             ((MTIMES SIMP RATSIMP) 25. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -25. 8.) $%R21)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -10. $%R19)
             ((MTIMES SIMP RATSIMP) 70. $%R21)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35. $%R19)
             ((MTIMES SIMP RATSIMP) 205. $%R21)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R19)
            ((MTIMES SIMP RATSIMP) -13. $%R21)))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -25. 16.) $%R21)
           ((MTIMES SIMP RATSIMP) 40. $%R21)
           ((MTIMES SIMP) ((RAT SIMP) -45. 8.) $%R21)
           ((MTIMES SIMP RATSIMP) -30. $%R21)
           ((MTIMES SIMP) ((RAT SIMP) -45. 2.) $%R21)
           ((MTIMES SIMP RATSIMP) 20. $%R21) 0.)))))
      (((6. 2.) (MLIST SIMP)
        ((MLIST SIMP) 6. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 181. $%R17)
             ((MTIMES SIMP RATSIMP) -52. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 31. $%R17)
             ((MTIMES SIMP RATSIMP) -9. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 50. $%R17)
             ((MTIMES SIMP RATSIMP) -17. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R17)
             ((MTIMES SIMP RATSIMP) -2. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R17)
             ((MTIMES SIMP RATSIMP) -2. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 86. $%R17)
             ((MTIMES SIMP RATSIMP) -8. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 86. $%R17)
             ((MTIMES SIMP RATSIMP) -8. $%R18)))
           $%R18
           ((MTIMES SIMP) ((RAT SIMP) -1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 172. $%R17)
             ((MTIMES SIMP RATSIMP) -394. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R17)
             ((MTIMES SIMP RATSIMP) -8. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R17)
             ((MTIMES SIMP RATSIMP) -8. $%R18)))
           $%R17 $%R17)))
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1628. $%R17)
             ((MTIMES SIMP RATSIMP) 488. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -344. $%R17)
             ((MTIMES SIMP RATSIMP) 104. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -200. $%R17)
             ((MTIMES SIMP RATSIMP) 50. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -235. $%R17)
             ((MTIMES SIMP RATSIMP) 70. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R17)
             ((MTIMES SIMP RATSIMP) 5. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -50. $%R17)
             ((MTIMES SIMP RATSIMP) 35. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -40. $%R17)
             ((MTIMES SIMP RATSIMP) 280. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -335. $%R17)
             ((MTIMES SIMP RATSIMP) 50. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -98. $%R17)
             ((MTIMES SIMP RATSIMP) 38. $%R18))))))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 72.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -50. $%R17)
             ((MTIMES SIMP RATSIMP) 35. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1240. $%R17)
             ((MTIMES SIMP RATSIMP) 580. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -715. $%R17)
             ((MTIMES SIMP RATSIMP) 145. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -355. $%R17)
             ((MTIMES SIMP RATSIMP) 100. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1310. $%R17)
             ((MTIMES SIMP RATSIMP) 395. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8200. $%R17)
             ((MTIMES SIMP RATSIMP) 2320. $%R18)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 81.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -24085. $%R17)
             ((MTIMES SIMP RATSIMP) 7000. $%R18))))))))
      (((6. 1.) (MLIST SIMP)
        ((MLIST SIMP) 6. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -67. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 38. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 10. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 185. 6.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) -85. 4.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 10. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) -65. 12.) $%R16) $%R16)))
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -5. 4.) $%R16)
           ((MTIMES SIMP RATSIMP) 10. $%R16)
           ((MTIMES SIMP RATSIMP) -10. $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 20. 3.) $%R16)
           ((MTIMES SIMP) ((RAT SIMP) 170. 3.) $%R16)
           ((MTIMES SIMP RATSIMP) -65. $%R16) 0.)))))
      (((6. 0.) (MLIST SIMP)
        ((MLIST SIMP) 6. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 5. 24.) $%R15) $%R15
           ((MTIMES SIMP) ((RAT SIMP) 9. 4.) $%R15)
           ((MTIMES SIMP) ((RAT SIMP) -7. 2.) $%R15)
           ((MTIMES SIMP) ((RAT SIMP) 35. 3.) $%R15)
           ((MTIMES SIMP RATSIMP) -14. $%R15) $%R15)))))
      NIL)) 
(ADD2LNC '|$Descendents| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_7._irrep_data.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_IRREPS_TO_USE) 
(MREMPROP '$LIST_IRREPS_TO_USE 'ARRAY) 
(MPUTPROP '$LIST_IRREPS_TO_USE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) 1.)) (((1.) (MLIST SIMP) 1.))
      (((2.) (MLIST SIMP) 1. 2.)) (((3.) (MLIST SIMP) 1. 2. 3.))
      (((4.) (MLIST SIMP) 1. 2. 5. 7. 10.))
      (((5.) (MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.))
      (((6.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.))
      (((7.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13.
        14. 15.))
      (((8.) (MLIST SIMP) 1. 2. 3. 4. 5. 6.)) (((9.) (MLIST SIMP) 1.))
      (((10.) (MLIST SIMP) 1.)) NIL NIL NIL NIL NIL)) 
(ADD2LNC '$LIST_IRREPS_TO_USE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$leading_Regge|) 
(MREMPROP '|$leading_Regge| 'ARRAY) 
(MPUTPROP '|$leading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 1.)) (((1.) . 1.)) (((2.) . 1.))
      (((3.) . 1.)) (((4.) . 1.)) (((5.) . 1.)) (((6.) . 1.))
      (((7.) . 1.)) (((8.) . 1.)) (((9.) . 1.)) (((10.) . 1.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$leading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$subleading_Regge|) 
(MREMPROP '|$subleading_Regge| 'ARRAY) 
(MPUTPROP '|$subleading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 0.)) (((1.) . 0.)) (((2.) . 2.))
      (((3.) . 2.)) (((4.) . 2.)) (((5.) . 2.)) (((6.) . 2.))
      (((7.) . 2.)) (((8.) . 2.)) (((9.) . 2.)) (((10.) . 2.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$subleading_Regge| $ARRAYS) 
(DSKSETQ |$t| '|$t|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 14. 2. NIL
      (((1. 0.) (MLIST SIMP))
       ((7. 6.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 2. |$jj6|))))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.)))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.))
       ((7. 4.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 4. |$jj4|))))
      (((4. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
        (($P SIMP) 2. 2.) (($P SIMP) 3. 1.)))
      (((5. 0.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
        (($P SIMP) 3. 2.) (($P SIMP) 4. 1.))
       ((7. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      (((6. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
        ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        (($P SIMP) 3. 3.) (($P SIMP) 4. 2.) (($P SIMP) 5. 1.)))
      (((7. 0.) (MLIST SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        (($P SIMP) 4. 3.) (($P SIMP) 5. 2.) (($P SIMP) 6. 1.)))
      (((7. 7.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 1. |$jj7|))))
      NIL
      (((7. 5.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj4|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 3. |$jj5|))))
      NIL
      (((7. 3.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj3|))))
      NIL
      (((7. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        (($V SIMP) 7. |$jj1|)))
      NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DSKSETQ $EXAM_LEVEL '$EXAM_LEVEL) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 8. 2.
      (((7. 7.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R70))
        ((MLIST SIMP) $%R70) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((7. 6.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
           ((MTIMES SIMP RATSIMP) -1. $%R66)
           ((MTIMES SIMP RATSIMP) -1. $%R67)
           ((MTIMES SIMP RATSIMP) -1. $%R68)
           ((MTIMES SIMP RATSIMP) -1. $%R69)))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R69)
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R68)
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R67)
         ((MEQUAL SIMP) (($C SIMP) 5.) $%R66)
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R65))
        ((MLIST SIMP) $%R65 $%R66 $%R67 $%R68 $%R69)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.))))
      (((7. 5.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -3. (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -3. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -15. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 16.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
           ((MPLUS SIMP RATSIMP) $%R55 $%R56 $%R57 $%R58 $%R59)))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
            ((MTIMES SIMP RATSIMP) 8. $%R56)
            ((MTIMES SIMP RATSIMP) 8. $%R57)
            ((MTIMES SIMP RATSIMP) -7. $%R58)
            ((MTIMES SIMP RATSIMP) -7. $%R59)
            ((MTIMES SIMP RATSIMP) 10. $%R60)
            ((MTIMES SIMP RATSIMP) 10. $%R61)
            ((MTIMES SIMP RATSIMP) 10. $%R64))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
           ((MPLUS SIMP) $%R55 $%R56 ((MTIMES SIMP RATSIMP) 16. $%R57)
            $%R58 $%R59 ((MTIMES SIMP RATSIMP) 10. $%R61)
            ((MTIMES SIMP RATSIMP) 10. $%R63)
            ((MTIMES SIMP RATSIMP) 10. $%R64))))
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R63)
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
            ((MTIMES SIMP RATSIMP) -7. $%R56)
            ((MTIMES SIMP RATSIMP) 8. $%R57)
            ((MTIMES SIMP RATSIMP) 8. $%R58)
            ((MTIMES SIMP RATSIMP) -7. $%R59)
            ((MTIMES SIMP RATSIMP) 10. $%R61)
            ((MTIMES SIMP RATSIMP) 10. $%R62)
            ((MTIMES SIMP RATSIMP) 10. $%R63))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R55)
            ((MTIMES SIMP RATSIMP) 9. $%R56)
            ((MTIMES SIMP RATSIMP) 9. $%R57)
            ((MTIMES SIMP RATSIMP) 9. $%R58)
            ((MTIMES SIMP RATSIMP) -6. $%R59)
            ((MTIMES SIMP RATSIMP) 10. $%R60)
            ((MTIMES SIMP RATSIMP) 10. $%R61)
            ((MTIMES SIMP RATSIMP) 10. $%R62)
            ((MTIMES SIMP RATSIMP) 10. $%R63)
            ((MTIMES SIMP RATSIMP) 10. $%R64))))
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R64)
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R55) $%R56 $%R57
            $%R58 $%R59 ((MTIMES SIMP RATSIMP) 10. $%R60)
            ((MTIMES SIMP RATSIMP) 10. $%R61)
            ((MTIMES SIMP RATSIMP) 10. $%R62))))
         ((MEQUAL SIMP) (($C SIMP) 9.) $%R62)
         ((MEQUAL SIMP) (($C SIMP) 10.) $%R61)
         ((MEQUAL SIMP) (($C SIMP) 11.) $%R60)
         ((MEQUAL SIMP) (($C SIMP) 12.) $%R59)
         ((MEQUAL SIMP) (($C SIMP) 13.) $%R58)
         ((MEQUAL SIMP) (($C SIMP) 14.) $%R57)
         ((MEQUAL SIMP) (($C SIMP) 15.) $%R56)
         ((MEQUAL SIMP) (($C SIMP) 16.) $%R55))
        ((MLIST SIMP) $%R55 $%R56 $%R57 $%R58 $%R59 $%R60 $%R61 $%R62
         $%R63 $%R64)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. 2. 2. -15.)
         ((MLIST SIMP) -2. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. -2. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. -2. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. -2. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. -2. -2. 0.)
         ((MLIST SIMP) -3. 0. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.)))))
      (((7. 4.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -3. (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.))
           ((MTIMES SIMP) -3. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 14.))
           ((MTIMES SIMP) -3. (($C SIMP) 17.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 12.))
           ((MTIMES SIMP) -3. (($C SIMP) 19.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 15.))
           ((MTIMES SIMP) -3. (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 18.))
           ((MTIMES SIMP) -3. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -13. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -13. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 20.))
           ((MTIMES SIMP) -2. (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -13. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 21.))
           ((MTIMES SIMP) -2. (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -13. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) -2. (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.))
           ((MTIMES SIMP) -4. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.))
           ((MTIMES SIMP) -4. (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 17.))
           ((MTIMES SIMP) -2. (($C SIMP) 18.))
           ((MTIMES SIMP) -4. (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.))
           ((MTIMES SIMP) -4. (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 24.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 25.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.) (($C SIMP) 17.)
         (($C SIMP) 18.) (($C SIMP) 19.) (($C SIMP) 20.)
         (($C SIMP) 21.) (($C SIMP) 22.) (($C SIMP) 23.)
         (($C SIMP) 24.) (($C SIMP) 25.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R48)
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 160.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35. $%R45)
            ((MTIMES SIMP RATSIMP) -45. $%R46)
            ((MTIMES SIMP RATSIMP) -24. $%R47)
            ((MTIMES SIMP RATSIMP) 115. $%R48)
            ((MTIMES SIMP RATSIMP) -15. $%R50)
            ((MTIMES SIMP RATSIMP) 9. $%R51)
            ((MTIMES SIMP RATSIMP) 24. $%R52)
            ((MTIMES SIMP RATSIMP) -15. $%R53)
            ((MTIMES SIMP RATSIMP) -39. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 160.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
            ((MTIMES SIMP RATSIMP) -35. $%R46)
            ((MTIMES SIMP RATSIMP) -24. $%R47)
            ((MTIMES SIMP RATSIMP) -115. $%R48)
            ((MTIMES SIMP RATSIMP) 15. $%R50)
            ((MTIMES SIMP RATSIMP) 39. $%R51)
            ((MTIMES SIMP RATSIMP) 24. $%R52)
            ((MTIMES SIMP RATSIMP) 15. $%R53)
            ((MTIMES SIMP RATSIMP) -9. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R49)
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
           ((MPLUS SIMP) $%R45 $%R46 ((MTIMES SIMP RATSIMP) -11. $%R48)
            ((MTIMES SIMP RATSIMP) 16. $%R49)
            ((MTIMES SIMP RATSIMP) 3. $%R50)
            ((MTIMES SIMP RATSIMP) 3. $%R51)
            ((MTIMES SIMP RATSIMP) 3. $%R53)
            ((MTIMES SIMP RATSIMP) 3. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 95. $%R45)
            ((MTIMES SIMP RATSIMP) 135. $%R46)
            ((MTIMES SIMP RATSIMP) 72. $%R47)
            ((MTIMES SIMP RATSIMP) 535. $%R48)
            ((MTIMES SIMP RATSIMP) 45. $%R50)
            ((MTIMES SIMP RATSIMP) -27. $%R51)
            ((MTIMES SIMP RATSIMP) -72. $%R52)
            ((MTIMES SIMP RATSIMP) 45. $%R53)
            ((MTIMES SIMP RATSIMP) 117. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 135. $%R45)
            ((MTIMES SIMP RATSIMP) 95. $%R46)
            ((MTIMES SIMP RATSIMP) -72. $%R47)
            ((MTIMES SIMP RATSIMP) 535. $%R48)
            ((MTIMES SIMP RATSIMP) 45. $%R50)
            ((MTIMES SIMP RATSIMP) 117. $%R51)
            ((MTIMES SIMP RATSIMP) 72. $%R52)
            ((MTIMES SIMP RATSIMP) 45. $%R53)
            ((MTIMES SIMP RATSIMP) -27. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
            ((MTIMES SIMP RATSIMP) 45. $%R46)
            ((MTIMES SIMP RATSIMP) -24. $%R47)
            ((MTIMES SIMP RATSIMP) 213. $%R48)
            ((MTIMES SIMP RATSIMP) -32. $%R49)
            ((MTIMES SIMP RATSIMP) 15. $%R50)
            ((MTIMES SIMP RATSIMP) -9. $%R51)
            ((MTIMES SIMP RATSIMP) -24. $%R52)
            ((MTIMES SIMP RATSIMP) 15. $%R53)
            ((MTIMES SIMP RATSIMP) -9. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 47. $%R45)
            ((MTIMES SIMP RATSIMP) 47. $%R46)
            ((MTIMES SIMP RATSIMP) 24. $%R47)
            ((MTIMES SIMP RATSIMP) -169. $%R48)
            ((MTIMES SIMP RATSIMP) 32. $%R49)
            ((MTIMES SIMP RATSIMP) 21. $%R50)
            ((MTIMES SIMP RATSIMP) 45. $%R51)
            ((MTIMES SIMP RATSIMP) 24. $%R52)
            ((MTIMES SIMP RATSIMP) 21. $%R53)
            ((MTIMES SIMP RATSIMP) 45. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R45)
            ((MTIMES SIMP RATSIMP) 15. $%R46)
            ((MTIMES SIMP RATSIMP) -8. $%R47)
            ((MTIMES SIMP RATSIMP) 195. $%R48)
            ((MTIMES SIMP RATSIMP) -120. $%R49)
            ((MTIMES SIMP RATSIMP) -15. $%R50)
            ((MTIMES SIMP RATSIMP) -3. $%R51)
            ((MTIMES SIMP RATSIMP) -8. $%R52)
            ((MTIMES SIMP RATSIMP) -15. $%R53)
            ((MTIMES SIMP RATSIMP) -3. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 11.) $%R47)
         ((MEQUAL SIMP) (($C SIMP) 12.) $%R52)
         ((MEQUAL SIMP) (($C SIMP) 13.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
            ((MTIMES SIMP RATSIMP) 45. $%R46)
            ((MTIMES SIMP RATSIMP) 16. $%R47)
            ((MTIMES SIMP RATSIMP) -15. $%R48)
            ((MTIMES SIMP RATSIMP) 240. $%R49)
            ((MTIMES SIMP RATSIMP) 55. $%R50)
            ((MTIMES SIMP RATSIMP) 31. $%R51)
            ((MTIMES SIMP RATSIMP) 16. $%R52)
            ((MTIMES SIMP RATSIMP) 55. $%R53)
            ((MTIMES SIMP RATSIMP) 31. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 14.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R48)
            ((MTIMES SIMP RATSIMP) -2. $%R51)
            ((MTIMES SIMP RATSIMP) -2. $%R52)
            ((MTIMES SIMP RATSIMP) -2. $%R53))))
         ((MEQUAL SIMP) (($C SIMP) 15.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R47)
            ((MTIMES SIMP RATSIMP) -15. $%R48)
            ((MTIMES SIMP RATSIMP) 2. $%R50)
            ((MTIMES SIMP RATSIMP) 2. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 16.) $%R54)
         ((MEQUAL SIMP) (($C SIMP) 17.) $%R53)
         ((MEQUAL SIMP) (($C SIMP) 18.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
            ((MTIMES SIMP RATSIMP) -195. $%R46)
            ((MTIMES SIMP RATSIMP) -24. $%R47)
            ((MTIMES SIMP RATSIMP) -75. $%R48)
            ((MTIMES SIMP RATSIMP) 15. $%R50)
            ((MTIMES SIMP RATSIMP) 39. $%R51)
            ((MTIMES SIMP RATSIMP) 24. $%R52)
            ((MTIMES SIMP RATSIMP) -65. $%R53)
            ((MTIMES SIMP RATSIMP) -89. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 19.) $%R51)
         ((MEQUAL SIMP) (($C SIMP) 20.) $%R50)
         ((MEQUAL SIMP) (($C SIMP) 21.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 195. $%R45)
            ((MTIMES SIMP RATSIMP) -45. $%R46)
            ((MTIMES SIMP RATSIMP) -24. $%R47)
            ((MTIMES SIMP RATSIMP) 75. $%R48)
            ((MTIMES SIMP RATSIMP) 65. $%R50)
            ((MTIMES SIMP RATSIMP) 89. $%R51)
            ((MTIMES SIMP RATSIMP) 24. $%R52)
            ((MTIMES SIMP RATSIMP) -15. $%R53)
            ((MTIMES SIMP RATSIMP) -39. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 22.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35. $%R45)
            ((MTIMES SIMP RATSIMP) 35. $%R46)
            ((MTIMES SIMP RATSIMP) 24. $%R47)
            ((MTIMES SIMP RATSIMP) 315. $%R48)
            ((MTIMES SIMP RATSIMP) -160. $%R49)
            ((MTIMES SIMP RATSIMP) -15. $%R50)
            ((MTIMES SIMP RATSIMP) 9. $%R51)
            ((MTIMES SIMP RATSIMP) 24. $%R52)
            ((MTIMES SIMP RATSIMP) -15. $%R53)
            ((MTIMES SIMP RATSIMP) 9. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 23.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
            ((MTIMES SIMP RATSIMP) 45. $%R46)
            ((MTIMES SIMP RATSIMP) -24. $%R47)
            ((MTIMES SIMP RATSIMP) 565. $%R48)
            ((MTIMES SIMP RATSIMP) 160. $%R49)
            ((MTIMES SIMP RATSIMP) 15. $%R50)
            ((MTIMES SIMP RATSIMP) -9. $%R51)
            ((MTIMES SIMP RATSIMP) -24. $%R52)
            ((MTIMES SIMP RATSIMP) 15. $%R53)
            ((MTIMES SIMP RATSIMP) -9. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 24.) $%R46)
         ((MEQUAL SIMP) (($C SIMP) 25.) $%R45))
        ((MLIST SIMP) $%R45 $%R46 $%R47 $%R48 $%R49 $%R50 $%R51 $%R52
         $%R53 $%R54)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 1. 1. 1. 1. ((RAT SIMP) -47. 3.))
         ((MLIST SIMP) -2. 0. 0. 0. 2. 2. 2. 0. 0. 0. -13. 0. 0. 0. 4.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 0. 2. 2. 0. 0. 2. 0. 0. -13. 0. 0. 0. 4. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. 0. 2. 0. 2. 0. 0. -13. 0. 0. 0. 4. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. 2. 0. 2. 0. 0. -13. 0. 0. 0. 4. 0. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -2. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -2. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. -2. 0. -2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. -2. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -3. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
          0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -3. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
          0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -3. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -3. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
          0. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -3. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
          0. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -3. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
          0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -3. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
          0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
          0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0.
          0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.)
          0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -4. 0. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -4. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -4. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -4.
          ((RAT SIMP) -4. 3.)))))
      (((7. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) -28. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) 2. (($C SIMP) 11.))
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) -3. (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 14.))
           ((MTIMES SIMP) -3. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) -11. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) -11. (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.))
           ((MTIMES SIMP) -2. (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -11. (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.))
           ((MTIMES SIMP) -2. (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 5.)
           ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 4. (($C SIMP) 12.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 15.))
           ((MTIMES SIMP) -4. (($C SIMP) 19.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 4. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 17.))
           ((MTIMES SIMP) -4. (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) -12. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) 4. (($C SIMP) 12.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) -3. (($C SIMP) 15.))
           ((MTIMES SIMP) -4. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) 4. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) -3. (($C SIMP) 18.))
           ((MTIMES SIMP) -4. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -12. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 26.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) 4. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 17.))
           ((MTIMES SIMP) -4. (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 5.)
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) 4. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 18.))
           ((MTIMES SIMP) -4. (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -12. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 27.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) -15. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) -15. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 24.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 26.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) -15. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 27.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) 6. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.))
           ((MTIMES SIMP) -5. (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) 6. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.))
           ((MTIMES SIMP) -5. (($C SIMP) 26.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 6. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 23.))
           ((MTIMES SIMP) -2. (($C SIMP) 24.))
           ((MTIMES SIMP) -5. (($C SIMP) 27.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -65. 4.) (($C SIMP) 1.))
           ((MTIMES SIMP) -20. (($C SIMP) 2.))
           ((MTIMES SIMP) -1. (($C SIMP) 4.))
           ((MTIMES SIMP) -1. (($C SIMP) 5.))
           ((MTIMES SIMP) -1. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 25.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 26.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 27.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.) (($C SIMP) 17.)
         (($C SIMP) 18.) (($C SIMP) 19.) (($C SIMP) 20.)
         (($C SIMP) 21.) (($C SIMP) 22.) (($C SIMP) 23.)
         (($C SIMP) 24.) (($C SIMP) 25.) (($C SIMP) 26.)
         (($C SIMP) 27.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 440.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 800. $%R39)
            ((MTIMES SIMP RATSIMP) 427. $%R41)
            ((MTIMES SIMP RATSIMP) 4365. $%R42)
            ((MTIMES SIMP RATSIMP) -330. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 120. $%R39)
            ((MTIMES SIMP RATSIMP) 63. $%R41)
            ((MTIMES SIMP RATSIMP) 645. $%R42)
            ((MTIMES SIMP RATSIMP) -50. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 528.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 124. $%R39)
            ((MTIMES SIMP RATSIMP) 35. $%R41)
            ((MTIMES SIMP RATSIMP) 387. $%R42)
            ((MTIMES SIMP RATSIMP) -66. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R42)
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 4752.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1512. $%R39)
            ((MTIMES SIMP RATSIMP) 1760. $%R40)
            ((MTIMES SIMP RATSIMP) -675. $%R41)
            ((MTIMES SIMP RATSIMP) -3689. $%R42)
            ((MTIMES SIMP RATSIMP) -440. $%R43)
            ((MTIMES SIMP RATSIMP) -1078. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 23760.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 13320. $%R39)
            ((MTIMES SIMP RATSIMP) 8800. $%R40)
            ((MTIMES SIMP RATSIMP) 4689. $%R41)
            ((MTIMES SIMP RATSIMP) 35555. $%R42)
            ((MTIMES SIMP RATSIMP) -2200. $%R43)
            ((MTIMES SIMP RATSIMP) -5390. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R39)
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 35640.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 24300. $%R39)
            ((MTIMES SIMP RATSIMP) -14300. $%R40)
            ((MTIMES SIMP RATSIMP) -4887. $%R41)
            ((MTIMES SIMP RATSIMP) -4975. $%R42)
            ((MTIMES SIMP RATSIMP) -6820. $%R43)
            ((MTIMES SIMP RATSIMP) -14630. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 35640.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4140. $%R39)
            ((MTIMES SIMP RATSIMP) -14300. $%R40)
            ((MTIMES SIMP RATSIMP) 4311. $%R41)
            ((MTIMES SIMP RATSIMP) 52535. $%R42)
            ((MTIMES SIMP RATSIMP) -6820. $%R43)
            ((MTIMES SIMP RATSIMP) 26950. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 95040.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 119160. $%R39)
            ((MTIMES SIMP RATSIMP) -83600. $%R40)
            ((MTIMES SIMP RATSIMP) 3177. $%R41)
            ((MTIMES SIMP RATSIMP) 174755. $%R42)
            ((MTIMES SIMP RATSIMP) -20680. $%R43)
            ((MTIMES SIMP RATSIMP) 28930. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 95040.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 68040. $%R39)
            ((MTIMES SIMP RATSIMP) 83600. $%R40)
            ((MTIMES SIMP RATSIMP) 9423. $%R41)
            ((MTIMES SIMP RATSIMP) 35845. $%R42)
            ((MTIMES SIMP RATSIMP) 20680. $%R43)
            ((MTIMES SIMP RATSIMP) -52690. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 12.) $%R44)
         ((MEQUAL SIMP) (($C SIMP) 13.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 28512.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 131400. $%R39)
            ((MTIMES SIMP RATSIMP) 110000. $%R40)
            ((MTIMES SIMP RATSIMP) 23283. $%R41)
            ((MTIMES SIMP RATSIMP) 106465. $%R42)
            ((MTIMES SIMP RATSIMP) -21560. $%R43)
            ((MTIMES SIMP RATSIMP) -77770. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 14.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 28512.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 93960. $%R39)
            ((MTIMES SIMP RATSIMP) 110000. $%R40)
            ((MTIMES SIMP RATSIMP) -7749. $%R41)
            ((MTIMES SIMP RATSIMP) 64345. $%R42)
            ((MTIMES SIMP RATSIMP) -21560. $%R43)
            ((MTIMES SIMP RATSIMP) -54010. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 15.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 990.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 620. $%R39)
            ((MTIMES SIMP RATSIMP) 769. $%R41)
            ((MTIMES SIMP RATSIMP) -45. $%R42)
            ((MTIMES SIMP RATSIMP) 4290. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 16.) $%R41)
         ((MEQUAL SIMP) (($C SIMP) 17.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 35640.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3600. $%R39)
            ((MTIMES SIMP RATSIMP) 37400. $%R40)
            ((MTIMES SIMP RATSIMP) 26127. $%R41)
            ((MTIMES SIMP RATSIMP) 145. $%R42)
            ((MTIMES SIMP RATSIMP) 58960. $%R43)
            ((MTIMES SIMP RATSIMP) -23650. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 18.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 3240.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 29520. $%R39)
            ((MTIMES SIMP RATSIMP) -3400. $%R40)
            ((MTIMES SIMP RATSIMP) 2799. $%R41)
            ((MTIMES SIMP RATSIMP) 38425. $%R42)
            ((MTIMES SIMP RATSIMP) -5360. $%R43)
            ((MTIMES SIMP RATSIMP) -1090. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 19.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 11880.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 20160. $%R39)
            ((MTIMES SIMP RATSIMP) 24200. $%R40)
            ((MTIMES SIMP RATSIMP) -2367. $%R41)
            ((MTIMES SIMP RATSIMP) 16135. $%R42)
            ((MTIMES SIMP RATSIMP) -3080. $%R43)
            ((MTIMES SIMP RATSIMP) -46750. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 20.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 5940.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9540. $%R39)
            ((MTIMES SIMP RATSIMP) 12100. $%R40)
            ((MTIMES SIMP RATSIMP) 4743. $%R41)
            ((MTIMES SIMP RATSIMP) 5975. $%R42)
            ((MTIMES SIMP RATSIMP) 4400. $%R43)
            ((MTIMES SIMP RATSIMP) -10010. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 21.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2376.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3888. $%R39)
            ((MTIMES SIMP RATSIMP) 4840. $%R40)
            ((MTIMES SIMP RATSIMP) 1107. $%R41)
            ((MTIMES SIMP RATSIMP) 1877. $%R42)
            ((MTIMES SIMP RATSIMP) -616. $%R43)
            ((MTIMES SIMP RATSIMP) 3718. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 22.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 594.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2538. $%R39)
            ((MTIMES SIMP RATSIMP) -1210. $%R40)
            ((MTIMES SIMP RATSIMP) 405. $%R41)
            ((MTIMES SIMP RATSIMP) 3628. $%R42)
            ((MTIMES SIMP RATSIMP) -440. $%R43)
            ((MTIMES SIMP RATSIMP) 110. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 23.) $%R43)
         ((MEQUAL SIMP) (($C SIMP) 24.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 120. $%R39)
            ((MTIMES SIMP RATSIMP) 3. $%R41)
            ((MTIMES SIMP RATSIMP) 145. $%R42)
            ((MTIMES SIMP RATSIMP) -20. $%R43)
            ((MTIMES SIMP RATSIMP) -10. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 25.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 1100.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 960. $%R39)
            ((MTIMES SIMP RATSIMP) 1100. $%R40)
            ((MTIMES SIMP RATSIMP) 123. $%R41)
            ((MTIMES SIMP RATSIMP) 145. $%R42)
            ((MTIMES SIMP RATSIMP) -1210. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 26.) $%R40)
         ((MEQUAL SIMP) (($C SIMP) 27.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 440.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 368. $%R39)
            ((MTIMES SIMP RATSIMP) -59. $%R41)
            ((MTIMES SIMP RATSIMP) 227. $%R42)
            ((MTIMES SIMP RATSIMP) -22. $%R44)))))
        ((MLIST SIMP) $%R39 $%R40 $%R41 $%R42 $%R43 $%R44)
        (($MATRIX SIMP)
         ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          ((RAT SIMP) -1. 2.) 1. 1. 1. 1. 1. 1. ((RAT SIMP) -65. 4.))
         ((MLIST SIMP) -4. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0.
          0. 2. ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.)
          ((RAT SIMP) -4. 3.) 0. 0. 0. -20.)
         ((MLIST SIMP) 8. -28. 4. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 1. 0. 0. 0.
          2. 0. 0. -15. 0. 0. 2. -1.)
         ((MLIST SIMP) -2. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. ((RAT SIMP) 1. 2.) 1. 0. 0. 0. 0. 2. 0.
          1. 0. 0. -15. 0. 0. 2. 0. -1.)
         ((MLIST SIMP) -2. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 2. 1. 0. 0. 1.
          0. 0. -15. 0. 0. 2. 0. 0. -1.)
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 2. -12. 0. 0. 0. 0. 0. 6.
          ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 0. 0. 0. 0. 0.
          0. 0. 2. 2. -12. 0. 0. 0. 0. 0. 0. 0. 6. 0.
          ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0. 0. 2.
          2. -12. 0. 0. 0. 0. 0. 0. 0. 0. 0. 6. 0. 0.
          ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -2. -2. 0. 2. 0. 0. -11. 0. 0. 0. 0. 4. 0.
          0. 4. 0. 0. ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. -2. 0. -2. 2. 0. -11. 0. 0. 4. 0. 0. 0. 0.
          4. 0. 0. ((RAT SIMP) -4. 3.) 0. ((RAT SIMP) -4. 3.) 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. -2. -2. 2. -11. 0. 0. 4. 0. 0. 4. 0. 0.
          0. 0. 0. ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) -2.
          -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0.
          0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0.
          ((RAT SIMP) -3. 2.) -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -3.
          ((RAT SIMP) -3. 2.) 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -3.
          ((RAT SIMP) -3. 2.) 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. -4. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. -4. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. -4. 0. 0.
          0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. -4. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0.
          -4. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0.
          -4. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 3.) 0.
          0. -5. 0. 0. ((RAT SIMP) -5. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 2.) 0. 0. 0. 0. ((RAT SIMP) -5. 3.) 0. 0. -5.
          0. ((RAT SIMP) -5. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -5. 2.) 0. 0. ((RAT SIMP) -5. 3.) 0. 0. -5.
          ((RAT SIMP) -5. 4.)))))
      (((7. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -3. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) 6. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -11. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 5.))
           ((MTIMES SIMP) 8. (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -4. (($C SIMP) 8.))
           ((MTIMES SIMP) 8. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 3.)
           ((MTIMES SIMP) 8. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) -4. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 3.)
           ((MTIMES SIMP) 8. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) -4. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           (($C SIMP) 5.) ((MTIMES SIMP) -24. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           (($C SIMP) 8.) ((MTIMES SIMP) -24. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 6.))
           ((MTIMES SIMP) 4. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 12.))
           ((MTIMES SIMP) -3. (($C SIMP) 15.))
           ((MTIMES SIMP) -3. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) -10. (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 19.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) -10. (($C SIMP) 15.))
           ((MTIMES SIMP) -2. (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 10.) (($C SIMP) 11.)
           ((MTIMES SIMP) 4. (($C SIMP) 15.))
           ((MTIMES SIMP) 4. (($C SIMP) 16.))
           ((MTIMES SIMP) -4. (($C SIMP) 17.))
           ((MTIMES SIMP) -4. (($C SIMP) 18.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 5.))
           (($C SIMP) 7.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 18.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 17.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) 2. (($C SIMP) 14.))
           ((MTIMES SIMP) 6. (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 17.))
           ((MTIMES SIMP) -5. (($C SIMP) 19.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 4. (($C SIMP) 8.))
           ((MTIMES SIMP) 3. (($C SIMP) 11.))
           ((MTIMES SIMP) -11. (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) -3. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 7.)
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) 2. (($C SIMP) 13.))
           ((MTIMES SIMP) 6. (($C SIMP) 15.))
           ((MTIMES SIMP) -3. (($C SIMP) 18.))
           ((MTIMES SIMP) -5. (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) 3. (($C SIMP) 10.))
           ((MTIMES SIMP) -11. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) -3. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -59. 4.) (($C SIMP) 7.))
           ((MTIMES SIMP) -22. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 11.))
           ((MTIMES SIMP) -1. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -59. 4.) (($C SIMP) 4.))
           ((MTIMES SIMP) -22. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 10.))
           ((MTIMES SIMP) -1. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) 3. (($C SIMP) 11.))
           ((MTIMES SIMP) 8. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.))
           ((MTIMES SIMP) -6. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 3. (($C SIMP) 10.))
           ((MTIMES SIMP) 8. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.))
           ((MTIMES SIMP) -6. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -79. 5.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -119. 5.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 22.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.) (($C SIMP) 17.)
         (($C SIMP) 18.) (($C SIMP) 19.) (($C SIMP) 20.)
         (($C SIMP) 21.) (($C SIMP) 22.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 117.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3570. $%R36)
            ((MTIMES SIMP RATSIMP) -612. $%R37)
            ((MTIMES SIMP RATSIMP) 272. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 52.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 945. $%R36)
            ((MTIMES SIMP RATSIMP) -162. $%R37)
            ((MTIMES SIMP RATSIMP) 72. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 936.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3675. $%R36)
            ((MTIMES SIMP RATSIMP) -630. $%R37)
            ((MTIMES SIMP RATSIMP) 280. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 315. $%R36)
            ((MTIMES SIMP RATSIMP) -54. $%R37)
            ((MTIMES SIMP RATSIMP) 16. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 312.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8925. $%R36)
            ((MTIMES SIMP RATSIMP) -1530. $%R37)
            ((MTIMES SIMP RATSIMP) 472. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 312.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 630. $%R36)
            ((MTIMES SIMP RATSIMP) 9. $%R37)
            ((MTIMES SIMP RATSIMP) 22. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R38)
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 104.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 245. $%R36)
            ((MTIMES SIMP RATSIMP) -42. $%R37)
            ((MTIMES SIMP RATSIMP) 88. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 416.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 385. $%R36)
            ((MTIMES SIMP RATSIMP) -222. $%R37)
            ((MTIMES SIMP RATSIMP) 64. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 105. $%R36)
            ((MTIMES SIMP RATSIMP) -36. $%R37)
            ((MTIMES SIMP RATSIMP) 8. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 11.) $%R37)
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 234.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1155. $%R36)
            ((MTIMES SIMP RATSIMP) -198. $%R37)
            ((MTIMES SIMP RATSIMP) 88. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 13.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 288.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2499. $%R36)
            ((MTIMES SIMP RATSIMP) -882. $%R37)
            ((MTIMES SIMP RATSIMP) 152. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 14.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 288.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1659. $%R36)
            ((MTIMES SIMP RATSIMP) -738. $%R37)
            ((MTIMES SIMP RATSIMP) 88. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 15.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 156.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1071. $%R36)
            ((MTIMES SIMP RATSIMP) -792. $%R37)
            ((MTIMES SIMP RATSIMP) 92. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 16.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 104.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1379. $%R36)
            ((MTIMES SIMP RATSIMP) -642. $%R37)
            ((MTIMES SIMP RATSIMP) 112. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 17.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 1872.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45375. $%R36)
            ((MTIMES SIMP RATSIMP) -33786. $%R37)
            ((MTIMES SIMP RATSIMP) 5240. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 18.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 208.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4015. $%R36)
            ((MTIMES SIMP RATSIMP) -3578. $%R37)
            ((MTIMES SIMP RATSIMP) 504. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 19.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 936.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10095. $%R36)
            ((MTIMES SIMP RATSIMP) -5742. $%R37)
            ((MTIMES SIMP RATSIMP) 992. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 20.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 468.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2265. $%R36)
            ((MTIMES SIMP RATSIMP) -2394. $%R37)
            ((MTIMES SIMP RATSIMP) 284. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 21.)
          ((MTIMES SIMP RATSIMP) -1. $%R36))
         ((MEQUAL SIMP) (($C SIMP) 22.) $%R36))
        ((MLIST SIMP) $%R36 $%R37 $%R38)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) -1. 2.) 1. 1. 1. 1.
          ((RAT SIMP) -79. 5.))
         ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. 1. 0. 1.
          ((RAT SIMP) -3. 4.) ((RAT SIMP) -3. 4.) 0. 0.
          ((RAT SIMP) -119. 5.))
         ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -11. 2. 2.
          ((RAT SIMP) -47. 3.) 1. 1. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. -2. 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
          0. 0. ((RAT SIMP) -1. 2.) 0. 0. 1. 0. ((RAT SIMP) 4. 3.) 1.
          0. 0. 0. 0. ((RAT SIMP) -59. 4.) 0. 2. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. -2. 0. 0. -4. 0. 0. 0. 0. 1. 0. 0. 2. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 4. 0. -22. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 8. 0. ((RAT SIMP) -8. 3.) 8. 0.
          -24. 0. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. 0. -2. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. ((RAT SIMP) -1. 2.) 0. 1.
          ((RAT SIMP) 4. 3.) 0. 0. 0. 1. 0. ((RAT SIMP) -59. 4.) 0. 2.
          0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. -2. 0. 0. 0. -4. 0. 0. 0. 0. 1. 0. 0. 2. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 4. 0. 0. -22. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 0. 8. ((RAT SIMP) -8. 3.) 0. 8. 0.
          -24. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) -3. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 1. 0.
          0. ((RAT SIMP) -41. 3.) 0. 0. 0. 3. 0. ((RAT SIMP) -3. 4.) 0.
          3. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 0.
          ((RAT SIMP) -41. 3.) 0. 0. 3. 0. 0. ((RAT SIMP) -3. 4.) 0. 3.
          0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 2. 2. 0. ((RAT SIMP) -43. 3.) 0. 0. 2. 0.
          2. 0. -1. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) -4. 0. -2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. -11. 0. 0. 0. 8.
          ((RAT SIMP) -8. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. -4. 0.
          -2. 0. 0. 0. 0. 0. 0. 0. 2. -11. 0. 0. 0. 0. 8. 0.
          ((RAT SIMP) -8. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.
          ((RAT SIMP) -3. 2.) -3. 0. -10. 4. 0. 0. ((RAT SIMP) -4. 3.)
          0. 0. 6. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. ((RAT SIMP) -3. 2.)
          0. -3. -10. 0. 4. 0. ((RAT SIMP) -4. 3.) 0. 6. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. -4.
          0. 0. ((RAT SIMP) -4. 3.) -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. -4.
          0. ((RAT SIMP) -4. 3.) 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 2.) 0. 0. ((RAT SIMP) -5. 3.) 0. 0. -5. 0. 0.
          0. 0. ((RAT SIMP) -5. 4.) -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 2.) 0. ((RAT SIMP) -5. 3.) 0. 0. 0. 0. -5. 0.
          ((RAT SIMP) -5. 4.) 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -2. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. -6. 0.
          ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -2. 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. -6.
          ((RAT SIMP) -6. 5.)))))
      (((7. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -4. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 4.))
           ((MTIMES SIMP) 4. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) -6. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 8. (($C SIMP) 5.))
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.))
           ((MTIMES SIMP) 24. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) -3. (($C SIMP) 3.))
           ((MTIMES SIMP) -12. (($C SIMP) 4.))
           ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) 4. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -11. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           (($C SIMP) 5.) ((MTIMES SIMP) -39. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) 6. (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 6. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -86. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) 4. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -4. (($C SIMP) 12.))
           ((MTIMES SIMP) 8. (($C SIMP) 13.))
           ((MTIMES SIMP) -4. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) -9. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -65. 4.) (($C SIMP) 4.))
           ((MTIMES SIMP) -20. (($C SIMP) 5.))
           ((MTIMES SIMP) -1. (($C SIMP) 6.))
           ((MTIMES SIMP) -1. (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) 12. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) -5. (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) -15. (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.))
           (($C SIMP) 12.) ((MTIMES SIMP) -22. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -2. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -2. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 3. (($C SIMP) 11.))
           ((MTIMES SIMP) -13. (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 3.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 2.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) -1. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -59. 4.) (($C SIMP) 11.))
           ((MTIMES SIMP) -20. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 4.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 6. (($C SIMP) 12.))
           ((MTIMES SIMP) 4. (($C SIMP) 14.))
           ((MTIMES SIMP) -10. (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 2.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -71. 5.) (($C SIMP) 8.))
           ((MTIMES SIMP) -25. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -12. 5.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 5.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) 3. (($C SIMP) 11.))
           ((MTIMES SIMP) 4. (($C SIMP) 14.))
           ((MTIMES SIMP) 10. (($C SIMP) 15.))
           ((MTIMES SIMP) -7. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -89. 6.) (($C SIMP) 1.))
           ((MTIMES SIMP) -26. (($C SIMP) 2.))
           ((MTIMES SIMP) -30. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 6.) (($C SIMP) 16.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 300.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7420. $%R34)
            ((MTIMES SIMP RATSIMP) 1289. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 150.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9520. $%R34)
            ((MTIMES SIMP RATSIMP) 29. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 200.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8680. $%R34)
            ((MTIMES SIMP RATSIMP) -379. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 600.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12740. $%R34)
            ((MTIMES SIMP RATSIMP) 1153. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 800.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11760. $%R34)
            ((MTIMES SIMP RATSIMP) 1227. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R35)
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 1600.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
            ((MTIMES SIMP RATSIMP) 227. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 150.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10640. $%R34)
            ((MTIMES SIMP RATSIMP) 2713. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 30.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1400. $%R34)
            ((MTIMES SIMP RATSIMP) 343. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 300.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
            ((MTIMES SIMP RATSIMP) 617. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 300.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11620. $%R34)
            ((MTIMES SIMP RATSIMP) 3989. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 240.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10640. $%R34)
            ((MTIMES SIMP RATSIMP) 2893. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 13.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 2400.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
            ((MTIMES SIMP RATSIMP) 1787. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 14.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 150.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4480. $%R34)
            ((MTIMES SIMP RATSIMP) 821. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 15.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 750.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9415. $%R34)
            ((MTIMES SIMP RATSIMP) 2243. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 16.) $%R34))
        ((MLIST SIMP) $%R34 $%R35)
        (($MATRIX SIMP)
         ((MLIST SIMP) -4. 1. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 3.) 0. 0. ((RAT SIMP) -5. 4.) 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 1. 1. ((RAT SIMP) -89. 6.))
         ((MLIST SIMP) -2. -4. 0. 1. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          ((RAT SIMP) -2. 3.) 1. 1. ((RAT SIMP) -4. 5.) 0. -26.)
         ((MLIST SIMP) 0. -6. 0. -3. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 2. ((RAT SIMP) -3. 2.) 0. 0. 0. -30.)
         ((MLIST SIMP) 8. 2. -2. -12. 0. ((RAT SIMP) -3. 2.) 2. 0. 0.
          2. 0. 0. ((RAT SIMP) -65. 4.) 1. 1. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 8. -4. 4. -11. 1. 0. 2. 0.
          ((RAT SIMP) -8. 3.) 0. 0. -20. 0. ((RAT SIMP) -4. 3.) 2. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 4. 2. -3. 4. ((RAT SIMP) 3. 2.) 0. 0. 0. 0.
          ((RAT SIMP) -86. 3.) 2. 1. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 24. 0. 0. -39. 0. 0. 6. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. 0. 0. -3. ((RAT SIMP) 1. 2.) 0. 0.
          0. -2. 0. 0. ((RAT SIMP) -4. 3.) 0. ((RAT SIMP) -2. 3.) 2. 0.
          ((RAT SIMP) -71. 5.) 2. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -2. 0. 0. 0. 0. -2. -3. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. ((RAT SIMP) 1. 2.) 0. 2. -1. 2.
          -25. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 0. 0. 6. 2. ((RAT SIMP) -3. 2.)
          ((RAT SIMP) -4. 3.) 4. -9. -1. 2. -15. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0.
          -2. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 3. ((RAT SIMP) -59. 4.)
          0. 0. 3. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0.
          -4. 0. 0. 0. 0. 1. 0. -20. 6. ((RAT SIMP) -12. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0.
          8. 0. -3. 12. 0. -22. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.)
          -4. -2. 0. ((RAT SIMP) -3. 2.) 0. 0. -13. 0. 4.
          ((RAT SIMP) -4. 5.) 4. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 4.) -5. ((RAT SIMP) -5. 3.)
          ((RAT SIMP) -5. 2.) 0. 0. -10. 0. 10. ((RAT SIMP) -5. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -7. 3.) ((RAT SIMP) -7. 4.) ((RAT SIMP) -7. 2.)
          ((RAT SIMP) -7. 5.) -7. ((RAT SIMP) -7. 6.)))))
      (((7. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 5. (($C SIMP) 3.))
           ((MTIMES SIMP) 10. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -5. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 2.))
           (($C SIMP) 3.) ((MTIMES SIMP) 6. (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.))
           ((MTIMES SIMP) -5. (($C SIMP) 7.)) (($C SIMP) 8.))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 3.)
           ((MTIMES SIMP) 4. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 12. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -3. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 8. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.)) 0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) 3. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -11. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           (($C SIMP) 7.) ((MTIMES SIMP) -3. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 6. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) -10. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -20. (($C SIMP) 1.))
           (($C SIMP) 2.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -35. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 2.))
           (($C SIMP) 3.)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -22. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -59. 4.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.)) (($C SIMP) 6.)
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -119. 5.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -79. 5.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -239. 7.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -191. 7.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -95. 7.) (($C SIMP) 8.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 3.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 4.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 5.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 6.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 7.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 8.) 0.))
        ((MLIST SIMP))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 12. 4. 8. ((RAT SIMP) -3. 2.) 0. 0.
          -20. 0. 0. ((RAT SIMP) -47. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. ((RAT SIMP) -3. 2.) -4. 0. 4. 6. 1.
          0. ((RAT SIMP) -43. 3.) 0. -22. 0. 0.)
         ((MLIST SIMP) 5. 1. 1. ((RAT SIMP) -3. 2.) 0. -2. 0. 3.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) -3. 2.) ((RAT SIMP) -35. 3.)
          1. 0. ((RAT SIMP) -59. 4.) ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 6. 4. -2. -3. 0. 0. 2. -10.
          ((RAT SIMP) -1. 2.) ((RAT SIMP) 2. 3.) 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) -3. 2.) ((RAT SIMP) -119. 5.) 0.)
         ((MLIST SIMP) 10. 2. 0. -3. ((RAT SIMP) 1. 2.) 0. 0. -11. 0.
          -2. 0. 0. ((RAT SIMP) -4. 3.) 2. ((RAT SIMP) -79. 5.) 0.)
         ((MLIST SIMP) 0. -3. -4. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) -2.
          0. ((RAT SIMP) -1. 3.) ((RAT SIMP) 1. 2.) 0. 1. 0.
          ((RAT SIMP) -239. 7.))
         ((MLIST SIMP) -2. -5. 0. 0. 0. 0. 0. 1. ((RAT SIMP) -3. 2.) 0.
          0. ((RAT SIMP) -5. 3.) 0. ((RAT SIMP) -5. 4.)
          ((RAT SIMP) 1. 2.) ((RAT SIMP) -191. 7.))
         ((MLIST SIMP) -5. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. -3. 0. 0.
          -2. 0. 0. ((RAT SIMP) -3. 2.) ((RAT SIMP) -6. 5.)
          ((RAT SIMP) -95. 7.))))))) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DSKSETQ |$Descendents| '|$Descendents|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 8. 2.
      (((7. 7.) (MLIST SIMP)
        ((MLIST SIMP) 7. 7. (($MATRIX SIMP) ((MLIST SIMP) $%R70)))
        ((MLIST SIMP) 7. 6.
         (($MATRIX SIMP)
          ((MLIST SIMP) $%R70 $%R70 $%R70 $%R70 $%R70 $%R70)))
        ((MLIST SIMP) 7. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 3. $%R70)
           ((MTIMES SIMP RATSIMP) 3. $%R70)
           ((MTIMES SIMP RATSIMP) 3. $%R70)
           ((MTIMES SIMP RATSIMP) 3. $%R70)
           ((MTIMES SIMP RATSIMP) 3. $%R70))))
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70))))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 27. $%R70)
           ((MTIMES SIMP RATSIMP) 12. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 36. $%R70)
           ((MTIMES SIMP RATSIMP) 36. $%R70)
           ((MTIMES SIMP RATSIMP) 54. $%R70)
           ((MTIMES SIMP RATSIMP) 36. $%R70)
           ((MTIMES SIMP RATSIMP) 54. $%R70)
           ((MTIMES SIMP RATSIMP) 54. $%R70)
           ((MTIMES SIMP RATSIMP) 64. $%R70)
           ((MTIMES SIMP RATSIMP) 64. $%R70)
           ((MTIMES SIMP RATSIMP) 64. $%R70)
           ((MTIMES SIMP RATSIMP) 64. $%R70)
           ((MTIMES SIMP RATSIMP) 64. $%R70)
           ((MTIMES SIMP RATSIMP) 64. $%R70)
           ((MTIMES SIMP RATSIMP) 125. $%R70)
           ((MTIMES SIMP RATSIMP) 125. $%R70)
           ((MTIMES SIMP RATSIMP) 125. $%R70))))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 256. $%R70)
           ((MTIMES SIMP RATSIMP) 216. $%R70)
           ((MTIMES SIMP RATSIMP) 20. $%R70)
           ((MTIMES SIMP RATSIMP) 135. $%R70)
           ((MTIMES SIMP RATSIMP) 60. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 15. 4.) $%R70)
           ((MTIMES SIMP RATSIMP) 135. $%R70)
           ((MTIMES SIMP RATSIMP) 60. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 15. 4.) $%R70)
           ((MTIMES SIMP RATSIMP) 120. $%R70)
           ((MTIMES SIMP RATSIMP) 120. $%R70)
           ((MTIMES SIMP RATSIMP) 80. $%R70)
           ((MTIMES SIMP RATSIMP) 80. $%R70)
           ((MTIMES SIMP RATSIMP) 80. $%R70)
           ((MTIMES SIMP RATSIMP) 45. $%R70)
           ((MTIMES SIMP RATSIMP) 45. $%R70)
           ((MTIMES SIMP RATSIMP) 480. $%R70)
           ((MTIMES SIMP RATSIMP) 480. $%R70)
           ((MTIMES SIMP RATSIMP) 625. $%R70)
           ((MTIMES SIMP RATSIMP) 625. $%R70)
           ((MTIMES SIMP RATSIMP) 1296. $%R70)
           ((MTIMES SIMP RATSIMP) 1296. $%R70))))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 3125. $%R70)
           ((MTIMES SIMP RATSIMP) 2560. $%R70)
           ((MTIMES SIMP RATSIMP) 1215. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 405. 2.) $%R70)
           ((MTIMES SIMP RATSIMP) 90. $%R70)
           ((MTIMES SIMP RATSIMP) 160. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 15. 8.) $%R70)
           ((MTIMES SIMP RATSIMP) 1536. $%R70)
           ((MTIMES SIMP RATSIMP) 1296. $%R70)
           ((MTIMES SIMP RATSIMP) 120. $%R70)
           ((MTIMES SIMP RATSIMP) 1215. $%R70)
           ((MTIMES SIMP RATSIMP) 540. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 135. 4.) $%R70)
           ((MTIMES SIMP RATSIMP) 1280. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 1875. 2.) $%R70)
           ((MTIMES SIMP RATSIMP) 16807. $%R70))))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 105. $%R70)
           ((MTIMES SIMP RATSIMP) 1680. $%R70)
           ((MTIMES SIMP RATSIMP) 3780. $%R70)
           ((MTIMES SIMP RATSIMP) 2268. $%R70)
           ((MTIMES SIMP RATSIMP) 2688. $%R70)
           ((MTIMES SIMP RATSIMP) 34560. $%R70)
           ((MTIMES SIMP RATSIMP) 37500. $%R70)
           ((MTIMES SIMP RATSIMP) 46656. $%R70))))))
      (((7. 6.) (MLIST SIMP)
        ((MLIST SIMP) 7. 6.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68)
            ((MTIMES SIMP RATSIMP) -1. $%R69))
           $%R69 $%R68 $%R67 $%R66 $%R65)))
        ((MLIST SIMP) 7. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R65 $%R66 $%R67 $%R68 $%R69))
           ((MPLUS SIMP) $%R68 $%R69) ((MPLUS SIMP) $%R67 $%R69)
           ((MPLUS SIMP) $%R67 $%R68) ((MPLUS SIMP) $%R66 $%R69)
           ((MPLUS SIMP) $%R66 $%R68) ((MPLUS SIMP) $%R66 $%R67)
           ((MPLUS SIMP) $%R65 $%R69) ((MPLUS SIMP) $%R65 $%R68)
           ((MPLUS SIMP) $%R65 $%R67) ((MPLUS SIMP) $%R65 $%R66)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68) $%R69)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67) $%R68
            ((MTIMES SIMP RATSIMP) -1. $%R69))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66) $%R67
            ((MTIMES SIMP RATSIMP) -1. $%R68)
            ((MTIMES SIMP RATSIMP) -1. $%R69))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65) $%R66
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68)
            ((MTIMES SIMP RATSIMP) -1. $%R69))
           ((MPLUS SIMP) $%R65 ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68)
            ((MTIMES SIMP RATSIMP) -1. $%R69)))))
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R65)
            ((MTIMES SIMP RATSIMP) -2. $%R66)
            ((MTIMES SIMP RATSIMP) -2. $%R67)
            ((MTIMES SIMP RATSIMP) -2. $%R68))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R66 $%R67 $%R68))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R65 $%R67 $%R68))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R65 $%R66 $%R68))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R65 $%R66 $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R66)
            ((MTIMES SIMP RATSIMP) 2. $%R67)
            ((MTIMES SIMP RATSIMP) 2. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R65)
            ((MTIMES SIMP RATSIMP) 2. $%R67)
            ((MTIMES SIMP RATSIMP) 2. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R65)
            ((MTIMES SIMP RATSIMP) 2. $%R66)
            ((MTIMES SIMP RATSIMP) 2. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R65)
            ((MTIMES SIMP RATSIMP) 2. $%R66)
            ((MTIMES SIMP RATSIMP) 2. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) 2. $%R67)
            ((MTIMES SIMP RATSIMP) 3. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) 2. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) 3. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) 3. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) 3. $%R67)
            ((MTIMES SIMP RATSIMP) 2. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) 2. $%R66)
            ((MTIMES SIMP RATSIMP) 3. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) 3. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) 3. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) 2. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) 3. $%R66)
            ((MTIMES SIMP RATSIMP) 2. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R65)
            ((MTIMES SIMP RATSIMP) 3. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) 2. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) 2. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R65)
            ((MTIMES SIMP RATSIMP) 2. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R65)
            ((MTIMES SIMP RATSIMP) -4. $%R66)
            ((MTIMES SIMP RATSIMP) -4. $%R67)
            ((MTIMES SIMP RATSIMP) 4. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R65)
            ((MTIMES SIMP RATSIMP) -4. $%R66)
            ((MTIMES SIMP RATSIMP) 4. $%R67)
            ((MTIMES SIMP RATSIMP) -4. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R65)
            ((MTIMES SIMP RATSIMP) 4. $%R66)
            ((MTIMES SIMP RATSIMP) -4. $%R67)
            ((MTIMES SIMP RATSIMP) -4. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R65)
            ((MTIMES SIMP RATSIMP) -4. $%R66)
            ((MTIMES SIMP RATSIMP) -4. $%R67)
            ((MTIMES SIMP RATSIMP) -4. $%R68)))))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R65)
            ((MTIMES SIMP RATSIMP) -9. $%R66)
            ((MTIMES SIMP RATSIMP) -9. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R65)
            ((MTIMES SIMP RATSIMP) -4. $%R66)
            ((MTIMES SIMP RATSIMP) -4. $%R67))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) $%R65 $%R66 $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R66)
            ((MTIMES SIMP RATSIMP) -4. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R65)
            ((MTIMES SIMP RATSIMP) -4. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R65)
            ((MTIMES SIMP RATSIMP) -4. $%R66))
           ((MPLUS SIMP) $%R65 ((MTIMES SIMP RATSIMP) -2. $%R66)
            ((MTIMES SIMP RATSIMP) -2. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R65) $%R66
            ((MTIMES SIMP RATSIMP) -2. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R65)
            ((MTIMES SIMP RATSIMP) -2. $%R66) $%R67)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
             ((MTIMES SIMP RATSIMP) -1. $%R66)
             ((MTIMES SIMP RATSIMP) 2. $%R67)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) $%R65 ((MTIMES SIMP RATSIMP) -2. $%R66)
             $%R67))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R65) $%R66
             $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R65)
            ((MTIMES SIMP RATSIMP) 7. $%R66)
            ((MTIMES SIMP RATSIMP) 10. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R65)
            ((MTIMES SIMP RATSIMP) 10. $%R66)
            ((MTIMES SIMP RATSIMP) 7. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R65)
            ((MTIMES SIMP RATSIMP) 12. $%R66)
            ((MTIMES SIMP RATSIMP) 12. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R65)
            ((MTIMES SIMP RATSIMP) 7. $%R66)
            ((MTIMES SIMP RATSIMP) 7. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R65)
            ((MTIMES SIMP RATSIMP) -6. $%R66)
            ((MTIMES SIMP RATSIMP) 12. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R65)
            ((MTIMES SIMP RATSIMP) 12. $%R66)
            ((MTIMES SIMP RATSIMP) -6. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R65)
            ((MTIMES SIMP RATSIMP) 8. $%R66)
            ((MTIMES SIMP RATSIMP) 16. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R65)
            ((MTIMES SIMP RATSIMP) -8. $%R66)
            ((MTIMES SIMP RATSIMP) 16. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R65)
            ((MTIMES SIMP RATSIMP) 16. $%R66)
            ((MTIMES SIMP RATSIMP) 8. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R65)
            ((MTIMES SIMP RATSIMP) 16. $%R66)
            ((MTIMES SIMP RATSIMP) -8. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R65)
            ((MTIMES SIMP RATSIMP) -8. $%R66)
            ((MTIMES SIMP RATSIMP) 8. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R65)
            ((MTIMES SIMP RATSIMP) 8. $%R66)
            ((MTIMES SIMP RATSIMP) -8. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R65)
            ((MTIMES SIMP RATSIMP) -25. $%R66)
            ((MTIMES SIMP RATSIMP) 25. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R65)
            ((MTIMES SIMP RATSIMP) 25. $%R66)
            ((MTIMES SIMP RATSIMP) -25. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 25. $%R65)
            ((MTIMES SIMP RATSIMP) -25. $%R66)
            ((MTIMES SIMP RATSIMP) -25. $%R67)))))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -64. $%R65)
            ((MTIMES SIMP RATSIMP) -64. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -54. $%R65)
            ((MTIMES SIMP RATSIMP) -54. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -5. $%R65)
            ((MTIMES SIMP RATSIMP) -5. $%R66))
           ((MTIMES SIMP RATSIMP) -27. $%R66)
           ((MTIMES SIMP RATSIMP) -12. $%R66)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) $%R66)
           ((MTIMES SIMP RATSIMP) -27. $%R65)
           ((MTIMES SIMP RATSIMP) -12. $%R65)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) $%R65)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R65)
            ((MTIMES SIMP RATSIMP) -22. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -22. $%R65)
            ((MTIMES SIMP RATSIMP) 10. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R65)
            ((MTIMES SIMP RATSIMP) 4. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R65)
            ((MTIMES SIMP RATSIMP) -14. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -14. $%R65)
            ((MTIMES SIMP RATSIMP) 10. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R65)
            ((MTIMES SIMP RATSIMP) 3. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R65)
            ((MTIMES SIMP RATSIMP) 6. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 76. $%R65)
            ((MTIMES SIMP RATSIMP) 92. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 92. $%R65)
            ((MTIMES SIMP RATSIMP) 76. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 50. $%R65)
            ((MTIMES SIMP RATSIMP) 125. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 125. $%R65)
            ((MTIMES SIMP RATSIMP) 50. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -216. $%R65)
            ((MTIMES SIMP RATSIMP) 216. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 216. $%R65)
            ((MTIMES SIMP RATSIMP) -216. $%R66)))))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -625. $%R65)
           ((MTIMES SIMP RATSIMP) -512. $%R65)
           ((MTIMES SIMP RATSIMP) -243. $%R65)
           ((MTIMES SIMP) ((RAT SIMP) -81. 2.) $%R65)
           ((MTIMES SIMP RATSIMP) -18. $%R65)
           ((MTIMES SIMP RATSIMP) -32. $%R65)
           ((MTIMES SIMP) ((RAT SIMP) -3. 8.) $%R65) 0. 0. 0.
           ((MTIMES SIMP RATSIMP) 81. $%R65)
           ((MTIMES SIMP RATSIMP) 36. $%R65)
           ((MTIMES SIMP) ((RAT SIMP) 9. 4.) $%R65)
           ((MTIMES SIMP RATSIMP) 128. $%R65)
           ((MTIMES SIMP) ((RAT SIMP) 225. 2.) $%R65)
           ((MTIMES SIMP RATSIMP) 2401. $%R65))))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)))))
      (((7. 5.) (MLIST SIMP)
        ((MLIST SIMP) 7. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP RATSIMP) $%R55 $%R56 $%R57 $%R58 $%R59))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
             ((MTIMES SIMP RATSIMP) 8. $%R56)
             ((MTIMES SIMP RATSIMP) 8. $%R57)
             ((MTIMES SIMP RATSIMP) -7. $%R58)
             ((MTIMES SIMP RATSIMP) -7. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) $%R55 $%R56 ((MTIMES SIMP RATSIMP) 16. $%R57)
             $%R58 $%R59 ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           $%R63
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
             ((MTIMES SIMP RATSIMP) -7. $%R56)
             ((MTIMES SIMP RATSIMP) 8. $%R57)
             ((MTIMES SIMP RATSIMP) 8. $%R58)
             ((MTIMES SIMP RATSIMP) -7. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R63)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R55)
             ((MTIMES SIMP RATSIMP) 9. $%R56)
             ((MTIMES SIMP RATSIMP) 9. $%R57)
             ((MTIMES SIMP RATSIMP) 9. $%R58)
             ((MTIMES SIMP RATSIMP) -6. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           $%R64
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R55) $%R56 $%R57
             $%R58 $%R59 ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)))
           $%R62 $%R61 $%R60 $%R59 $%R58 $%R57 $%R56 $%R55)))
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R55)
             ((MTIMES SIMP RATSIMP) -1. $%R56)
             ((MTIMES SIMP RATSIMP) -1. $%R57)
             ((MTIMES SIMP RATSIMP) -1. $%R58)
             ((MTIMES SIMP RATSIMP) 4. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) -9. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) 6. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R63)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R55)
             ((MTIMES SIMP RATSIMP) 9. $%R56)
             ((MTIMES SIMP RATSIMP) 9. $%R57)
             ((MTIMES SIMP RATSIMP) 9. $%R58)
             ((MTIMES SIMP RATSIMP) -6. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)))
           ((MPLUS SIMP) $%R61 $%R62 $%R63)
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R55)
             ((MTIMES SIMP RATSIMP) 9. $%R56)
             ((MTIMES SIMP RATSIMP) 9. $%R57)
             ((MTIMES SIMP RATSIMP) 9. $%R58)
             ((MTIMES SIMP RATSIMP) -6. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MPLUS SIMP) $%R60 $%R61 $%R64)
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) $%R55 $%R56 ((MTIMES SIMP RATSIMP) 16. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58) $%R59
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) -10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R55)
             ((MTIMES SIMP RATSIMP) 5. $%R56)
             ((MTIMES SIMP RATSIMP) 2. $%R57)
             ((MTIMES SIMP RATSIMP) -1. $%R59)
             ((MTIMES SIMP RATSIMP) 4. $%R60)
             ((MTIMES SIMP RATSIMP) 2. $%R61)
             ((MTIMES SIMP RATSIMP) 2. $%R62)
             ((MTIMES SIMP RATSIMP) 2. $%R63)
             ((MTIMES SIMP RATSIMP) 4. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -16. $%R55)
             ((MTIMES SIMP RATSIMP) -1. $%R56)
             ((MTIMES SIMP RATSIMP) -1. $%R57)
             ((MTIMES SIMP RATSIMP) 9. $%R58)
             ((MTIMES SIMP RATSIMP) -1. $%R59)
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
             ((MTIMES SIMP RATSIMP) 8. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) -7. $%R58)
             ((MTIMES SIMP RATSIMP) -7. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 20. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
             ((MTIMES SIMP RATSIMP) -7. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) 8. $%R58)
             ((MTIMES SIMP RATSIMP) -7. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 20. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R55) $%R56
             ((MTIMES SIMP RATSIMP) -9. $%R57) $%R58 $%R59
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R55)
             ((MTIMES SIMP RATSIMP) 2. $%R57)
             ((MTIMES SIMP RATSIMP) 5. $%R58)
             ((MTIMES SIMP RATSIMP) -1. $%R59)
             ((MTIMES SIMP RATSIMP) 2. $%R60)
             ((MTIMES SIMP RATSIMP) 2. $%R61)
             ((MTIMES SIMP RATSIMP) 4. $%R62)
             ((MTIMES SIMP RATSIMP) 4. $%R63)
             ((MTIMES SIMP RATSIMP) 2. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R55)
             ((MTIMES SIMP RATSIMP) 9. $%R56)
             ((MTIMES SIMP RATSIMP) -16. $%R57)
             ((MTIMES SIMP RATSIMP) -1. $%R58)
             ((MTIMES SIMP RATSIMP) -1. $%R59)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) -10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R55)
             ((MTIMES SIMP RATSIMP) -9. $%R56) $%R57 $%R58 $%R59
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
             ((MTIMES SIMP RATSIMP) 8. $%R56)
             ((MTIMES SIMP RATSIMP) 8. $%R57)
             ((MTIMES SIMP RATSIMP) -7. $%R58)
             ((MTIMES SIMP RATSIMP) -7. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 20. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R55) $%R56
             ((MTIMES SIMP RATSIMP) 16. $%R57) $%R58 $%R59
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
             ((MTIMES SIMP RATSIMP) -7. $%R56)
             ((MTIMES SIMP RATSIMP) 8. $%R57)
             ((MTIMES SIMP RATSIMP) 8. $%R58)
             ((MTIMES SIMP RATSIMP) -7. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R63)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
             ((MTIMES SIMP RATSIMP) 8. $%R56)
             ((MTIMES SIMP RATSIMP) 8. $%R57)
             ((MTIMES SIMP RATSIMP) 8. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) $%R55 $%R56 $%R57 $%R58
             ((MTIMES SIMP RATSIMP) -4. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
             ((MTIMES SIMP RATSIMP) 8. $%R56)
             ((MTIMES SIMP RATSIMP) 8. $%R57)
             ((MTIMES SIMP RATSIMP) 8. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R63)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) $%R55 $%R56 $%R57 $%R58
             ((MTIMES SIMP RATSIMP) -4. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62))))))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
             ((MTIMES SIMP RATSIMP) 18. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R60)
             ((MTIMES SIMP RATSIMP) 30. $%R61)
             ((MTIMES SIMP RATSIMP) 30. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)
             ((MTIMES SIMP RATSIMP) 5. $%R60)
             ((MTIMES SIMP RATSIMP) 5. $%R61)
             ((MTIMES SIMP RATSIMP) 5. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R55)
             ((MTIMES SIMP RATSIMP) 18. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R55)
             ((MTIMES SIMP RATSIMP) 4. $%R56)
             ((MTIMES SIMP RATSIMP) 4. $%R57)
             ((MTIMES SIMP RATSIMP) -11. $%R58)
             ((MTIMES SIMP RATSIMP) -11. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R55)
             ((MTIMES SIMP RATSIMP) -6. $%R56)
             ((MTIMES SIMP RATSIMP) 4. $%R57)
             ((MTIMES SIMP RATSIMP) -11. $%R58)
             ((MTIMES SIMP RATSIMP) -11. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R55)
             ((MTIMES SIMP RATSIMP) 4. $%R56)
             ((MTIMES SIMP RATSIMP) -6. $%R57)
             ((MTIMES SIMP RATSIMP) -11. $%R58)
             ((MTIMES SIMP RATSIMP) -11. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R55)
             ((MTIMES SIMP RATSIMP) 21. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) 6. $%R58)
             ((MTIMES SIMP RATSIMP) 6. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 21. $%R57)
             ((MTIMES SIMP RATSIMP) 6. $%R58)
             ((MTIMES SIMP RATSIMP) 6. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 21. $%R56)
             ((MTIMES SIMP RATSIMP) 21. $%R57)
             ((MTIMES SIMP RATSIMP) 6. $%R58)
             ((MTIMES SIMP RATSIMP) 6. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -17. $%R55)
             ((MTIMES SIMP RATSIMP) -17. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 30. $%R61)
             ((MTIMES SIMP RATSIMP) 30. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -17. $%R55)
             ((MTIMES SIMP RATSIMP) 18. $%R56)
             ((MTIMES SIMP RATSIMP) -17. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 30. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
             ((MTIMES SIMP RATSIMP) -17. $%R56)
             ((MTIMES SIMP RATSIMP) -17. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R60)
             ((MTIMES SIMP RATSIMP) 30. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R61)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R55)
             ((MTIMES SIMP RATSIMP) -33. $%R56)
             ((MTIMES SIMP RATSIMP) 12. $%R57)
             ((MTIMES SIMP RATSIMP) 2. $%R58)
             ((MTIMES SIMP RATSIMP) 2. $%R59)
             ((MTIMES SIMP RATSIMP) -20. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) -12. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R55)
             ((MTIMES SIMP RATSIMP) 12. $%R56)
             ((MTIMES SIMP RATSIMP) -33. $%R57)
             ((MTIMES SIMP RATSIMP) 2. $%R58)
             ((MTIMES SIMP RATSIMP) 2. $%R59)
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) -20. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R55)
             ((MTIMES SIMP RATSIMP) -12. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) 20. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -12. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 33. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 20. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -12. $%R55)
             ((MTIMES SIMP RATSIMP) 33. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 20. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R55)
             ((MTIMES SIMP RATSIMP) -6. $%R56)
             ((MTIMES SIMP RATSIMP) -6. $%R57)
             ((MTIMES SIMP RATSIMP) -1. $%R58)
             ((MTIMES SIMP RATSIMP) -1. $%R59)
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R55)
             ((MTIMES SIMP RATSIMP) -6. $%R56)
             ((MTIMES SIMP RATSIMP) -6. $%R57)
             ((MTIMES SIMP RATSIMP) -1. $%R58)
             ((MTIMES SIMP RATSIMP) -1. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57) $%R58 $%R59
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64))))))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
            ((MTIMES SIMP RATSIMP) 8. $%R56)
            ((MTIMES SIMP RATSIMP) 16. $%R60))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R55)
             ((MTIMES SIMP RATSIMP) 33. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) 18. $%R58)
             ((MTIMES SIMP RATSIMP) 18. $%R59)
             ((MTIMES SIMP RATSIMP) 60. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R55)
             ((MTIMES SIMP RATSIMP) 7. $%R56)
             ((MTIMES SIMP RATSIMP) -18. $%R57)
             ((MTIMES SIMP RATSIMP) -18. $%R58)
             ((MTIMES SIMP RATSIMP) -18. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 141. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) -9. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 60. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 63. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) -12. $%R57)
             ((MTIMES SIMP RATSIMP) -12. $%R58)
             ((MTIMES SIMP RATSIMP) -12. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 141. $%R56)
             ((MTIMES SIMP RATSIMP) -9. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 60. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R55)
             ((MTIMES SIMP RATSIMP) 63. $%R56)
             ((MTIMES SIMP RATSIMP) -12. $%R57)
             ((MTIMES SIMP RATSIMP) -12. $%R58)
             ((MTIMES SIMP RATSIMP) -12. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 39. $%R55)
             ((MTIMES SIMP RATSIMP) -1. $%R56)
             ((MTIMES SIMP RATSIMP) 14. $%R57)
             ((MTIMES SIMP RATSIMP) 14. $%R58)
             ((MTIMES SIMP RATSIMP) 14. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R55)
             ((MTIMES SIMP RATSIMP) 39. $%R56)
             ((MTIMES SIMP RATSIMP) 14. $%R57)
             ((MTIMES SIMP RATSIMP) 14. $%R58)
             ((MTIMES SIMP RATSIMP) 14. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R55)
            ((MTIMES SIMP RATSIMP) -8. $%R56)
            ((MTIMES SIMP RATSIMP) -4. $%R60))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 23. $%R55)
             ((MTIMES SIMP RATSIMP) -7. $%R56)
             ((MTIMES SIMP RATSIMP) 48. $%R57)
             ((MTIMES SIMP RATSIMP) 48. $%R58)
             ((MTIMES SIMP RATSIMP) 48. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -7. $%R55)
             ((MTIMES SIMP RATSIMP) 23. $%R56)
             ((MTIMES SIMP RATSIMP) 48. $%R57)
             ((MTIMES SIMP RATSIMP) 48. $%R58)
             ((MTIMES SIMP RATSIMP) 48. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R55)
             ((MTIMES SIMP RATSIMP) 36. $%R56)
             ((MTIMES SIMP RATSIMP) 21. $%R57)
             ((MTIMES SIMP RATSIMP) 21. $%R58)
             ((MTIMES SIMP RATSIMP) 21. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 36. $%R55)
             ((MTIMES SIMP RATSIMP) 21. $%R56)
             ((MTIMES SIMP RATSIMP) 21. $%R57)
             ((MTIMES SIMP RATSIMP) 21. $%R58)
             ((MTIMES SIMP RATSIMP) 21. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -27. $%R55)
             ((MTIMES SIMP RATSIMP) 43. $%R56)
             ((MTIMES SIMP RATSIMP) -32. $%R57)
             ((MTIMES SIMP RATSIMP) -32. $%R58)
             ((MTIMES SIMP RATSIMP) -32. $%R59)
             ((MTIMES SIMP RATSIMP) 130. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 43. $%R55)
             ((MTIMES SIMP RATSIMP) -27. $%R56)
             ((MTIMES SIMP RATSIMP) -32. $%R57)
             ((MTIMES SIMP RATSIMP) -32. $%R58)
             ((MTIMES SIMP RATSIMP) -32. $%R59)
             ((MTIMES SIMP RATSIMP) 130. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -77. $%R55)
             ((MTIMES SIMP RATSIMP) 28. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R55)
             ((MTIMES SIMP RATSIMP) -77. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
            ((MTIMES SIMP RATSIMP) 18. $%R56)
            ((MTIMES SIMP RATSIMP) -36. $%R60))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
            ((MTIMES SIMP RATSIMP) 18. $%R56)
            ((MTIMES SIMP RATSIMP) -36. $%R60)))))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -100. $%R55)
             ((MTIMES SIMP RATSIMP) 25. $%R56)
             ((MTIMES SIMP RATSIMP) 25. $%R57)
             ((MTIMES SIMP RATSIMP) 25. $%R58)
             ((MTIMES SIMP RATSIMP) 25. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 224. $%R55)
             ((MTIMES SIMP RATSIMP) 64. $%R56)
             ((MTIMES SIMP RATSIMP) 64. $%R57)
             ((MTIMES SIMP RATSIMP) 64. $%R58)
             ((MTIMES SIMP RATSIMP) 64. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 216. $%R55)
             ((MTIMES SIMP RATSIMP) 81. $%R56)
             ((MTIMES SIMP RATSIMP) 81. $%R57)
             ((MTIMES SIMP RATSIMP) 81. $%R58)
             ((MTIMES SIMP RATSIMP) 81. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -36. $%R55)
             ((MTIMES SIMP RATSIMP) 189. $%R56)
             ((MTIMES SIMP RATSIMP) 189. $%R57)
             ((MTIMES SIMP RATSIMP) 189. $%R58)
             ((MTIMES SIMP RATSIMP) 189. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R55)
             ((MTIMES SIMP RATSIMP) 36. $%R56)
             ((MTIMES SIMP RATSIMP) 36. $%R57)
             ((MTIMES SIMP RATSIMP) 36. $%R58)
             ((MTIMES SIMP RATSIMP) 36. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R55)
             ((MTIMES SIMP RATSIMP) 32. $%R56)
             ((MTIMES SIMP RATSIMP) 32. $%R57)
             ((MTIMES SIMP RATSIMP) 32. $%R58)
             ((MTIMES SIMP RATSIMP) 32. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)))
           ((MTIMES SIMP RATSIMP) -96. $%R55)
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -396. $%R55)
             ((MTIMES SIMP RATSIMP) 54. $%R56)
             ((MTIMES SIMP RATSIMP) 54. $%R57)
             ((MTIMES SIMP RATSIMP) 54. $%R58)
             ((MTIMES SIMP RATSIMP) 54. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 42. $%R55)
             ((MTIMES SIMP RATSIMP) 27. $%R56)
             ((MTIMES SIMP RATSIMP) 27. $%R57)
             ((MTIMES SIMP RATSIMP) 27. $%R58)
             ((MTIMES SIMP RATSIMP) 27. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 108. $%R55)
             ((MTIMES SIMP RATSIMP) 27. $%R56)
             ((MTIMES SIMP RATSIMP) 27. $%R57)
             ((MTIMES SIMP RATSIMP) 27. $%R58)
             ((MTIMES SIMP RATSIMP) 27. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 117. $%R55)
             ((MTIMES SIMP RATSIMP) 12. $%R56)
             ((MTIMES SIMP RATSIMP) 12. $%R57)
             ((MTIMES SIMP RATSIMP) 12. $%R58)
             ((MTIMES SIMP RATSIMP) 12. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 72. $%R55)
             ((MTIMES SIMP RATSIMP) 87. $%R56)
             ((MTIMES SIMP RATSIMP) 87. $%R57)
             ((MTIMES SIMP RATSIMP) 87. $%R58)
             ((MTIMES SIMP RATSIMP) 87. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 176. $%R55)
             ((MTIMES SIMP RATSIMP) 136. $%R56)
             ((MTIMES SIMP RATSIMP) 136. $%R57)
             ((MTIMES SIMP RATSIMP) 136. $%R58)
             ((MTIMES SIMP RATSIMP) 136. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 60. $%R55)
             ((MTIMES SIMP RATSIMP) 135. $%R56)
             ((MTIMES SIMP RATSIMP) 135. $%R57)
             ((MTIMES SIMP RATSIMP) 135. $%R58)
             ((MTIMES SIMP RATSIMP) 135. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1372. $%R55)
             ((MTIMES SIMP RATSIMP) 343. $%R56)
             ((MTIMES SIMP RATSIMP) 343. $%R57)
             ((MTIMES SIMP RATSIMP) 343. $%R58)
             ((MTIMES SIMP RATSIMP) 343. $%R59))))))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R55)
            ((MTIMES SIMP RATSIMP) -6. $%R56)
            ((MTIMES SIMP RATSIMP) -6. $%R57)
            ((MTIMES SIMP RATSIMP) -6. $%R58)
            ((MTIMES SIMP RATSIMP) -6. $%R59))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -36. $%R55)
            ((MTIMES SIMP RATSIMP) -36. $%R56)
            ((MTIMES SIMP RATSIMP) -36. $%R57)
            ((MTIMES SIMP RATSIMP) -36. $%R58)
            ((MTIMES SIMP RATSIMP) -36. $%R59))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -96. $%R55)
            ((MTIMES SIMP RATSIMP) -96. $%R56)
            ((MTIMES SIMP RATSIMP) -96. $%R57)
            ((MTIMES SIMP RATSIMP) -96. $%R58)
            ((MTIMES SIMP RATSIMP) -96. $%R59))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 288. $%R55)
             ((MTIMES SIMP RATSIMP) 288. $%R56)
             ((MTIMES SIMP RATSIMP) 288. $%R57)
             ((MTIMES SIMP RATSIMP) 288. $%R58)
             ((MTIMES SIMP RATSIMP) 288. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 408. $%R55)
             ((MTIMES SIMP RATSIMP) 408. $%R56)
             ((MTIMES SIMP RATSIMP) 408. $%R57)
             ((MTIMES SIMP RATSIMP) 408. $%R58)
             ((MTIMES SIMP RATSIMP) 408. $%R59)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 48. $%R55)
            ((MTIMES SIMP RATSIMP) 48. $%R56)
            ((MTIMES SIMP RATSIMP) 48. $%R57)
            ((MTIMES SIMP RATSIMP) 48. $%R58)
            ((MTIMES SIMP RATSIMP) 48. $%R59))
           0.
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1296. $%R55)
             ((MTIMES SIMP RATSIMP) 1296. $%R56)
             ((MTIMES SIMP RATSIMP) 1296. $%R57)
             ((MTIMES SIMP RATSIMP) 1296. $%R58)
             ((MTIMES SIMP RATSIMP) 1296. $%R59))))))))
      (((7. 4.) (MLIST SIMP)
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) $%R48
           ((MTIMES SIMP) ((RAT SIMP) -1. 160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35. $%R45)
             ((MTIMES SIMP RATSIMP) -45. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) 115. $%R48)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) 9. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) -39. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) -35. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) -115. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) 39. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) -9. $%R54)))
           $%R49
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) $%R45 $%R46
             ((MTIMES SIMP RATSIMP) -11. $%R48)
             ((MTIMES SIMP RATSIMP) 16. $%R49)
             ((MTIMES SIMP RATSIMP) 3. $%R50)
             ((MTIMES SIMP RATSIMP) 3. $%R51)
             ((MTIMES SIMP RATSIMP) 3. $%R53)
             ((MTIMES SIMP RATSIMP) 3. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 95. $%R45)
             ((MTIMES SIMP RATSIMP) 135. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) 535. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -27. $%R51)
             ((MTIMES SIMP RATSIMP) -72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 117. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 135. $%R45)
             ((MTIMES SIMP RATSIMP) 95. $%R46)
             ((MTIMES SIMP RATSIMP) -72. $%R47)
             ((MTIMES SIMP RATSIMP) 535. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) 117. $%R51)
             ((MTIMES SIMP RATSIMP) 72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) -27. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) 213. $%R48)
             ((MTIMES SIMP RATSIMP) -32. $%R49)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) -9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 47. $%R45)
             ((MTIMES SIMP RATSIMP) 47. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) -169. $%R48)
             ((MTIMES SIMP RATSIMP) 32. $%R49)
             ((MTIMES SIMP RATSIMP) 21. $%R50)
             ((MTIMES SIMP RATSIMP) 45. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) 21. $%R53)
             ((MTIMES SIMP RATSIMP) 45. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R45)
             ((MTIMES SIMP RATSIMP) 15. $%R46)
             ((MTIMES SIMP RATSIMP) -8. $%R47)
             ((MTIMES SIMP RATSIMP) 195. $%R48)
             ((MTIMES SIMP RATSIMP) -120. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -3. $%R51)
             ((MTIMES SIMP RATSIMP) -8. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) -3. $%R54)))
           $%R47 $%R52
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 16. $%R47)
             ((MTIMES SIMP RATSIMP) -15. $%R48)
             ((MTIMES SIMP RATSIMP) 240. $%R49)
             ((MTIMES SIMP RATSIMP) 55. $%R50)
             ((MTIMES SIMP RATSIMP) 31. $%R51)
             ((MTIMES SIMP RATSIMP) 16. $%R52)
             ((MTIMES SIMP RATSIMP) 55. $%R53)
             ((MTIMES SIMP RATSIMP) 31. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R48)
             ((MTIMES SIMP RATSIMP) -2. $%R51)
             ((MTIMES SIMP RATSIMP) -2. $%R52)
             ((MTIMES SIMP RATSIMP) -2. $%R53)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R47)
             ((MTIMES SIMP RATSIMP) -15. $%R48)
             ((MTIMES SIMP RATSIMP) 2. $%R50)
             ((MTIMES SIMP RATSIMP) 2. $%R54)))
           $%R54 $%R53
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) -195. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) -75. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) 39. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) -65. $%R53)
             ((MTIMES SIMP RATSIMP) -89. $%R54)))
           $%R51 $%R50
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 195. $%R45)
             ((MTIMES SIMP RATSIMP) -45. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) 75. $%R48)
             ((MTIMES SIMP RATSIMP) 65. $%R50)
             ((MTIMES SIMP RATSIMP) 89. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) -39. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35. $%R45)
             ((MTIMES SIMP RATSIMP) 35. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) 315. $%R48)
             ((MTIMES SIMP RATSIMP) -160. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) 9. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) 565. $%R48)
             ((MTIMES SIMP RATSIMP) 160. $%R49)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) -9. $%R54)))
           $%R46 $%R45)))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) 45. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) 39. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 39. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35. $%R45)
             ((MTIMES SIMP RATSIMP) 35. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) 155. $%R48)
             ((MTIMES SIMP RATSIMP) -160. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) 9. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) $%R45 $%R46
             ((MTIMES SIMP RATSIMP) -11. $%R48)
             ((MTIMES SIMP RATSIMP) 16. $%R49)
             ((MTIMES SIMP RATSIMP) 3. $%R50)
             ((MTIMES SIMP RATSIMP) 3. $%R51)
             ((MTIMES SIMP RATSIMP) 3. $%R53)
             ((MTIMES SIMP RATSIMP) 3. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -35. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) -35. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) 56. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 39. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R45)
             ((MTIMES SIMP RATSIMP) 35. $%R46)
             ((MTIMES SIMP RATSIMP) -56. $%R47)
             ((MTIMES SIMP RATSIMP) 35. $%R48)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -39. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -15. $%R45)
             ((MTIMES SIMP RATSIMP) -15. $%R46)
             ((MTIMES SIMP RATSIMP) 8. $%R47)
             ((MTIMES SIMP RATSIMP) -215. $%R48)
             ((MTIMES SIMP RATSIMP) 80. $%R49)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) 3. $%R51)
             ((MTIMES SIMP RATSIMP) 8. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 3. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -10. $%R45)
             ((MTIMES SIMP RATSIMP) 10. $%R46)
             ((MTIMES SIMP RATSIMP) 6. $%R47)
             ((MTIMES SIMP RATSIMP) -15. $%R48)
             ((MTIMES SIMP RATSIMP) -20. $%R49)
             ((MTIMES SIMP RATSIMP) 4. $%R51)
             ((MTIMES SIMP RATSIMP) -6. $%R52)
             ((MTIMES SIMP RATSIMP) 6. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R45)
             ((MTIMES SIMP RATSIMP) -10. $%R46)
             ((MTIMES SIMP RATSIMP) -6. $%R47)
             ((MTIMES SIMP RATSIMP) -15. $%R48)
             ((MTIMES SIMP RATSIMP) -20. $%R49)
             ((MTIMES SIMP RATSIMP) 6. $%R51)
             ((MTIMES SIMP RATSIMP) 6. $%R52)
             ((MTIMES SIMP RATSIMP) 4. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5. $%R45)
             ((MTIMES SIMP RATSIMP) 5. $%R46)
             ((MTIMES SIMP RATSIMP) 2. $%R47)
             ((MTIMES SIMP RATSIMP) 5. $%R48)
             ((MTIMES SIMP RATSIMP) 40. $%R49)
             ((MTIMES SIMP RATSIMP) 5. $%R50)
             ((MTIMES SIMP RATSIMP) 2. $%R51)
             ((MTIMES SIMP RATSIMP) 2. $%R52)
             ((MTIMES SIMP RATSIMP) 5. $%R53)
             ((MTIMES SIMP RATSIMP) 2. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 49. $%R45)
             ((MTIMES SIMP RATSIMP) 49. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) 121. $%R48)
             ((MTIMES SIMP RATSIMP) -32. $%R49)
             ((MTIMES SIMP RATSIMP) 27. $%R50)
             ((MTIMES SIMP RATSIMP) 3. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 27. $%R53)
             ((MTIMES SIMP RATSIMP) 3. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -85. $%R45)
             ((MTIMES SIMP RATSIMP) -25. $%R46)
             ((MTIMES SIMP RATSIMP) 48. $%R47)
             ((MTIMES SIMP RATSIMP) -325. $%R48)
             ((MTIMES SIMP RATSIMP) 80. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -63. $%R51)
             ((MTIMES SIMP RATSIMP) -48. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) 33. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 25. $%R45)
             ((MTIMES SIMP RATSIMP) 85. $%R46)
             ((MTIMES SIMP RATSIMP) 48. $%R47)
             ((MTIMES SIMP RATSIMP) 325. $%R48)
             ((MTIMES SIMP RATSIMP) -80. $%R49)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -33. $%R51)
             ((MTIMES SIMP RATSIMP) -48. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 63. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 139. $%R45)
             ((MTIMES SIMP RATSIMP) 139. $%R46)
             ((MTIMES SIMP RATSIMP) -8. $%R47)
             ((MTIMES SIMP RATSIMP) 355. $%R48)
             ((MTIMES SIMP RATSIMP) 32. $%R49)
             ((MTIMES SIMP RATSIMP) 25. $%R50)
             ((MTIMES SIMP RATSIMP) 49. $%R51)
             ((MTIMES SIMP RATSIMP) -8. $%R52)
             ((MTIMES SIMP RATSIMP) 25. $%R53)
             ((MTIMES SIMP RATSIMP) 49. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 145. $%R45)
             ((MTIMES SIMP RATSIMP) -55. $%R46)
             ((MTIMES SIMP RATSIMP) 168. $%R47)
             ((MTIMES SIMP RATSIMP) -1455. $%R48)
             ((MTIMES SIMP RATSIMP) 160. $%R49)
             ((MTIMES SIMP RATSIMP) 75. $%R50)
             ((MTIMES SIMP RATSIMP) 147. $%R51)
             ((MTIMES SIMP RATSIMP) 72. $%R52)
             ((MTIMES SIMP RATSIMP) 75. $%R53)
             ((MTIMES SIMP RATSIMP) 163. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 16. $%R47)
             ((MTIMES SIMP RATSIMP) 585. $%R48)
             ((MTIMES SIMP RATSIMP) 240. $%R49)
             ((MTIMES SIMP RATSIMP) 55. $%R50)
             ((MTIMES SIMP RATSIMP) -49. $%R51)
             ((MTIMES SIMP RATSIMP) -64. $%R52)
             ((MTIMES SIMP RATSIMP) 55. $%R53)
             ((MTIMES SIMP RATSIMP) 71. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -55. $%R45)
             ((MTIMES SIMP RATSIMP) 145. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) -1455. $%R48)
             ((MTIMES SIMP RATSIMP) 160. $%R49)
             ((MTIMES SIMP RATSIMP) 75. $%R50)
             ((MTIMES SIMP RATSIMP) 163. $%R51)
             ((MTIMES SIMP RATSIMP) 168. $%R52)
             ((MTIMES SIMP RATSIMP) 75. $%R53)
             ((MTIMES SIMP RATSIMP) 147. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R45)
             ((MTIMES SIMP RATSIMP) -45. $%R46)
             ((MTIMES SIMP RATSIMP) 64. $%R47)
             ((MTIMES SIMP RATSIMP) -585. $%R48)
             ((MTIMES SIMP RATSIMP) -240. $%R49)
             ((MTIMES SIMP RATSIMP) -55. $%R50)
             ((MTIMES SIMP RATSIMP) -71. $%R51)
             ((MTIMES SIMP RATSIMP) -16. $%R52)
             ((MTIMES SIMP RATSIMP) -55. $%R53)
             ((MTIMES SIMP RATSIMP) 49. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R45)
             ((MTIMES SIMP RATSIMP) 15. $%R46)
             ((MTIMES SIMP RATSIMP) 15. $%R48)
             ((MTIMES SIMP RATSIMP) 5. $%R50) $%R51
             ((MTIMES SIMP RATSIMP) 5. $%R53) $%R54))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 235. $%R45)
             ((MTIMES SIMP RATSIMP) 315. $%R46)
             ((MTIMES SIMP RATSIMP) 40. $%R47)
             ((MTIMES SIMP RATSIMP) -165. $%R48)
             ((MTIMES SIMP RATSIMP) 160. $%R49)
             ((MTIMES SIMP RATSIMP) 105. $%R50)
             ((MTIMES SIMP RATSIMP) 177. $%R51)
             ((MTIMES SIMP RATSIMP) 72. $%R52)
             ((MTIMES SIMP RATSIMP) 345. $%R53)
             ((MTIMES SIMP RATSIMP) 225. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 315. $%R45)
             ((MTIMES SIMP RATSIMP) 235. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) -165. $%R48)
             ((MTIMES SIMP RATSIMP) 160. $%R49)
             ((MTIMES SIMP RATSIMP) 345. $%R50)
             ((MTIMES SIMP RATSIMP) 225. $%R51)
             ((MTIMES SIMP RATSIMP) 40. $%R52)
             ((MTIMES SIMP RATSIMP) 105. $%R53)
             ((MTIMES SIMP RATSIMP) 177. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 65. $%R45)
             ((MTIMES SIMP RATSIMP) 65. $%R46)
             ((MTIMES SIMP RATSIMP) 88. $%R47)
             ((MTIMES SIMP RATSIMP) 145. $%R48)
             ((MTIMES SIMP RATSIMP) 240. $%R49)
             ((MTIMES SIMP RATSIMP) 75. $%R50)
             ((MTIMES SIMP RATSIMP) -21. $%R51)
             ((MTIMES SIMP RATSIMP) -56. $%R52)
             ((MTIMES SIMP RATSIMP) -45. $%R53)
             ((MTIMES SIMP RATSIMP) 123. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R45)
             ((MTIMES SIMP RATSIMP) 35. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) -105. $%R48)
             ((MTIMES SIMP RATSIMP) 20. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) -4. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 39. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -65. $%R45)
             ((MTIMES SIMP RATSIMP) -65. $%R46)
             ((MTIMES SIMP RATSIMP) 56. $%R47)
             ((MTIMES SIMP RATSIMP) -145. $%R48)
             ((MTIMES SIMP RATSIMP) -240. $%R49)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -123. $%R51)
             ((MTIMES SIMP RATSIMP) -88. $%R52)
             ((MTIMES SIMP RATSIMP) -75. $%R53)
             ((MTIMES SIMP RATSIMP) 21. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -35. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 4. $%R47)
             ((MTIMES SIMP RATSIMP) 105. $%R48)
             ((MTIMES SIMP RATSIMP) -20. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -39. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 175. $%R45)
             ((MTIMES SIMP RATSIMP) 175. $%R46)
             ((MTIMES SIMP RATSIMP) 104. $%R47)
             ((MTIMES SIMP RATSIMP) -1105. $%R48)
             ((MTIMES SIMP RATSIMP) 165. $%R50)
             ((MTIMES SIMP RATSIMP) 189. $%R51)
             ((MTIMES SIMP RATSIMP) 104. $%R52)
             ((MTIMES SIMP RATSIMP) 165. $%R53)
             ((MTIMES SIMP RATSIMP) 189. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -35. $%R45)
             ((MTIMES SIMP RATSIMP) 285. $%R46)
             ((MTIMES SIMP RATSIMP) 136. $%R47)
             ((MTIMES SIMP RATSIMP) -315. $%R48)
             ((MTIMES SIMP RATSIMP) 160. $%R49)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 231. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -285. $%R45)
             ((MTIMES SIMP RATSIMP) 35. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) 315. $%R48)
             ((MTIMES SIMP RATSIMP) -160. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -231. $%R51)
             ((MTIMES SIMP RATSIMP) -136. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54))))))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R45)
            ((MTIMES SIMP RATSIMP) 3. $%R46)
            ((MTIMES SIMP RATSIMP) 7. $%R48) $%R50 $%R51 $%R53 $%R54)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R45)
             ((MTIMES SIMP RATSIMP) 3. $%R46)
             ((MTIMES SIMP RATSIMP) -15. $%R48)
             ((MTIMES SIMP RATSIMP) 3. $%R50)
             ((MTIMES SIMP RATSIMP) 3. $%R51)
             ((MTIMES SIMP RATSIMP) 3. $%R53)
             ((MTIMES SIMP RATSIMP) 3. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R45)
             ((MTIMES SIMP RATSIMP) -3. $%R46)
             ((MTIMES SIMP RATSIMP) -29. $%R48) $%R50 $%R51 $%R53
             $%R54))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 75. $%R45)
             ((MTIMES SIMP RATSIMP) 30. $%R46)
             ((MTIMES SIMP RATSIMP) -6. $%R47)
             ((MTIMES SIMP RATSIMP) 75. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) 51. $%R51)
             ((MTIMES SIMP RATSIMP) 6. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 105. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 12. $%R47)
             ((MTIMES SIMP RATSIMP) 15. $%R48)
             ((MTIMES SIMP RATSIMP) 75. $%R50)
             ((MTIMES SIMP RATSIMP) 63. $%R51)
             ((MTIMES SIMP RATSIMP) -12. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 27. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R45)
             ((MTIMES SIMP RATSIMP) -15. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) -135. $%R48)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -39. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 30. $%R45)
             ((MTIMES SIMP RATSIMP) 75. $%R46)
             ((MTIMES SIMP RATSIMP) 6. $%R47)
             ((MTIMES SIMP RATSIMP) 75. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) 9. $%R51)
             ((MTIMES SIMP RATSIMP) -6. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 51. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) 105. $%R46)
             ((MTIMES SIMP RATSIMP) -12. $%R47)
             ((MTIMES SIMP RATSIMP) 15. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) 27. $%R51)
             ((MTIMES SIMP RATSIMP) 12. $%R52)
             ((MTIMES SIMP RATSIMP) 75. $%R53)
             ((MTIMES SIMP RATSIMP) 63. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) 135. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 39. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 20. $%R46)
             ((MTIMES SIMP RATSIMP) -4. $%R47)
             ((MTIMES SIMP RATSIMP) 115. $%R48)
             ((MTIMES SIMP RATSIMP) 5. $%R50)
             ((MTIMES SIMP RATSIMP) 9. $%R51)
             ((MTIMES SIMP RATSIMP) 4. $%R52)
             ((MTIMES SIMP RATSIMP) 5. $%R53) $%R54))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 20. $%R45)
             ((MTIMES SIMP RATSIMP) 4. $%R47)
             ((MTIMES SIMP RATSIMP) 115. $%R48)
             ((MTIMES SIMP RATSIMP) 5. $%R50) $%R51
             ((MTIMES SIMP RATSIMP) -4. $%R52)
             ((MTIMES SIMP RATSIMP) 5. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R45)
            ((MTIMES SIMP RATSIMP) 6. $%R46)
            ((MTIMES SIMP RATSIMP) 14. $%R48)
            ((MTIMES SIMP RATSIMP) 2. $%R50)
            ((MTIMES SIMP RATSIMP) 2. $%R51)
            ((MTIMES SIMP RATSIMP) 2. $%R53)
            ((MTIMES SIMP RATSIMP) 2. $%R54))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -63. $%R45)
             ((MTIMES SIMP RATSIMP) 9. $%R46)
             ((MTIMES SIMP RATSIMP) 48. $%R47)
             ((MTIMES SIMP RATSIMP) -187. $%R48)
             ((MTIMES SIMP RATSIMP) 11. $%R50)
             ((MTIMES SIMP RATSIMP) -37. $%R51)
             ((MTIMES SIMP RATSIMP) -48. $%R52)
             ((MTIMES SIMP RATSIMP) -13. $%R53)
             ((MTIMES SIMP RATSIMP) 35. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R45)
             ((MTIMES SIMP RATSIMP) 63. $%R46)
             ((MTIMES SIMP RATSIMP) 48. $%R47)
             ((MTIMES SIMP RATSIMP) 187. $%R48)
             ((MTIMES SIMP RATSIMP) 13. $%R50)
             ((MTIMES SIMP RATSIMP) -35. $%R51)
             ((MTIMES SIMP RATSIMP) -48. $%R52)
             ((MTIMES SIMP RATSIMP) -11. $%R53)
             ((MTIMES SIMP RATSIMP) 37. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R45)
             ((MTIMES SIMP RATSIMP) 75. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) -405. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) 69. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 21. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 75. $%R45)
             ((MTIMES SIMP RATSIMP) 15. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) -405. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) 21. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 69. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 165. $%R45)
             ((MTIMES SIMP RATSIMP) 605. $%R46)
             ((MTIMES SIMP RATSIMP) 272. $%R47)
             ((MTIMES SIMP RATSIMP) 625. $%R48)
             ((MTIMES SIMP RATSIMP) -25. $%R50)
             ((MTIMES SIMP RATSIMP) -297. $%R51)
             ((MTIMES SIMP RATSIMP) -272. $%R52)
             ((MTIMES SIMP RATSIMP) 95. $%R53)
             ((MTIMES SIMP RATSIMP) 367. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -605. $%R45)
             ((MTIMES SIMP RATSIMP) -165. $%R46)
             ((MTIMES SIMP RATSIMP) 272. $%R47)
             ((MTIMES SIMP RATSIMP) -625. $%R48)
             ((MTIMES SIMP RATSIMP) -95. $%R50)
             ((MTIMES SIMP RATSIMP) -367. $%R51)
             ((MTIMES SIMP RATSIMP) -272. $%R52)
             ((MTIMES SIMP RATSIMP) 25. $%R53)
             ((MTIMES SIMP RATSIMP) 297. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -111. $%R45)
             ((MTIMES SIMP RATSIMP) 27. $%R46)
             ((MTIMES SIMP RATSIMP) 12. $%R47)
             ((MTIMES SIMP RATSIMP) -31. $%R48)
             ((MTIMES SIMP RATSIMP) -25. $%R50)
             ((MTIMES SIMP RATSIMP) -37. $%R51)
             ((MTIMES SIMP RATSIMP) -12. $%R52)
             ((MTIMES SIMP RATSIMP) 11. $%R53)
             ((MTIMES SIMP RATSIMP) 23. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -27. $%R45)
             ((MTIMES SIMP RATSIMP) 111. $%R46)
             ((MTIMES SIMP RATSIMP) 12. $%R47)
             ((MTIMES SIMP RATSIMP) 31. $%R48)
             ((MTIMES SIMP RATSIMP) -11. $%R50)
             ((MTIMES SIMP RATSIMP) -23. $%R51)
             ((MTIMES SIMP RATSIMP) -12. $%R52)
             ((MTIMES SIMP RATSIMP) 25. $%R53)
             ((MTIMES SIMP RATSIMP) 37. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 6. $%R47)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -21. $%R51)
             ((MTIMES SIMP RATSIMP) -6. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 21. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 6. $%R47)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -21. $%R51)
             ((MTIMES SIMP RATSIMP) -6. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 21. $%R54))))))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R45)
             ((MTIMES SIMP RATSIMP) 75. $%R46)
             ((MTIMES SIMP RATSIMP) 40. $%R47)
             ((MTIMES SIMP RATSIMP) -225. $%R48)
             ((MTIMES SIMP RATSIMP) 25. $%R50)
             ((MTIMES SIMP RATSIMP) -15. $%R51)
             ((MTIMES SIMP RATSIMP) -40. $%R52)
             ((MTIMES SIMP RATSIMP) 25. $%R53)
             ((MTIMES SIMP RATSIMP) 65. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -10. $%R45)
             ((MTIMES SIMP RATSIMP) 30. $%R46)
             ((MTIMES SIMP RATSIMP) 16. $%R47)
             ((MTIMES SIMP RATSIMP) 30. $%R48)
             ((MTIMES SIMP RATSIMP) 10. $%R50)
             ((MTIMES SIMP RATSIMP) -6. $%R51)
             ((MTIMES SIMP RATSIMP) -16. $%R52)
             ((MTIMES SIMP RATSIMP) 10. $%R53)
             ((MTIMES SIMP RATSIMP) 26. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R48)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R45)
             ((MTIMES SIMP RATSIMP) 135. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) 123. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -27. $%R51)
             ((MTIMES SIMP RATSIMP) -72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 117. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -75. $%R45)
             ((MTIMES SIMP RATSIMP) 405. $%R46)
             ((MTIMES SIMP RATSIMP) 216. $%R47)
             ((MTIMES SIMP RATSIMP) -195. $%R48)
             ((MTIMES SIMP RATSIMP) 135. $%R50)
             ((MTIMES SIMP RATSIMP) -81. $%R51)
             ((MTIMES SIMP RATSIMP) -216. $%R52)
             ((MTIMES SIMP RATSIMP) 135. $%R53)
             ((MTIMES SIMP RATSIMP) 351. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 55. $%R45)
             ((MTIMES SIMP RATSIMP) 15. $%R46)
             ((MTIMES SIMP RATSIMP) 8. $%R47)
             ((MTIMES SIMP RATSIMP) 375. $%R48)
             ((MTIMES SIMP RATSIMP) 5. $%R50)
             ((MTIMES SIMP RATSIMP) -3. $%R51)
             ((MTIMES SIMP RATSIMP) -8. $%R52)
             ((MTIMES SIMP RATSIMP) 5. $%R53)
             ((MTIMES SIMP RATSIMP) 13. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) 135. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 39. $%R54)))
           ((MTIMES SIMP RATSIMP) 24. $%R45)
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -345. $%R45)
             ((MTIMES SIMP RATSIMP) 135. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) -105. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -27. $%R51)
             ((MTIMES SIMP RATSIMP) -72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 117. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 135. $%R45)
             ((MTIMES SIMP RATSIMP) 135. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) -105. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -27. $%R51)
             ((MTIMES SIMP RATSIMP) -72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 117. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 171. $%R45)
             ((MTIMES SIMP RATSIMP) 135. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) 99. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -27. $%R51)
             ((MTIMES SIMP RATSIMP) -72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 117. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 135. $%R45)
             ((MTIMES SIMP RATSIMP) 135. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) -225. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -27. $%R51)
             ((MTIMES SIMP RATSIMP) -72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 117. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R45)
             ((MTIMES SIMP RATSIMP) 81. $%R48)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -35. $%R45)
             ((MTIMES SIMP RATSIMP) 105. $%R46)
             ((MTIMES SIMP RATSIMP) 56. $%R47)
             ((MTIMES SIMP RATSIMP) 405. $%R48)
             ((MTIMES SIMP RATSIMP) 35. $%R50)
             ((MTIMES SIMP RATSIMP) -21. $%R51)
             ((MTIMES SIMP RATSIMP) -56. $%R52)
             ((MTIMES SIMP RATSIMP) 35. $%R53)
             ((MTIMES SIMP RATSIMP) 91. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1095. $%R45)
             ((MTIMES SIMP RATSIMP) 1485. $%R46)
             ((MTIMES SIMP RATSIMP) 792. $%R47)
             ((MTIMES SIMP RATSIMP) -8415. $%R48)
             ((MTIMES SIMP RATSIMP) 495. $%R50)
             ((MTIMES SIMP RATSIMP) -297. $%R51)
             ((MTIMES SIMP RATSIMP) -792. $%R52)
             ((MTIMES SIMP RATSIMP) 495. $%R53)
             ((MTIMES SIMP RATSIMP) 1287. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -245. $%R45)
             ((MTIMES SIMP RATSIMP) 735. $%R46)
             ((MTIMES SIMP RATSIMP) 392. $%R47)
             ((MTIMES SIMP RATSIMP) -2205. $%R48)
             ((MTIMES SIMP RATSIMP) 245. $%R50)
             ((MTIMES SIMP RATSIMP) -147. $%R51)
             ((MTIMES SIMP RATSIMP) -392. $%R52)
             ((MTIMES SIMP RATSIMP) 245. $%R53)
             ((MTIMES SIMP RATSIMP) 637. $%R54))))))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -33. 2.) $%R48)
           ((MTIMES SIMP RATSIMP) 132. $%R48)
           ((MTIMES SIMP RATSIMP) 198. $%R48)
           ((MTIMES SIMP RATSIMP) -108. $%R48)
           ((MTIMES SIMP RATSIMP) -174. $%R48)
           ((MTIMES SIMP RATSIMP) -180. $%R48)
           ((MTIMES SIMP RATSIMP) 150. $%R48) 0.)))))
      (((7. 3.) (MLIST SIMP)
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 440.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 800. $%R39)
             ((MTIMES SIMP RATSIMP) 427. $%R41)
             ((MTIMES SIMP RATSIMP) 4365. $%R42)
             ((MTIMES SIMP RATSIMP) -330. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 120. $%R39)
             ((MTIMES SIMP RATSIMP) 63. $%R41)
             ((MTIMES SIMP RATSIMP) 645. $%R42)
             ((MTIMES SIMP RATSIMP) -50. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 528.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 124. $%R39)
             ((MTIMES SIMP RATSIMP) 35. $%R41)
             ((MTIMES SIMP RATSIMP) 387. $%R42)
             ((MTIMES SIMP RATSIMP) -66. $%R44)))
           $%R42
           ((MTIMES SIMP) ((RAT SIMP) -1. 4752.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1512. $%R39)
             ((MTIMES SIMP RATSIMP) 1760. $%R40)
             ((MTIMES SIMP RATSIMP) -675. $%R41)
             ((MTIMES SIMP RATSIMP) -3689. $%R42)
             ((MTIMES SIMP RATSIMP) -440. $%R43)
             ((MTIMES SIMP RATSIMP) -1078. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 23760.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 13320. $%R39)
             ((MTIMES SIMP RATSIMP) 8800. $%R40)
             ((MTIMES SIMP RATSIMP) 4689. $%R41)
             ((MTIMES SIMP RATSIMP) 35555. $%R42)
             ((MTIMES SIMP RATSIMP) -2200. $%R43)
             ((MTIMES SIMP RATSIMP) -5390. $%R44)))
           $%R39
           ((MTIMES SIMP) ((RAT SIMP) 1. 35640.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 24300. $%R39)
             ((MTIMES SIMP RATSIMP) -14300. $%R40)
             ((MTIMES SIMP RATSIMP) -4887. $%R41)
             ((MTIMES SIMP RATSIMP) -4975. $%R42)
             ((MTIMES SIMP RATSIMP) -6820. $%R43)
             ((MTIMES SIMP RATSIMP) -14630. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 35640.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4140. $%R39)
             ((MTIMES SIMP RATSIMP) -14300. $%R40)
             ((MTIMES SIMP RATSIMP) 4311. $%R41)
             ((MTIMES SIMP RATSIMP) 52535. $%R42)
             ((MTIMES SIMP RATSIMP) -6820. $%R43)
             ((MTIMES SIMP RATSIMP) 26950. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 95040.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 119160. $%R39)
             ((MTIMES SIMP RATSIMP) -83600. $%R40)
             ((MTIMES SIMP RATSIMP) 3177. $%R41)
             ((MTIMES SIMP RATSIMP) 174755. $%R42)
             ((MTIMES SIMP RATSIMP) -20680. $%R43)
             ((MTIMES SIMP RATSIMP) 28930. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 95040.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 68040. $%R39)
             ((MTIMES SIMP RATSIMP) 83600. $%R40)
             ((MTIMES SIMP RATSIMP) 9423. $%R41)
             ((MTIMES SIMP RATSIMP) 35845. $%R42)
             ((MTIMES SIMP RATSIMP) 20680. $%R43)
             ((MTIMES SIMP RATSIMP) -52690. $%R44)))
           $%R44
           ((MTIMES SIMP) ((RAT SIMP) -1. 28512.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 131400. $%R39)
             ((MTIMES SIMP RATSIMP) 110000. $%R40)
             ((MTIMES SIMP RATSIMP) 23283. $%R41)
             ((MTIMES SIMP RATSIMP) 106465. $%R42)
             ((MTIMES SIMP RATSIMP) -21560. $%R43)
             ((MTIMES SIMP RATSIMP) -77770. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28512.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 93960. $%R39)
             ((MTIMES SIMP RATSIMP) 110000. $%R40)
             ((MTIMES SIMP RATSIMP) -7749. $%R41)
             ((MTIMES SIMP RATSIMP) 64345. $%R42)
             ((MTIMES SIMP RATSIMP) -21560. $%R43)
             ((MTIMES SIMP RATSIMP) -54010. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 990.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 620. $%R39)
             ((MTIMES SIMP RATSIMP) 769. $%R41)
             ((MTIMES SIMP RATSIMP) -45. $%R42)
             ((MTIMES SIMP RATSIMP) 4290. $%R44)))
           $%R41
           ((MTIMES SIMP) ((RAT SIMP) -1. 35640.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3600. $%R39)
             ((MTIMES SIMP RATSIMP) 37400. $%R40)
             ((MTIMES SIMP RATSIMP) 26127. $%R41)
             ((MTIMES SIMP RATSIMP) 145. $%R42)
             ((MTIMES SIMP RATSIMP) 58960. $%R43)
             ((MTIMES SIMP RATSIMP) -23650. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3240.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 29520. $%R39)
             ((MTIMES SIMP RATSIMP) -3400. $%R40)
             ((MTIMES SIMP RATSIMP) 2799. $%R41)
             ((MTIMES SIMP RATSIMP) 38425. $%R42)
             ((MTIMES SIMP RATSIMP) -5360. $%R43)
             ((MTIMES SIMP RATSIMP) -1090. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 11880.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 20160. $%R39)
             ((MTIMES SIMP RATSIMP) 24200. $%R40)
             ((MTIMES SIMP RATSIMP) -2367. $%R41)
             ((MTIMES SIMP RATSIMP) 16135. $%R42)
             ((MTIMES SIMP RATSIMP) -3080. $%R43)
             ((MTIMES SIMP RATSIMP) -46750. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5940.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9540. $%R39)
             ((MTIMES SIMP RATSIMP) 12100. $%R40)
             ((MTIMES SIMP RATSIMP) 4743. $%R41)
             ((MTIMES SIMP RATSIMP) 5975. $%R42)
             ((MTIMES SIMP RATSIMP) 4400. $%R43)
             ((MTIMES SIMP RATSIMP) -10010. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2376.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3888. $%R39)
             ((MTIMES SIMP RATSIMP) 4840. $%R40)
             ((MTIMES SIMP RATSIMP) 1107. $%R41)
             ((MTIMES SIMP RATSIMP) 1877. $%R42)
             ((MTIMES SIMP RATSIMP) -616. $%R43)
             ((MTIMES SIMP RATSIMP) 3718. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 594.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2538. $%R39)
             ((MTIMES SIMP RATSIMP) -1210. $%R40)
             ((MTIMES SIMP RATSIMP) 405. $%R41)
             ((MTIMES SIMP RATSIMP) 3628. $%R42)
             ((MTIMES SIMP RATSIMP) -440. $%R43)
             ((MTIMES SIMP RATSIMP) 110. $%R44)))
           $%R43
           ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 120. $%R39)
             ((MTIMES SIMP RATSIMP) 3. $%R41)
             ((MTIMES SIMP RATSIMP) 145. $%R42)
             ((MTIMES SIMP RATSIMP) -20. $%R43)
             ((MTIMES SIMP RATSIMP) -10. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1100.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 960. $%R39)
             ((MTIMES SIMP RATSIMP) 1100. $%R40)
             ((MTIMES SIMP RATSIMP) 123. $%R41)
             ((MTIMES SIMP RATSIMP) 145. $%R42)
             ((MTIMES SIMP RATSIMP) -1210. $%R44)))
           $%R40
           ((MTIMES SIMP) ((RAT SIMP) -1. 440.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 368. $%R39)
             ((MTIMES SIMP RATSIMP) -59. $%R41)
             ((MTIMES SIMP RATSIMP) 227. $%R42)
             ((MTIMES SIMP RATSIMP) -22. $%R44))))))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 22275.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -121860. $%R39)
             ((MTIMES SIMP RATSIMP) -12100. $%R40)
             ((MTIMES SIMP RATSIMP) -65763. $%R41)
             ((MTIMES SIMP RATSIMP) -660995. $%R42)
             ((MTIMES SIMP RATSIMP) -4400. $%R43)
             ((MTIMES SIMP RATSIMP) 69410. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 118800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -533880. $%R39)
             ((MTIMES SIMP RATSIMP) -74800. $%R40)
             ((MTIMES SIMP RATSIMP) -248769. $%R41)
             ((MTIMES SIMP RATSIMP) -2490635. $%R42)
             ((MTIMES SIMP RATSIMP) -11000. $%R43)
             ((MTIMES SIMP RATSIMP) 311630. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 142560.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 110520. $%R39)
             ((MTIMES SIMP RATSIMP) -83600. $%R40)
             ((MTIMES SIMP RATSIMP) 40977. $%R41)
             ((MTIMES SIMP RATSIMP) 521435. $%R42)
             ((MTIMES SIMP RATSIMP) -20680. $%R43)
             ((MTIMES SIMP RATSIMP) 52690. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 15840.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -31560. $%R39)
             ((MTIMES SIMP RATSIMP) -4400. $%R40)
             ((MTIMES SIMP RATSIMP) -24879. $%R41)
             ((MTIMES SIMP RATSIMP) -192805. $%R42)
             ((MTIMES SIMP RATSIMP) -4840. $%R43)
             ((MTIMES SIMP RATSIMP) 21010. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4752.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3312. $%R39)
             ((MTIMES SIMP RATSIMP) -4840. $%R40)
             ((MTIMES SIMP RATSIMP) 1845. $%R41)
             ((MTIMES SIMP RATSIMP) 31171. $%R42)
             ((MTIMES SIMP RATSIMP) -1760. $%R43)
             ((MTIMES SIMP RATSIMP) 1034. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 190080.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -112680. $%R39)
             ((MTIMES SIMP RATSIMP) -83600. $%R40)
             ((MTIMES SIMP RATSIMP) -22023. $%R41)
             ((MTIMES SIMP RATSIMP) -175165. $%R42)
             ((MTIMES SIMP RATSIMP) -20680. $%R43)
             ((MTIMES SIMP RATSIMP) 76450. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 11880.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -34200. $%R39)
             ((MTIMES SIMP RATSIMP) -15400. $%R40)
             ((MTIMES SIMP RATSIMP) -12537. $%R41)
             ((MTIMES SIMP RATSIMP) -152435. $%R42)
             ((MTIMES SIMP RATSIMP) 880. $%R43)
             ((MTIMES SIMP RATSIMP) 26510. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 23760.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 23040. $%R39)
             ((MTIMES SIMP RATSIMP) -15400. $%R40)
             ((MTIMES SIMP RATSIMP) 17703. $%R41)
             ((MTIMES SIMP RATSIMP) 156985. $%R42)
             ((MTIMES SIMP RATSIMP) 880. $%R43)
             ((MTIMES SIMP RATSIMP) 26510. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 528.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -124. $%R39)
             ((MTIMES SIMP RATSIMP) -35. $%R41)
             ((MTIMES SIMP RATSIMP) -387. $%R42)
             ((MTIMES SIMP RATSIMP) 330. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 71280.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 175320. $%R39)
             ((MTIMES SIMP RATSIMP) -48400. $%R40)
             ((MTIMES SIMP RATSIMP) -38187. $%R41)
             ((MTIMES SIMP RATSIMP) 248935. $%R42)
             ((MTIMES SIMP RATSIMP) -124520. $%R43)
             ((MTIMES SIMP RATSIMP) 31130. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 71280.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 136440. $%R39)
             ((MTIMES SIMP RATSIMP) -83600. $%R40)
             ((MTIMES SIMP RATSIMP) 70137. $%R41)
             ((MTIMES SIMP RATSIMP) 194195. $%R42)
             ((MTIMES SIMP RATSIMP) -20680. $%R43)
             ((MTIMES SIMP RATSIMP) 266530. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4455.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -33120. $%R39)
             ((MTIMES SIMP RATSIMP) -11000. $%R40)
             ((MTIMES SIMP RATSIMP) -3303. $%R41)
             ((MTIMES SIMP RATSIMP) -25105. $%R42)
             ((MTIMES SIMP RATSIMP) 5720. $%R43)
             ((MTIMES SIMP RATSIMP) 10450. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 142560.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 207000. $%R39)
             ((MTIMES SIMP RATSIMP) -193600. $%R40)
             ((MTIMES SIMP RATSIMP) -45513. $%R41)
             ((MTIMES SIMP RATSIMP) -317675. $%R42)
             ((MTIMES SIMP RATSIMP) 36520. $%R43)
             ((MTIMES SIMP RATSIMP) 50270. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6480.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -7200. $%R39)
             ((MTIMES SIMP RATSIMP) 11800. $%R40)
             ((MTIMES SIMP RATSIMP) 4959. $%R41)
             ((MTIMES SIMP RATSIMP) 14825. $%R42)
             ((MTIMES SIMP RATSIMP) 1640. $%R43)
             ((MTIMES SIMP RATSIMP) 4990. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 47520.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -71640. $%R39)
             ((MTIMES SIMP RATSIMP) 83600. $%R40)
             ((MTIMES SIMP RATSIMP) 20583. $%R41)
             ((MTIMES SIMP RATSIMP) -174755. $%R42)
             ((MTIMES SIMP RATSIMP) 20680. $%R43)
             ((MTIMES SIMP RATSIMP) 18590. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 23760.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21240. $%R39)
             ((MTIMES SIMP RATSIMP) -57200. $%R40)
             ((MTIMES SIMP RATSIMP) 10431. $%R41)
             ((MTIMES SIMP RATSIMP) 72845. $%R42)
             ((MTIMES SIMP RATSIMP) 8360. $%R43)
             ((MTIMES SIMP RATSIMP) 33550. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 35640.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -731520. $%R39)
             ((MTIMES SIMP RATSIMP) -143000. $%R40)
             ((MTIMES SIMP RATSIMP) -15219. $%R41)
             ((MTIMES SIMP RATSIMP) -860965. $%R42)
             ((MTIMES SIMP RATSIMP) 74360. $%R43)
             ((MTIMES SIMP RATSIMP) 17050. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 71280.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -578520. $%R39)
             ((MTIMES SIMP RATSIMP) 774400. $%R40)
             ((MTIMES SIMP RATSIMP) -146727. $%R41)
             ((MTIMES SIMP RATSIMP) -1184005. $%R42)
             ((MTIMES SIMP RATSIMP) 174680. $%R43)
             ((MTIMES SIMP RATSIMP) 39490. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 142560.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2760840. $%R39)
             ((MTIMES SIMP RATSIMP) 178640. $%R40)
             ((MTIMES SIMP RATSIMP) -153567. $%R41)
             ((MTIMES SIMP RATSIMP) -3526805. $%R42)
             ((MTIMES SIMP RATSIMP) 424600. $%R43)
             ((MTIMES SIMP RATSIMP) 167090. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 71280.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1115064. $%R39)
             ((MTIMES SIMP RATSIMP) 404800. $%R40)
             ((MTIMES SIMP RATSIMP) -135549. $%R41)
             ((MTIMES SIMP RATSIMP) -1594831. $%R42)
             ((MTIMES SIMP RATSIMP) 195800. $%R43)
             ((MTIMES SIMP RATSIMP) 30646. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 7425.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15930. $%R39)
             ((MTIMES SIMP RATSIMP) 550. $%R40)
             ((MTIMES SIMP RATSIMP) 324. $%R41)
             ((MTIMES SIMP RATSIMP) 5285. $%R42)
             ((MTIMES SIMP RATSIMP) -3850. $%R43)
             ((MTIMES SIMP RATSIMP) 220. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 7425.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15930. $%R39)
             ((MTIMES SIMP RATSIMP) 550. $%R40)
             ((MTIMES SIMP RATSIMP) 324. $%R41)
             ((MTIMES SIMP RATSIMP) 5285. $%R42)
             ((MTIMES SIMP RATSIMP) -3850. $%R43)
             ((MTIMES SIMP RATSIMP) 220. $%R44))))))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 1320.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45440. $%R39)
             ((MTIMES SIMP RATSIMP) -20287. $%R41)
             ((MTIMES SIMP RATSIMP) -207705. $%R42)
             ((MTIMES SIMP RATSIMP) 17490. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 165.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2000. $%R39)
             ((MTIMES SIMP RATSIMP) -886. $%R41)
             ((MTIMES SIMP RATSIMP) -9510. $%R42)
             ((MTIMES SIMP RATSIMP) 660. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 110.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -790. $%R39)
             ((MTIMES SIMP RATSIMP) -347. $%R41)
             ((MTIMES SIMP RATSIMP) -3240. $%R42)
             ((MTIMES SIMP RATSIMP) 330. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 528.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -32. $%R39)
             ((MTIMES SIMP RATSIMP) 569. $%R41)
             ((MTIMES SIMP RATSIMP) 3231. $%R42)
             ((MTIMES SIMP RATSIMP) 66. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 352.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 248. $%R39)
             ((MTIMES SIMP RATSIMP) 367. $%R41)
             ((MTIMES SIMP RATSIMP) 2853. $%R42)
             ((MTIMES SIMP RATSIMP) 462. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 22.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R39)
             ((MTIMES SIMP RATSIMP) 9. $%R41)
             ((MTIMES SIMP RATSIMP) -101. $%R42)
             ((MTIMES SIMP RATSIMP) 66. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1056.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -124. $%R39)
             ((MTIMES SIMP RATSIMP) -35. $%R41)
             ((MTIMES SIMP RATSIMP) -387. $%R42)
             ((MTIMES SIMP RATSIMP) 330. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 825.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -11680. $%R39)
             ((MTIMES SIMP RATSIMP) -5264. $%R41)
             ((MTIMES SIMP RATSIMP) -60660. $%R42)
             ((MTIMES SIMP RATSIMP) 5280. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 825.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5480. $%R39)
             ((MTIMES SIMP RATSIMP) -1436. $%R41)
             ((MTIMES SIMP RATSIMP) -13140. $%R42)
             ((MTIMES SIMP RATSIMP) 1320. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 66.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -512. $%R39)
             ((MTIMES SIMP RATSIMP) -103. $%R41)
             ((MTIMES SIMP RATSIMP) -873. $%R42)
             ((MTIMES SIMP RATSIMP) 66. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 264.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3104. $%R39)
             ((MTIMES SIMP RATSIMP) -941. $%R41)
             ((MTIMES SIMP RATSIMP) -3339. $%R42)
             ((MTIMES SIMP RATSIMP) 726. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 48.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 488. $%R39)
             ((MTIMES SIMP RATSIMP) 109. $%R41)
             ((MTIMES SIMP RATSIMP) 1359. $%R42)
             ((MTIMES SIMP RATSIMP) 42. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 528.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1148. $%R39)
             ((MTIMES SIMP RATSIMP) -43. $%R41)
             ((MTIMES SIMP RATSIMP) -2331. $%R42)
             ((MTIMES SIMP RATSIMP) 858. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 66.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -712. $%R39)
             ((MTIMES SIMP RATSIMP) -317. $%R41)
             ((MTIMES SIMP RATSIMP) -1263. $%R42)
             ((MTIMES SIMP RATSIMP) 726. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2640.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -22256. $%R39)
             ((MTIMES SIMP RATSIMP) 1769. $%R41)
             ((MTIMES SIMP RATSIMP) 45351. $%R42)
             ((MTIMES SIMP RATSIMP) 3234. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2200.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -17360. $%R39)
             ((MTIMES SIMP RATSIMP) -4053. $%R41)
             ((MTIMES SIMP RATSIMP) -38395. $%R42)
             ((MTIMES SIMP RATSIMP) 2310. $%R44))))))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 66.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -446. $%R39)
             ((MTIMES SIMP RATSIMP) -70. $%R41)
             ((MTIMES SIMP RATSIMP) -873. $%R42)
             ((MTIMES SIMP RATSIMP) 264. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 33.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -536. $%R39)
             ((MTIMES SIMP RATSIMP) -196. $%R41)
             ((MTIMES SIMP RATSIMP) -2088. $%R42)
             ((MTIMES SIMP RATSIMP) 264. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 33.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1204. $%R39)
             ((MTIMES SIMP RATSIMP) -161. $%R41)
             ((MTIMES SIMP RATSIMP) -2097. $%R42)
             ((MTIMES SIMP RATSIMP) 726. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 275.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -340. $%R39)
             ((MTIMES SIMP RATSIMP) 2296. $%R41)
             ((MTIMES SIMP RATSIMP) 21150. $%R42)
             ((MTIMES SIMP RATSIMP) 1320. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -28120. $%R39)
             ((MTIMES SIMP RATSIMP) -13727. $%R41)
             ((MTIMES SIMP RATSIMP) -141525. $%R42)
             ((MTIMES SIMP RATSIMP) 12210. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 330.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -14440. $%R39)
             ((MTIMES SIMP RATSIMP) -7049. $%R41)
             ((MTIMES SIMP RATSIMP) -72675. $%R42)
             ((MTIMES SIMP RATSIMP) 6270. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 165.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6220. $%R39)
             ((MTIMES SIMP RATSIMP) -3857. $%R41)
             ((MTIMES SIMP RATSIMP) -38925. $%R42)
             ((MTIMES SIMP RATSIMP) 2310. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 275.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -54080. $%R39)
             ((MTIMES SIMP RATSIMP) -28588. $%R41)
             ((MTIMES SIMP RATSIMP) -292500. $%R42)
             ((MTIMES SIMP RATSIMP) 22440. $%R44))))))))
      (((7. 2.) (MLIST SIMP)
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 117.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3570. $%R36)
             ((MTIMES SIMP RATSIMP) -612. $%R37)
             ((MTIMES SIMP RATSIMP) 272. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 52.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 945. $%R36)
             ((MTIMES SIMP RATSIMP) -162. $%R37)
             ((MTIMES SIMP RATSIMP) 72. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 936.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3675. $%R36)
             ((MTIMES SIMP RATSIMP) -630. $%R37)
             ((MTIMES SIMP RATSIMP) 280. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 315. $%R36)
             ((MTIMES SIMP RATSIMP) -54. $%R37)
             ((MTIMES SIMP RATSIMP) 16. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 312.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8925. $%R36)
             ((MTIMES SIMP RATSIMP) -1530. $%R37)
             ((MTIMES SIMP RATSIMP) 472. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 312.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 630. $%R36)
             ((MTIMES SIMP RATSIMP) 9. $%R37)
             ((MTIMES SIMP RATSIMP) 22. $%R38)))
           $%R38
           ((MTIMES SIMP) ((RAT SIMP) -1. 104.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 245. $%R36)
             ((MTIMES SIMP RATSIMP) -42. $%R37)
             ((MTIMES SIMP RATSIMP) 88. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 416.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 385. $%R36)
             ((MTIMES SIMP RATSIMP) -222. $%R37)
             ((MTIMES SIMP RATSIMP) 64. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 105. $%R36)
             ((MTIMES SIMP RATSIMP) -36. $%R37)
             ((MTIMES SIMP RATSIMP) 8. $%R38)))
           $%R37
           ((MTIMES SIMP) ((RAT SIMP) 1. 234.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1155. $%R36)
             ((MTIMES SIMP RATSIMP) -198. $%R37)
             ((MTIMES SIMP RATSIMP) 88. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 288.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2499. $%R36)
             ((MTIMES SIMP RATSIMP) -882. $%R37)
             ((MTIMES SIMP RATSIMP) 152. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 288.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1659. $%R36)
             ((MTIMES SIMP RATSIMP) -738. $%R37)
             ((MTIMES SIMP RATSIMP) 88. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 156.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1071. $%R36)
             ((MTIMES SIMP RATSIMP) -792. $%R37)
             ((MTIMES SIMP RATSIMP) 92. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 104.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1379. $%R36)
             ((MTIMES SIMP RATSIMP) -642. $%R37)
             ((MTIMES SIMP RATSIMP) 112. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1872.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45375. $%R36)
             ((MTIMES SIMP RATSIMP) -33786. $%R37)
             ((MTIMES SIMP RATSIMP) 5240. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 208.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4015. $%R36)
             ((MTIMES SIMP RATSIMP) -3578. $%R37)
             ((MTIMES SIMP RATSIMP) 504. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 936.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10095. $%R36)
             ((MTIMES SIMP RATSIMP) -5742. $%R37)
             ((MTIMES SIMP RATSIMP) 992. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 468.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2265. $%R36)
             ((MTIMES SIMP RATSIMP) -2394. $%R37)
             ((MTIMES SIMP RATSIMP) 284. $%R38)))
           ((MTIMES SIMP RATSIMP) -1. $%R36) $%R36)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 1872.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 208785. $%R36)
             ((MTIMES SIMP RATSIMP) -33318. $%R37)
             ((MTIMES SIMP RATSIMP) 10648. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -489. $%R36)
             ((MTIMES SIMP RATSIMP) 54. $%R37)
             ((MTIMES SIMP RATSIMP) 56. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 466. $%R36)
             ((MTIMES SIMP RATSIMP) -81. $%R37)
             ((MTIMES SIMP RATSIMP) 49. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 416.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4123. $%R36)
             ((MTIMES SIMP RATSIMP) -738. $%R37)
             ((MTIMES SIMP RATSIMP) 328. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 832.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4683. $%R36)
             ((MTIMES SIMP RATSIMP) -1458. $%R37)
             ((MTIMES SIMP RATSIMP) 24. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 468.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3675. $%R36)
             ((MTIMES SIMP RATSIMP) -162. $%R37)
             ((MTIMES SIMP RATSIMP) 280. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 832.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 385. $%R36)
             ((MTIMES SIMP RATSIMP) -222. $%R37)
             ((MTIMES SIMP RATSIMP) 64. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 981. $%R36)
             ((MTIMES SIMP RATSIMP) -126. $%R37)
             ((MTIMES SIMP RATSIMP) 40. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 535. $%R36)
             ((MTIMES SIMP RATSIMP) -36. $%R37)
             ((MTIMES SIMP RATSIMP) 16. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 156.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2331. $%R36)
             ((MTIMES SIMP RATSIMP) -774. $%R37)
             ((MTIMES SIMP RATSIMP) 136. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 208.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16621. $%R36)
             ((MTIMES SIMP RATSIMP) -1998. $%R37)
             ((MTIMES SIMP RATSIMP) 888. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 416.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27395. $%R36)
             ((MTIMES SIMP RATSIMP) -7170. $%R37)
             ((MTIMES SIMP RATSIMP) 2008. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 49. $%R36)
             ((MTIMES SIMP RATSIMP) 66. $%R37)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 234.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6861. $%R36)
             ((MTIMES SIMP RATSIMP) -4158. $%R37)
             ((MTIMES SIMP RATSIMP) 808. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1248.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 46539. $%R36)
             ((MTIMES SIMP RATSIMP) -11682. $%R37)
             ((MTIMES SIMP RATSIMP) 3112. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1872.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12855. $%R36)
             ((MTIMES SIMP RATSIMP) -2538. $%R37)
             ((MTIMES SIMP RATSIMP) 712. $%R38))))))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 312.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3675. $%R36)
             ((MTIMES SIMP RATSIMP) -630. $%R37)
             ((MTIMES SIMP RATSIMP) 280. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 315. $%R36)
             ((MTIMES SIMP RATSIMP) -54. $%R37)
             ((MTIMES SIMP RATSIMP) 24. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 78.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10185. $%R36)
             ((MTIMES SIMP RATSIMP) -1746. $%R37)
             ((MTIMES SIMP RATSIMP) 776. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 525. $%R36)
             ((MTIMES SIMP RATSIMP) -90. $%R37)
             ((MTIMES SIMP RATSIMP) 40. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 39.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 105. $%R36)
             ((MTIMES SIMP RATSIMP) -18. $%R37)
             ((MTIMES SIMP RATSIMP) 8. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 39.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12810. $%R36)
             ((MTIMES SIMP RATSIMP) -2196. $%R37)
             ((MTIMES SIMP RATSIMP) 976. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10605. $%R36)
             ((MTIMES SIMP RATSIMP) -1818. $%R37)
             ((MTIMES SIMP RATSIMP) 808. $%R38)))
           0.)))))
      (((7. 1.) (MLIST SIMP)
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7420. $%R34)
             ((MTIMES SIMP RATSIMP) 1289. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 150.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9520. $%R34)
             ((MTIMES SIMP RATSIMP) 29. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 200.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8680. $%R34)
             ((MTIMES SIMP RATSIMP) -379. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12740. $%R34)
             ((MTIMES SIMP RATSIMP) 1153. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11760. $%R34)
             ((MTIMES SIMP RATSIMP) 1227. $%R35)))
           $%R35
           ((MTIMES SIMP) ((RAT SIMP) -1. 1600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
             ((MTIMES SIMP RATSIMP) 227. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 150.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10640. $%R34)
             ((MTIMES SIMP RATSIMP) 2713. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 30.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1400. $%R34)
             ((MTIMES SIMP RATSIMP) 343. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
             ((MTIMES SIMP RATSIMP) 617. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11620. $%R34)
             ((MTIMES SIMP RATSIMP) 3989. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 240.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10640. $%R34)
             ((MTIMES SIMP RATSIMP) 2893. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2400.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
             ((MTIMES SIMP RATSIMP) 1787. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 150.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4480. $%R34)
             ((MTIMES SIMP RATSIMP) 821. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 750.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9415. $%R34)
             ((MTIMES SIMP RATSIMP) 2243. $%R35)))
           $%R34)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 200.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
             ((MTIMES SIMP RATSIMP) 227. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 33. 4.) $%R35)
           ((MTIMES SIMP) ((RAT SIMP) -1. 25.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 980. $%R34)
             ((MTIMES SIMP RATSIMP) 376. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 250.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 13720. $%R34)
             ((MTIMES SIMP RATSIMP) 2249. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 125.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12740. $%R34)
             ((MTIMES SIMP RATSIMP) 2083. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 25.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4840. $%R34)
             ((MTIMES SIMP RATSIMP) 158. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 25.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5940. $%R34)
             ((MTIMES SIMP RATSIMP) 123. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 125.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1280. $%R34)
             ((MTIMES SIMP RATSIMP) 751. $%R35))))))))
      (((7. 0.) (MLIST SIMP)
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.))))))) 
(ADD2LNC '|$Descendents| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$rep_t|) 
(MREMPROP '|$rep_t| 'ARRAY) 
(MPUTPROP '|$rep_t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((7. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.))))
      (((7. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0.))))
      (((7. 5.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.))))
      (((7. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 0.)))))) 
(ADD2LNC '|$rep_t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$MatB|) 
(MREMPROP '|$MatB| 'ARRAY) 
(MPUTPROP '|$MatB| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((7. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 6. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 6. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 6. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 2. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 2. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 2. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 1. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 0. -2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -1. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -1. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. -1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. -1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. -1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. -1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 1. -1. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. -1. 1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 1. -1. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. -1. 1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. -1. 0. 0. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. -1. 0. 0. 1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. -1. -1. 1. 1. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 1. 1. -1. -1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 1. 1. -1. -1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. -1. -1. 1. 1. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. -1. -1. 1. 1. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 1. 1. -1. -1. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. -1. 1.))))
      (((7. 5.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 120. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 12. 12. 12. 12. 12. 12. 12. 12. 12. 12. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 12. 12. 12. 12. 12. 12. 12. 12. 12. 12. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 12. 12. 12. 12. 12. 12. 12. 12. 12. 12. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 12. 12. 12. 12. 12. 12. 12. 12. 12. 12. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 12. 12. 12. 12. 12. 12. 12. 12. 12. 12. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 12. 12. 12. 12. 12. 12. 12. 12. 12. 12. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 12. 12. 12. 12. 12. 12. 12. 12. 12. 12. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 12. 12. 12. 12. 12. 12. 12. 12. 12. 12. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 12. 12. 12. 12. 12. 12. 12. 12. 12. 12. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 12. 12. 12. 12. 12. 12. 12. 12. 12. 12. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 24. 24. 24. 24.
          24.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 24. 24. 24. 24.
          24.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 24. 24. 24. 24.
          24.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 24. 24. 24. 24.
          24.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 24. 24. 24. 24.
          24.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 4. 0. 4. 0. 0. 0. -4. -4. -4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 4. 4. 0. 4. 0. 0. 0. -4. -4. -4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 4. 4. 0. 4. 0. 0. 0. -4. -4. -4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 4. 4. 0. 4. 0. 0. 0. -4. -4. -4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 4. 4. 0. 4. 0. 0. 0. -4. -4. -4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 4. 4. 0. 4. 0. 0. 0. -4. -4. -4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -6. -6. 0. -6. 0. 0. 0. 6. 6. 6. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -6. -6. 0. -6. 0. 0. 0. 6. 6. 6. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -6. -6. 0. -6. 0. 0. 0. 6. 6. 6. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -6. -6. 0. -6. 0. 0. 0. 6. 6. 6. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 6. 0. 0. 0.
          -6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 6. 0. 0. 0.
          -6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 6. 0. 0. 0.
          -6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 6. 0. 0. 0.
          -6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -24. 0. 0. 0.
          24.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 0. -4. 0. -4. 0. 0. 4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 4. 0. 0. 0. -4. 0. -4. 0. 0. 4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 4. 0. 0. 0. -4. 0. -4. 0. 0. 4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -4. 0. 0. 0. 4. 0. 4. 0. 0. -4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -4. 0. 0. 0. 4. 0. 4. 0. 0. -4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -4. 0. 0. 0. 4. 0. 4. 0. 0. -4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -4. 0. 0. 0. 4. 0. 4. 0. 0. -4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -4. 0. 0. 0. 4. 0. 4. 0. 0. -4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -4. 0. 0. 0. 4. 0. 4. 0. 0. -4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 12. 0. 0. 0. -12. 0. -12. 0. 0. 12. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 24. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 6. 6. 6. 6. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 6. 6. 6. 6. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 6. 6. 6. 6. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 6. 6. 6. 6. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 6. 6. 6. 6. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 6. 6. 6. 6. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 6. 6. 6. 6. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 6. 6. 6. 6. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 2. 2. 2.
          2. 2. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 2. 2. 2.
          2. 2. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 2. 2. 2.
          2. 2. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 2. 2. 2.
          2. 2. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 2. 2. 2.
          2. 2. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 2. 2. 2.
          2. 2. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 2. 2. 2.
          2. 2. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 2. 2. 2.
          2. 2. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 2. 2. 2.
          2. 2. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 2. 2. 2.
          2. 2. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 2. 2. 2.
          2. 2. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 2. 2. 2.
          2. 2. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 6. 6. 6. 6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 6. 6. 6. 6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 6. 6. 6. 6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 6. 6. 6. 6.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 6. 0. 0. -6. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 6. 0. 0. -6. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 1. 0. -1. 1.
          0. -1. 0. -1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 1. 0. -1. 1.
          0. -1. 0. -1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. -2. 0. 2.
          -2. 0. 2. -2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 1. 0. -1. 1.
          0. -1. 0. -1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 1. 0. -1. 1.
          0. -1. 0. -1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. -2. 0. 2.
          -2. 0. 2. -2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 1. 0. -1. 1.
          0. -1. 0. -1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 1. 0. -1. 1.
          0. -1. 0. -1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. -2. 0. 2.
          -2. 0. 2. -2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. -2. -2. 0. 0. 0.
          0. 0. 0. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. -2. -2. 0. 0. 0.
          0. 0. 0. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. -2. -2. 0. 0. 0.
          0. 0. 0. 2. 2. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 0. 0. -2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 0. 0. -2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 0. 0. -2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. -6. 0. 0. 6.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. -2. 2. -2. 0.
          0. -2. 2. -2. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 1. -1. 1. 0.
          0. 1. -1. 1. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 1. -1. 1. 0.
          0. 1. -1. 1. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. -2. 2. -2. 0.
          0. -2. 2. -2. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 1. -1. 1. 0.
          0. 1. -1. 1. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 1. -1. 1. 0.
          0. 1. -1. 1. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 1. -1. 1. 0.
          0. 1. -1. 1. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 1. -1. 1. 0.
          0. 1. -1. 1. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. -2. 2. -2. 0.
          0. -2. 2. -2. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 1. -1. 1. 0.
          0. 1. -1. 1. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 1. -1. 1. 0.
          0. 1. -1. 1. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. -2. 2. -2. 0.
          0. -2. 2. -2. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1. 0. 0. 0.
          -1. 0. 1. 1. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1. 0. 0. 0. 1.
          0. -1. -1. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1. 0. 0. 0.
          -1. 0. 1. 1. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1. 0. 0. 0. 1.
          0. -1. -1. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1. 0. 0. 0. 1.
          0. -1. -1. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1. 0. 0. 0. 1.
          0. -1. -1. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. -2. 0. 0. 0.
          -2. 0. 2. 2. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1. 0. 0. 0.
          -1. 0. 1. 1. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1. 0. 0. 0.
          -1. 0. 1. 1. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 2. 0. 0. 0. 2.
          0. -2. -2. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)))))) 
(ADD2LNC '|$MatB| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nb|) 
(MREMPROP '|$nb| 'ARRAY) 
(MPUTPROP '|$nb| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((7. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) 1. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) 1. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) 1. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 2. 3.) 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 3.) 0.
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 3.) 0.
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 2. 3.) 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 3.) 0.
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 3.) 0.
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0.
          ((RAT SIMP) -1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0.
          ((RAT SIMP) -1. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. ((RAT SIMP) 2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) 0. 0. ((RAT SIMP) -1. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) 0. 0. ((RAT SIMP) -1. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 2. 3.) 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. ((RAT SIMP) 2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 3.) 0. 0. ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 3.) 0. 0. ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) -1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) -1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 3.) ((RAT SIMP) -1. 3.) 0. 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 3.) ((RAT SIMP) -1. 3.) 0. 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0.
          ((RAT SIMP) -1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0.
          ((RAT SIMP) -1. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          ((RAT SIMP) 2. 3.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) -1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) ((RAT SIMP) -1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) ((RAT SIMP) -1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) -1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
          ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) -1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.)
          ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) ((RAT SIMP) -1. 6.)
          ((RAT SIMP) 1. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)))))
      (((7. 5.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.)
          ((RAT SIMP) 1. 10.) ((RAT SIMP) 1. 10.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.)
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.)
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.)
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.)
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.)
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 2. 15.) ((RAT SIMP) 2. 15.) 0.
          ((RAT SIMP) 2. 15.) 0. 0. 0. ((RAT SIMP) -2. 15.)
          ((RAT SIMP) -2. 15.) ((RAT SIMP) -2. 15.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 2. 15.) ((RAT SIMP) 2. 15.) 0.
          ((RAT SIMP) 2. 15.) 0. 0. 0. ((RAT SIMP) -2. 15.)
          ((RAT SIMP) -2. 15.) ((RAT SIMP) -2. 15.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 2. 15.) ((RAT SIMP) 2. 15.) 0.
          ((RAT SIMP) 2. 15.) 0. 0. 0. ((RAT SIMP) -2. 15.)
          ((RAT SIMP) -2. 15.) ((RAT SIMP) -2. 15.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 2. 15.) ((RAT SIMP) 2. 15.) 0.
          ((RAT SIMP) 2. 15.) 0. 0. 0. ((RAT SIMP) -2. 15.)
          ((RAT SIMP) -2. 15.) ((RAT SIMP) -2. 15.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 2. 15.) ((RAT SIMP) 2. 15.) 0.
          ((RAT SIMP) 2. 15.) 0. 0. 0. ((RAT SIMP) -2. 15.)
          ((RAT SIMP) -2. 15.) ((RAT SIMP) -2. 15.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 2. 15.) ((RAT SIMP) 2. 15.) 0.
          ((RAT SIMP) 2. 15.) 0. 0. 0. ((RAT SIMP) -2. 15.)
          ((RAT SIMP) -2. 15.) ((RAT SIMP) -2. 15.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 5.) ((RAT SIMP) -1. 5.) 0.
          ((RAT SIMP) -1. 5.) 0. 0. 0. ((RAT SIMP) 1. 5.)
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 5.) ((RAT SIMP) -1. 5.) 0.
          ((RAT SIMP) -1. 5.) 0. 0. 0. ((RAT SIMP) 1. 5.)
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 5.) ((RAT SIMP) -1. 5.) 0.
          ((RAT SIMP) -1. 5.) 0. 0. 0. ((RAT SIMP) 1. 5.)
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 5.) ((RAT SIMP) -1. 5.) 0.
          ((RAT SIMP) -1. 5.) 0. 0. 0. ((RAT SIMP) 1. 5.)
          ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 5.) 0. 0. 0. ((RAT SIMP) -1. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 5.) 0. 0. 0. ((RAT SIMP) -1. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 5.) 0. 0. 0. ((RAT SIMP) -1. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 5.) 0. 0. 0. ((RAT SIMP) -1. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0. 0. 0. ((RAT SIMP) 4. 5.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) 0. 0. 0.
          ((RAT SIMP) -1. 6.) 0. ((RAT SIMP) -1. 6.) 0. 0.
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) 0. 0. 0.
          ((RAT SIMP) -1. 6.) 0. ((RAT SIMP) -1. 6.) 0. 0.
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 6.) 0. 0. 0.
          ((RAT SIMP) -1. 6.) 0. ((RAT SIMP) -1. 6.) 0. 0.
          ((RAT SIMP) 1. 6.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. 0. 0.
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) 1. 6.) 0. 0.
          ((RAT SIMP) -1. 6.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. 0. 0.
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) 1. 6.) 0. 0.
          ((RAT SIMP) -1. 6.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. 0. 0.
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) 1. 6.) 0. 0.
          ((RAT SIMP) -1. 6.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. 0. 0.
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) 1. 6.) 0. 0.
          ((RAT SIMP) -1. 6.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. 0. 0.
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) 1. 6.) 0. 0.
          ((RAT SIMP) -1. 6.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 6.) 0. 0. 0.
          ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) 1. 6.) 0. 0.
          ((RAT SIMP) -1. 6.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) -1. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.)
          ((RAT SIMP) 1. 12.) ((RAT SIMP) 1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.)
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 3. 4.) 0. 0. ((RAT SIMP) -3. 4.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 4.) 0. 0. ((RAT SIMP) 1. 4.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 4.) 0. 0. ((RAT SIMP) 1. 4.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 4.) 0. 0. ((RAT SIMP) 1. 4.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 3. 4.) 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 4.) 0. 0.
          ((RAT SIMP) 1. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 4.) 0. 0.
          ((RAT SIMP) 1. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 4.) 0. 0.
          ((RAT SIMP) 1. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 8.)
          ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) 1. 8.) 0.
          ((RAT SIMP) -1. 8.) ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.)
          0. ((RAT SIMP) -1. 8.) ((RAT SIMP) -1. 8.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 8.)
          ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) 1. 8.) 0.
          ((RAT SIMP) -1. 8.) ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.)
          0. ((RAT SIMP) -1. 8.) ((RAT SIMP) -1. 8.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 4.) ((RAT SIMP) -1. 4.) 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) -1. 4.) 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) -1. 4.)
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 8.)
          ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) 1. 8.) 0.
          ((RAT SIMP) -1. 8.) ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.)
          0. ((RAT SIMP) -1. 8.) ((RAT SIMP) -1. 8.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 8.)
          ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) 1. 8.) 0.
          ((RAT SIMP) -1. 8.) ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.)
          0. ((RAT SIMP) -1. 8.) ((RAT SIMP) -1. 8.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 4.) ((RAT SIMP) -1. 4.) 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) -1. 4.) 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) -1. 4.)
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 8.)
          ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) 1. 8.) 0.
          ((RAT SIMP) -1. 8.) ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.)
          0. ((RAT SIMP) -1. 8.) ((RAT SIMP) -1. 8.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 8.)
          ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) 1. 8.) 0.
          ((RAT SIMP) -1. 8.) ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.)
          0. ((RAT SIMP) -1. 8.) ((RAT SIMP) -1. 8.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 4.) ((RAT SIMP) -1. 4.) 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) -1. 4.) 0. ((RAT SIMP) 1. 4.) ((RAT SIMP) -1. 4.)
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 4.)
          ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 4.)
          ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 4.)
          ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.) 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) 0. 0. ((RAT SIMP) -1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) 0. 0. ((RAT SIMP) -1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) 0. 0. ((RAT SIMP) -1. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. ((RAT SIMP) 3. 4.)))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.) 0.
          ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) 0.
          0. ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
          0. ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 12.)
          0. ((RAT SIMP) 1. 12.) ((RAT SIMP) -1. 12.)
          ((RAT SIMP) 1. 12.) 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) -1. 12.) ((RAT SIMP) 1. 12.) 0.
          ((RAT SIMP) -1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 12.)
          0. ((RAT SIMP) 1. 12.) ((RAT SIMP) -1. 12.)
          ((RAT SIMP) 1. 12.) 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) -1. 12.) ((RAT SIMP) 1. 12.) 0.
          ((RAT SIMP) -1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.) 0.
          ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) 0.
          0. ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
          0. ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 12.)
          0. ((RAT SIMP) 1. 12.) ((RAT SIMP) -1. 12.)
          ((RAT SIMP) 1. 12.) 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) -1. 12.) ((RAT SIMP) 1. 12.) 0.
          ((RAT SIMP) -1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 12.)
          0. ((RAT SIMP) 1. 12.) ((RAT SIMP) -1. 12.)
          ((RAT SIMP) 1. 12.) 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) -1. 12.) ((RAT SIMP) 1. 12.) 0.
          ((RAT SIMP) -1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 12.)
          0. ((RAT SIMP) 1. 12.) ((RAT SIMP) -1. 12.)
          ((RAT SIMP) 1. 12.) 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) -1. 12.) ((RAT SIMP) 1. 12.) 0.
          ((RAT SIMP) -1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 12.)
          0. ((RAT SIMP) 1. 12.) ((RAT SIMP) -1. 12.)
          ((RAT SIMP) 1. 12.) 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) -1. 12.) ((RAT SIMP) 1. 12.) 0.
          ((RAT SIMP) -1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.) 0.
          ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) 0.
          0. ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
          0. ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 12.)
          0. ((RAT SIMP) 1. 12.) ((RAT SIMP) -1. 12.)
          ((RAT SIMP) 1. 12.) 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) -1. 12.) ((RAT SIMP) 1. 12.) 0.
          ((RAT SIMP) -1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 12.)
          0. ((RAT SIMP) 1. 12.) ((RAT SIMP) -1. 12.)
          ((RAT SIMP) 1. 12.) 0. 0. ((RAT SIMP) 1. 12.)
          ((RAT SIMP) -1. 12.) ((RAT SIMP) 1. 12.) 0.
          ((RAT SIMP) -1. 12.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 6.) 0.
          ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) 0.
          0. ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
          0. ((RAT SIMP) 1. 6.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 8.)
          ((RAT SIMP) -1. 8.) 0. 0. 0. ((RAT SIMP) -1. 8.) 0.
          ((RAT SIMP) 1. 8.) ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.)
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 8.) ((RAT SIMP) 1. 8.) 0. 0. 0.
          ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.) ((RAT SIMP) -1. 8.)
          0. ((RAT SIMP) 1. 8.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 8.)
          ((RAT SIMP) -1. 8.) 0. 0. 0. ((RAT SIMP) -1. 8.) 0.
          ((RAT SIMP) 1. 8.) ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.)
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 8.) ((RAT SIMP) 1. 8.) 0. 0. 0.
          ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.) ((RAT SIMP) -1. 8.)
          0. ((RAT SIMP) 1. 8.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 8.) ((RAT SIMP) 1. 8.) 0. 0. 0.
          ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.) ((RAT SIMP) -1. 8.)
          0. ((RAT SIMP) 1. 8.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 8.) ((RAT SIMP) 1. 8.) 0. 0. 0.
          ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.) ((RAT SIMP) -1. 8.)
          0. ((RAT SIMP) 1. 8.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.)
          ((RAT SIMP) -1. 4.) 0. 0. 0. ((RAT SIMP) -1. 4.) 0.
          ((RAT SIMP) 1. 4.) ((RAT SIMP) 1. 4.) 0. ((RAT SIMP) -1. 4.)
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 8.)
          ((RAT SIMP) -1. 8.) 0. 0. 0. ((RAT SIMP) -1. 8.) 0.
          ((RAT SIMP) 1. 8.) ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.)
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 8.)
          ((RAT SIMP) -1. 8.) 0. 0. 0. ((RAT SIMP) -1. 8.) 0.
          ((RAT SIMP) 1. 8.) ((RAT SIMP) 1. 8.) 0. ((RAT SIMP) -1. 8.)
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 4.) ((RAT SIMP) 1. 4.) 0. 0. 0.
          ((RAT SIMP) 1. 4.) 0. ((RAT SIMP) -1. 4.) ((RAT SIMP) -1. 4.)
          0. ((RAT SIMP) 1. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)))))) 
(ADD2LNC '|$nb| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffSmall|) 
(MREMPROP '|$CoeffSmall| 'ARRAY) 
(MPUTPROP '|$CoeffSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((7. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) 2592000. -2138400. -334800. 0. -453600. 799200.
         1425600. 972000. -165600. -1787400. -1020600. 0. -6570000.
         4698000. 892800. 0. -144000. -12988800. 2419200. 2289600.
         -2332800. 6091200. 0. 8553600. -1244160. 0. -1192320.)
        ((MLIST SIMP) 0. 0. 0. 0. -528000. 528000. 0. -572000. 572000.
         1254000. -1254000. 0. -5500000. 5500000. 0. 0. -1496000.
         1496000. 2904000. 2904000. -2904000. -2904000. 0. 0. -1425600.
         1425600. 0.)
        ((MLIST SIMP) 1383480. -1122660. -94500. 0. 202500. 281340. 0.
         -195480. -172440. -47655. -141345. 0. -1164150. -387450.
         1107360. 1425600. -1045080. -1231560. -284040. 1138320.
         -664200. 972000. 0. 213840. -159408. 0. 191160.)
        ((MLIST SIMP) 14142600. -11493900. -1044900. 1425600. 1106700.
         2133300. 0. -199000. -2101400. -2621325. -537675. 0. -5323250.
         3217250. -64800. 0. -5800. -16907000. 1936200. 1434000.
         -1126200. 8707200. 0. 10335600. -187920. 0. -735480.)
        ((MLIST SIMP) 0. 0. 0. 0. 132000. -132000. 0. -272800. 272800.
         310200. -310200. 0. 1078000. -1078000. 0. 0. -2358400.
         2358400. -369600. 1056000. 369600. -1056000. 1425600.
         -1425600. 0. 0. 0.)
        ((MLIST SIMP) -1069200. 891000. 178200. 0. 323400. -323400. 0.
         -585200. -1078000. -433950. 790350. 1425600. 3888500.
         -2700500. 6177600. 0. 946000. 479600. -5610000. -2402400.
         -2230800. 264000. 0. -712800. 1568160. 0. 71280.)))
      (((7. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) -114240. 68040. 14700. 147420. -107100. -7560. 0.
         -8820. -3465. 21840. 0. 18480. -32487. 21567. 25704. -49644.
         -90750. 72270. 40380. -18120. -3744. 3744.)
        ((MLIST SIMP) 19584. -11664. -2520. -25272. 18360. -108. 0.
         1512. 1998. -7488. 3744. -3168. 11466. -9594. -19008. 23112.
         67572. -64404. -22968. 19152. 0. 0.)
        ((MLIST SIMP) -8704. 5184. 1120. 7488. -5664. -264. 3744.
         -3168. -576. 1664. 0. 1408. -1976. 1144. 2208. -4032. -10480.
         9072. 3968. -2272. 0. 0.)))
      (((7. 5.) ($MATRIX SIMP)
        ((MLIST SIMP) -1. 8. -1. 0. 8. -9. 0. -16. 0. 0. 0. 0. 0. 0. 0.
         10.)
        ((MLIST SIMP) -1. 8. -1. 0. -7. -9. 0. -1. 0. 0. 0. 0. 0. 0.
         10. 0.)
        ((MLIST SIMP) -1. 8. -16. 0. 8. -9. 0. -1. 0. 0. 0. 0. 0. 10.
         0. 0.)
        ((MLIST SIMP) -1. -7. -1. 0. 8. -9. 0. -1. 0. 0. 0. 0. 10. 0.
         0. 0.)
        ((MLIST SIMP) -1. -7. -1. 0. -7. 6. 0. -1. 0. 0. 0. 10. 0. 0.
         0. 0.)
        ((MLIST SIMP) 0. 10. 0. 0. 0. -10. 0. -10. 0. 0. 10. 0. 0. 0.
         0. 0.)
        ((MLIST SIMP) 0. 10. -10. 0. 10. -10. 0. -10. 0. 10. 0. 0. 0.
         0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 10. -10. 0. -10. 10. 0. 0. 0. 0. 0.
         0. 0.)
        ((MLIST SIMP) 0. 0. -10. 10. 10. -10. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0.)
        ((MLIST SIMP) 0. 10. -10. 0. 0. -10. 10. 0. 0. 0. 0. 0. 0. 0.
         0. 0.)))
      (((7. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. -35. 45. 0. -10. -190. -270. 225. 235. 120. 0.
         0. 180. 0. 0. 0. 0. 90. 0. 0. -390. -70. -90. 0. 160.)
        ((MLIST SIMP) 0. 45. -35. 0. -10. -270. -190. 225. 235. 120. 0.
         0. 180. 0. 0. 0. 0. -390. 0. 0. 90. -70. -90. 160. 0.)
        ((MLIST SIMP) 0. 24. -24. 0. 0. -144. 144. -120. 120. -64. 160.
         0. 64. 0. -160. 0. 0. -48. 0. 0. 48. -48. 48. 0. 0.)
        ((MLIST SIMP) 160. -115. -115. 0. 110. -1070. -1070. 1065.
         -845. 1560. 0. 0. -60. 1200. 1200. 0. 0. -150. 0. 0. -150.
         -630. -1130. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 160. -160. 0. 0. -160. 160. -960. 0. 0.
         960. 0. 0. 0. 0. 0. 0. 0. 0. 320. -320. 0. 0.)
        ((MLIST SIMP) 0. 15. 15. 0. -30. -90. -90. 75. 105. -120. 0. 0.
         220. 0. -160. 0. 0. 30. 0. 160. -130. 30. -30. 0. 0.)
        ((MLIST SIMP) 0. -9. 39. 0. -30. 54. -234. -45. 225. -24. 0. 0.
         124. -160. 0. 0. 0. 78. 160. 0. -178. -18. 18. 0. 0.)
        ((MLIST SIMP) 0. -24. 24. 0. 0. 144. -144. -120. 120. -64. 0.
         160. 64. -160. 0. 0. 0. 48. 0. 0. -48. -48. 48. 0. 0.)
        ((MLIST SIMP) 0. 15. 15. 0. -30. -90. -90. 75. 105. -120. 0. 0.
         220. -160. 0. 0. 160. -130. 0. 0. 30. 30. -30. 0. 0.)
        ((MLIST SIMP) 0. 39. -9. 0. -30. -234. 54. -45. 225. -24. 0. 0.
         124. 0. -160. 160. 0. -178. 0. 0. 78. -18. 18. 0. 0.))))) 
(ADD2LNC '|$CoeffSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$REPSmall|) 
(MREMPROP '|$REPSmall| 'ARRAY) 
(MPUTPROP '|$REPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((7. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. ((RAT SIMP) -48. 55.) 0. 0. 6. 0.)
         ((MLIST SIMP) 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -123. 1100.) 1. 0.
          ((RAT SIMP) 3. 20.) 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -29. 220.) 0. 1.
          ((RAT SIMP) 29. 4.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -1. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 11. 10.) 0. 0.
          ((RAT SIMP) -1. 2.) 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -23. 198.) 0.
          ((RAT SIMP) -1825. 396.) ((RAT SIMP) 37. 66.)
          ((RAT SIMP) 53. 33.) ((RAT SIMP) -331. 264.))
         ((MLIST SIMP) ((RAT SIMP) 65. 162.) 1. ((RAT SIMP) -625. 162.)
          ((RAT SIMP) 10. 27.) ((RAT SIMP) 55. 27.)
          ((RAT SIMP) 95. 108.))
         ((MLIST SIMP) ((RAT SIMP) -479. 3960.) 0.
          ((RAT SIMP) -2587. 3168.) ((RAT SIMP) 521. 2640.)
          ((RAT SIMP) 527. 660.) ((RAT SIMP) -353. 10560.))
         ((MLIST SIMP) ((RAT SIMP) -10507. 7128.) 0.
          ((RAT SIMP) -106465. 28512.) ((RAT SIMP) 7111. 4752.)
          ((RAT SIMP) 1195. 1188.) ((RAT SIMP) -34951. 19008.))
         ((MLIST SIMP) ((RAT SIMP) 31. 162.) 0. ((RAT SIMP) 245. 324.)
          ((RAT SIMP) -5. 54.) ((RAT SIMP) 20. 27.)
          ((RAT SIMP) 47. 216.))
         ((MLIST SIMP) ((RAT SIMP) -245. 324.) 0.
          ((RAT SIMP) 3535. 1296.) ((RAT SIMP) -49. 216.)
          ((RAT SIMP) -91. 54.) ((RAT SIMP) -263. 864.)))))
      (((7. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -1. ((RAT SIMP) 35. 6.) ((RAT SIMP) 315. 8.))
         ((MLIST SIMP) 0. -2. ((RAT SIMP) -27. 4.))
         ((MLIST SIMP) 0. ((RAT SIMP) 4. 9.) 2.))))
      (((7. 5.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -8. 5.)
          ((RAT SIMP) -1. 10.) 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 10.)
          ((RAT SIMP) -1. 10.) 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. 0. ((RAT SIMP) -1. 10.)
          ((RAT SIMP) -8. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. ((RAT SIMP) -1. 10.)
          ((RAT SIMP) -1. 10.) 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. ((RAT SIMP) -1. 10.)
          ((RAT SIMP) -1. 10.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. -1. -1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. ((RAT SIMP) -8. 5.) 0.
          ((RAT SIMP) 4. 5.) ((RAT SIMP) 4. 5.))
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. ((RAT SIMP) -1. 10.) 0.
          ((RAT SIMP) 4. 5.) ((RAT SIMP) -7. 10.))
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. ((RAT SIMP) -1. 10.) 0.
          ((RAT SIMP) 4. 5.) ((RAT SIMP) 4. 5.))
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. ((RAT SIMP) -1. 10.) 0.
          ((RAT SIMP) -7. 10.) ((RAT SIMP) 4. 5.))
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. ((RAT SIMP) -1. 10.) 0.
          ((RAT SIMP) -7. 10.) ((RAT SIMP) -7. 10.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -1. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -1. 1. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. 0. ((RAT SIMP) -8. 5.) 0. 0. 0.
          ((RAT SIMP) -1. 10.))
         ((MLIST SIMP) 0. 0. 0. 0. 1. ((RAT SIMP) -1. 10.) 0. 0. 0.
          ((RAT SIMP) -1. 10.))
         ((MLIST SIMP) 0. 0. 1. 0. 0. ((RAT SIMP) -1. 10.) 0. 0. 0.
          ((RAT SIMP) -8. 5.))
         ((MLIST SIMP) 0. 0. 0. 1. 0. ((RAT SIMP) -1. 10.) 0. 0. 0.
          ((RAT SIMP) -1. 10.))
         ((MLIST SIMP) 0. 1. 0. 0. 0. ((RAT SIMP) -1. 10.) 0. 0. 0.
          ((RAT SIMP) -1. 10.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 1. 0. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -1. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 1. ((RAT SIMP) 4. 5.)
          ((RAT SIMP) -1. 10.) ((RAT SIMP) 4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. ((RAT SIMP) -7. 10.)
          ((RAT SIMP) -1. 10.) ((RAT SIMP) 4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. ((RAT SIMP) 4. 5.)
          ((RAT SIMP) -8. 5.) ((RAT SIMP) 4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. ((RAT SIMP) 4. 5.)
          ((RAT SIMP) -1. 10.) ((RAT SIMP) -7. 10.) 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. ((RAT SIMP) -7. 10.)
          ((RAT SIMP) -1. 10.) ((RAT SIMP) -7. 10.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. -1. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -1. 1. 0. 1.))))
      (((7. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. 0. 0. 0. ((RAT SIMP) -1. 16.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. ((RAT SIMP) -1. 16.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 15. 2.) 1.
          ((RAT SIMP) 11. 16.) 0. 0. ((RAT SIMP) 15. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -3. 16.) 0. 1. -1. 0.
          0.)
         ((MLIST SIMP) 0. 0. -1. 0. ((RAT SIMP) -3. 16.) 1. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. -1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -1. 0. ((RAT SIMP) -3. 16.) 0. 0. 0. 0.
          1.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -3. 16.) 0. 0. -1. 1.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 1. ((RAT SIMP) -7. 16.) 0. 0. 0. 0.
          ((RAT SIMP) -39. 16.) ((RAT SIMP) 9. 16.) ((RAT SIMP) 3. 4.)
          0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -7. 16.) 0. 0. 0. 0.
          ((RAT SIMP) 9. 16.) ((RAT SIMP) -39. 16.) ((RAT SIMP) 3. 4.)
          0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 10.) 0. 0. 0. 0.
          ((RAT SIMP) 3. 10.) ((RAT SIMP) -3. 10.) ((RAT SIMP) -2. 5.)
          1.)
         ((MLIST SIMP) 0. ((RAT SIMP) -63. 16.) 0. 1. 0. 0.
          ((RAT SIMP) -15. 16.) ((RAT SIMP) -15. 16.)
          ((RAT SIMP) 39. 4.) 0.)
         ((MLIST SIMP) 0. 2. 0. 0. 1. 0. 0. 0. -6. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 3. 16.) 0. 0. 0. 1.
          ((RAT SIMP) -13. 16.) ((RAT SIMP) 3. 16.) ((RAT SIMP) -3. 4.)
          0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -9. 80.) 0. 0. 0. 0.
          ((RAT SIMP) -89. 80.) ((RAT SIMP) 39. 80.)
          ((RAT SIMP) -3. 20.) 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 10.) 0. 0. 0. 0.
          ((RAT SIMP) -3. 10.) ((RAT SIMP) 3. 10.) ((RAT SIMP) -2. 5.)
          0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 3. 16.) 0. 0. 0. 0.
          ((RAT SIMP) 3. 16.) ((RAT SIMP) -13. 16.) ((RAT SIMP) -3. 4.)
          0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -9. 80.) 1. 0. 0. 0.
          ((RAT SIMP) 39. 80.) ((RAT SIMP) -89. 80.)
          ((RAT SIMP) -3. 20.) 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -7. 16.) 0. ((RAT SIMP) -39. 16.) 0.
          0. ((RAT SIMP) 3. 4.) 0. 0. 0. ((RAT SIMP) 9. 16.))
         ((MLIST SIMP) ((RAT SIMP) -7. 16.) 1. ((RAT SIMP) 9. 16.) 0.
          0. ((RAT SIMP) 3. 4.) 0. 0. 0. ((RAT SIMP) -39. 16.))
         ((MLIST SIMP) ((RAT SIMP) -3. 10.) 0. ((RAT SIMP) 3. 10.) 0.
          0. ((RAT SIMP) -2. 5.) 0. 0. 0. ((RAT SIMP) -3. 10.))
         ((MLIST SIMP) ((RAT SIMP) -63. 16.) 0. ((RAT SIMP) -15. 16.)
          1. 0. ((RAT SIMP) 39. 4.) 0. 0. 0. ((RAT SIMP) -15. 16.))
         ((MLIST SIMP) 2. 0. 0. 0. 1. -6. 0. 0. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 3. 16.) 0. ((RAT SIMP) -13. 16.) 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. ((RAT SIMP) 3. 16.))
         ((MLIST SIMP) ((RAT SIMP) -9. 80.) 0. ((RAT SIMP) -89. 80.) 0.
          0. ((RAT SIMP) -3. 20.) 0. 1. 0. ((RAT SIMP) 39. 80.))
         ((MLIST SIMP) ((RAT SIMP) -3. 10.) 0. ((RAT SIMP) -3. 10.) 0.
          0. ((RAT SIMP) -2. 5.) 1. 0. 0. ((RAT SIMP) 3. 10.))
         ((MLIST SIMP) ((RAT SIMP) 3. 16.) 0. ((RAT SIMP) 3. 16.) 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 1. ((RAT SIMP) -13. 16.))
         ((MLIST SIMP) ((RAT SIMP) -9. 80.) 0. ((RAT SIMP) 39. 80.) 0.
          0. ((RAT SIMP) -3. 20.) 0. 0. 0. ((RAT SIMP) -89. 80.))))))) 
(ADD2LNC '|$REPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GREPSmall|) 
(MREMPROP '|$GREPSmall| 'ARRAY) 
(MPUTPROP '|$GREPSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((7. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) 384024710448000. 46341019296000. 40371894100080.
         490959784990800. -61118489520000. -65040666055200.)
        ((MLIST SIMP) 46341019296000. 107130534720000. 5979399544800.
         6569265252000. 135616800000. -58887889896000.)
        ((MLIST SIMP) 40371894100080. 5979399544800. 13636622353914.
         72095128097310. -1521859482000. -323260543980.)
        ((MLIST SIMP) 490959784990800. 6569265252000. 72095128097310.
         867467025883050. -73914076830000. -77898658784100.)
        ((MLIST SIMP) -61118489520000. 135616800000. -1521859482000.
         -73914076830000. 20392555920000. 5023549740000.)
        ((MLIST SIMP) -65040666055200. -58887889896000. -323260543980.
         -77898658784100. 5023549740000. 113490731409000.)))
      (((7. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) 72156016107. -23277899610. 5322194640.)
        ((MLIST SIMP) -23277899610. 12315270780. -2145676032.)
        ((MLIST SIMP) 5322194640. -2145676032. 460629696.)))
      (((7. 5.) ($MATRIX SIMP)
        ((MLIST SIMP) 567. 107. 242. 107. -148. 330. 420. 330. 180.
         180.)
        ((MLIST SIMP) 107. 297. 107. -28. -58. 180. 120. 30. 30. 180.)
        ((MLIST SIMP) 242. 107. 567. 107. -148. 180. 420. 180. 330.
         330.)
        ((MLIST SIMP) 107. -28. 107. 297. -58. 30. 120. 180. 180. 30.)
        ((MLIST SIMP) -148. -58. -148. -58. 237. -120. -180. -120.
         -120. -120.)
        ((MLIST SIMP) 330. 180. 180. 30. -120. 400. 300. 200. 100.
         200.)
        ((MLIST SIMP) 420. 120. 420. 120. -180. 300. 600. 300. 300.
         300.)
        ((MLIST SIMP) 330. 30. 180. 180. -120. 200. 300. 400. 200.
         100.)
        ((MLIST SIMP) 180. 30. 330. 180. -120. 100. 300. 200. 400.
         200.)
        ((MLIST SIMP) 180. 180. 330. 30. -120. 200. 300. 100. 200.
         400.)))
      (((7. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) 463800. 195000. -32400. 898200. 67200. 162600.
         193560. 40560. 85800. 43800.)
        ((MLIST SIMP) 195000. 463800. 40560. 898200. 67200. 85800.
         43800. -32400. 162600. 193560.)
        ((MLIST SIMP) -32400. 40560. 140032. -548880. 130560. 40400.
         -11312. -5632. 30160. 124112.)
        ((MLIST SIMP) 898200. 898200. -548880. 11238200. -1718400.
         -185400. -283080. -548880. -185400. -283080.)
        ((MLIST SIMP) 67200. 67200. 130560. -1718400. 2150400. 355200.
         178560. 130560. 355200. 178560.)
        ((MLIST SIMP) 162600. 85800. 40400. -185400. 355200. 167800.
         92360. 30160. 91000. 77000.)
        ((MLIST SIMP) 193560. 43800. -11312. -283080. 178560. 92360.
         218392. 124112. 77000. 16408.)
        ((MLIST SIMP) 40560. -32400. -5632. -548880. 130560. 30160.
         124112. 140032. 40400. -11312.)
        ((MLIST SIMP) 85800. 162600. 30160. -185400. 355200. 91000.
         77000. 40400. 167800. 92360.)
        ((MLIST SIMP) 43800. 193560. 124112. -283080. 178560. 77000.
         16408. -11312. 92360. 218392.))))) 
(ADD2LNC '|$GREPSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$CoeffYTSmall|) 
(MREMPROP '|$CoeffYTSmall| 'ARRAY) 
(MPUTPROP '|$CoeffYTSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((7. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 2592000. -2138400. -334800. 115200. 115200.
          115200. 744000. 744000. 744000. -936000. -936000. -936000.
          -624000. -624000. -4080000. -624000. -4080000. -4080000.
          2836800. 2836800. 2836800. 2836800. 2836800. 2836800.
          -812160. -812160. -812160.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 1383480. -1122660. -94500. 161280. 161280.
          161280. -122640. -122640. -122640. -63000. -63000. -63000.
          -42000. -42000. -389760. -42000. -389760. -389760. 229320.
          229320. 229320. 229320. 229320. 229320. 10584. 10584. 10584.)
         ((MLIST SIMP) 14142600. -11493900. -1044900. 1555200. 1555200.
          1555200. -766800. -766800. -766800. -1053000. -1053000.
          -1053000. -702000. -702000. -5659200. -702000. -5659200.
          -5659200. 3547800. 3547800. 3547800. 3547800. 3547800.
          3547800. -307800. -307800. -307800.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -1069200. 891000. 178200. 0. 0. 0. -554400.
          -554400. -554400. 594000. 594000. 594000. 396000. 396000.
          2534400. 396000. 2534400. 2534400. -1782000. -1782000.
          -1782000. -1782000. -1782000. -1782000. 546480. 546480.
          546480.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. -115200. 0. 115200. 681600. 0. -681600.
          -936000. 0. 936000. -624000. 0. 4972800. 624000. 0. -4972800.
          -2822400. -57600. -2764800. 2764800. 57600. 2822400. 380160.
          0. -380160.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -161280. 0. 161280. 122640. 0. -122640.
          -63000. 0. 63000. -1467600. 0. 1497120. 1467600. 0. -1497120.
          -387360. 632160. -1019520. 1019520. -632160. 387360. -180576.
          0. 180576.)
         ((MLIST SIMP) 0. 0. 0. -129600. 0. 129600. 766800. 0. -766800.
          -1053000. 0. 1053000. -702000. 0. 5594400. 702000. 0.
          -5594400. -3175200. -64800. -3110400. 3110400. 64800.
          3175200. 427680. 0. -427680.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 554400. 0. -554400. -831600.
          0. 831600. 396000. 0. 3643200. -396000. 0. -3643200.
          -2376000. -475200. -1900800. 1900800. 475200. 2376000.
          475200. 0. -475200.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -114240. 68040. 14700. 73710. -57960.
          ((RAT SIMP) -11025. 2.) 73710. -57960.
          ((RAT SIMP) -11025. 2.) 10920. 10920. 18480. -5460. -5460.
          -11970. -11970. -9240. -9240. 11130. 11130. 0. 0.)
         ((MLIST SIMP) 19584. -11664. -2520. -12636. 9936. 945. -12636.
          9936. 945. -1872. -1872. -3168. 936. 936. 2052. 2052. 1584.
          1584. -1908. -1908. 0. 0.)
         ((MLIST SIMP) -8704. 5184. 1120. 5616. -4416. -420. 5616.
          -4416. -420. 832. 832. 1408. -416. -416. -912. -912. -704.
          -704. 848. 848. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 73710. -49140. ((RAT SIMP) -4095. 2.)
          -73710. 49140. ((RAT SIMP) 4095. 2.) 10920. -10920. 0.
          -27027. 27027. 37674. -37674. -81510. 81510. 29250. -29250.
          -3744. 3744.)
         ((MLIST SIMP) 0. 0. 0. -12636. 8424. -1053. 12636. -8424.
          1053. -5616. 5616. 0. 10530. -10530. -21060. 21060. 65988.
          -65988. -21060. 21060. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1872. -1248. 156. -1872. 1248. -156.
          832. -832. 0. -1560. 1560. 3120. -3120. -9776. 9776. 3120.
          -3120. 0. 0.))))
      (((7. 5.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. 2.
          2. 2. 2. 2.)
         ((MLIST SIMP) -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. 2.
          2. 2. 2. 2.)
         ((MLIST SIMP) -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. 2.
          2. 2. 2. 2.)
         ((MLIST SIMP) -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. 2.
          2. 2. 2. 2.)
         ((MLIST SIMP) -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. 2.
          2. 2. 2. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 4. 4. 0. 4. 0. 0. 0. -4. -4. -4. -8. 0. 0. 0.
          8.)
         ((MLIST SIMP) 0. -1. -1. 0. -1. 0. 0. 0. 1. 1. 1. 2. 0. 0. 0.
          -2.)
         ((MLIST SIMP) 0. -1. -1. 0. -1. 0. 0. 0. 1. 1. 1. 2. 0. 0. 0.
          -2.)
         ((MLIST SIMP) 0. -1. -1. 0. -1. 0. 0. 0. 1. 1. 1. 2. 0. 0. 0.
          -2.)
         ((MLIST SIMP) 0. -1. -1. 0. -1. 0. 0. 0. 1. 1. 1. 2. 0. 0. 0.
          -2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 4. 0. 0. 0. -4. 0. -4. 0. 0. 4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 4. 0. 0. 0. -4. 0. -4. 0. 0. 4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -1. 0. 0. 0. 1. 0. 1. 0. 0. -1. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -1. 0. 0. 0. 1. 0. 1. 0. 0. -1. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -1. 0. 0. 0. 1. 0. 1. 0. 0. -1. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 10. 0. 0. 0. -10. 0. -10. 0. 0. 10. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 160. -30. -30. -30. -30. -480. -480. -480. -480.
          300. 300. 300. 300. 300. 300. 300. 300. 300. 300. 300. 300.
          -440. -440. -440. -440.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. -35. 0. 0. 35. -190. 0. 0. 190. 135. 135.
          120. 15. 0. -15. 15. 0. -15. -120. -135. -135. -160. 0. 0.
          160.)
         ((MLIST SIMP) 0. 45. 0. 0. -45. -270. 0. 0. 270. 15. 15. -120.
          135. 0. -135. 135. 0. -135. 120. -15. -15. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 24. 0. 0. -24. -144. 0. 0. 144. 8. 8. -64.
          72. 0. -72. 72. 0. -72. 64. -8. -8. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -85. 0. 0. 85. -590. 0. 0. 590. 375. 375.
          300. 75. 0. -75. 75. 0. -75. -300. -375. -375. -440. 0. 0.
          440.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 15. 0. 0. -15. -90. 0. 0. 90. 5. 5. -40. 45.
          0. -45. 45. 0. -45. 40. -5. -5. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -9. 0. 0. 9. 54. 0. 0. -54. -3. -3. 24. -27.
          0. 27. -27. 0. 27. -24. 3. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -24. 0. 0. 24. 144. 0. 0. -144. -8. -8. 64.
          -72. 0. 72. -72. 0. 72. -64. 8. 8. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 15. 0. 0. -15. -90. 0. 0. 90. 5. 5. -40. 45.
          0. -45. 45. 0. -45. 40. -5. -5. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 39. 0. 0. -39. -234. 0. 0. 234. 13. 13. -104.
          117. 0. -117. 117. 0. -117. 104. -13. -13. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 120. -120. 0. 0.
          0. -120. 0. 120. 120. 0. -120. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -120. 120. 0. 0.
          0. 120. 0. -120. -120. 0. 120. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 16. -16. 0. 0. 0.
          -16. 0. 16. 16. 0. -16. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 80. -80. 0. 0. 0.
          -80. 0. 80. 80. 0. -80. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 64. -64. 0. 0. 0.
          -64. 0. 64. 64. 0. -64. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -16. 16. 0. 0. 0.
          16. 0. -16. -16. 0. 16. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -80. 80. 0. 0. 0.
          80. 0. -80. -80. 0. 80. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -64. 64. 0. 0. 0.
          64. 0. -64. -64. 0. 64. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)))))) 
(ADD2LNC '|$CoeffYTSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step0_Small|) 
(MREMPROP '|$Step0_Small| 'ARRAY) 
(MPUTPROP '|$Step0_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((7. 3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
         ((MLIST SIMP)
          ((MLIST SIMP) 2592000. -2138400. -334800. 115200. 115200.
           115200. 744000. 744000. 744000. -936000. -936000. -936000.
           -624000. -624000. -4080000. -624000. -4080000. -4080000.
           2836800. 2836800. 2836800. 2836800. 2836800. 2836800.
           -812160. -812160. -812160.)
          ((MLIST SIMP) 1383480. -1122660. -94500. 161280. 161280.
           161280. -122640. -122640. -122640. -63000. -63000. -63000.
           -42000. -42000. -389760. -42000. -389760. -389760. 229320.
           229320. 229320. 229320. 229320. 229320. 10584. 10584.
           10584.))
         ((MLIST SIMP) 2. 4. 5. 6.)
         ((MLIST SIMP)
          ((MLIST SIMP) ((RAT SIMP) -2. 3.) ((RAT SIMP) 10. 21.))
          ((MLIST SIMP) 0. 0.)
          ((MLIST SIMP) ((RAT SIMP) 1. 2.) ((RAT SIMP) 65. 7.))
          ((MLIST SIMP) 0. 0.)))
        ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 0. 0. -115200. 0. 115200. 681600. 0.
           -681600. -936000. 0. 936000. -624000. 0. 4972800. 624000. 0.
           -4972800. -2822400. -57600. -2764800. 2764800. 57600.
           2822400. 380160. 0. -380160.)
          ((MLIST SIMP) 0. 0. 0. -161280. 0. 161280. 122640. 0.
           -122640. -63000. 0. 63000. -1467600. 0. 1497120. 1467600. 0.
           -1497120. -387360. 632160. -1019520. 1019520. -632160.
           387360. -180576. 0. 180576.))
         ((MLIST SIMP) 2. 4. 5. 6.)
         ((MLIST SIMP)
          ((MLIST SIMP) ((RAT SIMP) 14. 15.) ((RAT SIMP) -2. 3.))
          ((MLIST SIMP) 0. 0.) ((MLIST SIMP) ((RAT SIMP) 9. 8.) 0.)
          ((MLIST SIMP) 0. 0.)))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2. 3. 4. 5. 6.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.)))))
      (((7. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) -114240. 68040. 14700. 73710. -57960.
           ((RAT SIMP) -11025. 2.) 73710. -57960.
           ((RAT SIMP) -11025. 2.) 10920. 10920. 18480. -5460. -5460.
           -11970. -11970. -9240. -9240. 11130. 11130. 0. 0.))
         ((MLIST SIMP) 2. 3.)
         ((MLIST SIMP) ((MLIST SIMP) ((RAT SIMP) 8. 105.))
          ((MLIST SIMP) ((RAT SIMP) -6. 35.))))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 0. 0. 73710. -49140. ((RAT SIMP) -4095. 2.)
           -73710. 49140. ((RAT SIMP) 4095. 2.) 10920. -10920. 0.
           -27027. 27027. 37674. -37674. -81510. 81510. 29250. -29250.
           -3744. 3744.)
          ((MLIST SIMP) 0. 0. 0. -12636. 8424. -1053. 12636. -8424.
           1053. -5616. 5616. 0. 10530. -10530. -21060. 21060. 65988.
           -65988. -21060. 21060. 0. 0.))
         ((MLIST SIMP) 3.)
         ((MLIST SIMP) ((MLIST SIMP) 0. ((RAT SIMP) -4. 27.))))))
      (((7. 5.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. 2.
           2. 2. 2. 2.))
         ((MLIST SIMP) 2. 3. 4. 5. 6. 7. 8. 9. 10.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 1.) ((MLIST SIMP) 1.) ((MLIST SIMP) 1.)
          ((MLIST SIMP) 1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 4. 4. 0. 4. 0. 0. 0. -4. -4. -4. -8. 0. 0.
           0. 8.))
         ((MLIST SIMP) 2. 3. 4. 5. 6. 7. 8. 9. 10.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) ((RAT SIMP) -1. 4.))
          ((MLIST SIMP) ((RAT SIMP) -1. 4.))
          ((MLIST SIMP) ((RAT SIMP) -1. 4.))
          ((MLIST SIMP) ((RAT SIMP) -1. 4.))))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 4. 0. 0. 0. -4. 0. -4. 0. 0. 4. 0. 0. 0. 0.
           0.))
         ((MLIST SIMP) 2. 3. 4. 5. 6. 7. 8. 9. 10.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) ((RAT SIMP) 5. 2.))
          ((MLIST SIMP) ((RAT SIMP) -1. 4.))
          ((MLIST SIMP) ((RAT SIMP) -1. 4.))
          ((MLIST SIMP) ((RAT SIMP) -1. 4.)) ((MLIST SIMP) 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)))))
      (((7. 4.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 4.)
         ((MLIST SIMP)
          ((MLIST SIMP) 160. -30. -30. -30. -30. -480. -480. -480.
           -480. 300. 300. 300. 300. 300. 300. 300. 300. 300. 300. 300.
           300. -440. -440. -440. -440.))
         ((MLIST SIMP) 1. 2. 3. 5. 6. 7. 8. 9. 10.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.)))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. -35. 0. 0. 35. -190. 0. 0. 190. 135. 135.
           120. 15. 0. -15. 15. 0. -15. -120. -135. -135. -160. 0. 0.
           160.)
          ((MLIST SIMP) 0. 45. 0. 0. -45. -270. 0. 0. 270. 15. 15.
           -120. 135. 0. -135. 135. 0. -135. 120. -15. -15. 0. 0. 0.
           0.))
         ((MLIST SIMP) 3. 4. 5. 6. 7. 8. 9. 10.)
         ((MLIST SIMP) ((MLIST SIMP) 0. ((RAT SIMP) 13. 15.))
          ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.))
          ((MLIST SIMP) 0. ((RAT SIMP) -8. 15.))
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 5.))
          ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.)) ((MLIST SIMP) 0. 0.)
          ((MLIST SIMP) ((RAT SIMP) 11. 4.) ((RAT SIMP) 1. 4.))
          ((MLIST SIMP) 0. ((RAT SIMP) 8. 15.))))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 120. -120. 0. 0.
           0. -120. 0. 120. 120. 0. -120. 0. 0. 0. 0.))
         ((MLIST SIMP) 2. 3. 4. 5. 6. 7. 8. 9. 10.)
         ((MLIST SIMP) ((MLIST SIMP) ((RAT SIMP) -8. 15.))
          ((MLIST SIMP) ((RAT SIMP) -2. 3.))
          ((MLIST SIMP) ((RAT SIMP) -2. 15.))
          ((MLIST SIMP) ((RAT SIMP) 8. 15.))
          ((MLIST SIMP) ((RAT SIMP) 2. 3.)) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) ((RAT SIMP) 2. 15.))
          ((MLIST SIMP) -1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP))
         ((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10.)
         ((MLIST SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
          ((MLIST SIMP) 0.) ((MLIST SIMP) 0.))))))) 
(ADD2LNC '|$Step0_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Step1_Small|) 
(MREMPROP '|$Step1_Small| 'ARRAY) 
(MPUTPROP '|$Step1_Small| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((7. 3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 2592000. -2138400. -334800. 115200. 115200.
           115200. 744000. 744000. 744000. -936000. -936000. -936000.
           -624000. -624000. -4080000. -624000. -4080000. -4080000.
           2836800. 2836800. 2836800. 2836800. 2836800. 2836800.
           -812160. -812160. -812160.)
          ((MLIST SIMP) 1383480. -1122660. -94500. 161280. 161280.
           161280. -122640. -122640. -122640. -63000. -63000. -63000.
           -42000. -42000. -389760. -42000. -389760. -389760. 229320.
           229320. 229320. 229320. 229320. 229320. 10584. 10584.
           10584.))
         ((MLIST SIMP) 3. 4.)
         ((MLIST SIMP) ((MLIST SIMP) 0. 1.) ((MLIST SIMP) 1. 0.)))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2. 3. 4.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 0. 0. -115200. 0. 115200. 681600. 0.
           -681600. -936000. 0. 936000. -624000. 0. 4972800. 624000. 0.
           -4972800. -2822400. -57600. -2764800. 2764800. 57600.
           2822400. 380160. 0. -380160.)
          ((MLIST SIMP) 0. 0. 0. -161280. 0. 161280. 122640. 0.
           -122640. -63000. 0. 63000. -1467600. 0. 1497120. 1467600. 0.
           -1497120. -387360. 632160. -1019520. 1019520. -632160.
           387360. -180576. 0. 180576.)
          ((MLIST SIMP) 0. 0. 0. 115200. -115200. 0. -681600. 681600.
           0. 0. 936000. -936000. 0. 624000. -4972800. -624000.
           4972800. 0. 2764800. -2764800. 2822400. 57600. -2822400.
           -57600. 0. -380160. 380160.)
          ((MLIST SIMP) 0. 0. 0. 161280. -161280. 0. -122640. 122640.
           0. 0. 63000. -63000. 0. 1467600. -1497120. -1467600.
           1497120. 0. 1019520. -1019520. 387360. -632160. -387360.
           632160. 0. 180576. -180576.))
         ((MLIST SIMP) 5. 6. 7. 8.)
         ((MLIST SIMP) ((MLIST SIMP) 0. 1. 0. 0.)
          ((MLIST SIMP) 1. 0. 0. 0.) ((MLIST SIMP) 0. -1. 0. -1.)
          ((MLIST SIMP) -1. 0. -1. 0.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((7. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) -114240. 68040. 14700. 73710. -57960.
           ((RAT SIMP) -11025. 2.) 73710. -57960.
           ((RAT SIMP) -11025. 2.) 10920. 10920. 18480. -5460. -5460.
           -11970. -11970. -9240. -9240. 11130. 11130. 0. 0.))
         ((MLIST SIMP)) ((MLIST SIMP)))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 0. 0. -73710. 49140. ((RAT SIMP) 4095. 2.)
           73710. -49140. ((RAT SIMP) -4095. 2.) -10920. 10920. 0.
           27027. -27027. -37674. 37674. 81510. -81510. -29250. 29250.
           3744. -3744.)
          ((MLIST SIMP) 0. 0. 0. 12636. -8424. 1053. -12636. 8424.
           -1053. 5616. -5616. 0. -10530. 10530. 21060. -21060. -65988.
           65988. 21060. -21060. 0. 0.))
         ((MLIST SIMP)) ((MLIST SIMP)))))
      (((7. 5.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. 2.
           2. 2. 2. 2.))
         ((MLIST SIMP) 2. 3. 4.)
         ((MLIST SIMP) ((MLIST SIMP) 1.) ((MLIST SIMP) 1.)
          ((MLIST SIMP) 1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2. 3. 4.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 4. 4. 0. 4. 0. 0. 0. -4. -4. -4. -8. 0. 0.
           0. 8.)
          ((MLIST SIMP) 0. 0. 4. 4. 0. 0. 4. -4. -4. 0. -4. 0. 0. -8.
           0. 8.)
          ((MLIST SIMP) 0. 0. 0. 0. 4. 4. 4. -4. -4. -4. 0. 0. 0. 0.
           -8. 8.)
          ((MLIST SIMP) 0. -4. 0. -4. 0. -4. 0. 4. 0. 4. 4. 0. 8. 0. 0.
           -8.))
         ((MLIST SIMP) 5. 6. 7. 8. 9. 10. 11. 12. 13. 14. 15. 16.)
         ((MLIST SIMP) ((MLIST SIMP) 1. 0. 0. 0.)
          ((MLIST SIMP) -1. 0. 1. 0.) ((MLIST SIMP) -1. 1. 0. 0.)
          ((MLIST SIMP) -1. 0. 0. -1.) ((MLIST SIMP) 0. 0. -1. 0.)
          ((MLIST SIMP) 1. 0. 0. 0.) ((MLIST SIMP) 0. 1. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. -1.) ((MLIST SIMP) 0. -1. 0. 0.)
          ((MLIST SIMP) 0. 0. 1. 0.) ((MLIST SIMP) 1. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. -1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2. 3. 4. 5.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 4. 0. 0. -4. 0. 0. 0. -4. 0. 4. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. 0. 0. 4. 0. -4. 0. 0. 0. -4. 4. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. -4. 0. 0. 0. 4. 0. 4. 0. 0. -4. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. 0. 4. 0. 0. 0. -4. -4. 0. 0. 4. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. 0. -4. 0. 4. 0. 0. 0. 0. 4. -4. 0. 0. 0. 0.
           0.))
         ((MLIST SIMP) 6. 7. 8. 9. 10. 11. 12. 13. 14. 15. 16. 17. 18.
          19. 20.)
         ((MLIST SIMP) ((MLIST SIMP) 0. -1. 0. 0. -1.)
          ((MLIST SIMP) 0. 1. 1. 1. 1.) ((MLIST SIMP) 1. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 1.) ((MLIST SIMP) -1. 0. -1. 0. 0.)
          ((MLIST SIMP) 0. -1. -1. 0. 0.) ((MLIST SIMP) 1. 1. 1. 0. 1.)
          ((MLIST SIMP) -1. 0. -1. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. -1. -1.) ((MLIST SIMP) 0. 0. 1. 0. 0.)
          ((MLIST SIMP) 0. 0. 1. 0. 0.) ((MLIST SIMP) 1. 0. 0. 0. 0.)
          ((MLIST SIMP) -1. -1. -1. -1. -1.)
          ((MLIST SIMP) 0. 0. 0. 1. 0.) ((MLIST SIMP) 0. 1. 0. 0. 0.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 4.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) 1.)
         ((MLIST SIMP)
          ((MLIST SIMP) 160. -30. -30. -30. -30. -480. -480. -480.
           -480. 300. 300. 300. 300. 300. 300. 300. 300. 300. 300. 300.
           300. -440. -440. -440. -440.))
         ((MLIST SIMP) 2. 3.)
         ((MLIST SIMP) ((MLIST SIMP) 1.) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2. 3. 4. 5. 6.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. -35. 0. 0. 35. -190. 0. 0. 190. 135. 135.
           120. 15. 0. -15. 15. 0. -15. -120. -135. -135. -160. 0. 0.
           160.)
          ((MLIST SIMP) 0. 45. 0. 0. -45. -270. 0. 0. 270. 15. 15.
           -120. 135. 0. -135. 135. 0. -135. 120. -15. -15. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. -35. 35. 0. 0. -190. 190. 0. 0. 0. 15. -15.
           0. 15. -15. 135. 135. 120. -135. -135. -120. 0. 0. -160.
           160.)
          ((MLIST SIMP) 0. 45. -45. 0. 0. -270. 270. 0. 0. 0. 135.
           -135. 0. 135. -135. 15. 15. -120. -15. -15. 120. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. 35. 0. -35. 0. 190. 0. -190. 0. -15. 0. 15.
           -135. -135. -120. 0. -15. 15. 135. 120. 135. 0. 160. 0.
           -160.)
          ((MLIST SIMP) 0. -45. 0. 45. 0. 270. 0. -270. 0. -135. 0.
           135. -15. -15. 120. 0. -135. 135. 15. -120. 15. 0. 0. 0. 0.))
         ((MLIST SIMP) 7. 8. 9. 10. 11. 12. 13. 14. 15. 16. 17. 18.)
         ((MLIST SIMP) ((MLIST SIMP) 0. 1. 0. 0. 0. 0.)
          ((MLIST SIMP) 1. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. -1. 0. 1. 0. 0.)
          ((MLIST SIMP) -1. 0. 1. 0. 0. 0.)
          ((MLIST SIMP) 0. -1. 0. 0. 0. -1.)
          ((MLIST SIMP) -1. 0. 0. 0. -1. 0.)
          ((MLIST SIMP) 0. 0. 0. -1. 0. 0.)
          ((MLIST SIMP) 0. 0. -1. 0. 0. 0.)
          ((MLIST SIMP) 0. 1. 0. 0. 0. 0.)
          ((MLIST SIMP) 1. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. -1.)
          ((MLIST SIMP) 0. 0. 0. 0. -1. 0.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP) ((MLIST SIMP) 1. 2. 3.)
         ((MLIST SIMP)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 120.
           -120. 0. -120. 120. 0. 120. -120. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -120. 120. 0. 0.
           0. 120. 0. -120. -120. 0. 120. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 120. 0. -120. -120.
           0. 120. 0. 0. 0. 120. -120. 0. 0. 0. 0. 0.))
         ((MLIST SIMP) 4. 5. 6. 7. 8. 9.)
         ((MLIST SIMP) ((MLIST SIMP) 0. 0. 1.)
          ((MLIST SIMP) -1. -1. -1.) ((MLIST SIMP) 0. 1. 0.)
          ((MLIST SIMP) 1. 0. 0.) ((MLIST SIMP) 0. 0. 1.)
          ((MLIST SIMP) 0. 1. 0.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)))))) 
(ADD2LNC '|$Step1_Small| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis|) 
(MREMPROP '|$IrrepSmallbasis| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2. NIL
      (((7. 6.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. -1.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. -1.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. -1.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. -1.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((7. 5.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. 2.
          2. 2. 2. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 0. -1. -1. -1. -2. 0. 0. 0.
          2.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. -1. -1. 0. -1. 0. 0. -2. 0.
          2.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. -1. -1. -1. 0. 0. 0. 0. -2.
          2.)
         ((MLIST SIMP) 0. -1. 0. -1. 0. -1. 0. 1. 0. 1. 1. 0. 2. 0. 0.
          -2.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 0. 0. -1. 0. 0. 0. -1. 0. 1. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. -1. 0. 0. 0. -1. 1. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -1. 0. 0. 0. 1. 0. 1. 0. 0. -1. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 0. -1. -1. 0. 0. 1. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. -1. 0. 1. 0. 0. 0. 0. 1. -1. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 16. -3. -3. -3. -3. -48. -48. -48. -48. 30. 30.
          30. 30. 30. 30. 30. 30. 30. 30. 30. 30. -44. -44. -44. -44.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. -7. 0. 0. 7. -38. 0. 0. 38. 27. 27. 24. 3. 0.
          -3. 3. 0. -3. -24. -27. -27. -32. 0. 0. 32.)
         ((MLIST SIMP) 0. 9. 0. 0. -9. -54. 0. 0. 54. 3. 3. -24. 27. 0.
          -27. 27. 0. -27. 24. -3. -3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -7. 7. 0. 0. -38. 38. 0. 0. 0. 3. -3. 0. 3.
          -3. 27. 27. 24. -27. -27. -24. 0. 0. -32. 32.)
         ((MLIST SIMP) 0. 9. -9. 0. 0. -54. 54. 0. 0. 0. 27. -27. 0.
          27. -27. 3. 3. -24. -3. -3. 24. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 7. 0. -7. 0. 38. 0. -38. 0. -3. 0. 3. -27.
          -27. -24. 0. -3. 3. 27. 24. 27. 0. 32. 0. -32.)
         ((MLIST SIMP) 0. -9. 0. 9. 0. 54. 0. -54. 0. -27. 0. 27. -3.
          -3. 24. 0. -27. 27. 3. -24. 3. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1. 0.
          -1. 1. 0. 1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1. 0. 0. 0. 1.
          0. -1. -1. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. -1. -1. 0. 1.
          0. 0. 0. 1. -1. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 216000. -178200. -27900. 9600. 9600. 9600.
          62000. 62000. 62000. -78000. -78000. -78000. -52000. -52000.
          -340000. -52000. -340000. -340000. 236400. 236400. 236400.
          236400. 236400. 236400. -67680. -67680. -67680.)
         ((MLIST SIMP) 115290. -93555. -7875. 13440. 13440. 13440.
          -10220. -10220. -10220. -5250. -5250. -5250. -3500. -3500.
          -32480. -3500. -32480. -32480. 19110. 19110. 19110. 19110.
          19110. 19110. 882. 882. 882.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. -4800. 0. 4800. 28400. 0. -28400.
          -39000. 0. 39000. -26000. 0. 207200. 26000. 0. -207200.
          -117600. -2400. -115200. 115200. 2400. 117600. 15840. 0.
          -15840.)
         ((MLIST SIMP) 0. 0. 0. -6720. 0. 6720. 5110. 0. -5110. -2625.
          0. 2625. -61150. 0. 62380. 61150. 0. -62380. -16140. 26340.
          -42480. 42480. -26340. 16140. -7524. 0. 7524.)
         ((MLIST SIMP) 0. 0. 0. 4800. -4800. 0. -28400. 28400. 0. 0.
          39000. -39000. 0. 26000. -207200. -26000. 207200. 0. 115200.
          -115200. 117600. 2400. -117600. -2400. 0. -15840. 15840.)
         ((MLIST SIMP) 0. 0. 0. 6720. -6720. 0. -5110. 5110. 0. 0.
          2625. -2625. 0. 61150. -62380. -61150. 62380. 0. 42480.
          -42480. 16140. -26340. -16140. 26340. 0. 7524. -7524.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((7. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -2176. 1296. 280. 1404. -1104. -105. 1404.
          -1104. -105. 208. 208. 352. -104. -104. -228. -228. -176.
          -176. 212. 212. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. -3780. 2520. 105. 3780. -2520. -105.
          -560. 560. 0. 1386. -1386. -1932. 1932. 4180. -4180. -1500.
          1500. 192. -192.)
         ((MLIST SIMP) 0. 0. 0. 648. -432. 54. -648. 432. -54. 288.
          -288. 0. -540. 540. 1080. -1080. -3384. 3384. 1080. -1080. 0.
          0.))))
      (((7. 1.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 0.) ((MLIST SIMP) 0. 1.))))
      (((7. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.)))))) 
(ADD2LNC '|$IrrepSmallbasis| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmallbasis0|) 
(MREMPROP '|$IrrepSmallbasis0| 'ARRAY) 
(MPUTPROP '|$IrrepSmallbasis0| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL
      (((7. 5.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. 2.
          2. 2. 2. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 4. 4. 0. 4. 0. 0. 0. -4. -4. -4. -8. 0. 0. 0.
          8.)
         ((MLIST SIMP) 0. 0. 4. 4. 0. 0. 4. -4. -4. 0. -4. 0. 0. -8. 0.
          8.)
         ((MLIST SIMP) 0. 0. 0. 0. 4. 4. 4. -4. -4. -4. 0. 0. 0. 0. -8.
          8.)
         ((MLIST SIMP) 0. -4. 0. -4. 0. -4. 0. 4. 0. 4. 4. 0. 8. 0. 0.
          -8.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 4. 0. 0. -4. 0. 0. 0. -4. 0. 4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 4. 0. -4. 0. 0. 0. -4. 4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -4. 0. 0. 0. 4. 0. 4. 0. 0. -4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 4. 0. 0. 0. -4. -4. 0. 0. 4. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. -4. 0. 4. 0. 0. 0. 0. 4. -4. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 160. -30. -30. -30. -30. -480. -480. -480. -480.
          300. 300. 300. 300. 300. 300. 300. 300. 300. 300. 300. 300.
          -440. -440. -440. -440.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. -35. 0. 0. 35. -190. 0. 0. 190. 135. 135.
          120. 15. 0. -15. 15. 0. -15. -120. -135. -135. -160. 0. 0.
          160.)
         ((MLIST SIMP) 0. 45. 0. 0. -45. -270. 0. 0. 270. 15. 15. -120.
          135. 0. -135. 135. 0. -135. 120. -15. -15. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -35. 35. 0. 0. -190. 190. 0. 0. 0. 15. -15.
          0. 15. -15. 135. 135. 120. -135. -135. -120. 0. 0. -160.
          160.)
         ((MLIST SIMP) 0. 45. -45. 0. 0. -270. 270. 0. 0. 0. 135. -135.
          0. 135. -135. 15. 15. -120. -15. -15. 120. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 35. 0. -35. 0. 190. 0. -190. 0. -15. 0. 15.
          -135. -135. -120. 0. -15. 15. 135. 120. 135. 0. 160. 0.
          -160.)
         ((MLIST SIMP) 0. -45. 0. 45. 0. 270. 0. -270. 0. -135. 0. 135.
          -15. -15. 120. 0. -135. 135. 15. -120. 15. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 120.
          -120. 0. -120. 120. 0. 120. -120. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -120. 120. 0. 0.
          0. 120. 0. -120. -120. 0. 120. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 120. 0. -120. -120.
          0. 120. 0. 0. 0. 120. -120. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 2592000. -2138400. -334800. 115200. 115200.
          115200. 744000. 744000. 744000. -936000. -936000. -936000.
          -624000. -624000. -4080000. -624000. -4080000. -4080000.
          2836800. 2836800. 2836800. 2836800. 2836800. 2836800.
          -812160. -812160. -812160.)
         ((MLIST SIMP) 1383480. -1122660. -94500. 161280. 161280.
          161280. -122640. -122640. -122640. -63000. -63000. -63000.
          -42000. -42000. -389760. -42000. -389760. -389760. 229320.
          229320. 229320. 229320. 229320. 229320. 10584. 10584. 10584.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. -115200. 0. 115200. 681600. 0. -681600.
          -936000. 0. 936000. -624000. 0. 4972800. 624000. 0. -4972800.
          -2822400. -57600. -2764800. 2764800. 57600. 2822400. 380160.
          0. -380160.)
         ((MLIST SIMP) 0. 0. 0. -161280. 0. 161280. 122640. 0. -122640.
          -63000. 0. 63000. -1467600. 0. 1497120. 1467600. 0. -1497120.
          -387360. 632160. -1019520. 1019520. -632160. 387360. -180576.
          0. 180576.)
         ((MLIST SIMP) 0. 0. 0. 115200. -115200. 0. -681600. 681600. 0.
          0. 936000. -936000. 0. 624000. -4972800. -624000. 4972800. 0.
          2764800. -2764800. 2822400. 57600. -2822400. -57600. 0.
          -380160. 380160.)
         ((MLIST SIMP) 0. 0. 0. 161280. -161280. 0. -122640. 122640. 0.
          0. 63000. -63000. 0. 1467600. -1497120. -1467600. 1497120. 0.
          1019520. -1019520. 387360. -632160. -387360. 632160. 0.
          180576. -180576.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((7. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) -114240. 68040. 14700. 73710. -57960.
          ((RAT SIMP) -11025. 2.) 73710. -57960.
          ((RAT SIMP) -11025. 2.) 10920. 10920. 18480. -5460. -5460.
          -11970. -11970. -9240. -9240. 11130. 11130. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. -73710. 49140. ((RAT SIMP) 4095. 2.)
          73710. -49140. ((RAT SIMP) -4095. 2.) -10920. 10920. 0.
          27027. -27027. -37674. 37674. 81510. -81510. -29250. 29250.
          3744. -3744.)
         ((MLIST SIMP) 0. 0. 0. 12636. -8424. 1053. -12636. 8424.
          -1053. 5616. -5616. 0. -10530. 10530. 21060. -21060. -65988.
          65988. 21060. -21060. 0. 0.))))
      (((7. 1.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -371. 15.) ((RAT SIMP) 952. 15.)
          ((RAT SIMP) -217. 5.) ((RAT SIMP) 637. 30.)
          ((RAT SIMP) -147. 10.) 0. ((RAT SIMP) -49. 40.)
          ((RAT SIMP) 1064. 15.) ((RAT SIMP) -140. 3.)
          ((RAT SIMP) -98. 15.) ((RAT SIMP) -581. 15.)
          ((RAT SIMP) 133. 3.) ((RAT SIMP) 49. 60.)
          ((RAT SIMP) -448. 15.) ((RAT SIMP) 1883. 150.) 1.)
         ((MLIST SIMP) ((RAT SIMP) -1289. 300.) ((RAT SIMP) 29. 150.)
          ((RAT SIMP) 379. 200.) ((RAT SIMP) 1153. 600.)
          ((RAT SIMP) -1227. 800.) 1. ((RAT SIMP) -227. 1600.)
          ((RAT SIMP) 2713. 150.) ((RAT SIMP) -343. 30.)
          ((RAT SIMP) -617. 300.) ((RAT SIMP) -3989. 300.)
          ((RAT SIMP) 2893. 240.) ((RAT SIMP) 1787. 2400.)
          ((RAT SIMP) -821. 150.) ((RAT SIMP) 2243. 750.) 0.))))
      (((7. 0.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.)))))) 
(ADD2LNC '|$IrrepSmallbasis0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$GSmall|) 
(MREMPROP '|$GSmall| 'ARRAY) 
(MPUTPROP '|$GSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((7. 3.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 813213637200. 102110648220.)
         ((MLIST SIMP) 102110648220. 28439358822.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 146631811200. 42808309680. -73315905600.
          -21404154840.)
         ((MLIST SIMP) 42808309680. 21048408402. -21404154840.
          -10524204201.)
         ((MLIST SIMP) -73315905600. -21404154840. 146631811200.
          42808309680.)
         ((MLIST SIMP) -21404154840. -10524204201. 42808309680.
          21048408402.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((7. 2.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 13382978.))
        (($MATRIX SIMP) ((MLIST SIMP) 92752618. -44587620.)
         ((MLIST SIMP) -44587620. 29536488.))))
      (((7. 5.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 31.))
        (($MATRIX SIMP) ((MLIST SIMP) 14. 7. 7. -7.)
         ((MLIST SIMP) 7. 14. 7. -7.) ((MLIST SIMP) 7. 7. 14. -7.)
         ((MLIST SIMP) -7. -7. -7. 14.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 4. 1. -2. 1. -2.)
         ((MLIST SIMP) 1. 4. -2. 1. -2.)
         ((MLIST SIMP) -2. -2. 4. -2. 1.)
         ((MLIST SIMP) 1. 1. -2. 4. -2.)
         ((MLIST SIMP) -2. -2. 1. -2. 4.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 4.) (MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 28052.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 9138. 3474. 4569. 1737. -4569. -1737.)
         ((MLIST SIMP) 3474. 10098. 1737. 5049. -1737. -5049.)
         ((MLIST SIMP) 4569. 1737. 9138. 3474. -4569. -1737.)
         ((MLIST SIMP) 1737. 5049. 3474. 10098. -1737. -5049.)
         ((MLIST SIMP) -4569. -1737. -4569. -1737. 9138. 3474.)
         ((MLIST SIMP) -1737. -5049. -1737. -5049. 3474. 10098.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 6. -2. -2.)
         ((MLIST SIMP) -2. 6. -2.) ((MLIST SIMP) -2. -2. 6.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)))))) 
(ADD2LNC '|$GSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$coIrrepSmall|) 
(MREMPROP '|$coIrrepSmall| 'ARRAY) 
(MPUTPROP '|$coIrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 2.
      (((7. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 813213637200. 102110648220.)
          ((MLIST SIMP) 102110648220. 28439358822.))
         (($MATRIX SIMP) ((MLIST SIMP) 813213637200. 102110648220.)
          ((MLIST SIMP) 102110648220. 28439358822.)))
        ((MLIST SIMP)
         (($MATRIX SIMP)
          ((MLIST SIMP) 73315905600. 21404154840. -146631811200.
           -42808309680.)
          ((MLIST SIMP) 21404154840. 10524204201. -42808309680.
           -21048408402.)
          ((MLIST SIMP) -146631811200. -42808309680. 73315905600.
           21404154840.)
          ((MLIST SIMP) -42808309680. -21048408402. 21404154840.
           10524204201.))
         (($MATRIX SIMP)
          ((MLIST SIMP) -146631811200. -42808309680. 73315905600.
           21404154840.)
          ((MLIST SIMP) -42808309680. -21048408402. 21404154840.
           10524204201.)
          ((MLIST SIMP) 73315905600. 21404154840. 73315905600.
           21404154840.)
          ((MLIST SIMP) 21404154840. 10524204201. 21404154840.
           10524204201.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((7. 2.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 13382978.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) -92752618. 44587620.)
          ((MLIST SIMP) 44587620. -29536488.)))))
      (((7. 5.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 31.))
         (($MATRIX SIMP) ((MLIST SIMP) 31.))
         (($MATRIX SIMP) ((MLIST SIMP) 31.))
         (($MATRIX SIMP) ((MLIST SIMP) 31.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 7. 7. 7. -14.)
          ((MLIST SIMP) 7. 14. 7. -7.) ((MLIST SIMP) 7. 7. 14. -7.)
          ((MLIST SIMP) -14. -7. -7. 7.))
         (($MATRIX SIMP) ((MLIST SIMP) 7. 14. 7. -7.)
          ((MLIST SIMP) 14. 7. 7. -7.) ((MLIST SIMP) 7. 7. 14. -7.)
          ((MLIST SIMP) -7. -7. -7. 14.))
         (($MATRIX SIMP) ((MLIST SIMP) 7. 7. 14. -7.)
          ((MLIST SIMP) 7. 14. 7. -7.) ((MLIST SIMP) 14. 7. 7. -7.)
          ((MLIST SIMP) -7. -7. -7. 14.))
         (($MATRIX SIMP) ((MLIST SIMP) -14. -7. -7. 7.)
          ((MLIST SIMP) -7. 7. 0. 0.) ((MLIST SIMP) -7. 0. 7. 0.)
          ((MLIST SIMP) 7. 0. 0. 7.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 2. 2. -4. 2. -1.)
          ((MLIST SIMP) 2. 2. -1. 2. -4.)
          ((MLIST SIMP) -4. -1. 2. -1. 2.)
          ((MLIST SIMP) 2. 2. -1. 2. -1.)
          ((MLIST SIMP) -1. -4. 2. -1. 2.))
         (($MATRIX SIMP) ((MLIST SIMP) 2. 2. -1. 2. -1.)
          ((MLIST SIMP) 2. 2. -4. 2. -1.)
          ((MLIST SIMP) -1. -4. 2. -1. 2.)
          ((MLIST SIMP) 2. 2. -1. 2. -4.)
          ((MLIST SIMP) -1. -1. 2. -4. 2.))
         (($MATRIX SIMP) ((MLIST SIMP) 2. -1. 2. -1. -1.)
          ((MLIST SIMP) -1. 2. 2. -1. -1.)
          ((MLIST SIMP) 2. 2. -4. 2. -1.)
          ((MLIST SIMP) -1. -1. 2. -4. 2.)
          ((MLIST SIMP) -1. -1. -1. 2. 2.))
         (($MATRIX SIMP) ((MLIST SIMP) -4. -1. 2. -1. 2.)
          ((MLIST SIMP) -1. 2. -1. -1. 2.)
          ((MLIST SIMP) 2. -1. 2. -1. -1.)
          ((MLIST SIMP) -1. -1. -1. 2. 2.)
          ((MLIST SIMP) 2. 2. -1. 2. -4.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 4.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 28052.))
         (($MATRIX SIMP) ((MLIST SIMP) 28052.))
         (($MATRIX SIMP) ((MLIST SIMP) 28052.)))
        ((MLIST SIMP)
         (($MATRIX SIMP)
          ((MLIST SIMP) 4569. 1737. 4569. 1737. -9138. -3474.)
          ((MLIST SIMP) 1737. 5049. 1737. 5049. -3474. -10098.)
          ((MLIST SIMP) 4569. 1737. 9138. 3474. -4569. -1737.)
          ((MLIST SIMP) 1737. 5049. 3474. 10098. -1737. -5049.)
          ((MLIST SIMP) -9138. -3474. -4569. -1737. 4569. 1737.)
          ((MLIST SIMP) -3474. -10098. -1737. -5049. 1737. 5049.))
         (($MATRIX SIMP)
          ((MLIST SIMP) 4569. 1737. 9138. 3474. -4569. -1737.)
          ((MLIST SIMP) 1737. 5049. 3474. 10098. -1737. -5049.)
          ((MLIST SIMP) 9138. 3474. 4569. 1737. -4569. -1737.)
          ((MLIST SIMP) 3474. 10098. 1737. 5049. -1737. -5049.)
          ((MLIST SIMP) -4569. -1737. -4569. -1737. 9138. 3474.)
          ((MLIST SIMP) -1737. -5049. -1737. -5049. 3474. 10098.))
         (($MATRIX SIMP)
          ((MLIST SIMP) -9138. -3474. -4569. -1737. 4569. 1737.)
          ((MLIST SIMP) -3474. -10098. -1737. -5049. 1737. 5049.)
          ((MLIST SIMP) -4569. -1737. 4569. 1737. 0. 0.)
          ((MLIST SIMP) -1737. -5049. 1737. 5049. 0. 0.)
          ((MLIST SIMP) 4569. 1737. 0. 0. 4569. 1737.)
          ((MLIST SIMP) 1737. 5049. 0. 0. 1737. 5049.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 2. -6. 2.)
          ((MLIST SIMP) -6. 2. 2.) ((MLIST SIMP) 2. 2. -6.))
         (($MATRIX SIMP) ((MLIST SIMP) 2. 2. -6.)
          ((MLIST SIMP) 2. -6. 2.) ((MLIST SIMP) -6. 2. 2.))
         (($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2.)
          ((MLIST SIMP) 2. -6. 2.) ((MLIST SIMP) 2. 2. -6.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)))))) 
(ADD2LNC '|$coIrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepSmall|) 
(MREMPROP '|$IrrepSmall| 'ARRAY) 
(MPUTPROP '|$IrrepSmall| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2.
      (((7. 7.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))))
      (((7. 6.) (MLIST SIMP) ((MLIST SIMP))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 0. 0. 0.)
          ((MLIST SIMP) 1. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 1. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 1. 0.) ((MLIST SIMP) 0. 0. 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 1. 0. 0.)
          ((MLIST SIMP) 0. 1. 0. 0. 0.) ((MLIST SIMP) 1. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 1. 0.) ((MLIST SIMP) 0. 0. 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 1. 0.)
          ((MLIST SIMP) 0. 1. 0. 0. 0.) ((MLIST SIMP) 0. 0. 1. 0. 0.)
          ((MLIST SIMP) 1. 0. 0. 0. 0.) ((MLIST SIMP) 0. 0. 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 1.)
          ((MLIST SIMP) 0. 1. 0. 0. 0.) ((MLIST SIMP) 0. 0. 1. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 1. 0.) ((MLIST SIMP) 1. 0. 0. 0. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0. 0. 0. 0.)
          ((MLIST SIMP) -1. 1. 0. 0. 0.) ((MLIST SIMP) -1. 0. 1. 0. 0.)
          ((MLIST SIMP) -1. 0. 0. 1. 0.)
          ((MLIST SIMP) -1. 0. 0. 0. 1.)))))
      (((7. 5.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. -1.)
          ((MLIST SIMP) 0. 1. 0. 0.) ((MLIST SIMP) 0. 0. 1. 0.)
          ((MLIST SIMP) -1. 0. 0. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 1. 0. 0.)
          ((MLIST SIMP) 1. 0. 0. 0.) ((MLIST SIMP) 0. 0. 1. 0.)
          ((MLIST SIMP) 0. 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 1. 0.)
          ((MLIST SIMP) 0. 1. 0. 0.) ((MLIST SIMP) 1. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0. 0. 0.)
          ((MLIST SIMP) -1. 1. 0. 0.) ((MLIST SIMP) -1. 0. 1. 0.)
          ((MLIST SIMP) 1. 0. 0. 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. -1. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. -1.) ((MLIST SIMP) -1. 0. 0. 0. 0.)
          ((MLIST SIMP) 1. 1. 1. 1. 1.) ((MLIST SIMP) 0. -1. 0. 0. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1.)
          ((MLIST SIMP) 0. 0. -1. 0. 0.) ((MLIST SIMP) 0. -1. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. -1.)
          ((MLIST SIMP) 0. 0. 0. -1. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 1. 0. 0.)
          ((MLIST SIMP) 0. 1. 1. 0. 0.) ((MLIST SIMP) 0. 0. -1. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. -1. 0.) ((MLIST SIMP) 0. 0. 0. 1. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 1. 0. 0. 1.) ((MLIST SIMP) 1. 0. 1. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 1. 1.) ((MLIST SIMP) 0. 0. 0. 0. -1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 4.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. -1. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. -1.)
          ((MLIST SIMP) 0. 0. 1. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 1. 0. 0.)
          ((MLIST SIMP) -1. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. -1. 0. 0. 0. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 1. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 1. 0. 0.)
          ((MLIST SIMP) 1. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 1. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 1. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. -1. 0. 0. 0. 0.)
          ((MLIST SIMP) -1. 0. 1. 0. 0. 0.)
          ((MLIST SIMP) 0. -1. 0. 1. 0. 0.)
          ((MLIST SIMP) 1. 0. 0. 0. 1. 0.)
          ((MLIST SIMP) 0. 1. 0. 0. 0. 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. -1. 0.)
          ((MLIST SIMP) -1. 0. 0.) ((MLIST SIMP) 0. 0. -1.))
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. -1.)
          ((MLIST SIMP) 0. -1. 0.) ((MLIST SIMP) -1. 0. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1.)
          ((MLIST SIMP) 0. -1. 0.) ((MLIST SIMP) 0. 0. -1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))))
      (((7. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 1. 0.) ((MLIST SIMP) 0. 1.))
         (($MATRIX SIMP) ((MLIST SIMP) 1. 0.) ((MLIST SIMP) 0. 1.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. -1. 0.)
          ((MLIST SIMP) 0. 0. 0. -1.) ((MLIST SIMP) -1. 0. 0. 0.)
          ((MLIST SIMP) 0. -1. 0. 0.))
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0. 0. 0.)
          ((MLIST SIMP) 0. -1. 0. 0.) ((MLIST SIMP) 1. 0. 1. 0.)
          ((MLIST SIMP) 0. 1. 0. 1.)))
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0.))))
      (((7. 2.) (MLIST SIMP)
        ((MLIST SIMP) (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP)
         (($MATRIX SIMP) ((MLIST SIMP) -1. 0.) ((MLIST SIMP) 0. -1.)))))
      NIL NIL)) 
(ADD2LNC '|$IrrepSmall| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YT_is_present|) 
(MREMPROP '|$YT_is_present| 'ARRAY) 
(MPUTPROP '|$YT_is_present| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 8. 2.
      (((7. 7.) (MLIST SIMP) T NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL
        NIL NIL NIL NIL))
      (((7. 6.) (MLIST SIMP) NIL T NIL NIL NIL NIL NIL NIL NIL NIL NIL))
      (((7. 5.) (MLIST SIMP) T T NIL NIL NIL T NIL NIL NIL NIL NIL NIL
        NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL NIL))
      (((7. 4.) (MLIST SIMP) T T NIL NIL NIL NIL T NIL NIL NIL))
      (((7. 3.) (MLIST SIMP) T T NIL)) (((7. 2.) (MLIST SIMP) T T))
      (((7. 1.) (MLIST SIMP) T)) (((7. 0.) (MLIST SIMP) NIL)))) 
(ADD2LNC '|$YT_is_present| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$IrrepDescendents|) 
(MREMPROP '|$IrrepDescendents| 'ARRAY) 
(MPUTPROP '|$IrrepDescendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 14. 3. NIL NIL NIL
      (((7. 6. 2.) (MLIST SIMP)
        ((MLIST SIMP) 7. 6.
         (($MATRIX SIMP) ((MLIST SIMP) 1. 0. 0. 0. 0. -1.)
          ((MLIST SIMP) 0. 1. 0. 0. 0. -1.)
          ((MLIST SIMP) 0. 0. 1. 0. 0. -1.)
          ((MLIST SIMP) 0. 0. 0. 1. 0. -1.)
          ((MLIST SIMP) 0. 0. 0. 0. 1. -1.)))
        ((MLIST SIMP) 7. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. -1. -1.
           -1. -1. 1. 1. 1. 1. -1.)
          ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 0. -1. -1. -1. 2. 0. 0. 0.
           -2.)
          ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. -1. 0. -1. -1. 0. 2. 0. 0.
           -2.)
          ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. -1. -1. 0. -1. 0. 0. 2. 0.
           -2.)
          ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. -1. -1. -1. 0. 0. 0. 0. 2.
           -2.)))
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
           ((RAT SIMP) 1. 2.) 0. -2. -2. -2. 1. 1. -2. 1. 1. -2. 1. 1.
           -2. -3. -3. -3. 4. 4. 4. -4.)
          ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
           ((RAT SIMP) 1. 2.) 0. -2. -2. -2. 1. 1. -2. 1. 1. -2. 1. 1.
           -2. -3. -3. -3. 4. 4. 4. -4.)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. ((RAT SIMP) 1. 2.)
           2. 0. 0. -2. 4. 4. 1. 3. 0. -3. 3. 0. -3. -1. -4. -4. 8. 0.
           0. -8.)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) 1. 2.) 0.
           2. 0. -2. 0. 3. 0. -3. 4. 4. 1. 0. 3. -3. -4. -1. -4. 0. 8.
           0. -8.)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 0. 0.
           2. -2. 0. 0. 0. 3. -3. 0. 3. -3. 4. 4. 1. -4. -4. -1. 0. 0.
           8. -8.)))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. 4. 4. -1. 2. 2.
           ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) 1. -7. -7. 6. -10.
           -12. -12. 8. -8. 8. -8. -16. -16. 25. 25. -25.)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. 4. 4. -1. 2. 2.
           ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) 1. -7. -7. 6. -10.
           -12. -12. 8. -8. 8. -8. -16. -16. 25. 25. -25.)
          ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) 0. 4. 4. -1. 2. 2.
           ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) 1. -7. -7. 6. -10.
           -12. -12. 8. -8. 8. -8. -16. -16. 25. 25. -25.)
          ((MLIST SIMP) 0. 0. 0. -4. 0. 4. -3. 0. 3.
           ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 3. 2.) 3. 0. 18. -3. 0.
           -18. 24. 8. 16. -16. -8. -24. 50. 0. -50.)
          ((MLIST SIMP) 0. 0. 0. -4. 4. 0. -3. 3. 0. 0.
           ((RAT SIMP) -3. 2.) ((RAT SIMP) 3. 2.) 0. 3. 18. -3. -18. 0.
           16. -16. 24. 8. -24. -8. 0. 50. -50.)))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 64. 54. 5. 0. 0. 0. 27. 12. ((RAT SIMP) 3. 4.)
           -10. 22. -4. -10. 14. -6. -3. -76. -92. -50. -125. 216.
           -216.)
          ((MLIST SIMP) 64. 54. 5. 0. 0. 0. 27. 12. ((RAT SIMP) 3. 4.)
           -10. 22. -4. -10. 14. -6. -3. -76. -92. -50. -125. 216.
           -216.)
          ((MLIST SIMP) 64. 54. 5. 0. 0. 0. 27. 12. ((RAT SIMP) 3. 4.)
           -10. 22. -4. -10. 14. -6. -3. -76. -92. -50. -125. 216.
           -216.)
          ((MLIST SIMP) 64. 54. 5. 0. 0. 0. 27. 12. ((RAT SIMP) 3. 4.)
           -10. 22. -4. -10. 14. -6. -3. -76. -92. -50. -125. 216.
           -216.)
          ((MLIST SIMP) 0. 0. 0. -27. -12. ((RAT SIMP) -3. 4.) 27. 12.
           ((RAT SIMP) 3. 4.) -32. 32. 0. -24. 24. -3. 3. 16. -16. 75.
           -75. 432. -432.)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 625. 512. 243. ((RAT SIMP) 81. 2.) 18. 32.
           ((RAT SIMP) 3. 8.) 0. 0. 0. -81. -36. ((RAT SIMP) -9. 4.)
           -128. ((RAT SIMP) -225. 2.) -2401.)
          ((MLIST SIMP) 625. 512. 243. ((RAT SIMP) 81. 2.) 18. 32.
           ((RAT SIMP) 3. 8.) 0. 0. 0. -81. -36. ((RAT SIMP) -9. 4.)
           -128. ((RAT SIMP) -225. 2.) -2401.)
          ((MLIST SIMP) 625. 512. 243. ((RAT SIMP) 81. 2.) 18. 32.
           ((RAT SIMP) 3. 8.) 0. 0. 0. -81. -36. ((RAT SIMP) -9. 4.)
           -128. ((RAT SIMP) -225. 2.) -2401.)
          ((MLIST SIMP) 625. 512. 243. ((RAT SIMP) 81. 2.) 18. 32.
           ((RAT SIMP) 3. 8.) 0. 0. 0. -81. -36. ((RAT SIMP) -9. 4.)
           -128. ((RAT SIMP) -225. 2.) -2401.)
          ((MLIST SIMP) 625. 512. 243. ((RAT SIMP) 81. 2.) 18. 32.
           ((RAT SIMP) 3. 8.) 0. 0. 0. -81. -36. ((RAT SIMP) -9. 4.)
           -128. ((RAT SIMP) -225. 2.) -2401.)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)))))
      (((7. 4. 1.) (MLIST SIMP)
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) 16. -3. -3. -3. -3. -48. -48. -48. -48. 30. 30.
           30. 30. 30. 30. 30. 30. 30. 30. 30. 30. -44. -44. -44. -44.)))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) -18. -6. ((RAT SIMP) -3. 2.) 40. 40. 40. 6. 6.
           6. -30. -30. -30. -84. -84. 180. -84. 180. 180. -20. -20.
           -20. -20. -20. -20. -70. -70. -70.)))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) -32. -72. 20. -18. 24. ((RAT SIMP) -33. 2.)
           -18. 24. ((RAT SIMP) -33. 2.) 312. 312. -64. -46. -46. -126.
           -126. 492. 492. -590. -590. 0. 0.)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 350. 160. -162. -81. 9. 352.
           ((RAT SIMP) -33. 4.) -1056. -648. -204. 810. 630.
           ((RAT SIMP) -225. 2.) 1520. -1155. -686.)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) -264. 2112. 3168. -1728. -2784. -2880. 2400.
           0.)))))
      (((7. 4. 2.) (MLIST SIMP)
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. -7. 0. 0. 7. -38. 0. 0. 38. 27. 27. 24. 3.
           0. -3. 3. 0. -3. -24. -27. -27. -32. 0. 0. 32.)
          ((MLIST SIMP) 0. 9. 0. 0. -9. -54. 0. 0. 54. 3. 3. -24. 27.
           0. -27. 27. 0. -27. 24. -3. -3. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. -7. 7. 0. 0. -38. 38. 0. 0. 0. 3. -3. 0. 3.
           -3. 27. 27. 24. -27. -27. -24. 0. 0. -32. 32.)
          ((MLIST SIMP) 0. 9. -9. 0. 0. -54. 54. 0. 0. 0. 27. -27. 0.
           27. -27. 3. 3. -24. -3. -3. 24. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 7. 0. -7. 0. 38. 0. -38. 0. -3. 0. 3. -27.
           -27. -24. 0. -3. 3. 27. 24. 27. 0. 32. 0. -32.)
          ((MLIST SIMP) 0. -9. 0. 9. 0. 54. 0. -54. 0. -27. 0. 27. -3.
           -3. 24. 0. -27. 27. 3. -24. 3. 0. 0. 0. 0.)))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) -18. -16. ((RAT SIMP) 7. 2.) 10. 27. 27. -19.
           ((RAT SIMP) 17. 2.) ((RAT SIMP) 17. 2.) -7. -7. -19. 73. 73.
           6. -16. -81. -81. -49. 15. -49. 15. -22. -22. 31. 31. 72.)
          ((MLIST SIMP) -18. 0. ((RAT SIMP) -9. 2.) -6. 3. 3. 21.
           ((RAT SIMP) 9. 2.) ((RAT SIMP) 9. 2.) 9. 9. -27. 81. 81. 54.
           48. -9. -9. -105. -105. -105. -105. -6. -6. 87. 87. 24.)
          ((MLIST SIMP) 0. 0. 0. -17. 17. 0. ((RAT SIMP) -55. 2.)
           ((RAT SIMP) 55. 2.) 0. 0. 12. -12. 0. 89. 87. -89. -87. 0.
           -64. 64. -27. 37. 27. -37. 0. -41. 41.)
          ((MLIST SIMP) 0. 0. 0. -9. 9. 0. ((RAT SIMP) 33. 2.)
           ((RAT SIMP) -33. 2.) 0. 0. 36. -36. 0. 33. 63. -33. -63. 0.
           0. 0. -99. -99. 99. 99. 0. 63. -63.)
          ((MLIST SIMP) 0. 0. 0. 17. 0. -17. ((RAT SIMP) 55. 2.) 0.
           ((RAT SIMP) -55. 2.) -12. 0. 12. -89. 0. -87. 89. 0. 87. 27.
           -37. 64. -64. 37. -27. 41. 0. -41.)
          ((MLIST SIMP) 0. 0. 0. 9. 0. -9. ((RAT SIMP) -33. 2.) 0.
           ((RAT SIMP) 33. 2.) -36. 0. 36. -33. 0. -63. 33. 0. 63. 99.
           99. 0. 0. -99. -99. -63. 0. 63.)))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 48. -24. 36. 3. ((RAT SIMP) 3. 2.) 0. -51.
           ((RAT SIMP) -27. 2.) -6. -72. 104. 96. ((RAT SIMP) -147. 2.)
           ((RAT SIMP) -57. 2.) -60. 24. -375. -157. 471. 33. -90. 90.)
          ((MLIST SIMP) 48. 72. -12. -117. ((RAT SIMP) -117. 2.) 0.
           -171. ((RAT SIMP) -99. 2.) -18. 24. 72. 96.
           ((RAT SIMP) 165. 2.) ((RAT SIMP) -177. 2.) 36. 72. -255.
           171. -33. 201. 54. -54.)
          ((MLIST SIMP) 0. 0. 0. 54. 15. 6. -54. -15. -6. -176. 176. 0.
           -45. 45. -84. 84. -218. 218. 438. -438. -180. 180.)
          ((MLIST SIMP) 0. 0. 0. 54. -9. 18. -54. 9. -18. -48. 48. 0.
           171. -171. -36. 36. -426. 426. -234. 234. 108. -108.)
          ((MLIST SIMP) -48. 24. -36. -3. ((RAT SIMP) -3. 2.) 0. 51.
           ((RAT SIMP) 27. 2.) 6. 72. -104. -96. ((RAT SIMP) 147. 2.)
           ((RAT SIMP) 57. 2.) 60. -24. 375. 157. -471. -33. 90. -90.)
          ((MLIST SIMP) -48. -72. 12. 117. ((RAT SIMP) 117. 2.) 0. 171.
           ((RAT SIMP) 99. 2.) 18. -24. -72. -96. ((RAT SIMP) -165. 2.)
           ((RAT SIMP) 177. 2.) -36. -72. 255. -171. 33. -201. -54.
           54.)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 100. -64. -144. -6. 15. 176. -3. 768. 552. 108.
           -684. -270. -36. -224. -438. -196.)
          ((MLIST SIMP) -300. 192. 0. -270. -81. 48. -9. 0. -216. 108.
           -540. -270. 0. 672. 594. 588.)
          ((MLIST SIMP) 100. -64. -144. -6. 15. 176. -3. 768. 552. 108.
           -684. -270. -36. -224. -438. -196.)
          ((MLIST SIMP) -300. 192. 0. -270. -81. 48. -9. 0. -216. 108.
           -540. -270. 0. 672. 594. 588.)
          ((MLIST SIMP) -100. 64. 144. 6. -15. -176. 3. -768. -552.
           -108. 684. 270. 36. 224. 438. 196.)
          ((MLIST SIMP) 300. -192. 0. 270. 81. -48. 9. 0. 216. -108.
           540. 270. 0. -672. -594. -588.)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)))))
      (((7. 2. 1.) (MLIST SIMP)
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) -2176. 1296. 280. 1404. -1104. -105. 1404.
           -1104. -105. 208. 208. 352. -104. -104. -228. -228. -176.
           -176. 212. 212. 0. 0.)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) -4284. -2496. 3996. 738. -324. 768.
           ((RAT SIMP) -105. 2.) 2496. -1152. -192. 3996. -3192. -429.
           1152. -1554. 252.)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) -840. -1728. 9312. -2880. -192. 23424. -29088.
           0.)))))
      (((7. 4. 4.) (MLIST SIMP)
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. -1.
           0. -1. 1. 0. 1. -1. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 1. 0. 0. 0.
           1. 0. -1. -1. 0. 1. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. -1. -1. 0. 1.
           0. 0. 0. 1. -1. 0. 0. 0. 0. 0.)))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
           0. 0. 3. -3. -3. 3. 3. -3. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 1. -1. 0. ((RAT SIMP) -1. 2.)
           ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. -1. 1. 1. -1. 0. -1. 1. 0.
           -2. 0. 2. 0. 1. -1.)
          ((MLIST SIMP) 0. 0. 0. -1. 0. 1. ((RAT SIMP) 1. 2.) 0.
           ((RAT SIMP) -1. 2.) 0. 0. 0. 1. 0. -1. -1. 0. 1. 0. 2. 1.
           -1. -2. 0. -1. 0. 1.)))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 3.
           ((RAT SIMP) 3. 2.) 0. 0. 0. 0. ((RAT SIMP) 3. 2.)
           ((RAT SIMP) -3. 2.) 0. 0. 3. -3. 9. -9. -6. 6.)
          ((MLIST SIMP) 0. 0. 0. 3. ((RAT SIMP) 3. 2.) 0. -3.
           ((RAT SIMP) -3. 2.) 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
           ((RAT SIMP) 3. 2.) 0. 0. -3. 3. -9. 9. 6. -6.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
           0. 0. 0. 0. 0. 0.)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
           0.)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.))))
       ((7. 2. 2.) (MLIST SIMP)
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 0. 0. -3780. 2520. 105. 3780. -2520. -105.
           -560. 560. 0. 1386. -1386. -1932. 1932. 4180. -4180. -1500.
           1500. 192. -192.)
          ((MLIST SIMP) 0. 0. 0. 648. -432. 54. -648. 432. -54. 288.
           -288. 0. -540. 540. 1080. -1080. -3384. 3384. 1080. -1080.
           0. 0.)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 9880. -9328. 3876. 84. -1953. 560.
           ((RAT SIMP) -105. 2.) -8976. 4800. 2352. -4584. 4050. -861.
           -2528. 2976. -640.)
          ((MLIST SIMP) -1440. 1440. -648. 0. 486. -288. -27. 864. 0.
           -864. 0. -1836. 594. 2880. -1080. 144.)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)))))
      (((7. 0. 1.) (MLIST SIMP)
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0.) ((MLIST SIMP) 0. 0.)))))
      (((7. 7. 1.) (MLIST SIMP)
        ((MLIST SIMP) 7. 7. (($MATRIX SIMP) ((MLIST SIMP) 1.)))
        ((MLIST SIMP) 7. 6.
         (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1.)))
        ((MLIST SIMP) 7. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((RAT SIMP) 1. 2.) 2. 2. 2. 2. 2. 2. 2. 2. 2.
           2. 3. 3. 3. 3. 3.)))
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) 4. ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.)
           ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.) 6. 6. 6. 6. 9. 9. 9.
           9. 9. 9. 9. 9. 9. 9. 9. 9. 16. 16. 16. 16.)))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 27. 12. ((RAT SIMP) 3. 4.) 16. 16. 16. 9. 9. 9.
           6. 6. 6. 36. 36. 54. 36. 54. 54. 64. 64. 64. 64. 64. 64.
           125. 125. 125.)))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 256. 216. 20. 135. 60. ((RAT SIMP) 15. 4.) 135.
           60. ((RAT SIMP) 15. 4.) 120. 120. 80. 80. 80. 45. 45. 480.
           480. 625. 625. 1296. 1296.)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 3125. 2560. 1215. ((RAT SIMP) 405. 2.) 90. 160.
           ((RAT SIMP) 15. 8.) 1536. 1296. 120. 1215. 540.
           ((RAT SIMP) 135. 4.) 1280. ((RAT SIMP) 1875. 2.) 16807.)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) 105. 1680. 3780. 2268. 2688. 34560. 37500.
           46656.)))))
      NIL
      (((7. 5. 1.) (MLIST SIMP)
        ((MLIST SIMP) 7. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP) -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. 2.
           2. 2. 2. 2.)))
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) ((RAT SIMP) -3. 2.)
           ((RAT SIMP) -3. 2.) ((RAT SIMP) -3. 2.) -3. -3. -3. -3. -1.
           -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. -1. 6. 6. 6. 6.)))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 3. 3. ((RAT SIMP) -3. 4.) -4. -4. -4. -5. -5.
           -5. ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.)
           ((RAT SIMP) -9. 2.) -11. -11. -6. -11. -6. -6. -4. -4. -4.
           -4. -4. -4. 25. 25. 25.)))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 16. 36. -10. -18. -3. -3. -18. -3. -3. -28.
           -28. -28. -31. -31. -24. -24. -58. -58. -50. -50. 108. 108.)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 192. 108. -72. -27. -48. ((RAT SIMP) -3. 2.)
           -192. -72. -60. -216. -66. -21. -288. -300. 0.)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) -60. -360. -960. -576. -816. 480. 0. -2592.)))))
      (((7. 5. 2.) (MLIST SIMP)
        ((MLIST SIMP) 7. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 0. -1. -1. -1. -2. 0. 0.
           0. 2.)
          ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. -1. -1. 0. -1. 0. 0. -2.
           0. 2.)
          ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. -1. -1. -1. 0. 0. 0. 0.
           -2. 2.)
          ((MLIST SIMP) 0. -1. 0. -1. 0. -1. 0. 1. 0. 1. 1. 0. 2. 0. 0.
           -2.)))
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) -2. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
           ((RAT SIMP) 1. 2.) 0. -2. -2. -2. 1. 1. -2. 1. 1. -2. 1. 1.
           -2. 1. 1. 1. 0. 0. 0. 4.)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) 1. 2.) 0.
           2. 0. -2. 0. 3. 0. -3. 0. 0. -3. 0. 3. -3. 0. 3. 0. 0. -4.
           0. 4.)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 0. 0.
           2. -2. 0. 0. 0. 3. -3. 0. 3. -3. 0. 0. -3. 0. 0. 3. 0. 0.
           -4. 4.)
          ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. ((RAT SIMP) -1. 2.)
           -2. 0. 0. 2. 0. 0. 3. -3. 0. 3. -3. 0. 3. -3. 0. 0. 4. 0. 0.
           -4.)))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) -3. -2. ((RAT SIMP) 1. 4.) -4. 0. 0. 1. 2. 2.
           ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) 1. -7. -7. 6. -2. 0.
           0. 4. -12. 4. -12. 4. 4. 5. 5. 15.)
          ((MLIST SIMP) 0. 0. 0. -4. 0. 4. -1. 0. 1.
           ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 3. 2.) -5. 0. 6. 5. 0.
           -6. 0. -16. 16. -16. 16. 0. -10. 0. 10.)
          ((MLIST SIMP) 0. 0. 0. -4. 4. 0. -1. 1. 0. 0.
           ((RAT SIMP) -3. 2.) ((RAT SIMP) 3. 2.) 0. -5. 6. 5. -6. 0.
           16. -16. 0. -16. 0. 16. 0. -10. 10.)
          ((MLIST SIMP) 3. 2. ((RAT SIMP) -1. 4.) 4. 0. 0. -1. -2. -2.
           ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) -1. 7. 7. -6. 2. 0. 0.
           -4. 12. -4. 12. -4. -4. -5. -5. -15.)))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. -6. 3. -24. -12. 0. 3. 0. ((RAT SIMP) 3. 4.)
           -6. 10. -12. 6. 12. 0. -3. -24. 4. -90. 15. 72. 72.)
          ((MLIST SIMP) 0. -6. 3. -24. -12. 0. 3. 0. ((RAT SIMP) 3. 4.)
           -6. 10. -12. 6. 12. 0. -3. -24. 4. -90. 15. 72. 72.)
          ((MLIST SIMP) 0. 0. 0. -27. -12. ((RAT SIMP) -3. 4.) 27. 12.
           ((RAT SIMP) 3. 4.) -16. 16. 0. -6. 6. 3. -3. -28. 28. -105.
           105. 0. 0.)
          ((MLIST SIMP) 0. 6. -3. 24. 12. 0. -3. 0. ((RAT SIMP) -3. 4.)
           6. -10. 12. -6. -12. 0. 3. 24. -4. 90. -15. -72. -72.)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 125. 64. 27. ((RAT SIMP) 45. 2.) 9. 16.
           ((RAT SIMP) 3. 8.) -192. -180. -6. -81. -42.
           ((RAT SIMP) 3. 4.) -16. ((RAT SIMP) 75. 2.) 343.)
          ((MLIST SIMP) 125. 64. 27. ((RAT SIMP) 45. 2.) 9. 16.
           ((RAT SIMP) 3. 8.) -192. -180. -6. -81. -42.
           ((RAT SIMP) 3. 4.) -16. ((RAT SIMP) 75. 2.) 343.)
          ((MLIST SIMP) 125. 64. 27. ((RAT SIMP) 45. 2.) 9. 16.
           ((RAT SIMP) 3. 8.) -192. -180. -6. -81. -42.
           ((RAT SIMP) 3. 4.) -16. ((RAT SIMP) 75. 2.) 343.)
          ((MLIST SIMP) -125. -64. -27. ((RAT SIMP) -45. 2.) -9. -16.
           ((RAT SIMP) -3. 8.) 192. 180. 6. 81. 42. ((RAT SIMP) -3. 4.)
           16. ((RAT SIMP) -75. 2.) -343.)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)))))
      (((7. 5. 3.) (MLIST SIMP)
        ((MLIST SIMP) 7. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 1. 0. 0. -1. 0. 0. 0. -1. 0. 1. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. 0. 0. 1. 0. -1. 0. 0. 0. -1. 1. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. -1. 0. 0. 0. 1. 0. 1. 0. 0. -1. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. 0. 1. 0. 0. 0. -1. -1. 0. 0. 1. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. 0. -1. 0. 1. 0. 0. 0. 0. 1. -1. 0. 0. 0. 0.
           0.)))
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) 1. 2.)
           0. -1. 0. 1. 0. -1. -2. 1. -1. 0. 1. 0. 2. -1. 0. 1. 2. 0.
           -2. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. -2. 0. 2. 0. -2.
           -2. 0. 2. 0. -2. 2. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. ((RAT SIMP) -1. 2.)
           1. 0. 0. -1. 0. 2. 1. -1. 0. 1. 1. 0. -1. -1. 0. -2. -2. 0.
           0. 2.)
          ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) 1. 2.) 0.
           -1. 0. 1. 0. 1. 0. -1. 0. -2. -1. 0. -1. 1. 0. 1. 2. 0. 2.
           0. -2.)
          ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) -1. 2.) 0.
           0. 1. -1. 0. -1. 1. 0. 0. 1. 2. 0. -1. -2. 0. 1. -1. 0. -2.
           2. 0.)))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 3. 1. ((RAT SIMP) 1. 4.) -2. -2. 0. 0. 0. 1.
           ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.)
           1. 3. 0. 3. 0. 6. -4. -4. -2. 2. -2. 2. 5. -5. -5.)
          ((MLIST SIMP) 0. 0. 0. 0. -2. 2. 0. -1. 1. 0. 0. 0. -2. 2. 0.
           0. -6. 6. -2. -6. 2. 6. -4. 4. 10. -10. 0.)
          ((MLIST SIMP) -3. -1. ((RAT SIMP) -1. 4.) 2. 2. 0. 0. 0. -1.
           ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) -1.
           -3. 0. -3. 0. -6. 4. 4. 2. -2. 2. -2. -5. 5. 5.)
          ((MLIST SIMP) 0. 0. 0. -2. 0. 2. -1. 0. 1. 0. 0. 0. -2. 0.
           -6. 2. 0. 6. -6. -2. -4. 4. 2. 6. 10. 0. -10.)
          ((MLIST SIMP) 0. 0. 0. 0. 2. -2. 0. 1. -1. 0. 0. 0. 2. -2. 0.
           0. 6. -6. 2. 6. -2. -6. 4. -4. -10. 10. 0.)))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 16. 12. 2. -6. -3. 0. -6. -3. 0. -4. -4. -4.
           -1. -1. 0. 0. 26. 26. 10. 10. -36. -36.)
          ((MLIST SIMP) 16. 12. 2. -6. -3. 0. -6. -3. 0. -4. -4. -4.
           -1. -1. 0. 0. 26. 26. 10. 10. -36. -36.)
          ((MLIST SIMP) -16. -12. -2. 6. 3. 0. 6. 3. 0. 4. 4. 4. 1. 1.
           0. 0. -26. -26. -10. -10. 36. 36.)
          ((MLIST SIMP) 16. 12. 2. -6. -3. 0. -6. -3. 0. -4. -4. -4.
           -1. -1. 0. 0. 26. 26. 10. 10. -36. -36.)
          ((MLIST SIMP) -16. -12. -2. 6. 3. 0. 6. 3. 0. 4. 4. 4. 1. 1.
           0. 0. -26. -26. -10. -10. 36. 36.)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
           0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
           0.)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.))))
       ((7. 3. 1.) (MLIST SIMP)
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 216000. -178200. -27900. 9600. 9600. 9600.
           62000. 62000. 62000. -78000. -78000. -78000. -52000. -52000.
           -340000. -52000. -340000. -340000. 236400. 236400. 236400.
           236400. 236400. 236400. -67680. -67680. -67680.)
          ((MLIST SIMP) 115290. -93555. -7875. 13440. 13440. 13440.
           -10220. -10220. -10220. -5250. -5250. -5250. -3500. -3500.
           -32480. -3500. -32480. -32480. 19110. 19110. 19110. 19110.
           19110. 19110. 882. 882. 882.)))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) 723520. -554880. -44800. 315600. -50400.
           -66900. 315600. -50400. -66900. -187200. -187200. -188800.
           210200. 210200. -198000. -198000. -754800. -754800. 854320.
           854320. -7680. -7680.)
          ((MLIST SIMP) 353192. -244608. -35000. 150780. -70560.
           -10500. 150780. -70560. -10500. -12600. -12600. 12880.
           -41825. -41825. -27720. -27720. -79590. -79590. 78932.
           78932. 22512. 22512.)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 3879200. -1337600. -798000. 10800. 35100.
           -276800. -33450. 1751040. 224640. -604800. -578400. -715800.
           -299700. -1460800. 488160. 642880.)
          ((MLIST SIMP) 1778770. -652960. -327180. -78435.
           ((RAT SIMP) -182385. 2.) -82600. -5250. 854784. -284256.
           -98280. 292110. -264075. -45360. -187880. -308259. 152978.)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) -802800. -1929600. -4334400. 146880. -1012320.
           -5198400. -4478400. 23362560.)
          ((MLIST SIMP) -126000. -705600. -579600. -991872. -494172.
           -2537640. -2777040. 12350016.)))))
      (((7. 3. 2.) (MLIST SIMP)
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 0. 0. -4800. 0. 4800. 28400. 0. -28400.
           -39000. 0. 39000. -26000. 0. 207200. 26000. 0. -207200.
           -117600. -2400. -115200. 115200. 2400. 117600. 15840. 0.
           -15840.)
          ((MLIST SIMP) 0. 0. 0. -6720. 0. 6720. 5110. 0. -5110. -2625.
           0. 2625. -61150. 0. 62380. 61150. 0. -62380. -16140. 26340.
           -42480. 42480. -26340. 16140. -7524. 0. 7524.)
          ((MLIST SIMP) 0. 0. 0. 4800. -4800. 0. -28400. 28400. 0. 0.
           39000. -39000. 0. 26000. -207200. -26000. 207200. 0. 115200.
           -115200. 117600. 2400. -117600. -2400. 0. -15840. 15840.)
          ((MLIST SIMP) 0. 0. 0. 6720. -6720. 0. -5110. 5110. 0. 0.
           2625. -2625. 0. 61150. -62380. -61150. 62380. 0. 42480.
           -42480. 16140. -26340. -16140. 26340. 0. 7524. -7524.)))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) -31360. 20640. -26000. -12000. -6000. 0.
           -39600. -58800. 19500. 52000. 212000. -108800. 58000. -8000.
           2400. -78000. -454400. -176800. 406400. 362960. -58560.
           -58560.)
          ((MLIST SIMP) -4304. -804. -1750. 12900. 6450. 0. -10890.
           -8070. ((RAT SIMP) 2625. 2.) 3500. 69100. -73120. -2950.
           -21100. 33060. -5250. -22360. -118820. 73960. 117094.
           -22584. -22584.)
          ((MLIST SIMP) 0. 0. 0. -27600. -52800. 19500. 27600. 52800.
           -19500. 160000. -160000. 0. -66000. 66000. -80400. 80400.
           277600. -277600. -43440. 43440. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. -23790. -14520. ((RAT SIMP) 2625. 2.)
           23790. 14520. ((RAT SIMP) -2625. 2.) 65600. -65600. 0.
           -18150. 18150. -38310. 38310. -96460. 96460. 43134. -43134.
           0. 0.)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) 105200. -51200. -27600. -1800. -59400. 160000.
           9750. -34560. 282240. -158400. -409200. -246000. 20700.
           89600. 256680. 147280.)
          ((MLIST SIMP) 23530. 7520. -23790. -24795. -16335. 65600.
           ((RAT SIMP) 2625. 4.) -48384. 38736. -43560. 65670. -2850.
           ((RAT SIMP) 35685. 2.) -191360. 114327. 32942.)
          ((MLIST SIMP) -105200. 51200. 27600. 1800. 59400. -160000.
           -9750. 34560. -282240. 158400. 409200. 246000. -20700.
           -89600. -256680. -147280.)
          ((MLIST SIMP) -23530. -7520. 23790. 24795. 16335. -65600.
           ((RAT SIMP) -2625. 4.) 48384. -38736. 43560. -65670. 2850.
           ((RAT SIMP) -35685. 2.) 191360. -114327. -32942.)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)))))
      (((7. 1. 1.) (MLIST SIMP)
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) -593600. 1523200. -1041600. 509600. -352800. 0.
           -29400. 1702400. -1120000. -156800. -929600. 1064000. 19600.
           -716800. 301280. 24000.)
          ((MLIST SIMP) -103120. 4640. 45480. 46120. -36810. 24000.
           -3405. 434080. -274400. -49360. -319120. 289300. 17870.
           -131360. 71776. 0.)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) -9800. 0. -39200. -54880. 101920. -193600.
           237600. 10240.)
          ((MLIST SIMP) -1135. 8250. -15040. -8996. 16664. -6320. 4920.
           6008.))))))) 
(ADD2LNC '|$IrrepDescendents| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_7_T_UpMat_DownMat.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 14. 2. NIL
      (((1. 0.) (MLIST SIMP))
       ((7. 6.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 2. |$jj6|))))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.)))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.))
       ((7. 4.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 4. |$jj4|))))
      (((4. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
        (($P SIMP) 2. 2.) (($P SIMP) 3. 1.)))
      (((5. 0.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
        (($P SIMP) 3. 2.) (($P SIMP) 4. 1.))
       ((7. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      (((6. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
        ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        (($P SIMP) 3. 3.) (($P SIMP) 4. 2.) (($P SIMP) 5. 1.)))
      (((7. 0.) (MLIST SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        (($P SIMP) 4. 3.) (($P SIMP) 5. 2.) (($P SIMP) 6. 1.)))
      (((7. 7.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 1. |$jj7|))))
      NIL
      (((7. 5.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj4|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 3. |$jj5|))))
      NIL
      (((7. 3.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj3|))))
      NIL
      (((7. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        (($V SIMP) 7. |$jj1|)))
      NIL)) 
(ADD2LNC '|$t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$UpMat|) 
(MREMPROP '|$UpMat| 'ARRAY) 
(MPUTPROP '|$UpMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 8. 2. (((7. 7.) ($MATRIX SIMP) ((MLIST SIMP) 0.)))
      (((7. 6.) ($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
        ((MLIST SIMP) -2.) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
        ((MLIST SIMP) -2.)))
      (((7. 5.) ($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. 2. 2. -15.)
        ((MLIST SIMP) -2. -2. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. -2. -2. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. -2. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. -2. 0. 0.)
        ((MLIST SIMP) -2. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. -2. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. -2. -2. 0.)
        ((MLIST SIMP) -3. 0. 0. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.))))
      (((7. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
         ((RAT SIMP) 1. 2.) 1. 1. 1. 1. ((RAT SIMP) -47. 3.))
        ((MLIST SIMP) -2. 0. 0. 0. 2. 2. 2. 0. 0. 0. -13. 0. 0. 0. 4.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) -2. 0. 2. 2. 0. 0. 2. 0. 0. -13. 0. 0. 0. 4. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) -2. 2. 0. 2. 0. 2. 0. 0. -13. 0. 0. 0. 4. 0. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) -2. 2. 2. 0. 2. 0. 0. -13. 0. 0. 0. 4. 0. 0. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. -2. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0.)
        ((MLIST SIMP) 0. -2. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0.)
        ((MLIST SIMP) 0. 0. -2. 0. -2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0.
         0.)
        ((MLIST SIMP) 0. 0. 0. -2. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.
         0.)
        ((MLIST SIMP) 0. -3. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
         0. -2. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -3. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
         0. -2. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. -3. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) -2. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. -3. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
         0. 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. -3. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
         0. 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -3. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
         0. 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. -3. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
         0. 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
         0. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0.
         0. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.)
         0. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -4. 0. 0. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -4. 0. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -4. 0.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -4.
         ((RAT SIMP) -4. 3.))))
      (((7. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
         0. ((RAT SIMP) -1. 2.) 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
         ((RAT SIMP) -1. 2.) 1. 1. 1. 1. 1. 1. ((RAT SIMP) -65. 4.))
        ((MLIST SIMP) -4. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0.
         0. 2. ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.)
         ((RAT SIMP) -4. 3.) 0. 0. 0. -20.)
        ((MLIST SIMP) 8. -28. 4. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 1. 0. 0. 0.
         2. 0. 0. -15. 0. 0. 2. -1.)
        ((MLIST SIMP) -2. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
         ((RAT SIMP) 1. 2.) 0. ((RAT SIMP) 1. 2.) 1. 0. 0. 0. 0. 2. 0.
         1. 0. 0. -15. 0. 0. 2. 0. -1.)
        ((MLIST SIMP) -2. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 2. 1. 0. 0. 1.
         0. 0. -15. 0. 0. 2. 0. 0. -1.)
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 2. 2. -12. 0. 0. 0. 0. 0. 6.
         ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 0. 0. 0. 0. 0.
         0. 0. 2. 2. -12. 0. 0. 0. 0. 0. 0. 0. 6. 0.
         ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0. 0. 2.
         2. -12. 0. 0. 0. 0. 0. 0. 0. 0. 0. 6. 0. 0.
         ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. -2. -2. 0. 2. 0. 0. -11. 0. 0. 0. 0. 4. 0.
         0. 4. 0. 0. ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0.
         0.)
        ((MLIST SIMP) 0. 0. -2. 0. -2. 2. 0. -11. 0. 0. 4. 0. 0. 0. 0.
         4. 0. 0. ((RAT SIMP) -4. 3.) 0. ((RAT SIMP) -4. 3.) 0. 0. 0.
         0.)
        ((MLIST SIMP) 0. 0. 0. -2. -2. 2. -11. 0. 0. 4. 0. 0. 4. 0. 0.
         0. 0. 0. ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0. 0.
         0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) -2.
         -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0.
         0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0.
         ((RAT SIMP) -3. 2.) -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0.
         0. 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -3.
         ((RAT SIMP) -3. 2.) 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0.
         0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -3.
         ((RAT SIMP) -3. 2.) 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
         0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. -4. 0. 0. 0. 0. 0. 0.
         0. 0. 0. ((RAT SIMP) -4. 3.) 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. -4. 0. 0. 0. 0. 0.
         0. 0. 0. 0. ((RAT SIMP) -4. 3.) -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. -4. 0. 0. 0.
         0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. -4. 0. 0.
         0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. -4.
         0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0.
         -4. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 3.) 0.
         0. -5. 0. 0. ((RAT SIMP) -5. 4.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -5. 2.) 0. 0. 0. 0. ((RAT SIMP) -5. 3.) 0. 0. -5.
         0. ((RAT SIMP) -5. 4.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. ((RAT SIMP) -5. 2.) 0. 0. ((RAT SIMP) -5. 3.) 0. 0. -5.
         ((RAT SIMP) -5. 4.))))
      (((7. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) -1. 2.) 1. 1. 1. 1.
         ((RAT SIMP) -79. 5.))
        ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.) 0. 0.
         ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. 1. 0. 1.
         ((RAT SIMP) -3. 4.) ((RAT SIMP) -3. 4.) 0. 0.
         ((RAT SIMP) -119. 5.))
        ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -11. 2. 2.
         ((RAT SIMP) -47. 3.) 1. 1. ((RAT SIMP) 1. 2.)
         ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0.)
        ((MLIST SIMP) -2. 0. 0. 0. -2. 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
         0. 0. ((RAT SIMP) -1. 2.) 0. 0. 1. 0. ((RAT SIMP) 4. 3.) 1. 0.
         0. 0. 0. ((RAT SIMP) -59. 4.) 0. 2. ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. -2. 0. 0. -4. 0. 0. 0. 0. 1. 0. 0. 2. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 4. 0. -22. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 8. 0. ((RAT SIMP) -8. 3.) 8. 0. -24.
         0. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. 0. 0. 0. -2. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. ((RAT SIMP) -1. 2.) 0. 1.
         ((RAT SIMP) 4. 3.) 0. 0. 0. 1. 0. ((RAT SIMP) -59. 4.) 0. 2.
         0. ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. -2. 0. 0. 0. -4. 0. 0. 0. 0. 1. 0. 0. 2. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 4. 0. 0. -22. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 0. 8. ((RAT SIMP) -8. 3.) 0. 8. 0.
         -24. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) -3. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 1. 0. 0.
         ((RAT SIMP) -41. 3.) 0. 0. 0. 3. 0. ((RAT SIMP) -3. 4.) 0. 3.
         ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 0.
         ((RAT SIMP) -41. 3.) 0. 0. 3. 0. 0. ((RAT SIMP) -3. 4.) 0. 3.
         0. ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 2. 2. 0. ((RAT SIMP) -43. 3.) 0. 0. 2. 0.
         2. 0. -1. -1. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) -4. 0. -2.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. -11. 0. 0. 0. 8.
         ((RAT SIMP) -8. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. -4. 0.
         -2. 0. 0. 0. 0. 0. 0. 0. 2. -11. 0. 0. 0. 0. 8. 0.
         ((RAT SIMP) -8. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.
         ((RAT SIMP) -3. 2.) -3. 0. -10. 4. 0. 0. ((RAT SIMP) -4. 3.)
         0. 0. 6. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. ((RAT SIMP) -3. 2.)
         0. -3. -10. 0. 4. 0. ((RAT SIMP) -4. 3.) 0. 6. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. -4. 0.
         0. ((RAT SIMP) -4. 3.) -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
         0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. -4. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0.
         0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -5. 2.) 0. 0. ((RAT SIMP) -5. 3.) 0. 0. -5. 0. 0.
         0. 0. ((RAT SIMP) -5. 4.) -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -5. 2.) 0. ((RAT SIMP) -5. 3.) 0. 0. 0. 0. -5. 0.
         ((RAT SIMP) -5. 4.) 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         -2. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. -6. 0.
         ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. -2. 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. -6.
         ((RAT SIMP) -6. 5.))))
      (((7. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) -4. 1. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0.
         ((RAT SIMP) -5. 3.) 0. 0. ((RAT SIMP) -5. 4.) 0. 0. 0. 0. 0.
         ((RAT SIMP) -1. 2.) 1. 1. ((RAT SIMP) -89. 6.))
        ((MLIST SIMP) -2. -4. 0. 1. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
         ((RAT SIMP) -2. 3.) 1. 1. ((RAT SIMP) -4. 5.) 0. -26.)
        ((MLIST SIMP) 0. -6. 0. -3. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0.
         2. ((RAT SIMP) -3. 2.) 0. 0. 0. -30.)
        ((MLIST SIMP) 8. 2. -2. -12. 0. ((RAT SIMP) -3. 2.) 2. 0. 0. 2.
         0. 0. ((RAT SIMP) -65. 4.) 1. 1. ((RAT SIMP) -1. 2.) 0. 0. 0.
         0. 0. 0.)
        ((MLIST SIMP) 0. 8. -4. 4. -11. 1. 0. 2. 0. ((RAT SIMP) -8. 3.)
         0. 0. -20. 0. ((RAT SIMP) -4. 3.) 2. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 4. 2. -3. 4. ((RAT SIMP) 3. 2.) 0. 0. 0. 0.
         ((RAT SIMP) -86. 3.) 2. 1. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 24. 0. 0. -39. 0. 0. 6. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. 0. 0. 0. 0. -3. ((RAT SIMP) 1. 2.) 0. 0.
         0. -2. 0. 0. ((RAT SIMP) -4. 3.) 0. ((RAT SIMP) -2. 3.) 2. 0.
         ((RAT SIMP) -71. 5.) 2. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. -2. 0. 0. 0. 0. -2. -3. 0. 0. 0.
         ((RAT SIMP) -1. 2.) 0. 0. ((RAT SIMP) 1. 2.) 0. 2. -1. 2. -25.
         0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 0. 0. 6. 2. ((RAT SIMP) -3. 2.)
         ((RAT SIMP) -4. 3.) 4. -9. -1. 2. -15. 2. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0.
         -2. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 3. ((RAT SIMP) -59. 4.) 0.
         0. 3. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0.
         -4. 0. 0. 0. 0. 1. 0. -20. 6. ((RAT SIMP) -12. 5.) 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0.
         8. 0. -3. 12. 0. -22. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.)
         -4. -2. 0. ((RAT SIMP) -3. 2.) 0. 0. -13. 0. 4.
         ((RAT SIMP) -4. 5.) 4. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -5. 4.) -5. ((RAT SIMP) -5. 3.)
         ((RAT SIMP) -5. 2.) 0. 0. -10. 0. 10. ((RAT SIMP) -5. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -7. 3.) ((RAT SIMP) -7. 4.) ((RAT SIMP) -7. 2.)
         ((RAT SIMP) -7. 5.) -7. ((RAT SIMP) -7. 6.))))
      (((7. 0.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. 0. 12. 4. 8. ((RAT SIMP) -3. 2.) 0. 0. -20.
         0. 0. ((RAT SIMP) -47. 3.) 0. 0. 0.)
        ((MLIST SIMP) 0. 4. 0. 0. ((RAT SIMP) -3. 2.) -4. 0. 4. 6. 1.
         0. ((RAT SIMP) -43. 3.) 0. -22. 0. 0.)
        ((MLIST SIMP) 5. 1. 1. ((RAT SIMP) -3. 2.) 0. -2. 0. 3.
         ((RAT SIMP) 1. 2.) ((RAT SIMP) -3. 2.) ((RAT SIMP) -35. 3.) 1.
         0. ((RAT SIMP) -59. 4.) ((RAT SIMP) -6. 5.) 0.)
        ((MLIST SIMP) 0. 6. 4. -2. -3. 0. 0. 2. -10.
         ((RAT SIMP) -1. 2.) ((RAT SIMP) 2. 3.) 0. ((RAT SIMP) 1. 2.)
         ((RAT SIMP) -3. 2.) ((RAT SIMP) -119. 5.) 0.)
        ((MLIST SIMP) 10. 2. 0. -3. ((RAT SIMP) 1. 2.) 0. 0. -11. 0.
         -2. 0. 0. ((RAT SIMP) -4. 3.) 2. ((RAT SIMP) -79. 5.) 0.)
        ((MLIST SIMP) 0. -3. -4. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) -2. 0.
         ((RAT SIMP) -1. 3.) ((RAT SIMP) 1. 2.) 0. 1. 0.
         ((RAT SIMP) -239. 7.))
        ((MLIST SIMP) -2. -5. 0. 0. 0. 0. 0. 1. ((RAT SIMP) -3. 2.) 0.
         0. ((RAT SIMP) -5. 3.) 0. ((RAT SIMP) -5. 4.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) -191. 7.))
        ((MLIST SIMP) -5. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. -3. 0. 0.
         -2. 0. 0. ((RAT SIMP) -3. 2.) ((RAT SIMP) -6. 5.)
         ((RAT SIMP) -95. 7.)))))) 
(ADD2LNC '|$UpMat| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$DownMat|) 
(MREMPROP '|$DownMat| 'ARRAY) 
(MPUTPROP '|$DownMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 8. 2.
      (((7. 7.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.))))
      (((7. 6.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 1. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 1. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 1. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 1. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 1. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 1. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.))))
      (((7. 5.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 2. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 2. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 2. 0. 0.
          2. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 2. 0. 0. 0. 0.
          0. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0.
          0. 0. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          1. 1. 0. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 2. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 2. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 2. 0. 0.
          2. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 2. 0. 0. 0. 0.
          0. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0.
          0. 0. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          1. 1. 0. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 2. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 2. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 2. 0. 0.
          2. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 2. 0. 0. 0. 0.
          0. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0.
          0. 0. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          1. 1. 0. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 2. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 2. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 2. 0. 0.
          2. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 2. 0. 0. 0. 0.
          0. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0.
          0. 0. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          1. 1. 0. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 0. 0. 2. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 2. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 2. 0. 0.
          2. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 2. 0. 0. 0. 0.
          0. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0.
          0. 0. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          1. 1. 0. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 3.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.))))
      (((7. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 0. 2. 0. 0. 1. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 0. 2. 0. 1. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0. 2. 0. 2. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          0. 0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 2. 0.
          0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          2. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 0.
          0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 2. 0. 0. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          2. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 2. 0. 0. 0. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 0. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 4.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 0. 2. 0. 0. 1. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 0. 2. 0. 1. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0. 2. 0. 2. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          0. 0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 2. 0.
          0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          2. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 0.
          0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 2. 0. 0. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          2. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 2. 0. 0. 0. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 0. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 4.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 0. 2. 0. 0. 1. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 0. 2. 0. 1. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0. 2. 0. 2. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          0. 0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 2. 0.
          0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          2. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 0.
          0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 2. 0. 0. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          2. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 2. 0. 0. 0. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 0. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 4.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 0. 2. 0. 0. 1. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 0. 2. 0. 1. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0. 2. 0. 2. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          0. 0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 2. 0.
          0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          2. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 0.
          0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 2. 0. 0. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          2. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 2. 0. 0. 0. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 0. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 4.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.))))
      (((7. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 3. 1. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 2. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 3. 0. 1. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 3. 0. 1.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 2. 2.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
          0. 2. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 2. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 2. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 2. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 0. 0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 2. 0. 4. 0. 0.)
         ((MLIST SIMP) 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 5. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 5.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 3. 1. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 2. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 3. 0. 1. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 3. 0. 1.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
          0. 2. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 2. 2.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 2. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 2. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 2. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 2. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 0. 0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 5. 0.)
         ((MLIST SIMP) 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 5.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 3. 1. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 2. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 3. 0. 1. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 3. 0. 1.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
          0. 2. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 2. 2.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 2. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 2. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 2. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 2. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 0. 0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 5. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 5.)
         ((MLIST SIMP) 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0.))))
      (((7. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 4. 1. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 3. 2. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 2. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 3. 1. 0. 2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 3. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 4. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 3. 0. 0.)
         ((MLIST SIMP) 2. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 1. ((RAT SIMP) 1. 2.) 0.
          0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 4. 0.)
         ((MLIST SIMP) 2. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          ((RAT SIMP) 1. 2.) 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 5.)
         ((MLIST SIMP) 1. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 6.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 4. 1. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 3. 2. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 2. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 3. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 4. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 3. 1. 0. 2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 2. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 1. ((RAT SIMP) 1. 2.) 0.
          0. 0. 2. 0. 0.)
         ((MLIST SIMP) 2. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          ((RAT SIMP) 1. 2.) 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 5.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 6.)
         ((MLIST SIMP) 1. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -12. 7.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -12. 7.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -10. 7.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -10. 7.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 7.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 7.)))))
      (((7. 1.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 5.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 2. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 6. 0. 0.)
         ((MLIST SIMP) 0. 0. 2. 1. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 0. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 2. 4. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 6. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 1. 0. 4.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 2. 3. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 2. 1. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 0. 0. 1. 0. 3.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 1. 0. 0. 0. 1. 2.)
         ((MLIST SIMP) 0. 0. 0. 1. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 1. 1.))))
      (((7. 0.) ($MATRIX SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.))))) 
(ADD2LNC '|$DownMat| $ARRAYS) 
(DSKSETQ |$minimal_set_down_matrices| 'NIL) 
(ADD2LNC '|$minimal_set_down_matrices| $VALUES) 
(DEFPROP |$minimal_set_down_matrices| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DEFPROP |$minimal_set_down_matrices| $BOOLEAN MODE) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 

==> anc/lisp_Level_3_10/Level_7_full_built_irreps.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pijk|) 
(MREMPROP '|$Pijk| 'ARRAY) 
(MPUTPROP '|$Pijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -120. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 120. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 710. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 650. (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -5180. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -710. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -650. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 5180. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP RATSIMP) 2940. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 60. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2880. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2880. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -60. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -2940. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -396. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 396. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj3|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 6720. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2625. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -6720. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -2625. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -5110. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -61150. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 62380. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 5110. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 61150. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -62380. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -16140. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 26340. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -42480. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 42480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -26340. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 16140. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -7524. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 7524. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj3|))))
      NIL)) 
(ADD2LNC '|$Pijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjk|) 
(MREMPROP '|$Pjk| 'ARRAY) 
(MPUTPROP '|$Pjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 325. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -245. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -1360. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -55. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -50. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 86. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 2650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 10. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -392. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5680. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 725. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2210. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 5080. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 4537. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -244. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) -244. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1345. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1075. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 36560. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 605. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2150. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -34550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1750. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -5510. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 2152. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 10550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 11180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 1475. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 59410. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -36980. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -58547. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$Pjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_k_1|) 
(MREMPROP '|$Pjj_k_1| 'ARRAY) 
(MPUTPROP '|$Pjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -325. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -1000. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 55. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 110. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 5. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -196. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -115. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1025. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1705. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -1940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 1000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1315. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -713. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1841. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 875. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 16400. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -605. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -1210. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -2755. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1076. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3965. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3965. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -475. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 10945. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -448. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1880. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 19540. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -22940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -47840. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 3400. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 11765. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 12703. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 16471. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$Pjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_1_2|) 
(MREMPROP '|$Pjj_1_2| 'ARRAY) 
(MPUTPROP '|$Pjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -270. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 215. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -215. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -86. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 86. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 315. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1100. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -315. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2630. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -9617. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 9617. 3.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 488. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -488. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 270. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 335. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -335. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -134. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 12100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 4635. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -12100. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4635. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -23530. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 23530. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 95527. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -95527. 3.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -7528. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 7528. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$Pjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjk|) 
(MREMPROP '|$uPjk| 'ARRAY) 
(MPUTPROP '|$uPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 650. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1470. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 150. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2720. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 990. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 300. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -5300. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 1950. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1300. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -60. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 784. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 200. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 11360. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1450. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 4420. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -10160. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -9074. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 1464. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 1464. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -8070. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 6450. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -10890. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 12900. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 69100. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -5250. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 3500. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 33060. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -4304. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -21100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -22360. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -2950. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -118820. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 73960. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 117094. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$uPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_k_1|) 
(MREMPROP '|$uPjj_k_1| 'ARRAY) 
(MPUTPROP '|$uPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -975. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -4000. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1485. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1440. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 11700. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 3960. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -1440. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -11700. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 45. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7056. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 690. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -8520. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -7800. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 62160. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1035. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 8520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 6150. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 7800. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 10230. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -62160. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 1280. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -69840. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 33840. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -2240. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 36000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 4752. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -6417. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -4752. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) -3682. (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 2625. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 65600. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -16335. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80640. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -31500. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -43560. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 80640. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 31500. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -24795. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 38736. (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -23790. (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 61320. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 733800. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -748560. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 35685. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -61320. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2850. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -733800. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 65670. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 748560. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -48384. (($V SIMP) 2. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 7520. (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 703440. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -825840. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -191360. (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 122400. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 23530. (($V SIMP) 1. |$jj2|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 90288. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 114327. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -90288. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 32942. (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$uPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_1_2|) 
(MREMPROP '|$uPjj_1_2| 'ARRAY) 
(MPUTPROP '|$uPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1620. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 1290. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1290. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 516. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -6600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1890. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 6600. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1890. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 784. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -784. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1250. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 15780. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 1250. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -19234. (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 19234. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 2928. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -2928. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 2010. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2010. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 804. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 72600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 27810. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -72600. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -27810. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4304. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4304. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -24050. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -141180. (($V SIMP) 3. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 24050. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 141180. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 191054. (($V SIMP) 2. 2.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) -191054. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -45168. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 45168. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$uPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p234|) 
(MREMPROP '|$p234| 'ARRAY) 
(MPUTPROP '|$p234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -120. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -975. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 120. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 975. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 710. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 650. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -5180. (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -710. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -650. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 5180. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2940. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 60. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2880. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -2880. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -60. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -2940. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -396. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 396. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 6720. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2625. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -6720. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -2625. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -5110. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -61150. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 62380. (($V SIMP) 1. 4.) (($V SIMP) 3. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 5110. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 61150. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -62380. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -16140. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 26340. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -42480. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 42480. (($V SIMP) 1. 2.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -26340. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 16140. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -7524. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 7524. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      NIL)) 
(ADD2LNC '|$p234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p34|) 
(MREMPROP '|$p34| 'ARRAY) 
(MPUTPROP '|$p34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 13000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 9800. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 54400. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2200. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 2000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3440. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -106000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 13000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -26000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -400. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 15680. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 227200. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -29000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 88400. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -203200. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -181480. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 9760. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 9760. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1345. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1075. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 36560. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 605. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2150. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -34550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1750. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -5510. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2152. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 10550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 11180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 1475. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 59410. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -36980. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -58547. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$p34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_4_1|) 
(MREMPROP '|$p33_4_1| 'ARRAY) 
(MPUTPROP '|$p33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -325. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -1000. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 55. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 110. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 5. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -196. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -115. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1025. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1705. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -1940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 1000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1315. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -713. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1841. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 875. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 16400. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -605. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -1210. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -2755. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1076. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3965. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3965. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -475. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 10945. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -448. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1880. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 19540. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -22940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -47840. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 3400. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 11765. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 12703. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 16471. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$p33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_1_2|) 
(MREMPROP '|$p33_1_2| 'ARRAY) 
(MPUTPROP '|$p33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -270. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 215. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -215. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -86. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 86. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 315. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1100. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -315. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2630. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -9617. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 9617. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 488. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -488. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 270. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 335. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -335. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -134. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 12100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 4635. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -12100. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -4635. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -23530. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 23530. (($V SIMP) 3. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 95527. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -95527. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -7528. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 7528. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      NIL)) 
(ADD2LNC '|$p33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP34|) 
(MREMPROP '|$uP34| 'ARRAY) 
(MPUTPROP '|$uP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -26000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 19500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -58800. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -6000. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -108800. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -39600. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -12000. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 20640. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 212000. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -78000. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 52000. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2400. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -31360. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -8000. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -454400. (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 58000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -176800. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 406400. (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 362960. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -58560. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) -58560. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -8070. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 6450. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10890. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 12900. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 69100. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -5250. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 3500. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 33060. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -4304. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -21100. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -22360. (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -2950. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -118820. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 73960. (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 117094. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$uP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_4_1|) 
(MREMPROP '|$uP33_4_1| 'ARRAY) 
(MPUTPROP '|$uP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -975. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -4000. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1485. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1440. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 11700. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 3960. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -1440. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -11700. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 45. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7056. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 690. (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -8520. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -7800. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 62160. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1035. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 8520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 6150. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 7800. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 10230. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -62160. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 1280. (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -69840. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 33840. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -2240. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 36000. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 4752. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -6417. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -4752. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) -3682. (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 2625. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 65600. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -16335. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80640. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -31500. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -43560. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 80640. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 31500. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -24795. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 38736. (($V SIMP) 2. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -23790. (($V SIMP) 1. 4.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 61320. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 733800. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -748560. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 35685. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -61320. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -2850. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -733800. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 65670. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 748560. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -48384. (($V SIMP) 2. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 7520. (($V SIMP) 1. 4.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 703440. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -825840. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -191360. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 122400. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 23530. (($V SIMP) 1. 4.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 90288. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 114327. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -90288. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 32942. (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$uP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_1_2|) 
(MREMPROP '|$uP33_1_2| 'ARRAY) 
(MPUTPROP '|$uP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -1620. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 1290. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1290. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 516. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -6600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1890. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 6600. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1890. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 784. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -784. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1250. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 15780. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 1250. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -19234. (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 19234. (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 2928. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -2928. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 2010. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2010. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 804. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 72600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 27810. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -72600. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -27810. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -4304. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4304. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -24050. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -141180. (($V SIMP) 3. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 24050. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 141180. (($V SIMP) 3. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 191054. (($V SIMP) 2. 2.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) -191054. (($V SIMP) 2. 3.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -45168. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 45168. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      NIL)) 
(ADD2LNC '|$uP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np234|) 
(MREMPROP '|$np234| 'ARRAY) 
(MPUTPROP '|$np234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 1337448960.)) (((2.) . 226452994560.)) NIL)) 
(ADD2LNC '|$np234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np34|) 
(MREMPROP '|$np34| 'ARRAY) 
(MPUTPROP '|$np34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 2139918336000.)) (((2.) . 226452994560.))
      NIL)) 
(ADD2LNC '|$np34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_4_1|) 
(MREMPROP '|$np33_4_1| 'ARRAY) 
(MPUTPROP '|$np33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 1337448960.)) (((2.) . 226452994560.)) NIL)) 
(ADD2LNC '|$np33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_1_2|) 
(MREMPROP '|$np33_1_2| 'ARRAY) 
(MPUTPROP '|$np33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 1337448960.)) (((2.) . 226452994560.)) NIL)) 
(ADD2LNC '|$np33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP34|) 
(MREMPROP '|$uNP34| 'ARRAY) 
(MPUTPROP '|$uNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 25679020032000.)) (((2.) . 2717435934720.))
      NIL)) 
(ADD2LNC '|$uNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_4_1|) 
(MREMPROP '|$uNP33_4_1| 'ARRAY) 
(MPUTPROP '|$uNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 577777950720.)) (((2.) . 97827693649920.))
      NIL)) 
(ADD2LNC '|$uNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_1_2|) 
(MREMPROP '|$uNP33_1_2| 'ARRAY) 
(MPUTPROP '|$uNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 48148162560.)) (((2.) . 8152307804160.))
      NIL)) 
(ADD2LNC '|$uNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tijk|) 
(MREMPROP '|$Tijk| 'ARRAY) 
(MPUTPROP '|$Tijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1395. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) 8910. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -10800. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP RATSIMP) -11820. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj3|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1125. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) -13365. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 16470. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -500. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -500. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -500. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP RATSIMP) 2730. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 126. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 126. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 126. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj3|))))
      NIL)) 
(ADD2LNC '|$Tijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1jk|) 
(MREMPROP '|$uT1jk| 'ARRAY) 
(MPUTPROP '|$uT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2240. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 9440. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -15780. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 27744. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -36176. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 37740. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 37740. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -42716. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -42716. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 384. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -5000. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -10080. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -10080. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1840. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 21540. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 21540. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -34944. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 50456. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -11370. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -11370. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 11276. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 11276. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 3216. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 3216. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$uT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1jk|) 
(MREMPROP '|$T1jk| 'ARRAY) 
(MPUTPROP '|$T1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1120. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 4720. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 4624. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -18088. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -2500. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 920. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5824. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 25228. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$T1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTjjk|) 
(MREMPROP '|$uTjjk| 'ARRAY) 
(MPUTPROP '|$uTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3345. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -16740. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 13840. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -1755. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -106920. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 11520. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -46800. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 30240. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 5760. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -93600. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -540. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 129600. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -11232. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 39900. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 74400. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -62400. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -204000. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) 14985. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 37200. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 35790. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -31200. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 28920. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -408000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) -87552. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 66880. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 283680. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 73040. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -193960. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -81216. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -24408. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -40608. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) -32144. (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 13500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -11800. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -26055. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 160380. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -46080. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 9000. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -14040. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -23040. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 18000. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -11205. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -197640. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -40608. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -46740. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 35040. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 12000. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 55680. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) -6480. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 17520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -37725. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 6000. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 41730. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 111360. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 122112. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -93280. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -65520. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -26840. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 254110. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3024. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -44037. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -1512. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 21854. (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$uTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tjjk|) 
(MREMPROP '|$Tjjk| 'ARRAY) 
(MPUTPROP '|$Tjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1115. 16.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1395. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1730. 3.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -585. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4455. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 480. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1950. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 1260. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 240. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5400. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -468. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3325. 2.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -2600. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -8500. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 4995. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1550. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 5965. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1300. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1205. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -17000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) -3648. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 8360. 3.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 11820. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 9130. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -24245. 3.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -1017. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -1692. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -4018. 3.) (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -125. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1125. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1475. 3.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -8685. 16.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 13365. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -1920. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 375. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -585. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -960. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -3735. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -8235. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1692. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3895. 2.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 500. (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2320. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) -270. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 730. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -12575. 8.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 250. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 6955. 4.) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 4640. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 5088. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -11660. 3.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2730. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -3355. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 127055. 12.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -126. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -14679. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -63. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 10927. 12.) (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$Tjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1kk|) 
(MREMPROP '|$uT1kk| 'ARRAY) 
(MPUTPROP '|$uT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 13380. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -26880. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 32160. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80280. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -60480. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -113280. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 72240. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 378720. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -2448. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -332928. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -224640. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -237600. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 16872. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 434112. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 86640. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 252240. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -905760. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 74640. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 1025184. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) -389376. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -9216. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 60000. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -33600. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 241920. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -22080. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -27600. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -516960. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -47232. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 419328. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 43200. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 95040. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -23532. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -605472. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -120840. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 143400. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 272880. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -132240. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -270624. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) 588096. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -77184. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$uT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1kk|) 
(MREMPROP '|$T1kk| 'ARRAY) 
(MPUTPROP '|$T1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1115. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 35. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -335. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 315. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 295. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -1505. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3945. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 51. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 867. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 585. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2475. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -703. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2261. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1805. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 9435. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1555. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) -10679. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 507. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 2. ((RAT SIMP) 11. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 125. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -625. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 175. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -375. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 575. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5385. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 123. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -273. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -495. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 1961. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 6307. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 5035. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5975. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5685. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2755. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 2819. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -3063. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 201. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$T1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t234|) 
(MREMPROP '|$t234| 'ARRAY) 
(MPUTPROP '|$t234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1395. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 8910. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10800. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 2600. (($V SIMP) 2. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 17000. (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. 3.) (($V SIMP) 3. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -11820. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -11820. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 3384. (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1125. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -13365. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 16470. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -500. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -500. (($V SIMP) 2. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -4640. (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -500. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. 3.) (($V SIMP) 3. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2730. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 2730. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 126. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 126. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 126. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      NIL)) 
(ADD2LNC '|$t234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT134|) 
(MREMPROP '|$uT134| 'ARRAY) 
(MPUTPROP '|$uT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2240. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 2520. (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 9440. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -15780. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 27744. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -36176. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 37740. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 37740. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -42716. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -42716. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 384. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 384. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -5000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -10080. (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10080. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 1840. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 21540. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 21540. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -34944. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 50456. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -11370. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -11370. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 11276. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 11276. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 3216. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 3216. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$uT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t134|) 
(MREMPROP '|$t134| 'ARRAY) 
(MPUTPROP '|$t134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1120. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 4720. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 4624. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -18088. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -2500. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 920. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5824. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 25228. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$t134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT334|) 
(MREMPROP '|$uT334| 'ARRAY) 
(MPUTPROP '|$uT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3345. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -16740. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 13840. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -1755. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -106920. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 11520. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -46800. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 30240. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 5760. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -93600. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -540. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 129600. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -11232. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 39900. (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 74400. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -62400. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -204000. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) 14985. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 37200. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 35790. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -31200. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 28920. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -408000. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -87552. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 66880. (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 283680. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 73040. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -193960. (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -81216. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -24408. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -40608. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) -32144. (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 13500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -11800. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -26055. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 160380. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -46080. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 9000. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -14040. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -23040. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 18000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -11205. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -197640. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -40608. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -46740. (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 35040. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 12000. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 55680. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) -6480. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 17520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -37725. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 6000. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 41730. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 111360. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 122112. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -93280. (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -65520. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -26840. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 254110. (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3024. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -44037. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -1512. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) 21854. (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$uT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t334|) 
(MREMPROP '|$t334| 'ARRAY) 
(MPUTPROP '|$t334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1115. 16.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1395. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1730. 3.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -585. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4455. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 480. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1950. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 1260. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 240. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5400. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -468. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3325. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -2600. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -8500. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 4995. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 1550. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 5965. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -1300. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 1205. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -17000. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -3648. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 8360. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 11820. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 9130. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -24245. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3384. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -1017. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -1692. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -4018. 3.) (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -125. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1125. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1475. 3.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -8685. 16.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 13365. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -1920. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 375. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -585. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -960. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 750. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -3735. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -8235. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1692. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3895. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 500. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 2320. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) -270. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 730. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -12575. 8.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 250. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 6955. 4.) (($P SIMP) 3. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 4640. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 5088. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -11660. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2730. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -3355. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 127055. 12.) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -126. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -14679. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -63. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 10927. 12.) (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$t334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT144|) 
(MREMPROP '|$uT144| 'ARRAY) 
(MPUTPROP '|$uT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 13380. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -26880. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 32160. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80280. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -60480. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -113280. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP RATSIMP) 72240. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 378720. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -2448. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -332928. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -224640. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -237600. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 16872. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 434112. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 86640. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 252240. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -905760. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 74640. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 1025184. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) -389376. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -9216. (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 60000. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -33600. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 241920. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -22080. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP RATSIMP) -27600. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -516960. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -47232. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 419328. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 43200. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 95040. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -23532. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -605472. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -120840. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 143400. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 272880. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -132240. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -270624. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) 588096. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -77184. (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$uT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t144|) 
(MREMPROP '|$t144| 'ARRAY) 
(MPUTPROP '|$t144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1115. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 35. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -335. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 315. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 295. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP) -1505. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3945. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 51. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 867. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 585. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2475. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -703. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2261. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1805. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 9435. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -1555. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) -10679. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 507. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 2. ((RAT SIMP) 11. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 125. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -625. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 175. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -375. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP) 575. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5385. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 123. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -273. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -495. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 1961. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 6307. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 5035. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5975. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -5685. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 2755. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 2819. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -3063. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 201. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$t144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n234|) 
(MREMPROP '|$n234| 'ARRAY) 
(MPUTPROP '|$n234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 69789565440.)) (((2.) . 67320167040.)) NIL)) 
(ADD2LNC '|$n234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN134|) 
(MREMPROP '|$uN134| 'ARRAY) 
(MPUTPROP '|$uN134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 837474785280.)) (((2.) . 807842004480.))
      NIL)) 
(ADD2LNC '|$uN134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n134|) 
(MREMPROP '|$n134| 'ARRAY) 
(MPUTPROP '|$n134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 69789565440.)) (((2.) . 67320167040.)) NIL)) 
(ADD2LNC '|$n134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN334|) 
(MREMPROP '|$uN334| 'ARRAY) 
(MPUTPROP '|$uN334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 40198789693440.))
      (((2.) . 38776416215040.)) NIL)) 
(ADD2LNC '|$uN334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n334|) 
(MREMPROP '|$n334| 'ARRAY) 
(MPUTPROP '|$n334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 69789565440.)) (((2.) . 67320167040.)) NIL)) 
(ADD2LNC '|$n334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN144|) 
(MREMPROP '|$uN144| 'ARRAY) 
(MPUTPROP '|$uN144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 321590317547520.))
      (((2.) . 310211329720320.)) NIL)) 
(ADD2LNC '|$uN144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n144|) 
(MREMPROP '|$n144| 'ARRAY) 
(MPUTPROP '|$n144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 69789565440.)) (((2.) . 67320167040.)) NIL)) 
(ADD2LNC '|$n144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2Ti1_in|) 
(MREMPROP '|$anti2Ti1_in| 'ARRAY) 
(MPUTPROP '|$anti2Ti1_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -2520. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) -3780. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 3780. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -560. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1932. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 560. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1932. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1386. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -4180. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1386. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 4180. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 1500. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -1500. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) -192. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 192. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -24. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 24. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -16. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -60. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -30. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 188. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 30. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -188. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -60. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 60. (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))))
      NIL)) 
(ADD2LNC '|$anti2Ti1_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2uTi2_in|) 
(MREMPROP '|$anti2uTi2_in| 'ARRAY) 
(MPUTPROP '|$anti2uTi2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) -560. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1953. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2352. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -84. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4800. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -3876. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 861. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4050. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 4584. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 8976. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 9328. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 2528. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -9880. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -2976. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) 640. (($V SIMP) 7. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 16. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -27. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 48. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -33. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 102. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -48. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -80. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -160. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 80. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) -8. (($V SIMP) 7. |$jj1|))))
      NIL)) 
(ADD2LNC '|$anti2uTi2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2Ti2_in|) 
(MREMPROP '|$anti2Ti2_in| 'ARRAY) 
(MPUTPROP '|$anti2Ti2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) -280. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 217. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -392. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -14. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -800. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -646. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 287. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 1496. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4664. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1264. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -4940. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -496. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 7. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -11. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 17. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -80. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 10. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 7. |$jj1|))))
      NIL)) 
(ADD2LNC '|$anti2Ti2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2T2_n|) 
(MREMPROP '|$anti2T2_n| 'ARRAY) 
(MPUTPROP '|$anti2T2_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -2520. (($V SIMP) 1. 2.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -3780. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 3780. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -560. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -1932. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 560. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 1932. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 1386. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -4180. (($V SIMP) 3. 3.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -1386. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 4180. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 1500. (($V SIMP) 2. 3.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -1500. (($V SIMP) 2. 2.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -192. (($V SIMP) 1. 3.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 192. (($V SIMP) 1. 2.) (($V SIMP) 6. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -24. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 24. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 36. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -36. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -60. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -30. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 188. (($V SIMP) 3. 3.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 30. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -188. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -60. (($V SIMP) 2. 3.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 60. (($V SIMP) 2. 2.) (($V SIMP) 5. 3.))))
      NIL)) 
(ADD2LNC '|$anti2T2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2uT1_3_n|) 
(MREMPROP '|$anti2uT1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2uT1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -560. (($V SIMP) 1. 3.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1953. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2352. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -84. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4800. (($V SIMP) 2. 3.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -3876. (($V SIMP) 1. 3.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 861. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -4050. (($P SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 4584. (($P SIMP) 3. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 8976. (($V SIMP) 2. 3.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 9328. (($V SIMP) 1. 3.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 2528. (($P SIMP) 2. 1.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -9880. (($V SIMP) 1. 3.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -2976. (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP RATSIMP) 640. (($V SIMP) 7. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. 3.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -27. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 48. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. 3.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -33. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 102. (($P SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -48. (($V SIMP) 2. 3.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -80. (($V SIMP) 1. 3.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -160. (($P SIMP) 2. 1.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 80. (($V SIMP) 1. 3.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP RATSIMP) -8. (($V SIMP) 7. 3.))))
      NIL)) 
(ADD2LNC '|$anti2uT1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2T1_3_n|) 
(MREMPROP '|$anti2T1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2T1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -280. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 217. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -392. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -14. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -800. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 3.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -646. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 287. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 1496. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 3.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4664. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1264. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -4940. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -496. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 7. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -11. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 17. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 3.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -80. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 10. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 7. 3.))))
      NIL)) 
(ADD2LNC '|$anti2T1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2N2_n|) 
(MREMPROP '|$anti2N2_n| 'ARRAY) 
(MPUTPROP '|$anti2N2_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 13087070208.)) (((2.) . 4478976.)) NIL)) 
(ADD2LNC '|$anti2N2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2uN1_3_n|) 
(MREMPROP '|$anti2uN1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2uN1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 157044842496.)) (((2.) . 53747712.)) NIL)) 
(ADD2LNC '|$anti2uN1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2N1_3_n|) 
(MREMPROP '|$anti2N1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2N1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 13087070208.)) (((2.) . 4478976.)) NIL)) 
(ADD2LNC '|$anti2N1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tij|) 
(MREMPROP '|$Tij| 'ARRAY) 
(MPUTPROP '|$Tij| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 280. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 352. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1296. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 208. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 208. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2176. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -176. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -176. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 212. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 212. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Tij| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTi|) 
(MREMPROP '|$uTi| 'ARRAY) 
(MPUTPROP '|$uTi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 768. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -324. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -192. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 738. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1152. (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 3996. (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -429. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -3192. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 3996. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2496. (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2496. (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1152. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -4284. (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -1554. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 252. (($V SIMP) 7. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uTi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Ti|) 
(MREMPROP '|$Ti| 'ARRAY) 
(MPUTPROP '|$Ti| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 128. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -32. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 41. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -143. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -532. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -238. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -259. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 14. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 7. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Ti| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTii_1|) 
(MREMPROP '|$uTii_1| 'ARRAY) 
(MPUTPROP '|$uTii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -840. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3360. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1728. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 26496. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -4224. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 9312. (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -33696. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2880. (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -15552. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -4992. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 5472. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -192. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 26112. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 23424. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 2496. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 4224. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -29088. (($P SIMP) 5. 2.))
        ((MTIMES SIMP) -5088. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uTii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tii_1|) 
(MREMPROP '|$Tii_1| 'ARRAY) 
(MPUTPROP '|$Tii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -35. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -140. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -72. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1104. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -176. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 388. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1404. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -120. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -648. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -208. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 228. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -8. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1088. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 976. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 104. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 176. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -1212. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -212. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Tii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t23|) 
(MREMPROP '|$t23| 'ARRAY) 
(MPUTPROP '|$t23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 280. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 352. (($P SIMP) 2. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1296. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 208. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 208. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -2176. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -176. (($V SIMP) 3. 3.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -176. (($V SIMP) 3. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 212. (($V SIMP) 2. 3.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 212. (($V SIMP) 2. 2.) (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$t23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT21|) 
(MREMPROP '|$uT21| 'ARRAY) 
(MPUTPROP '|$uT21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 2.))
        ((MTIMES SIMP) 768. (($V SIMP) 1. 2.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -324. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -192. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 738. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1152. (($V SIMP) 2. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -429. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -3192. (($P SIMP) 2. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 3996. (($P SIMP) 3. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 3996. (($V SIMP) 1. 2.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 2496. (($V SIMP) 2. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2496. (($V SIMP) 1. 2.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1152. (($P SIMP) 2. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -4284. (($V SIMP) 1. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -1554. (($P SIMP) 1. 1.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 252. (($V SIMP) 7. 2.))))
      NIL NIL)) 
(ADD2LNC '|$uT21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t21|) 
(MREMPROP '|$t21| 'ARRAY) 
(MPUTPROP '|$t21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 2.))
        ((MTIMES SIMP) 128. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 2.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -32. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 41. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -143. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -532. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -238. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -259. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 14. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 7. 2.))))
      NIL NIL)) 
(ADD2LNC '|$t21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT33_1|) 
(MREMPROP '|$uT33_1| 'ARRAY) 
(MPUTPROP '|$uT33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -840. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3360. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1728. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 26496. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -4224. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 9312. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -33696. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -2880. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -15552. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -4992. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 5472. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -192. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 26112. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 23424. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 2496. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 4224. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -29088. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -5088. (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$uT33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t33_1|) 
(MREMPROP '|$t33_1| 'ARRAY) 
(MPUTPROP '|$t33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -35. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -140. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -72. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 1104. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -176. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 388. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1404. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -120. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -648. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -208. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 228. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -8. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1088. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 976. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 104. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 176. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -1212. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -212. (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$t33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n23|) 
(MREMPROP '|$n23| 'ARRAY) 
(MPUTPROP '|$n23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2886451200.)) NIL NIL)) 
(ADD2LNC '|$n23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n21|) 
(MREMPROP '|$n21| 'ARRAY) 
(MPUTPROP '|$n21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2886451200.)) NIL NIL)) 
(ADD2LNC '|$n21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n33_1|) 
(MREMPROP '|$n33_1| 'ARRAY) 
(MPUTPROP '|$n33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2886451200.)) NIL NIL)) 
(ADD2LNC '|$n33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN21|) 
(MREMPROP '|$uN21| 'ARRAY) 
(MPUTPROP '|$uN21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 34637414400.)) NIL NIL)) 
(ADD2LNC '|$uN21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN33_1|) 
(MREMPROP '|$uN33_1| 'ARRAY) 
(MPUTPROP '|$uN33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 1662595891200.)) NIL NIL)) 
(ADD2LNC '|$uN33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Vi|) 
(MREMPROP '|$Vi| 'ARRAY) 
(MPUTPROP '|$Vi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -735. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) -8820. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -3920. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 12740. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -28000. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -26040. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 490. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 26600. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -23240. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 42560. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 38080. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -17920. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -14840. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 7532. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) 600. (($V SIMP) 7. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -3405. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 24000. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -36810. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -49360. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 46120. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -274400. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 45480. (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 17870. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 289300. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -319120. (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 434080. (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4640. (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -131360. (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -103120. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 71776. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))))
      NIL)) 
(ADD2LNC '|$Vi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uV1|) 
(MREMPROP '|$uV1| 'ARRAY) 
(MPUTPROP '|$uV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -245. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) -980. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1372. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 2548. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -4840. (($P SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 5940. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 256. (($P SIMP) 6. 1.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1135. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 8250. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -15040. (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -8996. (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 16664. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -6320. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 4920. (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 6008. (($P SIMP) 6. 1.))))
      NIL)) 
(ADD2LNC '|$uV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$v1|) 
(MREMPROP '|$v1| 'ARRAY) 
(MPUTPROP '|$v1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -245. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -490. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -686. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 1274. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2420. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 110. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 128. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 6. 1.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1135. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 1375. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -7520. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4498. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 8332. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -3160. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 820. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 3004. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 6. 1.))))
      NIL)) 
(ADD2LNC '|$v1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nv3|) 
(MREMPROP '|$nv3| 'ARRAY) 
(MPUTPROP '|$nv3| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 3919522037760.))
      (((2.) . 187201369866240.)) NIL)) 
(ADD2LNC '|$nv3| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNV1|) 
(MREMPROP '|$uNV1| 'ARRAY) 
(MPUTPROP '|$uNV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 81656709120.)) (((2.) . 3900028538880.))
      NIL)) 
(ADD2LNC '|$uNV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nv1|) 
(MREMPROP '|$nv1| 'ARRAY) 
(MPUTPROP '|$nv1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 6804725760.)) (((2.) . 325002378240.)) NIL)) 
(ADD2LNC '|$nv1| $ARRAYS) 
(DSKSETQ |$make_on_states| 'NIL) 
(ADD2LNC '|$make_on_states| $VALUES) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPijk|) 
(MREMPROP '|$OrigPijk| 'ARRAY) 
(MPUTPROP '|$OrigPijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -120. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 120. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 710. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 650. (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -5180. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -710. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -650. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 5180. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP RATSIMP) 2940. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 60. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2880. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2880. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -60. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -2940. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -396. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 396. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj3|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 6720. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2625. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -6720. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -2625. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -5110. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -61150. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 62380. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 5110. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 61150. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -62380. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -16140. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 26340. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -42480. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 42480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -26340. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 16140. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -7524. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 7524. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj3|))))
      NIL)) 
(ADD2LNC '|$OrigPijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPjk|) 
(MREMPROP '|$OrigPjk| 'ARRAY) 
(MPUTPROP '|$OrigPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 325. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -245. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -1360. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -55. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -50. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 86. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 2650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 10. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -392. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5680. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 725. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2210. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 5080. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 4537. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -244. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) -244. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1345. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1075. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 36560. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 605. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2150. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -34550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1750. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -5510. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 2152. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 10550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 11180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 1475. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 59410. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -36980. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -58547. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$OrigPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPjj_k_1|) 
(MREMPROP '|$OrigPjj_k_1| 'ARRAY) 
(MPUTPROP '|$OrigPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -325. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -1000. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 55. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 110. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 5. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -196. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -115. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1025. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1705. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -1940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 1000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1315. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -713. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1841. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 875. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 16400. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -605. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -1210. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -2755. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1076. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3965. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3965. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -475. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 10945. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -448. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1880. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 19540. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -22940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -47840. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 3400. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 11765. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 12703. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 16471. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$OrigPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigPjj_1_2|) 
(MREMPROP '|$OrigPjj_1_2| 'ARRAY) 
(MPUTPROP '|$OrigPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -270. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 215. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -215. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -86. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 86. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 315. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1100. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -315. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2630. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -9617. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 9617. 3.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 488. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -488. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 270. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 335. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -335. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -134. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 12100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 4635. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -12100. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4635. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -23530. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 23530. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 95527. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -95527. 3.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -7528. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 7528. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$OrigPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguPjk|) 
(MREMPROP '|$OriguPjk| 'ARRAY) 
(MPUTPROP '|$OriguPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 650. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1470. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 150. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2720. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 990. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 300. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -5300. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 1950. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1300. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -60. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 784. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 200. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 11360. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1450. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 4420. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -10160. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -9074. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 1464. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 1464. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -8070. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 6450. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -10890. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 12900. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 69100. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -5250. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 3500. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 33060. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -4304. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -21100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -22360. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -2950. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -118820. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 73960. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 117094. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$OriguPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguPjj_k_1|) 
(MREMPROP '|$OriguPjj_k_1| 'ARRAY) 
(MPUTPROP '|$OriguPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -975. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -4000. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1485. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1440. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 11700. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 3960. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -1440. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -11700. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 45. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7056. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 690. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -8520. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -7800. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 62160. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1035. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 8520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 6150. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 7800. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 10230. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -62160. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 1280. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -69840. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 33840. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -2240. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 36000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 4752. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -6417. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -4752. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) -3682. (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 2625. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 65600. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -16335. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80640. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -31500. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -43560. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 80640. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 31500. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -24795. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 38736. (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -23790. (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 61320. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 733800. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -748560. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 35685. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -61320. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2850. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -733800. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 65670. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 748560. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -48384. (($V SIMP) 2. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 7520. (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 703440. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -825840. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -191360. (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 122400. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 23530. (($V SIMP) 1. |$jj2|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 90288. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 114327. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -90288. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 32942. (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$OriguPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguPjj_1_2|) 
(MREMPROP '|$OriguPjj_1_2| 'ARRAY) 
(MPUTPROP '|$OriguPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1620. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 1290. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1290. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 516. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -6600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1890. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 6600. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1890. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 784. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -784. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1250. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 15780. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 1250. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -19234. (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 19234. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 2928. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -2928. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 2010. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2010. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 804. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 72600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 27810. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -72600. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -27810. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4304. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4304. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -24050. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -141180. (($V SIMP) 3. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 24050. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 141180. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 191054. (($V SIMP) 2. 2.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) -191054. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -45168. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 45168. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$OriguPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP234|) 
(MREMPROP '|$OrigP234| 'ARRAY) 
(MPUTPROP '|$OrigP234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -120. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -975. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 120. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 975. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 710. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 650. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -5180. (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -710. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -650. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 5180. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2940. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 60. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2880. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -2880. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -60. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -2940. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -396. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 396. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 6720. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2625. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -6720. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -2625. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -5110. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -61150. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 62380. (($V SIMP) 1. 4.) (($V SIMP) 3. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 5110. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 61150. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -62380. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -16140. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 26340. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -42480. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 42480. (($V SIMP) 1. 2.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -26340. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 16140. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -7524. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 7524. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      NIL)) 
(ADD2LNC '|$OrigP234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP34|) 
(MREMPROP '|$OrigP34| 'ARRAY) 
(MPUTPROP '|$OrigP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 13000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 9800. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 54400. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2200. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 2000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3440. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -106000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 13000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -26000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -400. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 15680. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 227200. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -29000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 88400. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -203200. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -181480. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 9760. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 9760. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1345. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1075. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 36560. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 605. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2150. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -34550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1750. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -5510. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2152. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 10550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 11180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 1475. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 59410. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -36980. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -58547. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$OrigP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP33_4_1|) 
(MREMPROP '|$OrigP33_4_1| 'ARRAY) 
(MPUTPROP '|$OrigP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -325. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -1000. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 55. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 110. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 5. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -196. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -115. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1025. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1705. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -1940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 1000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1315. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -713. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1841. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 875. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 16400. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -605. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -1210. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -2755. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1076. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3965. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3965. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -475. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 10945. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -448. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1880. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 19540. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -22940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -47840. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 3400. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 11765. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 12703. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 16471. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$OrigP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigP33_1_2|) 
(MREMPROP '|$OrigP33_1_2| 'ARRAY) 
(MPUTPROP '|$OrigP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -270. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 215. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -215. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -86. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 86. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 315. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1100. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -315. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2630. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -9617. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 9617. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 488. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -488. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 270. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 335. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -335. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -134. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 12100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 4635. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -12100. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -4635. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -23530. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 23530. (($V SIMP) 3. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 95527. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -95527. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -7528. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 7528. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      NIL)) 
(ADD2LNC '|$OrigP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguP34|) 
(MREMPROP '|$OriguP34| 'ARRAY) 
(MPUTPROP '|$OriguP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -26000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 19500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -58800. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -6000. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -108800. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -39600. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -12000. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 20640. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 212000. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -78000. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 52000. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2400. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -31360. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -8000. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -454400. (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 58000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -176800. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 406400. (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 362960. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -58560. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) -58560. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -8070. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 6450. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10890. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 12900. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 69100. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -5250. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 3500. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 33060. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -4304. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -21100. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -22360. (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -2950. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -118820. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 73960. (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 117094. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$OriguP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguP33_4_1|) 
(MREMPROP '|$OriguP33_4_1| 'ARRAY) 
(MPUTPROP '|$OriguP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -975. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -4000. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1485. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1440. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 11700. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 3960. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -1440. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -11700. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 45. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7056. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 690. (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -8520. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -7800. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 62160. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1035. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 8520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 6150. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 7800. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 10230. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -62160. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 1280. (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -69840. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 33840. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -2240. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 36000. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 4752. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -6417. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -4752. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) -3682. (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 2625. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 65600. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -16335. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80640. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -31500. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -43560. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 80640. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 31500. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -24795. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 38736. (($V SIMP) 2. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -23790. (($V SIMP) 1. 4.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 61320. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 733800. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -748560. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 35685. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -61320. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -2850. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -733800. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 65670. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 748560. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -48384. (($V SIMP) 2. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 7520. (($V SIMP) 1. 4.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 703440. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -825840. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -191360. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 122400. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 23530. (($V SIMP) 1. 4.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 90288. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 114327. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -90288. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 32942. (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$OriguP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguP33_1_2|) 
(MREMPROP '|$OriguP33_1_2| 'ARRAY) 
(MPUTPROP '|$OriguP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -1620. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 1290. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1290. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 516. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -6600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1890. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 6600. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1890. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 784. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -784. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1250. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 15780. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 1250. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -19234. (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 19234. (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 2928. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -2928. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 2010. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2010. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 804. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 72600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 27810. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -72600. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -27810. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -4304. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4304. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -24050. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -141180. (($V SIMP) 3. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 24050. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 141180. (($V SIMP) 3. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 191054. (($V SIMP) 2. 2.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) -191054. (($V SIMP) 2. 3.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -45168. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 45168. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      NIL)) 
(ADD2LNC '|$OriguP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP234|) 
(MREMPROP '|$OrigNP234| 'ARRAY) 
(MPUTPROP '|$OrigNP234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 1337448960.)) (((2.) . 226452994560.)) NIL)) 
(ADD2LNC '|$OrigNP234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP34|) 
(MREMPROP '|$OrigNP34| 'ARRAY) 
(MPUTPROP '|$OrigNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 2139918336000.)) (((2.) . 226452994560.))
      NIL)) 
(ADD2LNC '|$OrigNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP33_4_1|) 
(MREMPROP '|$OrigNP33_4_1| 'ARRAY) 
(MPUTPROP '|$OrigNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 1337448960.)) (((2.) . 226452994560.)) NIL)) 
(ADD2LNC '|$OrigNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNP33_1_2|) 
(MREMPROP '|$OrigNP33_1_2| 'ARRAY) 
(MPUTPROP '|$OrigNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 1337448960.)) (((2.) . 226452994560.)) NIL)) 
(ADD2LNC '|$OrigNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNP34|) 
(MREMPROP '|$OriguNP34| 'ARRAY) 
(MPUTPROP '|$OriguNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 25679020032000.)) (((2.) . 2717435934720.))
      NIL)) 
(ADD2LNC '|$OriguNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNP33_4_1|) 
(MREMPROP '|$OriguNP33_4_1| 'ARRAY) 
(MPUTPROP '|$OriguNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 577777950720.)) (((2.) . 97827693649920.))
      NIL)) 
(ADD2LNC '|$OriguNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNP33_1_2|) 
(MREMPROP '|$OriguNP33_1_2| 'ARRAY) 
(MPUTPROP '|$OriguNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 48148162560.)) (((2.) . 8152307804160.))
      NIL)) 
(ADD2LNC '|$OriguNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTijk|) 
(MREMPROP '|$OrigTijk| 'ARRAY) 
(MPUTPROP '|$OrigTijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1395. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) 8910. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -10800. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP RATSIMP) -11820. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj3|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1125. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) -13365. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 16470. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -500. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -500. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -500. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP RATSIMP) 2730. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 126. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 126. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 126. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj3|))))
      NIL)) 
(ADD2LNC '|$OrigTijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT1jk|) 
(MREMPROP '|$OriguT1jk| 'ARRAY) 
(MPUTPROP '|$OriguT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2240. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 9440. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -15780. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 27744. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -36176. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 37740. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 37740. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -42716. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -42716. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 384. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -5000. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -10080. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -10080. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1840. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 21540. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 21540. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -34944. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 50456. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -11370. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -11370. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 11276. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 11276. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 3216. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 3216. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$OriguT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT1jk|) 
(MREMPROP '|$OrigT1jk| 'ARRAY) 
(MPUTPROP '|$OrigT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1120. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 4720. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 4624. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -18088. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -2500. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 920. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5824. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 25228. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$OrigT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguTjjk|) 
(MREMPROP '|$OriguTjjk| 'ARRAY) 
(MPUTPROP '|$OriguTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3345. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -16740. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 13840. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -1755. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -106920. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 11520. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -46800. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 30240. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 5760. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -93600. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -540. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 129600. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -11232. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 39900. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 74400. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -62400. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -204000. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) 14985. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 37200. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 35790. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -31200. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 28920. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -408000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) -87552. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 66880. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 283680. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 73040. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -193960. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -81216. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -24408. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -40608. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) -32144. (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 13500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -11800. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -26055. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 160380. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -46080. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 9000. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -14040. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -23040. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 18000. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -11205. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -197640. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -40608. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -46740. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 35040. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 12000. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 55680. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) -6480. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 17520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -37725. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 6000. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 41730. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 111360. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 122112. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -93280. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -65520. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -26840. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 254110. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3024. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -44037. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -1512. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 21854. (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$OriguTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTjjk|) 
(MREMPROP '|$OrigTjjk| 'ARRAY) 
(MPUTPROP '|$OrigTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1115. 16.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1395. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1730. 3.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -585. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4455. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 480. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1950. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 1260. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 240. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5400. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -468. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3325. 2.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -2600. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -8500. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 4995. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1550. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 5965. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1300. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1205. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -17000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) -3648. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 8360. 3.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 11820. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 9130. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -24245. 3.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -1017. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -1692. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -4018. 3.) (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -125. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1125. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1475. 3.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -8685. 16.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 13365. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -1920. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 375. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -585. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -960. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -3735. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -8235. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1692. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3895. 2.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 500. (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2320. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) -270. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 730. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -12575. 8.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 250. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 6955. 4.) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 4640. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 5088. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -11660. 3.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2730. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -3355. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 127055. 12.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -126. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -14679. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -63. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 10927. 12.) (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$OrigTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT1kk|) 
(MREMPROP '|$OriguT1kk| 'ARRAY) 
(MPUTPROP '|$OriguT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 13380. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -26880. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 32160. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80280. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -60480. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -113280. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 72240. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 378720. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -2448. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -332928. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -224640. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -237600. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 16872. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 434112. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 86640. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 252240. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -905760. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 74640. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 1025184. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) -389376. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -9216. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 60000. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -33600. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 241920. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -22080. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -27600. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -516960. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -47232. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 419328. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 43200. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 95040. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -23532. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -605472. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -120840. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 143400. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 272880. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -132240. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -270624. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) 588096. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -77184. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$OriguT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT1kk|) 
(MREMPROP '|$OrigT1kk| 'ARRAY) 
(MPUTPROP '|$OrigT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1115. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 35. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -335. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 315. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 295. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -1505. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3945. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 51. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 867. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 585. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2475. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -703. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2261. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1805. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 9435. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1555. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) -10679. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 507. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 2. ((RAT SIMP) 11. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 125. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -625. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 175. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -375. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 575. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5385. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 123. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -273. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -495. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 1961. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 6307. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 5035. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5975. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5685. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2755. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 2819. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -3063. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 201. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$OrigT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT234|) 
(MREMPROP '|$OrigT234| 'ARRAY) 
(MPUTPROP '|$OrigT234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1395. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 8910. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10800. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 2600. (($V SIMP) 2. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 17000. (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. 3.) (($V SIMP) 3. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -11820. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -11820. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 3384. (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1125. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -13365. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 16470. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -500. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -500. (($V SIMP) 2. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -4640. (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -500. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. 3.) (($V SIMP) 3. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2730. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 2730. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 126. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 126. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 126. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      NIL)) 
(ADD2LNC '|$OrigT234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT134|) 
(MREMPROP '|$OriguT134| 'ARRAY) 
(MPUTPROP '|$OriguT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2240. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 2520. (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 9440. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -15780. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 27744. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -36176. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 37740. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 37740. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -42716. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -42716. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 384. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 384. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -5000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -10080. (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10080. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 1840. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 21540. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 21540. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -34944. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 50456. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -11370. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -11370. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 11276. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 11276. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 3216. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 3216. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$OriguT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT134|) 
(MREMPROP '|$OrigT134| 'ARRAY) 
(MPUTPROP '|$OrigT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1120. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 4720. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 4624. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -18088. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -2500. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 920. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5824. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 25228. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$OrigT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT334|) 
(MREMPROP '|$OriguT334| 'ARRAY) 
(MPUTPROP '|$OriguT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3345. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -16740. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 13840. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -1755. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -106920. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 11520. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -46800. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 30240. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 5760. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -93600. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -540. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 129600. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -11232. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 39900. (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 74400. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -62400. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -204000. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) 14985. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 37200. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 35790. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -31200. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 28920. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -408000. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -87552. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 66880. (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 283680. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 73040. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -193960. (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -81216. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -24408. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -40608. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) -32144. (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 13500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -11800. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -26055. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 160380. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -46080. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 9000. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -14040. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -23040. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 18000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -11205. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -197640. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -40608. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -46740. (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 35040. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 12000. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 55680. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) -6480. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 17520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -37725. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 6000. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 41730. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 111360. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 122112. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -93280. (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -65520. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -26840. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 254110. (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3024. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -44037. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -1512. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) 21854. (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$OriguT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT334|) 
(MREMPROP '|$OrigT334| 'ARRAY) 
(MPUTPROP '|$OrigT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1115. 16.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1395. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1730. 3.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -585. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4455. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 480. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1950. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 1260. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 240. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5400. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -468. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3325. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -2600. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -8500. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 4995. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 1550. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 5965. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -1300. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 1205. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -17000. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -3648. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 8360. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 11820. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 9130. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -24245. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3384. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -1017. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -1692. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -4018. 3.) (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -125. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1125. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1475. 3.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -8685. 16.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 13365. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -1920. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 375. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -585. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -960. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 750. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -3735. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -8235. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1692. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3895. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 500. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 2320. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) -270. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 730. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -12575. 8.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 250. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 6955. 4.) (($P SIMP) 3. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 4640. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 5088. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -11660. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2730. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -3355. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 127055. 12.) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -126. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -14679. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -63. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 10927. 12.) (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$OrigT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT144|) 
(MREMPROP '|$OriguT144| 'ARRAY) 
(MPUTPROP '|$OriguT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 13380. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -26880. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 32160. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80280. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -60480. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -113280. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP RATSIMP) 72240. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 378720. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -2448. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -332928. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -224640. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -237600. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 16872. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 434112. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 86640. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 252240. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -905760. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 74640. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 1025184. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) -389376. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -9216. (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 60000. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -33600. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 241920. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -22080. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP RATSIMP) -27600. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -516960. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -47232. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 419328. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 43200. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 95040. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -23532. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -605472. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -120840. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 143400. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 272880. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -132240. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -270624. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) 588096. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -77184. (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$OriguT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT144|) 
(MREMPROP '|$OrigT144| 'ARRAY) 
(MPUTPROP '|$OrigT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1115. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 35. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -335. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 315. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 295. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP) -1505. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3945. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 51. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 867. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 585. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2475. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -703. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2261. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1805. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 9435. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -1555. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) -10679. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 507. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 2. ((RAT SIMP) 11. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 125. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -625. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 175. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -375. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP) 575. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5385. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 123. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -273. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -495. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 1961. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 6307. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 5035. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5975. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -5685. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 2755. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 2819. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -3063. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 201. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$OrigT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN234|) 
(MREMPROP '|$OrigN234| 'ARRAY) 
(MPUTPROP '|$OrigN234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 69789565440.)) (((2.) . 67320167040.)) NIL)) 
(ADD2LNC '|$OrigN234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguN134|) 
(MREMPROP '|$OriguN134| 'ARRAY) 
(MPUTPROP '|$OriguN134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 837474785280.)) (((2.) . 807842004480.))
      NIL)) 
(ADD2LNC '|$OriguN134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN134|) 
(MREMPROP '|$OrigN134| 'ARRAY) 
(MPUTPROP '|$OrigN134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 69789565440.)) (((2.) . 67320167040.)) NIL)) 
(ADD2LNC '|$OrigN134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguN334|) 
(MREMPROP '|$OriguN334| 'ARRAY) 
(MPUTPROP '|$OriguN334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 40198789693440.))
      (((2.) . 38776416215040.)) NIL)) 
(ADD2LNC '|$OriguN334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN334|) 
(MREMPROP '|$OrigN334| 'ARRAY) 
(MPUTPROP '|$OrigN334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 69789565440.)) (((2.) . 67320167040.)) NIL)) 
(ADD2LNC '|$OrigN334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguN144|) 
(MREMPROP '|$OriguN144| 'ARRAY) 
(MPUTPROP '|$OriguN144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 321590317547520.))
      (((2.) . 310211329720320.)) NIL)) 
(ADD2LNC '|$OriguN144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN144|) 
(MREMPROP '|$OrigN144| 'ARRAY) 
(MPUTPROP '|$OrigN144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 69789565440.)) (((2.) . 67320167040.)) NIL)) 
(ADD2LNC '|$OrigN144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2Ti1_in| 'HASHAR) 
(MPUTPROP '|$Origanti2Ti1_in| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 3.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP) 2520. (($V SIMP) 1. |$jj2|)
                (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
               ((MTIMES SIMP) -2520. (($V SIMP) 1. |$jj1|)
                (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
               ((MTIMES SIMP RATSIMP) -3780. (($V SIMP) 1. |$jj2|)
                (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
               ((MTIMES SIMP) 3780. (($V SIMP) 1. |$jj1|)
                (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
               ((MTIMES SIMP) -560. (($V SIMP) 1. |$jj2|)
                (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) -1932. (($P SIMP) 1. 1.)
                (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) 560. (($V SIMP) 1. |$jj1|)
                (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
               ((MTIMES SIMP) 1932. (($P SIMP) 1. 1.)
                (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
               ((MTIMES SIMP) 1386. (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
               ((MTIMES SIMP RATSIMP) -4180. (($V SIMP) 3. |$jj2|)
                (($V SIMP) 4. |$jj1|))
               ((MTIMES SIMP) -1386. (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
               ((MTIMES SIMP) 4180. (($V SIMP) 3. |$jj1|)
                (($V SIMP) 4. |$jj2|))
               ((MTIMES SIMP RATSIMP) 1500. (($V SIMP) 2. |$jj2|)
                (($V SIMP) 5. |$jj1|))
               ((MTIMES SIMP) -1500. (($V SIMP) 2. |$jj1|)
                (($V SIMP) 5. |$jj2|))
               ((MTIMES SIMP RATSIMP) -192. (($V SIMP) 1. |$jj2|)
                (($V SIMP) 6. |$jj1|))
               ((MTIMES SIMP) 192. (($V SIMP) 1. |$jj1|)
                (($V SIMP) 6. |$jj2|)))
              ((MPLUS SIMP)
               ((MTIMES SIMP) 3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP) -24. (($V SIMP) 1. |$jj2|)
                (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP) -3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
               ((MTIMES SIMP) 24. (($V SIMP) 1. |$jj1|)
                (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
               ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. |$jj2|)
                (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
               ((MTIMES SIMP) -36. (($V SIMP) 1. |$jj1|)
                (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
               ((MTIMES SIMP) 16. (($V SIMP) 1. |$jj2|)
                (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) 60. (($P SIMP) 1. 1.)
                (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) -16. (($V SIMP) 1. |$jj1|)
                (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
               ((MTIMES SIMP) -60. (($P SIMP) 1. 1.)
                (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
               ((MTIMES SIMP) -30. (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
               ((MTIMES SIMP RATSIMP) 188. (($V SIMP) 3. |$jj2|)
                (($V SIMP) 4. |$jj1|))
               ((MTIMES SIMP) 30. (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
               ((MTIMES SIMP) -188. (($V SIMP) 3. |$jj1|)
                (($V SIMP) 4. |$jj2|))
               ((MTIMES SIMP RATSIMP) -60. (($V SIMP) 2. |$jj2|)
                (($V SIMP) 5. |$jj1|))
               ((MTIMES SIMP) 60. (($V SIMP) 2. |$jj1|)
                (($V SIMP) 5. |$jj2|))))) 
(ADD2LNC '|$Origanti2Ti1_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2uTi2_in| 'HASHAR) 
(MPUTPROP '|$Origanti2uTi2_in| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 3.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) 105. 2.)
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
                (($V SIMP) 1. |$jj1|))
               ((MTIMES SIMP) -560. (($V SIMP) 1. |$jj1|)
                ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
               ((MTIMES SIMP) 1953. (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
               ((MTIMES SIMP) -2352. (($P SIMP) 1. 1.)
                (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP) -84. (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
               ((MTIMES SIMP RATSIMP) -4800. (($V SIMP) 2. |$jj1|)
                (($P SIMP) 3. 2.))
               ((MTIMES SIMP RATSIMP) -3876. (($V SIMP) 1. |$jj1|)
                (($P SIMP) 3. 3.))
               ((MTIMES SIMP) 861. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) -4050. (($P SIMP) 2. 2.)
                (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) 4584. (($P SIMP) 3. 1.)
                (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP RATSIMP) 8976. (($V SIMP) 2. |$jj1|)
                (($P SIMP) 4. 1.))
               ((MTIMES SIMP RATSIMP) 9328. (($V SIMP) 1. |$jj1|)
                (($P SIMP) 4. 2.))
               ((MTIMES SIMP) 2528. (($P SIMP) 2. 1.)
                (($V SIMP) 4. |$jj1|))
               ((MTIMES SIMP RATSIMP) -9880. (($V SIMP) 1. |$jj1|)
                (($P SIMP) 5. 1.))
               ((MTIMES SIMP) -2976. (($P SIMP) 1. 1.)
                (($V SIMP) 5. |$jj1|))
               ((MTIMES SIMP RATSIMP) 640. (($V SIMP) 7. |$jj1|)))
              ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) 3. 2.)
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
                (($V SIMP) 1. |$jj1|))
               ((MTIMES SIMP) 16. (($V SIMP) 1. |$jj1|)
                ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
               ((MTIMES SIMP) -27. (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
               ((MTIMES SIMP) 48. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
                (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. |$jj1|)
                (($P SIMP) 3. 3.))
               ((MTIMES SIMP) -33. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) 102. (($P SIMP) 2. 2.)
                (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP RATSIMP) -48. (($V SIMP) 2. |$jj1|)
                (($P SIMP) 4. 1.))
               ((MTIMES SIMP RATSIMP) -80. (($V SIMP) 1. |$jj1|)
                (($P SIMP) 4. 2.))
               ((MTIMES SIMP) -160. (($P SIMP) 2. 1.)
                (($V SIMP) 4. |$jj1|))
               ((MTIMES SIMP RATSIMP) 80. (($V SIMP) 1. |$jj1|)
                (($P SIMP) 5. 1.))
               ((MTIMES SIMP) 60. (($P SIMP) 1. 1.)
                (($V SIMP) 5. |$jj1|))
               ((MTIMES SIMP RATSIMP) -8. (($V SIMP) 7. |$jj1|))))) 
(ADD2LNC '|$Origanti2uTi2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2Ti2_in| 'HASHAR) 
(MPUTPROP '|$Origanti2Ti2_in| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 3.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) 35. 4.)
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
                (($V SIMP) 1. |$jj1|))
               ((MTIMES SIMP) -280.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. |$jj1|)
                ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
               ((MTIMES SIMP) ((RAT SIMP) 217. 2.)
                ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
               ((MTIMES SIMP) -392.
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
                (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP) -14. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
                (($P SIMP) 3. 1.))
               ((MTIMES SIMP) -800.
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
               ((MTIMES SIMP) -646.
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
               ((MTIMES SIMP) ((RAT SIMP) 287. 2.)
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) -25. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
                (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) 764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) 1496.
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
               ((MTIMES SIMP) 4664.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
               ((MTIMES SIMP) 1264.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 1.)
                (($V SIMP) 4. |$jj1|))
               ((MTIMES SIMP) -4940.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
               ((MTIMES SIMP) -496.
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
                (($V SIMP) 5. |$jj1|))
               ((MTIMES SIMP) 320.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
                (($V SIMP) 7. |$jj1|)))
              ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
                (($V SIMP) 1. |$jj1|))
               ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. |$jj1|)
                ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
               ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
                ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.)) (($P SIMP) 1. 1.)
                (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
               ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
                (($V SIMP) 2. |$jj1|))
               ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
                (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
               ((MTIMES SIMP) ((RAT SIMP) -11. 2.)
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) 17. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
               ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
               ((MTIMES SIMP) -40.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
               ((MTIMES SIMP) -80.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 1.)
                (($V SIMP) 4. |$jj1|))
               ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
               ((MTIMES SIMP) 10. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
               ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
                (($V SIMP) 7. |$jj1|))))) 
(ADD2LNC '|$Origanti2Ti2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2T2_n| 'HASHAR) 
(MPUTPROP '|$Origanti2T2_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 3.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 1. 3.) (($V SIMP) 2. 2.))
               ((MTIMES SIMP) 2520. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
                (($V SIMP) 2. 2.))
               ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 1. 2.) (($V SIMP) 2. 3.))
               ((MTIMES SIMP RATSIMP) -2520. (($V SIMP) 1. 2.)
                (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
               ((MTIMES SIMP) -3780. (($V SIMP) 1. 3.)
                (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
               ((MTIMES SIMP RATSIMP) 3780. (($V SIMP) 1. 2.)
                (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
               ((MTIMES SIMP) -560. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
                (($V SIMP) 3. 2.))
               ((MTIMES SIMP) -1932. (($P SIMP) 1. 1.)
                (($V SIMP) 2. 3.) (($V SIMP) 3. 2.))
               ((MTIMES SIMP) 560. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
                (($V SIMP) 3. 3.))
               ((MTIMES SIMP) 1932. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
                (($V SIMP) 3. 3.))
               ((MTIMES SIMP) 1386. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
                (($V SIMP) 4. 2.))
               ((MTIMES SIMP) -4180. (($V SIMP) 3. 3.)
                (($V SIMP) 4. 2.))
               ((MTIMES SIMP) -1386. (($P SIMP) 1. 1.)
                (($V SIMP) 1. 2.) (($V SIMP) 4. 3.))
               ((MTIMES SIMP RATSIMP) 4180. (($V SIMP) 3. 2.)
                (($V SIMP) 4. 3.))
               ((MTIMES SIMP) 1500. (($V SIMP) 2. 3.)
                (($V SIMP) 5. 2.))
               ((MTIMES SIMP RATSIMP) -1500. (($V SIMP) 2. 2.)
                (($V SIMP) 5. 3.))
               ((MTIMES SIMP) -192. (($V SIMP) 1. 3.)
                (($V SIMP) 6. 2.))
               ((MTIMES SIMP) 192. (($V SIMP) 1. 2.) (($V SIMP) 6. 3.)))
              ((MPLUS SIMP)
               ((MTIMES SIMP) 3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 1. 3.) (($V SIMP) 2. 2.))
               ((MTIMES SIMP) -24. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
                (($V SIMP) 2. 2.))
               ((MTIMES SIMP) -3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 1. 2.) (($V SIMP) 2. 3.))
               ((MTIMES SIMP RATSIMP) 24. (($V SIMP) 1. 2.)
                (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
               ((MTIMES SIMP) 36. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
                (($P SIMP) 3. 1.))
               ((MTIMES SIMP RATSIMP) -36. (($V SIMP) 1. 2.)
                (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
               ((MTIMES SIMP) 16. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
                (($V SIMP) 3. 2.))
               ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
                (($V SIMP) 3. 2.))
               ((MTIMES SIMP) -16. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
                (($V SIMP) 3. 3.))
               ((MTIMES SIMP) -60. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
                (($V SIMP) 3. 3.))
               ((MTIMES SIMP) -30. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
                (($V SIMP) 4. 2.))
               ((MTIMES SIMP) 188. (($V SIMP) 3. 3.) (($V SIMP) 4. 2.))
               ((MTIMES SIMP) 30. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
                (($V SIMP) 4. 3.))
               ((MTIMES SIMP RATSIMP) -188. (($V SIMP) 3. 2.)
                (($V SIMP) 4. 3.))
               ((MTIMES SIMP) -60. (($V SIMP) 2. 3.) (($V SIMP) 5. 2.))
               ((MTIMES SIMP RATSIMP) 60. (($V SIMP) 2. 2.)
                (($V SIMP) 5. 3.))))) 
(ADD2LNC '|$Origanti2T2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2uT1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti2uT1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 3.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) 105. 2.)
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
               ((MTIMES SIMP) -560. (($V SIMP) 1. 3.)
                ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
               ((MTIMES SIMP) 1953. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
                (($P SIMP) 2. 2.))
               ((MTIMES SIMP) -2352. (($P SIMP) 1. 1.)
                (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
               ((MTIMES SIMP) -84. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
                (($P SIMP) 3. 1.))
               ((MTIMES SIMP RATSIMP) -4800. (($V SIMP) 2. 3.)
                (($P SIMP) 3. 2.))
               ((MTIMES SIMP RATSIMP) -3876. (($V SIMP) 1. 3.)
                (($P SIMP) 3. 3.))
               ((MTIMES SIMP) 861. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 3. 3.))
               ((MTIMES SIMP RATSIMP) -4050. (($P SIMP) 2. 2.)
                (($V SIMP) 3. 3.))
               ((MTIMES SIMP) 4584. (($P SIMP) 3. 1.)
                (($V SIMP) 3. 3.))
               ((MTIMES SIMP RATSIMP) 8976. (($V SIMP) 2. 3.)
                (($P SIMP) 4. 1.))
               ((MTIMES SIMP RATSIMP) 9328. (($V SIMP) 1. 3.)
                (($P SIMP) 4. 2.))
               ((MTIMES SIMP) 2528. (($P SIMP) 2. 1.)
                (($V SIMP) 4. 3.))
               ((MTIMES SIMP RATSIMP) -9880. (($V SIMP) 1. 3.)
                (($P SIMP) 5. 1.))
               ((MTIMES SIMP) -2976. (($P SIMP) 1. 1.)
                (($V SIMP) 5. 3.))
               ((MTIMES SIMP RATSIMP) 640. (($V SIMP) 7. 3.)))
              ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) 3. 2.)
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
               ((MTIMES SIMP) 16. (($V SIMP) 1. 3.)
                ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
               ((MTIMES SIMP) -27. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
                (($P SIMP) 2. 2.))
               ((MTIMES SIMP) 48. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
                (($V SIMP) 2. 3.))
               ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. 3.)
                (($P SIMP) 3. 3.))
               ((MTIMES SIMP) -33. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
                (($V SIMP) 3. 3.))
               ((MTIMES SIMP RATSIMP) 102. (($P SIMP) 2. 2.)
                (($V SIMP) 3. 3.))
               ((MTIMES SIMP RATSIMP) -48. (($V SIMP) 2. 3.)
                (($P SIMP) 4. 1.))
               ((MTIMES SIMP RATSIMP) -80. (($V SIMP) 1. 3.)
                (($P SIMP) 4. 2.))
               ((MTIMES SIMP) -160. (($P SIMP) 2. 1.)
                (($V SIMP) 4. 3.))
               ((MTIMES SIMP RATSIMP) 80. (($V SIMP) 1. 3.)
                (($P SIMP) 5. 1.))
               ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
               ((MTIMES SIMP RATSIMP) -8. (($V SIMP) 7. 3.))))) 
(ADD2LNC '|$Origanti2uT1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2T1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti2T1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 3.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) 35. 4.)
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
               ((MTIMES SIMP) -280.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 3.)
                ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
               ((MTIMES SIMP) ((RAT SIMP) 217. 2.)
                ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
                (($V SIMP) 1. 3.) (($P SIMP) 2. 2.))
               ((MTIMES SIMP) -392.
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
                (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
               ((MTIMES SIMP) -14. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($P SIMP) 3. 1.))
               ((MTIMES SIMP) -800.
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 2. 3.)
                (($P SIMP) 3. 2.))
               ((MTIMES SIMP) -646.
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 1. 3.)
                (($P SIMP) 3. 3.))
               ((MTIMES SIMP) ((RAT SIMP) 287. 2.)
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 3.))
               ((MTIMES SIMP) -25. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
                (($P SIMP) 2. 2.) (($V SIMP) 3. 3.))
               ((MTIMES SIMP) 764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($P SIMP) 3. 1.) (($V SIMP) 3. 3.))
               ((MTIMES SIMP) 1496.
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($V SIMP) 2. 3.)
                (($P SIMP) 4. 1.))
               ((MTIMES SIMP) 4664.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 3.)
                (($P SIMP) 4. 2.))
               ((MTIMES SIMP) 1264.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 1.)
                (($V SIMP) 4. 3.))
               ((MTIMES SIMP) -4940.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 3.)
                (($P SIMP) 5. 1.))
               ((MTIMES SIMP) -496.
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
                (($V SIMP) 5. 3.))
               ((MTIMES SIMP) 320.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
                (($V SIMP) 7. 3.)))
              ((MPLUS SIMP)
               ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
               ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. 3.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
               ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
                ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.)) (($P SIMP) 1. 1.)
                (($V SIMP) 1. 3.) (($P SIMP) 2. 2.))
               ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
               ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
                (($V SIMP) 1. 3.) (($P SIMP) 3. 3.))
               ((MTIMES SIMP) ((RAT SIMP) -11. 2.)
                ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 3.))
               ((MTIMES SIMP) 17. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($P SIMP) 2. 2.) (($V SIMP) 3. 3.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($V SIMP) 2. 3.) (($P SIMP) 4. 1.))
               ((MTIMES SIMP) -40.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 3.)
                (($P SIMP) 4. 2.))
               ((MTIMES SIMP) -80.
                ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 1.)
                (($V SIMP) 4. 3.))
               ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
                (($V SIMP) 1. 3.) (($P SIMP) 5. 1.))
               ((MTIMES SIMP) 10. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
                (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
                (($V SIMP) 7. 3.))))) 
(ADD2LNC '|$Origanti2T1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2N2_n| 'HASHAR) 
(MPUTPROP '|$Origanti2N2_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 3.) 
(FILLARRAY AAAAA '(|#####| 13087070208. 4478976.)) 
(ADD2LNC '|$Origanti2N2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2uN1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti2uN1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 3.) 
(FILLARRAY AAAAA '(|#####| 157044842496. 53747712.)) 
(ADD2LNC '|$Origanti2uN1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$Origanti2N1_3_n| 'HASHAR) 
(MPUTPROP '|$Origanti2N1_3_n| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 3.) 
(FILLARRAY AAAAA '(|#####| 13087070208. 4478976.)) 
(ADD2LNC '|$Origanti2N1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTij|) 
(MREMPROP '|$OrigTij| 'ARRAY) 
(MPUTPROP '|$OrigTij| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 280. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 352. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1296. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 208. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 208. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2176. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -176. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -176. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 212. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 212. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$OrigTij| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguTi|) 
(MREMPROP '|$OriguTi| 'ARRAY) 
(MPUTPROP '|$OriguTi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 768. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -324. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -192. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 738. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1152. (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 3996. (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -429. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -3192. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 3996. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2496. (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2496. (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1152. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -4284. (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -1554. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 252. (($V SIMP) 7. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OriguTi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTi|) 
(MREMPROP '|$OrigTi| 'ARRAY) 
(MPUTPROP '|$OrigTi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 128. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -32. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 41. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -143. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -532. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -238. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -259. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 14. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 7. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OrigTi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguTii_1|) 
(MREMPROP '|$OriguTii_1| 'ARRAY) 
(MPUTPROP '|$OriguTii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -840. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3360. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1728. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 26496. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -4224. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 9312. (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -33696. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2880. (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -15552. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -4992. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 5472. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -192. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 26112. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 23424. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 2496. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 4224. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -29088. (($P SIMP) 5. 2.))
        ((MTIMES SIMP) -5088. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OriguTii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigTii_1|) 
(MREMPROP '|$OrigTii_1| 'ARRAY) 
(MPUTPROP '|$OrigTii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -35. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -140. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -72. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1104. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -176. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 388. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1404. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -120. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -648. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -208. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 228. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -8. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1088. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 976. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 104. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 176. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -1212. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -212. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$OrigTii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT23|) 
(MREMPROP '|$OrigT23| 'ARRAY) 
(MPUTPROP '|$OrigT23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 280. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 352. (($P SIMP) 2. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1296. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 208. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 208. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -2176. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -176. (($V SIMP) 3. 3.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -176. (($V SIMP) 3. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 212. (($V SIMP) 2. 3.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 212. (($V SIMP) 2. 2.) (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT21|) 
(MREMPROP '|$OriguT21| 'ARRAY) 
(MPUTPROP '|$OriguT21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 2.))
        ((MTIMES SIMP) 768. (($V SIMP) 1. 2.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -324. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -192. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 738. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1152. (($V SIMP) 2. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -429. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -3192. (($P SIMP) 2. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 3996. (($P SIMP) 3. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 3996. (($V SIMP) 1. 2.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 2496. (($V SIMP) 2. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2496. (($V SIMP) 1. 2.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1152. (($P SIMP) 2. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -4284. (($V SIMP) 1. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -1554. (($P SIMP) 1. 1.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 252. (($V SIMP) 7. 2.))))
      NIL NIL)) 
(ADD2LNC '|$OriguT21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT21|) 
(MREMPROP '|$OrigT21| 'ARRAY) 
(MPUTPROP '|$OrigT21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 2.))
        ((MTIMES SIMP) 128. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 2.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -32. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 41. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -143. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -532. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -238. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -259. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 14. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 7. 2.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguT33_1|) 
(MREMPROP '|$OriguT33_1| 'ARRAY) 
(MPUTPROP '|$OriguT33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -840. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3360. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1728. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 26496. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -4224. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 9312. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -33696. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -2880. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -15552. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -4992. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 5472. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -192. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 26112. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 23424. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 2496. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 4224. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -29088. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -5088. (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$OriguT33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigT33_1|) 
(MREMPROP '|$OrigT33_1| 'ARRAY) 
(MPUTPROP '|$OrigT33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -35. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -140. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -72. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 1104. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -176. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 388. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1404. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -120. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -648. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -208. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 228. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -8. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1088. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 976. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 104. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 176. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -1212. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -212. (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$OrigT33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN23|) 
(MREMPROP '|$OrigN23| 'ARRAY) 
(MPUTPROP '|$OrigN23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2886451200.)) NIL NIL)) 
(ADD2LNC '|$OrigN23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN21|) 
(MREMPROP '|$OrigN21| 'ARRAY) 
(MPUTPROP '|$OrigN21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2886451200.)) NIL NIL)) 
(ADD2LNC '|$OrigN21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigN33_1|) 
(MREMPROP '|$OrigN33_1| 'ARRAY) 
(MPUTPROP '|$OrigN33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2886451200.)) NIL NIL)) 
(ADD2LNC '|$OrigN33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguN21|) 
(MREMPROP '|$OriguN21| 'ARRAY) 
(MPUTPROP '|$OriguN21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 34637414400.)) NIL NIL)) 
(ADD2LNC '|$OriguN21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguN33_1|) 
(MREMPROP '|$OriguN33_1| 'ARRAY) 
(MPUTPROP '|$OriguN33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 1662595891200.)) NIL NIL)) 
(ADD2LNC '|$OriguN33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigVi|) 
(MREMPROP '|$OrigVi| 'ARRAY) 
(MPUTPROP '|$OrigVi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -735. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) -8820. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -3920. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 12740. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -28000. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -26040. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 490. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 26600. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -23240. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 42560. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 38080. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -17920. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -14840. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 7532. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) 600. (($V SIMP) 7. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -3405. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 24000. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -36810. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -49360. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 46120. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -274400. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 45480. (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 17870. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 289300. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -319120. (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 434080. (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4640. (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -131360. (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -103120. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 71776. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))))
      NIL)) 
(ADD2LNC '|$OrigVi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguV1|) 
(MREMPROP '|$OriguV1| 'ARRAY) 
(MPUTPROP '|$OriguV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -245. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) -980. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1372. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 2548. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -4840. (($P SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 5940. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 256. (($P SIMP) 6. 1.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1135. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 8250. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -15040. (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -8996. (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 16664. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -6320. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 4920. (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 6008. (($P SIMP) 6. 1.))))
      NIL)) 
(ADD2LNC '|$OriguV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigV1|) 
(MREMPROP '|$OrigV1| 'ARRAY) 
(MPUTPROP '|$OrigV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -245. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -490. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -686. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 1274. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2420. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 110. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 128. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 6. 1.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1135. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 1375. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -7520. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4498. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 8332. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -3160. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 820. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 3004. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 6. 1.))))
      NIL)) 
(ADD2LNC '|$OrigV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNV3|) 
(MREMPROP '|$OrigNV3| 'ARRAY) 
(MPUTPROP '|$OrigNV3| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 3919522037760.))
      (((2.) . 187201369866240.)) NIL)) 
(ADD2LNC '|$OrigNV3| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OriguNV1|) 
(MREMPROP '|$OriguNV1| 'ARRAY) 
(MPUTPROP '|$OriguNV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 81656709120.)) (((2.) . 3900028538880.))
      NIL)) 
(ADD2LNC '|$OriguNV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$OrigNV1|) 
(MREMPROP '|$OrigNV1| 'ARRAY) 
(MPUTPROP '|$OrigNV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 6804725760.)) (((2.) . 325002378240.)) NIL)) 
(ADD2LNC '|$OrigNV1| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_7_full_built_irreps_up_to_6.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pijk|) 
(MREMPROP '|$Pijk| 'ARRAY) 
(MPUTPROP '|$Pijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -120. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 120. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 710. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 650. (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -5180. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -710. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -650. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 5180. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP RATSIMP) 2940. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 60. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2880. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2880. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -60. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -2940. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -396. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 396. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj3|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 6720. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2625. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -6720. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -2625. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -5110. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -61150. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 62380. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 5110. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 61150. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -62380. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -16140. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 26340. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -42480. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 42480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -26340. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 16140. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -7524. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 7524. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj3|))))
      NIL)) 
(ADD2LNC '|$Pijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjk|) 
(MREMPROP '|$Pjk| 'ARRAY) 
(MPUTPROP '|$Pjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 325. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -245. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -1360. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -55. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -50. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 86. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 2650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 10. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -392. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5680. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 725. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2210. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 5080. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 4537. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -244. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) -244. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1345. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1075. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 36560. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 605. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2150. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -34550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1750. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -5510. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 2152. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 10550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 11180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 1475. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 59410. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -36980. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -58547. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$Pjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_k_1|) 
(MREMPROP '|$Pjj_k_1| 'ARRAY) 
(MPUTPROP '|$Pjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -325. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -1000. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 55. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 110. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 5. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -196. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -115. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1025. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1705. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -1940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 1000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1315. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -713. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1841. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 875. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 16400. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -605. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -1210. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -2755. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1076. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3965. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3965. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -475. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 10945. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -448. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1880. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 19540. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -22940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -47840. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 3400. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 11765. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 12703. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 16471. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$Pjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_1_2|) 
(MREMPROP '|$Pjj_1_2| 'ARRAY) 
(MPUTPROP '|$Pjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -270. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 215. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -215. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -86. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 86. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 315. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1100. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -315. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2630. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -9617. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 9617. 3.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 488. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -488. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 270. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 335. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -335. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -134. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 12100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 4635. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -12100. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4635. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -23530. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 23530. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 95527. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -95527. 3.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -7528. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 7528. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$Pjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjk|) 
(MREMPROP '|$uPjk| 'ARRAY) 
(MPUTPROP '|$uPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 650. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1470. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 150. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2720. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 990. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 300. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -5300. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 1950. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1300. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -60. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 784. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 200. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 11360. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1450. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 4420. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -10160. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -9074. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 1464. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 1464. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -8070. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 6450. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -10890. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 12900. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 69100. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -5250. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 3500. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 33060. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -4304. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -21100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -22360. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -2950. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -118820. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 73960. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 117094. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$uPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_k_1|) 
(MREMPROP '|$uPjj_k_1| 'ARRAY) 
(MPUTPROP '|$uPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -975. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -4000. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1485. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1440. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 11700. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 3960. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -1440. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -11700. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 45. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7056. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 690. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -8520. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -7800. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 62160. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1035. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 8520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 6150. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 7800. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 10230. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -62160. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 1280. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -69840. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 33840. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -2240. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 36000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 4752. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -6417. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -4752. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) -3682. (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 2625. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 65600. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -16335. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80640. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -31500. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -43560. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 80640. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 31500. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -24795. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 38736. (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -23790. (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 61320. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 733800. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -748560. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 35685. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -61320. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2850. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -733800. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 65670. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 748560. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -48384. (($V SIMP) 2. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 7520. (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 703440. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -825840. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -191360. (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 122400. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 23530. (($V SIMP) 1. |$jj2|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 90288. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 114327. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -90288. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 32942. (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$uPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_1_2|) 
(MREMPROP '|$uPjj_1_2| 'ARRAY) 
(MPUTPROP '|$uPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1620. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 1290. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1290. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 516. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -6600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1890. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 6600. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1890. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 784. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -784. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1250. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 15780. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 1250. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -19234. (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 19234. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 2928. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -2928. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 2010. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2010. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 804. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 72600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 27810. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -72600. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -27810. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4304. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4304. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -24050. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -141180. (($V SIMP) 3. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 24050. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 141180. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 191054. (($V SIMP) 2. 2.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) -191054. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -45168. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 45168. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$uPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p234|) 
(MREMPROP '|$p234| 'ARRAY) 
(MPUTPROP '|$p234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -120. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -975. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 120. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 975. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 710. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 650. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -5180. (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -710. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -650. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 5180. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2940. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 60. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2880. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -2880. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -60. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -2940. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -396. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 396. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 6720. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2625. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -6720. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -2625. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -5110. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -61150. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 62380. (($V SIMP) 1. 4.) (($V SIMP) 3. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 5110. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 61150. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -62380. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -16140. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 26340. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -42480. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 42480. (($V SIMP) 1. 2.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -26340. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 16140. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -7524. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 7524. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      NIL)) 
(ADD2LNC '|$p234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p34|) 
(MREMPROP '|$p34| 'ARRAY) 
(MPUTPROP '|$p34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 13000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 9800. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 54400. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2200. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 2000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3440. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -106000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 13000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -26000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -400. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 15680. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 227200. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -29000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 88400. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -203200. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -181480. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 9760. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 9760. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1345. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1075. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 36560. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 605. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2150. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -34550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1750. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -5510. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2152. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 10550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 11180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 1475. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 59410. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -36980. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -58547. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$p34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_4_1|) 
(MREMPROP '|$p33_4_1| 'ARRAY) 
(MPUTPROP '|$p33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -325. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -1000. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 55. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 110. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 5. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -196. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -115. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1025. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1705. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -1940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 1000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1315. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -713. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1841. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 875. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 16400. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -605. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -1210. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -2755. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1076. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3965. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3965. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -475. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 10945. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -448. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1880. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 19540. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -22940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -47840. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 3400. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 11765. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 12703. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 16471. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$p33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_1_2|) 
(MREMPROP '|$p33_1_2| 'ARRAY) 
(MPUTPROP '|$p33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -270. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 215. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -215. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -86. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 86. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 315. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1100. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -315. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2630. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -9617. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 9617. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 488. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -488. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 270. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 335. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -335. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -134. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 12100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 4635. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -12100. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -4635. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -23530. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 23530. (($V SIMP) 3. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 95527. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -95527. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -7528. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 7528. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      NIL)) 
(ADD2LNC '|$p33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP34|) 
(MREMPROP '|$uP34| 'ARRAY) 
(MPUTPROP '|$uP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -26000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 19500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -58800. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -6000. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -108800. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -39600. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -12000. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 20640. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 212000. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -78000. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 52000. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2400. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -31360. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -8000. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -454400. (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 58000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -176800. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 406400. (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 362960. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -58560. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) -58560. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -8070. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 6450. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10890. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 12900. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 69100. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -5250. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 3500. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 33060. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -4304. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -21100. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -22360. (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -2950. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -118820. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 73960. (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 117094. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$uP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_4_1|) 
(MREMPROP '|$uP33_4_1| 'ARRAY) 
(MPUTPROP '|$uP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -975. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -4000. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1485. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1440. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 11700. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 3960. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -1440. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -11700. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 45. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7056. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 690. (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -8520. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -7800. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 62160. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1035. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 8520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 6150. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 7800. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 10230. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -62160. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 1280. (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -69840. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 33840. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -2240. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 36000. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 4752. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -6417. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -4752. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) -3682. (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 2625. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 65600. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -16335. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80640. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -31500. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -43560. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 80640. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 31500. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -24795. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 38736. (($V SIMP) 2. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -23790. (($V SIMP) 1. 4.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 61320. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 733800. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -748560. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 35685. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -61320. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -2850. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -733800. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 65670. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 748560. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -48384. (($V SIMP) 2. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 7520. (($V SIMP) 1. 4.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 703440. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -825840. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -191360. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 122400. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 23530. (($V SIMP) 1. 4.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 90288. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 114327. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -90288. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 32942. (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$uP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_1_2|) 
(MREMPROP '|$uP33_1_2| 'ARRAY) 
(MPUTPROP '|$uP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -1620. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 1290. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1290. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 516. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -6600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1890. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 6600. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1890. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 784. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -784. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1250. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 15780. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 1250. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -19234. (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 19234. (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 2928. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -2928. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 2010. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2010. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 804. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 72600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 27810. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -72600. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -27810. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -4304. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4304. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -24050. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -141180. (($V SIMP) 3. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 24050. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 141180. (($V SIMP) 3. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 191054. (($V SIMP) 2. 2.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) -191054. (($V SIMP) 2. 3.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -45168. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 45168. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      NIL)) 
(ADD2LNC '|$uP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np234|) 
(MREMPROP '|$np234| 'ARRAY) 
(MPUTPROP '|$np234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 1337448960.)) (((2.) . 226452994560.)) NIL)) 
(ADD2LNC '|$np234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np34|) 
(MREMPROP '|$np34| 'ARRAY) 
(MPUTPROP '|$np34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 2139918336000.)) (((2.) . 226452994560.))
      NIL)) 
(ADD2LNC '|$np34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_4_1|) 
(MREMPROP '|$np33_4_1| 'ARRAY) 
(MPUTPROP '|$np33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 1337448960.)) (((2.) . 226452994560.)) NIL)) 
(ADD2LNC '|$np33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_1_2|) 
(MREMPROP '|$np33_1_2| 'ARRAY) 
(MPUTPROP '|$np33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 1337448960.)) (((2.) . 226452994560.)) NIL)) 
(ADD2LNC '|$np33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP34|) 
(MREMPROP '|$uNP34| 'ARRAY) 
(MPUTPROP '|$uNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 25679020032000.)) (((2.) . 2717435934720.))
      NIL)) 
(ADD2LNC '|$uNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_4_1|) 
(MREMPROP '|$uNP33_4_1| 'ARRAY) 
(MPUTPROP '|$uNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 577777950720.)) (((2.) . 97827693649920.))
      NIL)) 
(ADD2LNC '|$uNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_1_2|) 
(MREMPROP '|$uNP33_1_2| 'ARRAY) 
(MPUTPROP '|$uNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 48148162560.)) (((2.) . 8152307804160.))
      NIL)) 
(ADD2LNC '|$uNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tijk|) 
(MREMPROP '|$Tijk| 'ARRAY) 
(MPUTPROP '|$Tijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1395. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) 8910. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -10800. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP RATSIMP) -11820. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj3|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1125. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) -13365. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 16470. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -500. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -500. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -500. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP RATSIMP) 2730. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 126. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 126. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 126. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj3|))))
      NIL)) 
(ADD2LNC '|$Tijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1jk|) 
(MREMPROP '|$uT1jk| 'ARRAY) 
(MPUTPROP '|$uT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2240. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 9440. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -15780. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 27744. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -36176. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 37740. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 37740. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -42716. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -42716. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 384. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -5000. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -10080. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -10080. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1840. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 21540. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 21540. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -34944. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 50456. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -11370. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -11370. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 11276. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 11276. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 3216. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 3216. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$uT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1jk|) 
(MREMPROP '|$T1jk| 'ARRAY) 
(MPUTPROP '|$T1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1120. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 4720. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 4624. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -18088. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -2500. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 920. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5824. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 25228. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$T1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTjjk|) 
(MREMPROP '|$uTjjk| 'ARRAY) 
(MPUTPROP '|$uTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3345. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -16740. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 13840. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -1755. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -106920. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 11520. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -46800. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 30240. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 5760. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -93600. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -540. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 129600. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -11232. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 39900. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 74400. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -62400. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -204000. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) 14985. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 37200. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 35790. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -31200. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 28920. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -408000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) -87552. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 66880. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 283680. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 73040. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -193960. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -81216. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -24408. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -40608. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) -32144. (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 13500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -11800. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -26055. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 160380. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -46080. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 9000. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -14040. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -23040. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 18000. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -11205. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -197640. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -40608. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -46740. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 35040. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 12000. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 55680. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) -6480. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 17520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -37725. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 6000. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 41730. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 111360. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 122112. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -93280. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -65520. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -26840. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 254110. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3024. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -44037. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -1512. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 21854. (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$uTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tjjk|) 
(MREMPROP '|$Tjjk| 'ARRAY) 
(MPUTPROP '|$Tjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1115. 16.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1395. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1730. 3.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -585. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4455. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 480. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1950. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 1260. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 240. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5400. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -468. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3325. 2.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -2600. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -8500. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 4995. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1550. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 5965. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1300. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1205. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -17000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) -3648. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 8360. 3.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 11820. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 9130. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -24245. 3.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -1017. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -1692. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -4018. 3.) (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -125. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1125. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1475. 3.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -8685. 16.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 13365. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -1920. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 375. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -585. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -960. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -3735. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -8235. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1692. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3895. 2.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 500. (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2320. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) -270. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 730. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -12575. 8.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 250. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 6955. 4.) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 4640. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 5088. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -11660. 3.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2730. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -3355. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 127055. 12.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -126. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -14679. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -63. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 10927. 12.) (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$Tjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1kk|) 
(MREMPROP '|$uT1kk| 'ARRAY) 
(MPUTPROP '|$uT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 13380. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -26880. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 32160. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80280. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -60480. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -113280. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 72240. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 378720. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -2448. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -332928. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -224640. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -237600. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 16872. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 434112. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 86640. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 252240. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -905760. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 74640. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 1025184. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) -389376. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -9216. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 60000. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -33600. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 241920. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -22080. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -27600. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -516960. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -47232. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 419328. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 43200. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 95040. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -23532. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -605472. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -120840. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 143400. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 272880. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -132240. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -270624. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) 588096. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -77184. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$uT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1kk|) 
(MREMPROP '|$T1kk| 'ARRAY) 
(MPUTPROP '|$T1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1115. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 35. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -335. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 315. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 295. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -1505. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3945. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 51. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 867. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 585. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2475. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -703. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2261. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1805. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 9435. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1555. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) -10679. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 507. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 2. ((RAT SIMP) 11. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 125. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -625. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 175. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -375. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 575. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5385. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 123. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -273. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -495. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 1961. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 6307. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 5035. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5975. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5685. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2755. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 2819. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -3063. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 201. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$T1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t234|) 
(MREMPROP '|$t234| 'ARRAY) 
(MPUTPROP '|$t234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1395. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 8910. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10800. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 2600. (($V SIMP) 2. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 17000. (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. 3.) (($V SIMP) 3. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -11820. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -11820. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 3384. (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1125. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -13365. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 16470. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -500. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -500. (($V SIMP) 2. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -4640. (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -500. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. 3.) (($V SIMP) 3. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2730. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 2730. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 126. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 126. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 126. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      NIL)) 
(ADD2LNC '|$t234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT134|) 
(MREMPROP '|$uT134| 'ARRAY) 
(MPUTPROP '|$uT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2240. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 2520. (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 9440. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -15780. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 27744. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -36176. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 37740. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 37740. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -42716. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -42716. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 384. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 384. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -5000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -10080. (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10080. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 1840. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 21540. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 21540. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -34944. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 50456. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -11370. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -11370. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 11276. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 11276. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 3216. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 3216. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$uT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t134|) 
(MREMPROP '|$t134| 'ARRAY) 
(MPUTPROP '|$t134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1120. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 4720. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 4624. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -18088. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -2500. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 920. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5824. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 25228. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$t134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT334|) 
(MREMPROP '|$uT334| 'ARRAY) 
(MPUTPROP '|$uT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3345. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -16740. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 13840. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -1755. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -106920. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 11520. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -46800. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 30240. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 5760. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -93600. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -540. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 129600. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -11232. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 39900. (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 74400. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -62400. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -204000. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) 14985. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 37200. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 35790. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -31200. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 28920. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -408000. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -87552. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 66880. (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 283680. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 73040. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -193960. (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -81216. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -24408. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -40608. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) -32144. (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 13500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -11800. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -26055. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 160380. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -46080. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 9000. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -14040. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -23040. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 18000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -11205. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -197640. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -40608. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -46740. (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 35040. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 12000. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 55680. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) -6480. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 17520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -37725. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 6000. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 41730. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 111360. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 122112. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -93280. (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -65520. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -26840. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 254110. (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3024. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -44037. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -1512. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) 21854. (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$uT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t334|) 
(MREMPROP '|$t334| 'ARRAY) 
(MPUTPROP '|$t334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1115. 16.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1395. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1730. 3.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -585. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4455. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 480. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1950. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 1260. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 240. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5400. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -468. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3325. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -2600. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -8500. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 4995. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 1550. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 5965. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -1300. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 1205. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -17000. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -3648. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 8360. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 11820. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 9130. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -24245. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3384. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -1017. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -1692. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -4018. 3.) (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -125. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1125. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1475. 3.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -8685. 16.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 13365. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -1920. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 375. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -585. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -960. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 750. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -3735. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -8235. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1692. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3895. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 500. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 2320. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) -270. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 730. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -12575. 8.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 250. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 6955. 4.) (($P SIMP) 3. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 4640. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 5088. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -11660. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2730. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -3355. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 127055. 12.) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -126. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -14679. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -63. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 10927. 12.) (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$t334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT144|) 
(MREMPROP '|$uT144| 'ARRAY) 
(MPUTPROP '|$uT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 13380. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -26880. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 32160. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80280. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -60480. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -113280. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP RATSIMP) 72240. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 378720. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -2448. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -332928. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -224640. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -237600. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 16872. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 434112. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 86640. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 252240. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -905760. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 74640. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 1025184. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) -389376. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -9216. (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 60000. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -33600. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 241920. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -22080. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP RATSIMP) -27600. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -516960. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -47232. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 419328. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 43200. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 95040. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -23532. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -605472. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -120840. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 143400. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 272880. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -132240. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -270624. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) 588096. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -77184. (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$uT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t144|) 
(MREMPROP '|$t144| 'ARRAY) 
(MPUTPROP '|$t144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1115. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 35. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -335. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 315. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 295. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP) -1505. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3945. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 51. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 867. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 585. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2475. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -703. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2261. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1805. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 9435. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -1555. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) -10679. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 507. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 2. ((RAT SIMP) 11. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 125. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -625. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 175. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -375. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP) 575. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5385. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 123. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -273. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -495. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 1961. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 6307. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 5035. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5975. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -5685. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 2755. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 2819. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -3063. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 201. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$t144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2Ti1_in|) 
(MREMPROP '|$anti2Ti1_in| 'ARRAY) 
(MPUTPROP '|$anti2Ti1_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -2520. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) -3780. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 3780. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -560. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1932. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 560. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1932. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1386. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -4180. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1386. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 4180. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 1500. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -1500. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) -192. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 192. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -24. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 24. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -16. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -60. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -30. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 188. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 30. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -188. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -60. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 60. (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))))
      NIL)) 
(ADD2LNC '|$anti2Ti1_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2uTi2_in|) 
(MREMPROP '|$anti2uTi2_in| 'ARRAY) 
(MPUTPROP '|$anti2uTi2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) -560. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1953. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2352. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -84. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4800. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -3876. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 861. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4050. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 4584. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 8976. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 9328. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 2528. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -9880. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -2976. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) 640. (($V SIMP) 7. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 16. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -27. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 48. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -33. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 102. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -48. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -80. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -160. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 80. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) -8. (($V SIMP) 7. |$jj1|))))
      NIL)) 
(ADD2LNC '|$anti2uTi2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2Ti2_in|) 
(MREMPROP '|$anti2Ti2_in| 'ARRAY) 
(MPUTPROP '|$anti2Ti2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) -280. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 217. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -392. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -14. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -800. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -646. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 287. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 1496. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4664. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1264. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -4940. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -496. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 7. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -11. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 17. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -80. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 10. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 7. |$jj1|))))
      NIL)) 
(ADD2LNC '|$anti2Ti2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2T2_n|) 
(MREMPROP '|$anti2T2_n| 'ARRAY) 
(MPUTPROP '|$anti2T2_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -2520. (($V SIMP) 1. 2.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -3780. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 3780. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -560. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -1932. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 560. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 1932. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 1386. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -4180. (($V SIMP) 3. 3.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -1386. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 4180. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 1500. (($V SIMP) 2. 3.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -1500. (($V SIMP) 2. 2.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -192. (($V SIMP) 1. 3.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 192. (($V SIMP) 1. 2.) (($V SIMP) 6. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -24. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 24. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 36. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -36. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -60. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -30. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 188. (($V SIMP) 3. 3.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 30. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -188. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -60. (($V SIMP) 2. 3.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 60. (($V SIMP) 2. 2.) (($V SIMP) 5. 3.))))
      NIL)) 
(ADD2LNC '|$anti2T2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2uT1_3_n|) 
(MREMPROP '|$anti2uT1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2uT1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -560. (($V SIMP) 1. 3.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1953. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2352. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -84. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4800. (($V SIMP) 2. 3.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -3876. (($V SIMP) 1. 3.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 861. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -4050. (($P SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 4584. (($P SIMP) 3. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 8976. (($V SIMP) 2. 3.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 9328. (($V SIMP) 1. 3.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 2528. (($P SIMP) 2. 1.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -9880. (($V SIMP) 1. 3.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -2976. (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP RATSIMP) 640. (($V SIMP) 7. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. 3.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -27. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 48. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. 3.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -33. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 102. (($P SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -48. (($V SIMP) 2. 3.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -80. (($V SIMP) 1. 3.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -160. (($P SIMP) 2. 1.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 80. (($V SIMP) 1. 3.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP RATSIMP) -8. (($V SIMP) 7. 3.))))
      NIL)) 
(ADD2LNC '|$anti2uT1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2T1_3_n|) 
(MREMPROP '|$anti2T1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2T1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -280. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 217. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -392. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -14. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -800. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 3.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -646. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 287. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 1496. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 3.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4664. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1264. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -4940. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -496. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 7. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -11. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 17. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 3.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -80. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 10. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 7. 3.))))
      NIL)) 
(ADD2LNC '|$anti2T1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tij|) 
(MREMPROP '|$Tij| 'ARRAY) 
(MPUTPROP '|$Tij| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 280. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 352. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1296. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 208. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 208. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2176. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -176. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -176. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 212. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 212. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Tij| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTi|) 
(MREMPROP '|$uTi| 'ARRAY) 
(MPUTPROP '|$uTi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 768. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -324. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -192. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 738. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1152. (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 3996. (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -429. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -3192. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 3996. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2496. (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2496. (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1152. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -4284. (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -1554. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 252. (($V SIMP) 7. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uTi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Ti|) 
(MREMPROP '|$Ti| 'ARRAY) 
(MPUTPROP '|$Ti| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 128. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -32. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 41. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -143. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -532. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -238. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -259. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 14. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 7. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Ti| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTii_1|) 
(MREMPROP '|$uTii_1| 'ARRAY) 
(MPUTPROP '|$uTii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -840. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3360. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1728. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 26496. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -4224. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 9312. (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -33696. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2880. (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -15552. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -4992. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 5472. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -192. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 26112. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 23424. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 2496. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 4224. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -29088. (($P SIMP) 5. 2.))
        ((MTIMES SIMP) -5088. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uTii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tii_1|) 
(MREMPROP '|$Tii_1| 'ARRAY) 
(MPUTPROP '|$Tii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -35. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -140. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -72. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1104. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -176. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 388. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1404. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -120. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -648. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -208. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 228. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -8. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1088. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 976. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 104. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 176. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -1212. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -212. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Tii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t23|) 
(MREMPROP '|$t23| 'ARRAY) 
(MPUTPROP '|$t23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 280. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 352. (($P SIMP) 2. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1296. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 208. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 208. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -2176. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -176. (($V SIMP) 3. 3.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -176. (($V SIMP) 3. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 212. (($V SIMP) 2. 3.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 212. (($V SIMP) 2. 2.) (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$t23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT21|) 
(MREMPROP '|$uT21| 'ARRAY) 
(MPUTPROP '|$uT21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 2.))
        ((MTIMES SIMP) 768. (($V SIMP) 1. 2.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -324. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -192. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 738. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1152. (($V SIMP) 2. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -429. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -3192. (($P SIMP) 2. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 3996. (($P SIMP) 3. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 3996. (($V SIMP) 1. 2.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 2496. (($V SIMP) 2. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2496. (($V SIMP) 1. 2.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1152. (($P SIMP) 2. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -4284. (($V SIMP) 1. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -1554. (($P SIMP) 1. 1.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 252. (($V SIMP) 7. 2.))))
      NIL NIL)) 
(ADD2LNC '|$uT21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t21|) 
(MREMPROP '|$t21| 'ARRAY) 
(MPUTPROP '|$t21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 2.))
        ((MTIMES SIMP) 128. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 2.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -32. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 41. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -143. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -532. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -238. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -259. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 14. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 7. 2.))))
      NIL NIL)) 
(ADD2LNC '|$t21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT33_1|) 
(MREMPROP '|$uT33_1| 'ARRAY) 
(MPUTPROP '|$uT33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -840. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3360. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1728. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 26496. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -4224. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 9312. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -33696. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -2880. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -15552. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -4992. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 5472. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -192. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 26112. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 23424. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 2496. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 4224. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -29088. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -5088. (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$uT33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t33_1|) 
(MREMPROP '|$t33_1| 'ARRAY) 
(MPUTPROP '|$t33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -35. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -140. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -72. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 1104. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -176. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 388. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1404. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -120. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -648. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -208. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 228. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -8. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1088. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 976. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 104. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 176. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -1212. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -212. (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$t33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n23|) 
(MREMPROP '|$n23| 'ARRAY) 
(MPUTPROP '|$n23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2886451200.)) NIL NIL)) 
(ADD2LNC '|$n23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n21|) 
(MREMPROP '|$n21| 'ARRAY) 
(MPUTPROP '|$n21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2886451200.)) NIL NIL)) 
(ADD2LNC '|$n21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n33_1|) 
(MREMPROP '|$n33_1| 'ARRAY) 
(MPUTPROP '|$n33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2886451200.)) NIL NIL)) 
(ADD2LNC '|$n33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN21|) 
(MREMPROP '|$uN21| 'ARRAY) 
(MPUTPROP '|$uN21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 34637414400.)) NIL NIL)) 
(ADD2LNC '|$uN21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN33_1|) 
(MREMPROP '|$uN33_1| 'ARRAY) 
(MPUTPROP '|$uN33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 1662595891200.)) NIL NIL)) 
(ADD2LNC '|$uN33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Vi|) 
(MREMPROP '|$Vi| 'ARRAY) 
(MPUTPROP '|$Vi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -735. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) -8820. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -3920. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 12740. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -28000. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -26040. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 490. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 26600. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -23240. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 42560. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 38080. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -17920. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -14840. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 7532. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) 600. (($V SIMP) 7. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -3405. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 24000. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -36810. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -49360. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 46120. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -274400. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 45480. (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 17870. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 289300. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -319120. (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 434080. (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4640. (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -131360. (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -103120. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 71776. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))))
      NIL)) 
(ADD2LNC '|$Vi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uV1|) 
(MREMPROP '|$uV1| 'ARRAY) 
(MPUTPROP '|$uV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -245. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) -980. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1372. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 2548. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -4840. (($P SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 5940. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 256. (($P SIMP) 6. 1.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1135. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 8250. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -15040. (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -8996. (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 16664. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -6320. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 4920. (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 6008. (($P SIMP) 6. 1.))))
      NIL)) 
(ADD2LNC '|$uV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$v1|) 
(MREMPROP '|$v1| 'ARRAY) 
(MPUTPROP '|$v1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -245. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -490. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -686. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 1274. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2420. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 110. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 128. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 6. 1.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1135. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 1375. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -7520. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4498. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 8332. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -3160. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 820. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 3004. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 6. 1.))))
      NIL)) 
(ADD2LNC '|$v1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nv3|) 
(MREMPROP '|$nv3| 'ARRAY) 
(MPUTPROP '|$nv3| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 3919522037760.))
      (((2.) . 187201369866240.)) NIL)) 
(ADD2LNC '|$nv3| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNV1|) 
(MREMPROP '|$uNV1| 'ARRAY) 
(MPUTPROP '|$uNV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 81656709120.)) (((2.) . 3900028538880.))
      NIL)) 
(ADD2LNC '|$uNV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nv1|) 
(MREMPROP '|$nv1| 'ARRAY) 
(MPUTPROP '|$nv1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 6804725760.)) (((2.) . 325002378240.)) NIL)) 
(ADD2LNC '|$nv1| $ARRAYS) 
(DSKSETQ |$make_on_states| 'NIL) 
(ADD2LNC '|$make_on_states| $VALUES) 

==> anc/lisp_Level_3_10/Level_7_full_built_irreps_up_to_7.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pijk|) 
(MREMPROP '|$Pijk| 'ARRAY) 
(MPUTPROP '|$Pijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -120. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 120. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 710. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 650. (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -5180. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -710. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -650. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 5180. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP RATSIMP) 2940. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 60. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2880. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2880. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -60. (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -2940. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -396. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 396. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj3|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 6720. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2625. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -6720. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -2625. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -5110. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -61150. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 62380. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 5110. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 61150. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -62380. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -16140. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 26340. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -42480. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 42480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -26340. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 16140. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -7524. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 7524. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj3|))))
      NIL)) 
(ADD2LNC '|$Pijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjk|) 
(MREMPROP '|$Pjk| 'ARRAY) 
(MPUTPROP '|$Pjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 325. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -245. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -1360. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -55. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -50. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 86. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 2650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 10. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -392. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5680. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 725. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2210. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 5080. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 4537. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -244. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) -244. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1345. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1075. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 36560. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 605. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2150. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -34550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1750. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -5510. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 2152. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 10550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 11180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 1475. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 59410. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -36980. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -58547. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$Pjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_k_1|) 
(MREMPROP '|$Pjj_k_1| 'ARRAY) 
(MPUTPROP '|$Pjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -325. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -1000. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 55. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 110. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 5. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -196. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -115. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1025. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1705. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -1940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 1000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1315. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -713. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1841. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 875. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 16400. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -605. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -1210. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -2755. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1076. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3965. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj2|) ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3965. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -475. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 10945. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -448. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1880. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 19540. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -22940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -47840. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 3400. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 11765. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 12703. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 16471. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$Pjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Pjj_1_2|) 
(MREMPROP '|$Pjj_1_2| 'ARRAY) 
(MPUTPROP '|$Pjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -270. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 215. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -215. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -86. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 86. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 315. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1100. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -315. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2630. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -9617. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 9617. 3.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 488. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -488. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 270. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 335. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -335. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -134. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 12100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 4635. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -12100. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4635. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -23530. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 23530. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 95527. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -95527. 3.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -7528. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 7528. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$Pjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjk|) 
(MREMPROP '|$uPjk| 'ARRAY) 
(MPUTPROP '|$uPjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 650. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1470. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 150. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2720. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 990. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 300. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -5300. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 1950. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1300. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -60. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 784. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 200. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 11360. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1450. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 4420. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -10160. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -9074. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 1464. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 1464. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -8070. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 6450. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -10890. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 12900. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 69100. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -5250. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 3500. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 33060. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -4304. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -21100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -22360. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -2950. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -118820. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 73960. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 117094. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$uPjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_k_1|) 
(MREMPROP '|$uPjj_k_1| 'ARRAY) 
(MPUTPROP '|$uPjj_k_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -975. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -4000. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1485. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1440. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 11700. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 3960. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -1440. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -11700. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 45. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7056. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 690. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -8520. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -7800. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 62160. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1035. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 8520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 6150. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 7800. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 10230. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -62160. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 1280. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -69840. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 33840. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -2240. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 36000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 4752. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -6417. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -4752. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) -3682. (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 2625. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 65600. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -16335. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80640. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -31500. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -43560. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 80640. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 31500. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -24795. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 38736. (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -23790. (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 61320. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 733800. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -748560. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 35685. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -61320. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2850. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -733800. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 65670. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 748560. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -48384. (($V SIMP) 2. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 7520. (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 703440. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -825840. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -191360. (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 122400. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 23530. (($V SIMP) 1. |$jj2|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 90288. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 114327. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -90288. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 32942. (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$uPjj_k_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uPjj_1_2|) 
(MREMPROP '|$uPjj_1_2| 'ARRAY) 
(MPUTPROP '|$uPjj_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1620. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 1290. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1290. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 516. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -6600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1890. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 6600. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1890. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 784. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -784. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1250. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 15780. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 1250. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -19234. (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 19234. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 2928. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -2928. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 2010. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2010. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 804. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 72600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 27810. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -72600. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -27810. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4304. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4304. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -24050. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -141180. (($V SIMP) 3. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 24050. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 141180. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 191054. (($V SIMP) 2. 2.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) -191054. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -45168. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 45168. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$uPjj_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p234|) 
(MREMPROP '|$p234| 'ARRAY) 
(MPUTPROP '|$p234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -120. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -975. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 120. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 975. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 710. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 650. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -5180. (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -710. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -650. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 5180. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2940. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 60. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2880. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -2880. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -60. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -2940. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -396. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 396. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 6720. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2625. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -6720. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -2625. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -5110. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -61150. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 62380. (($V SIMP) 1. 4.) (($V SIMP) 3. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 5110. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 61150. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -62380. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -16140. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 26340. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -42480. (($V SIMP) 1. 4.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 42480. (($V SIMP) 1. 2.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -26340. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 16140. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -7524. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 7524. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      NIL)) 
(ADD2LNC '|$p234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p34|) 
(MREMPROP '|$p34| 'ARRAY) 
(MPUTPROP '|$p34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 13000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 9800. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 54400. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2200. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 2000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3440. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -106000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 13000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -26000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -400. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 15680. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 227200. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -29000. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 88400. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -203200. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -181480. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 9760. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 9760. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1345. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1075. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 36560. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 605. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2150. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -34550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1750. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -5510. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2152. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 10550. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 11180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 1475. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 59410. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -36980. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -58547. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 3764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$p34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_4_1|) 
(MREMPROP '|$p33_4_1| 'ARRAY) 
(MPUTPROP '|$p33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -325. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -1000. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 55. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 110. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -325. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 5. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -196. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -115. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 710. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1025. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 650. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1705. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -5180. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -1940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 1000. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1315. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -713. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -44. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1841. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 875. 16.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 16400. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -605. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -1210. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2240. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 875. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -2755. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1076. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3965. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 4.) ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3965. 8.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -5110. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -475. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -61150. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 10945. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 3. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 62380. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 3. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -448. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1880. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 19540. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -22940. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -47840. ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 3400. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 11765. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 12703. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -836. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 16471. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -3. 2.)) (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$p33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$p33_1_2|) 
(MREMPROP '|$p33_1_2| 'ARRAY) 
(MPUTPROP '|$p33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 325. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -270. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -1360. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 215. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -215. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -86. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 86. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 315. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1100. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -315. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -392. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2630. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 625. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -9617. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 9617. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 488. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -488. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 3.) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -270. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -875. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 270. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 36560. 3.) (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 335. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -335. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -134. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 134. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 12100. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 4635. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -12100. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -4635. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2152. 3.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -23530. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 12025. 3.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 23530. (($V SIMP) 3. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 95527. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -95527. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -7528. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 7528. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      NIL)) 
(ADD2LNC '|$p33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP34|) 
(MREMPROP '|$uP34| 'ARRAY) 
(MPUTPROP '|$uP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -26000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 19500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -58800. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -6000. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -108800. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -39600. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -12000. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 20640. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 212000. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -78000. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 52000. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2400. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -31360. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -8000. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -454400. (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 58000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -176800. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 406400. (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 362960. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -58560. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) -58560. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -8070. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 6450. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10890. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 12900. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 69100. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -5250. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 3500. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 33060. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -4304. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -21100. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -22360. (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -2950. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -118820. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 73960. (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 117094. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) -22584. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$uP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_4_1|) 
(MREMPROP '|$uP33_4_1| 'ARRAY) 
(MPUTPROP '|$uP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -975. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -4000. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1485. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1440. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 11700. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 3960. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -1440. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -11700. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 45. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -7056. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 690. (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -8520. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -7800. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 62160. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1035. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 8520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 6150. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 7800. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 10230. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -62160. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 864. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 1280. (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -69840. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 33840. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -2240. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 36000. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -2630. (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 4752. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -6417. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -4752. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) -3682. (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 2625. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 65600. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -16335. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80640. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -31500. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -43560. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 80640. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 31500. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -24795. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 38736. (($V SIMP) 2. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -23790. (($V SIMP) 1. 4.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 61320. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 733800. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -748560. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 35685. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -61320. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -2850. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -733800. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 65670. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 748560. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -48384. (($V SIMP) 2. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 7520. (($V SIMP) 1. 4.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 703440. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -825840. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -191360. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 122400. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 23530. (($V SIMP) 1. 4.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 90288. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 114327. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -90288. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 32942. (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$uP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uP33_1_2|) 
(MREMPROP '|$uP33_1_2| 'ARRAY) 
(MPUTPROP '|$uP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -650. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 975. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -1620. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -2720. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 1290. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1290. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -516. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 516. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -6600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 1890. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 6600. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1890. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 784. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -784. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1250. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 15780. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 1250. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -19234. (($V SIMP) 2. 2.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 19234. (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 2928. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) -2928. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 1750. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1620. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 2.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -2625. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1620. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 73120. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 2010. (($V SIMP) 1. 2.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2010. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -804. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 804. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 72600. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 27810. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -72600. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -27810. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -4304. ((MEXPT SIMP) (($V SIMP) 1. 2.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4304. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -24050. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -141180. (($V SIMP) 3. 2.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 24050. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 141180. (($V SIMP) 3. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 191054. (($V SIMP) 2. 2.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) -191054. (($V SIMP) 2. 3.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -45168. (($V SIMP) 1. 2.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 45168. (($V SIMP) 1. 3.) (($V SIMP) 6. 3.))))
      NIL)) 
(ADD2LNC '|$uP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np234|) 
(MREMPROP '|$np234| 'ARRAY) 
(MPUTPROP '|$np234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 1337448960.)) (((2.) . 226452994560.)) NIL)) 
(ADD2LNC '|$np234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np34|) 
(MREMPROP '|$np34| 'ARRAY) 
(MPUTPROP '|$np34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 2139918336000.)) (((2.) . 226452994560.))
      NIL)) 
(ADD2LNC '|$np34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_4_1|) 
(MREMPROP '|$np33_4_1| 'ARRAY) 
(MPUTPROP '|$np33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 1337448960.)) (((2.) . 226452994560.)) NIL)) 
(ADD2LNC '|$np33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$np33_1_2|) 
(MREMPROP '|$np33_1_2| 'ARRAY) 
(MPUTPROP '|$np33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 1337448960.)) (((2.) . 226452994560.)) NIL)) 
(ADD2LNC '|$np33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP34|) 
(MREMPROP '|$uNP34| 'ARRAY) 
(MPUTPROP '|$uNP34| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 25679020032000.)) (((2.) . 2717435934720.))
      NIL)) 
(ADD2LNC '|$uNP34| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_4_1|) 
(MREMPROP '|$uNP33_4_1| 'ARRAY) 
(MPUTPROP '|$uNP33_4_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 577777950720.)) (((2.) . 97827693649920.))
      NIL)) 
(ADD2LNC '|$uNP33_4_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNP33_1_2|) 
(MREMPROP '|$uNP33_1_2| 'ARRAY) 
(MPUTPROP '|$uNP33_1_2| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 48148162560.)) (((2.) . 8152307804160.))
      NIL)) 
(ADD2LNC '|$uNP33_1_2| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tijk|) 
(MREMPROP '|$Tijk| 'ARRAY) 
(MPUTPROP '|$Tijk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1395. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) 8910. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -480. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -10800. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP RATSIMP) -11820. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj3|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1125. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|))
        ((MTIMES SIMP) -13365. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) 16470. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -500. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -500. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -500. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP RATSIMP) 2730. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) 126. (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 126. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 126. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj3|))))
      NIL)) 
(ADD2LNC '|$Tijk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1jk|) 
(MREMPROP '|$uT1jk| 'ARRAY) 
(MPUTPROP '|$uT1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2240. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 9440. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -15780. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 27744. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -36176. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 37740. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 37740. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -42716. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -42716. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 384. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -5000. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -10080. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -10080. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1840. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 21540. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 21540. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -34944. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 50456. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -11370. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -11370. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 11276. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 11276. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 3216. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 3216. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$uT1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1jk|) 
(MREMPROP '|$T1jk| 'ARRAY) 
(MPUTPROP '|$T1jk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1120. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 4720. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 4624. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -18088. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -2500. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 920. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5824. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 25228. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj2|))))
      NIL)) 
(ADD2LNC '|$T1jk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTjjk|) 
(MREMPROP '|$uTjjk| 'ARRAY) 
(MPUTPROP '|$uTjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3345. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -16740. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 13840. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -1755. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -106920. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 11520. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -46800. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 30240. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 5760. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -93600. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -540. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 129600. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -11232. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 39900. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 74400. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -62400. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -204000. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) 14985. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 37200. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 35790. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -31200. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 28920. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -408000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) -87552. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 66880. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 283680. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 73040. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -193960. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -81216. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -24408. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -40608. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) -32144. (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) 13500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) -11800. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -26055. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 160380. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -46080. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 9000. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -14040. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -23040. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 18000. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -11205. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -197640. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -40608. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -46740. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 35040. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 12000. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 55680. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) -6480. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 17520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -37725. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 6000. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 41730. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 111360. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 122112. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -93280. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -65520. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -26840. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 254110. (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3024. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -44037. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -1512. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) 21854. (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$uTjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tjjk|) 
(MREMPROP '|$Tjjk| 'ARRAY) 
(MPUTPROP '|$Tjjk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1115. 16.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1395. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1730. 3.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -585. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4455. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 480. (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1950. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 1260. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 240. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -3900. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5400. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -468. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3325. 2.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 3100. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -2600. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -8500. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 4995. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1550. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 5965. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -1300. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1205. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -17000. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) -3648. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 8360. 3.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 11820. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) 9130. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -24245. 3.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3384. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -1017. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -1692. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -4018. 3.) (($V SIMP) 7. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -125. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 1125. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -1475. 3.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -8685. 16.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 13365. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -1920. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 375. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -585. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -960. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 750. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -3735. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -8235. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1692. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3895. 2.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 1460. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 500. (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2320. (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($V SIMP) 3. |$jj1|) 2.))
        ((MTIMES SIMP) -270. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 730. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) -12575. 8.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 250. ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 6955. 4.) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 4640. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP RATSIMP) 5088. (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -11660. 3.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2730. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -3355. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 127055. 12.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -126. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) ((RAT SIMP) -14679. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) -63. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) ((RAT SIMP) 10927. 12.) (($V SIMP) 7. |$jj2|))))
      NIL)) 
(ADD2LNC '|$Tjjk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT1kk|) 
(MREMPROP '|$uT1kk| 'ARRAY) 
(MPUTPROP '|$uT1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 13380. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -26880. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 32160. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80280. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -60480. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -113280. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 72240. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 378720. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -2448. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -332928. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -224640. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -237600. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 16872. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 434112. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 86640. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 252240. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -905760. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 74640. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 1025184. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) -389376. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -9216. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 60000. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -33600. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 241920. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -22080. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) -27600. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -516960. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -47232. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 419328. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 43200. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 95040. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -23532. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -605472. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -120840. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 143400. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 272880. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -132240. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -270624. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) 588096. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -77184. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$uT1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$T1kk|) 
(MREMPROP '|$T1kk| 'ARRAY) 
(MPUTPROP '|$T1kk| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1115. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 35. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -335. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 315. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 295. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) -1505. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3945. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 51. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 867. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 585. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2475. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -703. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2261. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1805. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 9435. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1555. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) -10679. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 507. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 2. ((RAT SIMP) 11. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 125. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -625. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 175. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -375. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 575. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5385. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 123. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -273. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -495. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 1961. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 6307. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 5035. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5975. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -5685. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. |$jj1|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 2755. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 2819. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -3063. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 201. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($V SIMP) 6. |$jj1|))))
      NIL)) 
(ADD2LNC '|$T1kk| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t234|) 
(MREMPROP '|$t234| 'ARRAY) 
(MPUTPROP '|$t234| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1395. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 8910. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -480. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10800. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 2600. (($V SIMP) 2. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 17000. (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2600. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. 3.) (($V SIMP) 3. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 17000. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -11820. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -11820. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -11820. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 3384. (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 3384. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1125. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -13365. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1920. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -750. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 16470. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -500. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -500. (($V SIMP) 2. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -4640. (($V SIMP) 1. 4.)
         (($V SIMP) 3. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -500. (($V SIMP) 2. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. 3.) (($V SIMP) 3. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -4640. (($V SIMP) 1. 2.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 4.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 2730. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 2730. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 2730. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 126. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 126. (($V SIMP) 1. 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 126. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 5. 4.))))
      NIL)) 
(ADD2LNC '|$t234| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT134|) 
(MREMPROP '|$uT134| 'ARRAY) 
(MPUTPROP '|$uT134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 2240. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 2520. (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 9440. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) -15780. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -15780. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 27744. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 9360. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 9900. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -36176. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 37740. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -10510. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 37740. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -42716. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -42716. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 384. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 384. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -5000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -10080. (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -10080. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 1840. (($P SIMP) 2. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP RATSIMP) 21540. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 21540. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -34944. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -1800. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -3960. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 50456. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -11370. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -5975. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -11370. (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 11276. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 11276. (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 3216. (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 3216. (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$uT134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t134|) 
(MREMPROP '|$t134| 'ARRAY) 
(MPUTPROP '|$t134| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 1120. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 1115. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 140. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 4720. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2630. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 4624. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 520. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 550. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -18088. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 6290. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -21358. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -2500. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -250. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -560. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 920. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 3590. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -5824. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -100. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -220. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 3.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 25228. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 1. 4.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -5975. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -1895. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 3.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 5638. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 2. 3.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 3.))
        ((MTIMES SIMP) 536. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$t134| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT334|) 
(MREMPROP '|$uT334| 'ARRAY) 
(MPUTPROP '|$uT334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3345. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -16740. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 13840. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -1755. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -106920. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 11520. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -46800. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 30240. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 5760. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -93600. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -540. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 129600. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -11232. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 39900. (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 74400. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -62400. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -204000. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) 14985. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 37200. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 35790. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -31200. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 28920. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -408000. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -87552. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 66880. (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 283680. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 73040. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 283680. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -193960. (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -81216. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -24408. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -40608. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) -32144. (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. 4.))
        ((MTIMES SIMP) 13500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) -11800. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -26055. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 160380. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -46080. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 9000. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -14040. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -23040. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 18000. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -11205. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -197640. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -40608. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -46740. (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 35040. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 12000. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 55680. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) -6480. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 17520. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -37725. (($P SIMP) 2. 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 6000. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 41730. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 111360. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 122112. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -93280. (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -65520. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -26840. (($P SIMP) 2. 1.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -65520. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 254110. (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3024. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -44037. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -1512. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) 21854. (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$uT334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t334|) 
(MREMPROP '|$t334| 'ARRAY) 
(MPUTPROP '|$t334| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1115. 16.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1395. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1730. 3.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -585. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -4455. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 480. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1950. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) 1260. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 240. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -3900. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -45. 2.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5400. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -468. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 3325. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 3100. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -2600. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -8500. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 4995. 8.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 1550. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 5965. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -1300. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 1205. (($P SIMP) 3. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -17000. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -3648. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) 8360. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) 11820. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 9130. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 11820. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -24245. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -3384. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -1017. (($P SIMP) 1. 1.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -1692. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -4018. 3.) (($V SIMP) 7. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -125. 4.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 1125. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -1475. 3.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -8685. 16.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((RAT SIMP) 13365. 2.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -1920. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 375. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP) -585. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -960. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 2. 1.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 750. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -3735. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -8235. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 1. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1692. (($V SIMP) 2. 4.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -3895. 2.) (($V SIMP) 1. 4.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 1460. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 1. 4.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 500. (($V SIMP) 2. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 2320. (($V SIMP) 1. 4.)
         ((MEXPT SIMP) (($V SIMP) 3. 3.) 2.))
        ((MTIMES SIMP) -270. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 730. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) -12575. 8.) (($P SIMP) 2. 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 250. ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 6955. 4.) (($P SIMP) 3. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 4640. (($V SIMP) 1. 3.) (($V SIMP) 3. 3.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 5088. (($V SIMP) 2. 4.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) ((RAT SIMP) -11660. 3.) (($V SIMP) 1. 4.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP RATSIMP) -2730. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 3.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 4.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -3355. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -2730. (($V SIMP) 1. 3.) (($V SIMP) 2. 3.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 127055. 12.) (($V SIMP) 1. 4.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -126. (($V SIMP) 1. 3.) (($V SIMP) 1. 4.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -14679. 8.) (($P SIMP) 1. 1.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -63. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP) ((RAT SIMP) 10927. 12.) (($V SIMP) 7. 4.))))
      NIL)) 
(ADD2LNC '|$t334| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT144|) 
(MREMPROP '|$uT144| 'ARRAY) 
(MPUTPROP '|$uT144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 13380. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -26880. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 32160. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -80280. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -60480. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -113280. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP RATSIMP) 72240. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 378720. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -2448. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -332928. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -224640. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -237600. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) 16872. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 434112. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 86640. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 252240. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -905760. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 74640. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 1025184. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) -389376. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -9216. (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -6000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 60000. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -33600. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 36000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 241920. (($V SIMP) 1. 4.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -22080. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP RATSIMP) -27600. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -516960. (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -47232. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 419328. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 43200. (($V SIMP) 1. 4.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 95040. (($P SIMP) 1. 1.) (($V SIMP) 2. 4.)
         (($V SIMP) 3. 4.))
        ((MTIMES SIMP RATSIMP) -23532. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -605472. ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -120840. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 143400. (($P SIMP) 1. 1.) (($V SIMP) 1. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) 272880. (($V SIMP) 3. 4.)
         (($V SIMP) 4. 4.))
        ((MTIMES SIMP RATSIMP) -132240. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -270624. (($V SIMP) 2. 4.)
         (($V SIMP) 5. 4.))
        ((MTIMES SIMP RATSIMP) 588096. (($P SIMP) 6. 1.))
        ((MTIMES SIMP) -77184. (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$uT144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t144|) 
(MREMPROP '|$t144| 'ARRAY) 
(MPUTPROP '|$t144| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -1115. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 35. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -335. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 3345. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 315. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 295. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP) -1505. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -3945. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 51. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 867. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 585. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 2475. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -703. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2261. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -1805. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5255. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 9435. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -1555. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) -10679. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) 507. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 3. ((MEXPT SIMP) 2. ((RAT SIMP) 11. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 125. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -625. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 175. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -375. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 1. 4.)
         (($V SIMP) 2. 4.))
        ((MTIMES SIMP) -315. ((MEXPT SIMP) 2. ((RAT SIMP) 7. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 2.) (($V SIMP) 2. 4.))
        ((MTIMES SIMP) 115. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) ((MEXPT SIMP) (($V SIMP) 2. 4.) 2.))
        ((MTIMES SIMP) 575. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 5385. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 2. 4.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 123. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -273. ((MEXPT SIMP) 2. ((RAT SIMP) 9. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -225. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 4.) (($P SIMP) 2. 1.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) -495. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 2. 4.) (($V SIMP) 3. 4.))
        ((MTIMES SIMP) 1961. ((MEXPT SIMP) 2. ((RAT SIMP) -5. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 6307. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($V SIMP) 1. 4.) 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 5035. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) -5975. ((MEXPT SIMP) 2. ((RAT SIMP) -3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) -5685. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($V SIMP) 3. 4.) (($V SIMP) 4. 4.))
        ((MTIMES SIMP) 2755. ((MEXPT SIMP) 2. ((RAT SIMP) -1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 2819. ((MEXPT SIMP) 2. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 4.) (($V SIMP) 5. 4.))
        ((MTIMES SIMP) -3063. ((MEXPT SIMP) 2. ((RAT SIMP) 3. 2.))
         (($P SIMP) 6. 1.))
        ((MTIMES SIMP) 201. ((MEXPT SIMP) 2. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 4.) (($V SIMP) 6. 4.))))
      NIL)) 
(ADD2LNC '|$t144| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2Ti1_in|) 
(MREMPROP '|$anti2Ti1_in| 'ARRAY) 
(MPUTPROP '|$anti2Ti1_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -2520. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) -3780. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 3780. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -560. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -1932. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 560. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1932. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) 1386. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -4180. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -1386. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 4180. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) 1500. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -1500. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP RATSIMP) -192. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) 192. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 6. |$jj2|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -24. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 24. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -36. (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -16. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -60. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -30. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 188. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 30. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -188. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP RATSIMP) -60. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 60. (($V SIMP) 2. |$jj1|) (($V SIMP) 5. |$jj2|))))
      NIL)) 
(ADD2LNC '|$anti2Ti1_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2uTi2_in|) 
(MREMPROP '|$anti2uTi2_in| 'ARRAY) 
(MPUTPROP '|$anti2uTi2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) -560. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1953. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2352. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -84. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4800. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -3876. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 861. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -4050. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 4584. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 8976. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 9328. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 2528. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -9880. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -2976. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) 640. (($V SIMP) 7. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 16. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -27. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 48. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -33. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 102. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -48. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -80. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -160. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 80. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) -8. (($V SIMP) 7. |$jj1|))))
      NIL)) 
(ADD2LNC '|$anti2uTi2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2Ti2_in|) 
(MREMPROP '|$anti2Ti2_in| 'ARRAY) 
(MPUTPROP '|$anti2Ti2_in| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) -280. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 217. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -392. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -14. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -800. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -646. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 287. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 1496. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4664. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1264. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -4940. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -496. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 7. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -11. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 17. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -80. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 10. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 7. |$jj1|))))
      NIL)) 
(ADD2LNC '|$anti2Ti2_in| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2T2_n|) 
(MREMPROP '|$anti2T2_n| 'ARRAY) 
(MPUTPROP '|$anti2T2_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) -2520. (($V SIMP) 1. 2.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -3780. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) 3780. (($V SIMP) 1. 2.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -560. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -1932. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 560. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 1932. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 1386. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -4180. (($V SIMP) 3. 3.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -1386. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 4180. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 1500. (($V SIMP) 2. 3.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -1500. (($V SIMP) 2. 2.)
         (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -192. (($V SIMP) 1. 3.) (($V SIMP) 6. 2.))
        ((MTIMES SIMP) 192. (($V SIMP) 1. 2.) (($V SIMP) 6. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) 3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -24. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -3. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 24. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 36. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -36. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -16. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -60. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -30. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 188. (($V SIMP) 3. 3.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) 30. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -188. (($V SIMP) 3. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -60. (($V SIMP) 2. 3.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 60. (($V SIMP) 2. 2.) (($V SIMP) 5. 3.))))
      NIL)) 
(ADD2LNC '|$anti2T2_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2uT1_3_n|) 
(MREMPROP '|$anti2uT1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2uT1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -560. (($V SIMP) 1. 3.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) 1953. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -2352. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -84. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -4800. (($V SIMP) 2. 3.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -3876. (($V SIMP) 1. 3.)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 861. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -4050. (($P SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 4584. (($P SIMP) 3. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 8976. (($V SIMP) 2. 3.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 9328. (($V SIMP) 1. 3.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 2528. (($P SIMP) 2. 1.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -9880. (($V SIMP) 1. 3.)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -2976. (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP RATSIMP) 640. (($V SIMP) 7. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 3. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) 16. (($V SIMP) 1. 3.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -27. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 48. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 36. (($V SIMP) 1. 3.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -33. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) 102. (($P SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -48. (($V SIMP) 2. 3.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -80. (($V SIMP) 1. 3.)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -160. (($P SIMP) 2. 1.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 80. (($V SIMP) 1. 3.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 60. (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP RATSIMP) -8. (($V SIMP) 7. 3.))))
      NIL)) 
(ADD2LNC '|$anti2uT1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$anti2T1_3_n|) 
(MREMPROP '|$anti2T1_3_n| 'ARRAY) 
(MPUTPROP '|$anti2T1_3_n| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) -280. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) 217. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -392. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -14. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -800. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 3.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -646. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) 287. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -25. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 764. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 1496. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 3.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4664. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1264. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -4940. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -496. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) 320. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 7. 3.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 3.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.)) (($P SIMP) 1. 1.)
         (($V SIMP) 1. 3.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 2. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -11. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 17. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -8. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 3.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -80. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 40. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 1. 3.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 10. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. 3.))
        ((MTIMES SIMP) -4. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($V SIMP) 7. 3.))))
      NIL)) 
(ADD2LNC '|$anti2T1_3_n| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tij|) 
(MREMPROP '|$Tij| 'ARRAY) 
(MPUTPROP '|$Tij| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 280. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 352. (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1296. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 208. (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 208. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) -2176. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -176. (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) -176. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) 212. (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 212. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))))
      NIL NIL)) 
(ADD2LNC '|$Tij| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTi|) 
(MREMPROP '|$uTi| 'ARRAY) 
(MPUTPROP '|$uTi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 768. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -324. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -192. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 738. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1152. (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 3996. (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) -429. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -3192. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 3996. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 2496. (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2496. (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1152. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -4284. (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -1554. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 252. (($V SIMP) 7. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uTi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Ti|) 
(MREMPROP '|$Ti| 'ARRAY) 
(MPUTPROP '|$Ti| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 128. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -32. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 41. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) ((RAT SIMP) -143. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -532. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -238. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -259. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) 14. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 7. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Ti| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uTii_1|) 
(MREMPROP '|$uTii_1| 'ARRAY) 
(MPUTPROP '|$uTii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -840. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3360. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1728. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 26496. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -4224. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP) 9312. (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -33696. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -2880. (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -15552. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -4992. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 5472. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -192. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 26112. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 23424. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 2496. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) 4224. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -29088. (($P SIMP) 5. 2.))
        ((MTIMES SIMP) -5088. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$uTii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Tii_1|) 
(MREMPROP '|$Tii_1| 'ARRAY) 
(MPUTPROP '|$Tii_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -35. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -140. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -72. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 1104. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) -176. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. |$jj1|) 2.))
        ((MTIMES SIMP RATSIMP) 388. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1404. (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -120. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -648. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -208. (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 228. (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) -8. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1088. ((MEXPT SIMP) (($V SIMP) 1. |$jj1|) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 976. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 104. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) 176. (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -1212. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -212. (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj1|))))
      NIL NIL)) 
(ADD2LNC '|$Tii_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t23|) 
(MREMPROP '|$t23| 'ARRAY) 
(MPUTPROP '|$t23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) 280. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 1. 3.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. 3.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) -105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -1104. (($V SIMP) 1. 2.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 352. (($P SIMP) 2. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 2. 3.))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. 3.) (($V SIMP) 2. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1404. (($V SIMP) 1. 2.) (($V SIMP) 2. 3.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) 1296. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 208. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 208. (($V SIMP) 1. 2.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -228. (($P SIMP) 1. 1.) (($V SIMP) 2. 2.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) -2176. (($V SIMP) 1. 2.) (($V SIMP) 1. 3.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -176. (($V SIMP) 3. 3.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -104. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP) -176. (($V SIMP) 3. 2.) (($V SIMP) 4. 3.))
        ((MTIMES SIMP) 212. (($V SIMP) 2. 3.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 212. (($V SIMP) 2. 2.) (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$t23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT21|) 
(MREMPROP '|$uT21| 'ARRAY) 
(MPUTPROP '|$uT21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -105. 2.)
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 2.))
        ((MTIMES SIMP) 768. (($V SIMP) 1. 2.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -324. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -192. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 738. (($P SIMP) 1. 1.) (($V SIMP) 1. 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -1152. (($V SIMP) 2. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -429. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -3192. (($P SIMP) 2. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 3996. (($P SIMP) 3. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 3996. (($V SIMP) 1. 2.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 2496. (($V SIMP) 2. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2496. (($V SIMP) 1. 2.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 1152. (($P SIMP) 2. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -4284. (($V SIMP) 1. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -1554. (($P SIMP) 1. 1.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 252. (($V SIMP) 7. 2.))))
      NIL NIL)) 
(ADD2LNC '|$uT21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t21|) 
(MREMPROP '|$t21| 'ARRAY) 
(MPUTPROP '|$t21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -35. 4.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($V SIMP) 1. 2.))
        ((MTIMES SIMP) 128. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 2.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -2. ((MEXPT SIMP) 3. ((RAT SIMP) 7. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -32. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($V SIMP) 2. 2.))
        ((MTIMES SIMP) 41. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 1. 2.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) ((RAT SIMP) -143. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) -532. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 2.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($P SIMP) 3. 1.) (($V SIMP) 3. 2.))
        ((MTIMES SIMP) 74. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 2. 2.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -416. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) 64. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($P SIMP) 2. 1.) (($V SIMP) 4. 2.))
        ((MTIMES SIMP) -238. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 1. 2.) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) -259. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 1. 1.) (($V SIMP) 5. 2.))
        ((MTIMES SIMP) 14. ((MEXPT SIMP) 3. ((RAT SIMP) 3. 2.))
         (($V SIMP) 7. 2.))))
      NIL NIL)) 
(ADD2LNC '|$t21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uT33_1|) 
(MREMPROP '|$uT33_1| 'ARRAY) 
(MPUTPROP '|$uT33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -840. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -3360. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -1728. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 2520. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 26496. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -4224. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 9312. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -33696. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -2880. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -15552. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -4992. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 5472. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -192. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 26112. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 23424. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 2496. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 4224. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -29088. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -5088. (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$uT33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t33_1|) 
(MREMPROP '|$t33_1| 'ARRAY) 
(MPUTPROP '|$t33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 1. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -35. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -140. (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -72. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) 105. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. 3.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP RATSIMP) 1104. (($V SIMP) 1. 3.)
         (($P SIMP) 2. 2.) (($V SIMP) 2. 3.))
        ((MTIMES SIMP) -176. (($P SIMP) 2. 1.)
         ((MEXPT SIMP) (($V SIMP) 2. 3.) 2.))
        ((MTIMES SIMP RATSIMP) 388. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1404. (($V SIMP) 1. 3.)
         (($V SIMP) 2. 3.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -120. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -648. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) -208. (($V SIMP) 1. 3.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP) 228. (($P SIMP) 1. 1.) (($V SIMP) 2. 3.)
         (($V SIMP) 3. 3.))
        ((MTIMES SIMP RATSIMP) -8. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 1088. ((MEXPT SIMP) (($V SIMP) 1. 3.) 2.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 976. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 104. (($P SIMP) 1. 1.) (($V SIMP) 1. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 176. (($V SIMP) 3. 3.)
         (($V SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) -1212. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) -212. (($V SIMP) 2. 3.)
         (($V SIMP) 5. 3.))))
      NIL NIL)) 
(ADD2LNC '|$t33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n23|) 
(MREMPROP '|$n23| 'ARRAY) 
(MPUTPROP '|$n23| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2886451200.)) NIL NIL)) 
(ADD2LNC '|$n23| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n21|) 
(MREMPROP '|$n21| 'ARRAY) 
(MPUTPROP '|$n21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2886451200.)) NIL NIL)) 
(ADD2LNC '|$n21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$n33_1|) 
(MREMPROP '|$n33_1| 'ARRAY) 
(MPUTPROP '|$n33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 2886451200.)) NIL NIL)) 
(ADD2LNC '|$n33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN21|) 
(MREMPROP '|$uN21| 'ARRAY) 
(MPUTPROP '|$uN21| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 34637414400.)) NIL NIL)) 
(ADD2LNC '|$uN21| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uN33_1|) 
(MREMPROP '|$uN33_1| 'ARRAY) 
(MPUTPROP '|$uN33_1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA '(4. 1. 1. NIL (((1.) . 1662595891200.)) NIL NIL)) 
(ADD2LNC '|$uN33_1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Vi|) 
(MREMPROP '|$Vi| 'ARRAY) 
(MPUTPROP '|$Vi| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -735. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) -8820. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -3920. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 12740. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -28000. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) -26040. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 490. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 26600. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -23240. (($P SIMP) 3. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP RATSIMP) 42560. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) 38080. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -17920. (($P SIMP) 2. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP RATSIMP) -14840. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 7532. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP RATSIMP) 600. (($V SIMP) 7. |$jj1|))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -3405. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj1|))
        ((MTIMES SIMP) 24000. (($V SIMP) 1. |$jj1|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) -36810. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -49360. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) 46120. (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -274400. (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 45480. (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) 17870. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 289300. (($P SIMP) 2. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) -319120. (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) 434080. (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) 4640. (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) -131360. (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) -103120. (($V SIMP) 1. |$jj1|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) 71776. (($P SIMP) 1. 1.) (($V SIMP) 5. |$jj1|))))
      NIL)) 
(ADD2LNC '|$Vi| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uV1|) 
(MREMPROP '|$uV1| 'ARRAY) 
(MPUTPROP '|$uV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) -245. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP RATSIMP) -980. (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP RATSIMP) -1372. (($P SIMP) 1. 1.)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP RATSIMP) 2548. (($P SIMP) 1. 1.)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP RATSIMP) -4840. (($P SIMP) 4. 3.))
        ((MTIMES SIMP RATSIMP) 5940. (($P SIMP) 5. 2.))
        ((MTIMES SIMP RATSIMP) 256. (($P SIMP) 6. 1.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) -1135. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 8250. (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -15040. (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -8996. (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 16664. (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -6320. (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 4920. (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 6008. (($P SIMP) 6. 1.))))
      NIL)) 
(ADD2LNC '|$uV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$v1|) 
(MREMPROP '|$v1| 'ARRAY) 
(MPUTPROP '|$v1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL
      (((1.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -245. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) -490. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -686. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 1274. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -2420. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 110. ((MEXPT SIMP) 3. ((RAT SIMP) 5. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 128. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 6. 1.))))
      (((2.) (MPLUS SIMP)
        ((MTIMES SIMP) ((RAT SIMP) -1135. 2.)
         ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) 1375. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) -7520. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) -4498. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) 8332. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) -3160. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 4. 3.))
        ((MTIMES SIMP) 820. ((MEXPT SIMP) 3. ((RAT SIMP) 1. 2.))
         (($P SIMP) 5. 2.))
        ((MTIMES SIMP) 3004. ((MEXPT SIMP) 3. ((RAT SIMP) -1. 2.))
         (($P SIMP) 6. 1.))))
      NIL)) 
(ADD2LNC '|$v1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nv3|) 
(MREMPROP '|$nv3| 'ARRAY) 
(MPUTPROP '|$nv3| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 3919522037760.))
      (((2.) . 187201369866240.)) NIL)) 
(ADD2LNC '|$nv3| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$uNV1|) 
(MREMPROP '|$uNV1| 'ARRAY) 
(MPUTPROP '|$uNV1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 81656709120.)) (((2.) . 3900028538880.))
      NIL)) 
(ADD2LNC '|$uNV1| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$nv1|) 
(MREMPROP '|$nv1| 'ARRAY) 
(MPUTPROP '|$nv1| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 2. 1. NIL (((1.) . 6804725760.)) (((2.) . 325002378240.)) NIL)) 
(ADD2LNC '|$nv1| $ARRAYS) 
(DSKSETQ |$make_on_states| 'NIL) 
(ADD2LNC '|$make_on_states| $VALUES) 

==> anc/lisp_Level_3_10/Level_7_spin_vectorspaces_splitted_into_descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$SPLIT_BASIS) 
(MREMPROP '$SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2. NIL
      (((7. 6.) (MLIST SIMP) ((MLIST SIMP) -1. 0. 0. 0. 0. 1.)
        ((MLIST SIMP) -2. 0. 0. 0. 1. 1.)
        ((MLIST SIMP) -3. 0. 0. 1. 1. 1.)
        ((MLIST SIMP) -4. 0. 1. 1. 1. 1.)
        ((MLIST SIMP) -5. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1. 1.)))
      (((7. 5.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) -1. 10.) ((RAT SIMP) 4. 5.)
         ((RAT SIMP) -1. 10.) 0. ((RAT SIMP) 4. 5.)
         ((RAT SIMP) -9. 10.) 0. ((RAT SIMP) -8. 5.) 0. 0. 0. 0. 0. 0.
         0. 1.)
        ((MLIST SIMP) ((RAT SIMP) -1. 5.) ((RAT SIMP) 8. 5.)
         ((RAT SIMP) -1. 5.) 0. ((RAT SIMP) 1. 10.) ((RAT SIMP) -9. 5.)
         0. ((RAT SIMP) -17. 10.) 0. 0. 0. 0. 0. 0. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3. 10.) ((RAT SIMP) 12. 5.)
         ((RAT SIMP) -9. 5.) 0. ((RAT SIMP) 9. 10.)
         ((RAT SIMP) -27. 10.) 0. ((RAT SIMP) -9. 5.) 0. 0. 0. 0. 0. 1.
         1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -2. 5.) ((RAT SIMP) 17. 10.)
         ((RAT SIMP) -19. 10.) 0. ((RAT SIMP) 17. 10.)
         ((RAT SIMP) -18. 5.) 0. ((RAT SIMP) -19. 10.) 0. 0. 0. 0. 1.
         1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) 1. -2. 0. 1. -3. 0. -2. 0. 0.
         0. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) 2. -2. 0. 1. -4. 0. -3. 0. 0.
         1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) 3. -3. 0. 2. -5. 0. -4. 0. 1.
         1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) 3. -3. 0. 3. -6. 0. -5. 1. 1.
         1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) 3. -4. 1. 4. -7. 0. -5. 1. 1.
         1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) 4. -5. 1. 4. -8. 1. -5. 1. 1.
         1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 1. 1. 1. 1.
         -1. -1. -1. -1. 1.)
        ((MLIST SIMP) -1. 0. 0. 0. 1. 1. 1. 1. 1. 1. 2. -2. -2. -2. 0.
         0.)
        ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. 1. 1. 1. 1. 2. 1. 1. 2. 2.
         -3. -3. -1. -1. -1.)
        ((MLIST SIMP) -2. 1. 1. 2. 1. 2. 2. 1. 2. 2. 2. -4. -2. -2. -2.
         -2.)
        ((MLIST SIMP) ((RAT SIMP) -5. 2.) 2. 2. 2. 2. 2. 2. 2. 2. 2. 2.
         -3. -3. -3. -3. -3.)
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) 2. 2. 2. 2. 2. 2. 2. 2. 2. 2.
         3. 3. 3. 3. 3.)))
      (((7. 4.) (MLIST SIMP)
        ((MLIST SIMP) 0. ((RAT SIMP) -7. 32.) ((RAT SIMP) 9. 32.) 0.
         ((RAT SIMP) -1. 16.) ((RAT SIMP) -19. 16.)
         ((RAT SIMP) -27. 16.) ((RAT SIMP) 45. 32.)
         ((RAT SIMP) 47. 32.) ((RAT SIMP) 3. 4.) 0. 0.
         ((RAT SIMP) 9. 8.) 0. 0. 0. 0. ((RAT SIMP) 9. 16.) 0. 0.
         ((RAT SIMP) -39. 16.) ((RAT SIMP) -7. 16.)
         ((RAT SIMP) -9. 16.) 0. 1.)
        ((MLIST SIMP) 0. ((RAT SIMP) 1. 16.) ((RAT SIMP) 1. 16.) 0.
         ((RAT SIMP) -1. 8.) ((RAT SIMP) -23. 8.) ((RAT SIMP) -23. 8.)
         ((RAT SIMP) 45. 16.) ((RAT SIMP) 47. 16.) ((RAT SIMP) 3. 2.)
         0. 0. ((RAT SIMP) 9. 4.) 0. 0. 0. 0. ((RAT SIMP) -15. 8.) 0.
         0. ((RAT SIMP) -15. 8.) ((RAT SIMP) -7. 8.)
         ((RAT SIMP) -9. 8.) 1. 1.)
        ((MLIST SIMP) 0. ((RAT SIMP) 17. 80.) ((RAT SIMP) -7. 80.) 0.
         ((RAT SIMP) -1. 8.) ((RAT SIMP) -151. 40.)
         ((RAT SIMP) -79. 40.) ((RAT SIMP) 33. 16.)
         ((RAT SIMP) 59. 16.) ((RAT SIMP) 11. 10.) 1. 0.
         ((RAT SIMP) 53. 20.) 0. -1. 0. 0. ((RAT SIMP) -87. 40.) 0. 0.
         ((RAT SIMP) -63. 40.) ((RAT SIMP) -47. 40.)
         ((RAT SIMP) -33. 40.) 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) -81. 160.) ((RAT SIMP) -129. 160.)
         0. ((RAT SIMP) 9. 16.) ((RAT SIMP) -837. 80.)
         ((RAT SIMP) -693. 80.) ((RAT SIMP) 279. 32.)
         ((RAT SIMP) -51. 32.) ((RAT SIMP) 217. 20.) 1. 0.
         ((RAT SIMP) 91. 40.) ((RAT SIMP) 15. 2.) ((RAT SIMP) 13. 2.)
         0. 0. ((RAT SIMP) -249. 80.) 0. 0. ((RAT SIMP) -201. 80.)
         ((RAT SIMP) -409. 80.) ((RAT SIMP) -631. 80.) 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) -81. 160.) ((RAT SIMP) -129. 160.)
         1. ((RAT SIMP) -7. 16.) ((RAT SIMP) -837. 80.)
         ((RAT SIMP) -693. 80.) ((RAT SIMP) 247. 32.)
         ((RAT SIMP) -19. 32.) ((RAT SIMP) 97. 20.) 1. 0.
         ((RAT SIMP) 331. 40.) ((RAT SIMP) 15. 2.) ((RAT SIMP) 13. 2.)
         0. 0. ((RAT SIMP) -249. 80.) 0. 0. ((RAT SIMP) -201. 80.)
         ((RAT SIMP) -249. 80.) ((RAT SIMP) -791. 80.) 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) -33. 80.) ((RAT SIMP) -57. 80.) 1.
         ((RAT SIMP) -5. 8.) ((RAT SIMP) -441. 40.)
         ((RAT SIMP) -369. 40.) ((RAT SIMP) 131. 16.)
         ((RAT SIMP) 1. 16.) ((RAT SIMP) 41. 10.) 1. 0.
         ((RAT SIMP) 193. 20.) ((RAT SIMP) 15. 2.) ((RAT SIMP) 11. 2.)
         0. 0. ((RAT SIMP) -117. 40.) 0. 1. ((RAT SIMP) -133. 40.)
         ((RAT SIMP) -117. 40.) ((RAT SIMP) -403. 40.) 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) -15. 32.) ((RAT SIMP) -15. 32.) 1.
         ((RAT SIMP) -13. 16.) ((RAT SIMP) -171. 16.)
         ((RAT SIMP) -171. 16.) ((RAT SIMP) 253. 32.)
         ((RAT SIMP) 47. 32.) ((RAT SIMP) 79. 20.) 1. 0.
         ((RAT SIMP) 417. 40.) ((RAT SIMP) 13. 2.) ((RAT SIMP) 11. 2.)
         0. 0. ((RAT SIMP) -39. 16.) 1. 1. ((RAT SIMP) -71. 16.)
         ((RAT SIMP) -243. 80.) ((RAT SIMP) -797. 80.) 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) -99. 160.) ((RAT SIMP) -51. 160.)
         1. ((RAT SIMP) -13. 16.) ((RAT SIMP) -783. 80.)
         ((RAT SIMP) -927. 80.) ((RAT SIMP) 229. 32.)
         ((RAT SIMP) 71. 32.) ((RAT SIMP) 71. 20.) 1. 1.
         ((RAT SIMP) 433. 40.) ((RAT SIMP) 11. 2.) ((RAT SIMP) 11. 2.)
         0. 0. ((RAT SIMP) -171. 80.) 1. 1. ((RAT SIMP) -379. 80.)
         ((RAT SIMP) -267. 80.) ((RAT SIMP) -773. 80.) 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) -21. 40.) ((RAT SIMP) -9. 40.) 1.
         -1. ((RAT SIMP) -207. 20.) ((RAT SIMP) -243. 20.)
         ((RAT SIMP) 61. 8.) ((RAT SIMP) 23. 8.) ((RAT SIMP) 14. 5.) 1.
         1. ((RAT SIMP) 61. 5.) ((RAT SIMP) 9. 2.) ((RAT SIMP) 11. 2.)
         0. 1. ((RAT SIMP) -59. 20.) 1. 1. ((RAT SIMP) -91. 20.)
         ((RAT SIMP) -63. 20.) ((RAT SIMP) -197. 20.) 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) -9. 32.) ((RAT SIMP) -9. 32.) 1.
         ((RAT SIMP) -19. 16.) ((RAT SIMP) -189. 16.)
         ((RAT SIMP) -189. 16.) ((RAT SIMP) 235. 32.)
         ((RAT SIMP) 137. 32.) ((RAT SIMP) 53. 20.) 1. 1.
         ((RAT SIMP) 519. 40.) ((RAT SIMP) 9. 2.) ((RAT SIMP) 9. 2.) 1.
         1. ((RAT SIMP) -65. 16.) 1. 1. ((RAT SIMP) -65. 16.)
         ((RAT SIMP) -261. 80.) ((RAT SIMP) -779. 80.) 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -1. 5.) ((RAT SIMP) -9. 10.)
         ((RAT SIMP) 3. 10.) ((RAT SIMP) -3. 20.) ((RAT SIMP) 3. 10.)
         ((RAT SIMP) -9. 10.) 0. ((RAT SIMP) -9. 10.) 0.
         ((RAT SIMP) -1. 10.) -1. ((RAT SIMP) -8. 5.)
         ((RAT SIMP) 4. 5.) ((RAT SIMP) 4. 5.) ((RAT SIMP) -8. 5.) -1.
         ((RAT SIMP) -1. 10.) ((RAT SIMP) -8. 5.) ((RAT SIMP) 9. 5.)
         ((RAT SIMP) 9. 10.) ((RAT SIMP) 9. 5.) ((RAT SIMP) 8. 5.)
         ((RAT SIMP) -1. 5.) ((RAT SIMP) 8. 5.) ((RAT SIMP) -1. 5.))
        ((MLIST SIMP) ((RAT SIMP) -2. 5.) ((RAT SIMP) -21. 20.)
         ((RAT SIMP) -3. 20.) ((RAT SIMP) -3. 10.) ((RAT SIMP) 3. 5.)
         ((RAT SIMP) -9. 5.) 0. ((RAT SIMP) -9. 5.) 0.
         ((RAT SIMP) -1. 5.) ((RAT SIMP) -7. 2.) ((RAT SIMP) -17. 10.)
         ((RAT SIMP) 8. 5.) ((RAT SIMP) 1. 10.) ((RAT SIMP) -17. 10.)
         -1. ((RAT SIMP) 4. 5.) ((RAT SIMP) -7. 10.)
         ((RAT SIMP) 13. 5.) ((RAT SIMP) 4. 5.) ((RAT SIMP) 11. 10.)
         ((RAT SIMP) 16. 5.) ((RAT SIMP) -2. 5.) ((RAT SIMP) 16. 5.)
         ((RAT SIMP) -2. 5.))
        ((MLIST SIMP) ((RAT SIMP) -3. 5.) ((RAT SIMP) -6. 5.)
         ((RAT SIMP) 3. 20.) ((RAT SIMP) -6. 5.) ((RAT SIMP) 9. 10.)
         ((RAT SIMP) -27. 10.) 0. ((RAT SIMP) -27. 10.) 0.
         ((RAT SIMP) -9. 5.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 5.)
         ((RAT SIMP) 17. 5.) ((RAT SIMP) 19. 10.) ((RAT SIMP) -4. 5.)
         -2. ((RAT SIMP) -4. 5.) ((RAT SIMP) -4. 5.)
         ((RAT SIMP) 17. 5.) ((RAT SIMP) -4. 5.) ((RAT SIMP) 19. 10.)
         ((RAT SIMP) 24. 5.) ((RAT SIMP) -3. 5.) ((RAT SIMP) 24. 5.)
         ((RAT SIMP) -3. 5.))
        ((MLIST SIMP) ((RAT SIMP) -4. 5.) ((RAT SIMP) -27. 20.)
         ((RAT SIMP) 9. 20.) ((RAT SIMP) -27. 20.) ((RAT SIMP) 9. 20.)
         ((RAT SIMP) -18. 5.) 0. ((RAT SIMP) -18. 5.) 0.
         ((RAT SIMP) -9. 10.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 10.)
         ((RAT SIMP) 27. 10.) ((RAT SIMP) 27. 10.) ((RAT SIMP) -9. 10.)
         ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 10.) ((RAT SIMP) -9. 10.)
         ((RAT SIMP) 27. 10.) ((RAT SIMP) -9. 10.) ((RAT SIMP) 27. 10.)
         ((RAT SIMP) 32. 5.) ((RAT SIMP) -4. 5.) ((RAT SIMP) 32. 5.)
         ((RAT SIMP) -4. 5.))
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) -3. 2.) 0.
         -3. 0. -3. 0. -1. -4. -1. 2. 2. -1. -4. -1. -1. 2. -1. 2. 6.
         0. 6. 0.)
        ((MLIST SIMP) 0. -2. 0. ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.)
         -4. 0. -3. 1. -1. -6. -2. 3. 2. -2. -5. -1. 0. 3. -1. 4. 8. 0.
         6. -2.)
        ((MLIST SIMP) 0. ((RAT SIMP) -5. 2.) ((RAT SIMP) 1. 2.) -2. 1.
         -5. 1. -4. 2. -2. -7. -3. 4. 3. -1. -6. -2. -1. 4. 0. 5. 10.
         -2. 8. -4.)
        ((MLIST SIMP) 0. -3. 1. -2. 1. -6. 2. -4. 2. -2. -8. -2. 4. 4.
         -2. -8. -2. -2. 6. 0. 6. 10. -2. 10. -6.)
        ((MLIST SIMP) 0. -3. ((RAT SIMP) 3. 2.) ((RAT SIMP) -5. 2.) 1.
         -6. 3. -5. 2. -1. -9. -2. 6. 5. -2. -10. -3. -2. 6. -1. 7. 10.
         -4. 12. -6.)
        ((MLIST SIMP) 0. -3. ((RAT SIMP) 3. 2.) -3. ((RAT SIMP) 3. 2.)
         -6. 3. -6. 3. -2. -11. -2. 7. 7. -2. -11. -2. -2. 7. -2. 7.
         12. -6. 12. -6.)
        ((MLIST SIMP) -2. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.)
         ((RAT SIMP) -1. 2.) 0. 2. 2. 2. -1. -1. 2. -1. -1. 2. -1. -1.
         2. 3. 3. 3. -4. -4. -4. 4.)
        ((MLIST SIMP) -4. ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) -1.
         -1. 2. 2. 4. 4. -2. 1. 1. -2. 1. 1. 2. 2. 5. 2. 2. 5. -8. -8.
         0. 0.)
        ((MLIST SIMP) -6. -1. -1. -1. ((RAT SIMP) -3. 2.) 4. 4. 4. 6.
         0. 0. 0. 1. 4. 4. 1. 4. 4. 1. 4. 4. -12. -4. -4. -4.)
        ((MLIST SIMP) -8. ((RAT SIMP) -3. 2.) ((RAT SIMP) -3. 2.)
         ((RAT SIMP) -3. 2.) ((RAT SIMP) -3. 2.) 6. 6. 6. 6. 3. 3. 3.
         3. 3. 3. 3. 3. 3. 3. 3. 3. -8. -8. -8. -8.)
        ((MLIST SIMP) 4. ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.)
         ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.) 6. 6. 6. 6. 9. 9. 9. 9.
         9. 9. 9. 9. 9. 9. 9. 9. 16. 16. 16. 16.)))
      (((7. 3.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) 20. 11.) ((RAT SIMP) -3. 2.)
         ((RAT SIMP) -31. 132.) 0. ((RAT SIMP) -7. 22.)
         ((RAT SIMP) 37. 66.) 1. ((RAT SIMP) 15. 22.)
         ((RAT SIMP) -23. 198.) ((RAT SIMP) -331. 264.)
         ((RAT SIMP) -63. 88.) 0. ((RAT SIMP) -1825. 396.)
         ((RAT SIMP) 145. 44.) ((RAT SIMP) 62. 99.) 0.
         ((RAT SIMP) -10. 99.) ((RAT SIMP) -82. 9.)
         ((RAT SIMP) 56. 33.) ((RAT SIMP) 53. 33.)
         ((RAT SIMP) -18. 11.) ((RAT SIMP) 47. 11.) 0. 6.
         ((RAT SIMP) -48. 55.) 0. ((RAT SIMP) -46. 55.))
        ((MLIST SIMP) ((RAT SIMP) 20. 11.) ((RAT SIMP) -3. 2.)
         ((RAT SIMP) -31. 132.) 0. ((RAT SIMP) -409. 594.)
         ((RAT SIMP) 553. 594.) 1. ((RAT SIMP) 250. 891.)
         ((RAT SIMP) 254. 891.) ((RAT SIMP) -889. 2376.)
         ((RAT SIMP) -3791. 2376.) 0. ((RAT SIMP) -30175. 3564.)
         ((RAT SIMP) 25495. 3564.) ((RAT SIMP) 62. 99.) 0.
         ((RAT SIMP) -1025. 891.) ((RAT SIMP) -653. 81.)
         ((RAT SIMP) 1109. 297.) ((RAT SIMP) 1082. 297.)
         ((RAT SIMP) -1091. 297.) ((RAT SIMP) 664. 297.) 0. 6.
         ((RAT SIMP) -103. 55.) 1. ((RAT SIMP) -46. 55.))
        ((MLIST SIMP) ((RAT SIMP) 1227. 440.) ((RAT SIMP) -183. 80.)
         ((RAT SIMP) -53. 176.) 0. ((RAT SIMP) -2597. 4752.)
         ((RAT SIMP) 26809. 23760.) 1. ((RAT SIMP) 5113. 35640.)
         ((RAT SIMP) 5849. 35640.) ((RAT SIMP) -38737. 95040.)
         ((RAT SIMP) -161063. 95040.) 0. ((RAT SIMP) -264683. 28512.)
         ((RAT SIMP) 196211. 28512.) ((RAT SIMP) 463. 330.) 1.
         ((RAT SIMP) -67127. 35640.) ((RAT SIMP) -28919. 3240.)
         ((RAT SIMP) 41993. 11880.) ((RAT SIMP) 26383. 5940.)
         ((RAT SIMP) -9835. 2376.) ((RAT SIMP) 1733. 594.) 0.
         ((RAT SIMP) 123. 20.) ((RAT SIMP) -2183. 1100.) 1.
         ((RAT SIMP) -309. 440.))
        ((MLIST SIMP) ((RAT SIMP) 699. 55.) ((RAT SIMP) -207. 20.)
         ((RAT SIMP) -91. 88.) 1. ((RAT SIMP) 91. 396.)
         ((RAT SIMP) 5197. 1980.) 1. ((RAT SIMP) 23. 5940.)
         ((RAT SIMP) -7781. 5940.) ((RAT SIMP) -17791. 7920.)
         ((RAT SIMP) -16409. 7920.) 0. ((RAT SIMP) -30929. 2376.)
         ((RAT SIMP) 21713. 2376.) ((RAT SIMP) 224. 165.) 1.
         ((RAT SIMP) -2803. 1485.) ((RAT SIMP) -2806. 135.)
         ((RAT SIMP) 2422. 495.) ((RAT SIMP) 5393. 990.)
         ((RAT SIMP) -488. 99.) ((RAT SIMP) 1787. 198.) 0.
         ((RAT SIMP) 67. 5.) ((RAT SIMP) -582. 275.) 1.
         ((RAT SIMP) -67. 55.))
        ((MLIST SIMP) ((RAT SIMP) 699. 55.) ((RAT SIMP) -207. 20.)
         ((RAT SIMP) -91. 88.) 1. ((RAT SIMP) 383. 1188.)
         ((RAT SIMP) 15041. 5940.) 1. ((RAT SIMP) -3341. 17820.)
         ((RAT SIMP) -19933. 17820.) ((RAT SIMP) -48203. 23760.)
         ((RAT SIMP) -54397. 23760.) 0. ((RAT SIMP) -87397. 7128.)
         ((RAT SIMP) 59749. 7128.) ((RAT SIMP) 224. 165.) 1.
         ((RAT SIMP) -15779. 4455.) ((RAT SIMP) -7748. 405.)
         ((RAT SIMP) 6881. 1485.) ((RAT SIMP) 18379. 2970.)
         ((RAT SIMP) -1387. 297.) ((RAT SIMP) 4921. 594.) 1.
         ((RAT SIMP) 62. 5.) ((RAT SIMP) -582. 275.) 1.
         ((RAT SIMP) -67. 55.))
        ((MLIST SIMP) ((RAT SIMP) 2631. 220.) ((RAT SIMP) -389. 40.)
         ((RAT SIMP) -10. 11.) 1. ((RAT SIMP) 145. 264.)
         ((RAT SIMP) 3043. 1320.) 1. ((RAT SIMP) -296. 495.)
         ((RAT SIMP) -928. 495.) ((RAT SIMP) -12319. 5280.)
         ((RAT SIMP) -9161. 5280.) 1. ((RAT SIMP) -15101. 1584.)
         ((RAT SIMP) 10277. 1584.) ((RAT SIMP) 313. 55.) 1.
         ((RAT SIMP) -5699. 1980.) ((RAT SIMP) -3383. 180.)
         ((RAT SIMP) 461. 660.) ((RAT SIMP) 743. 165.)
         ((RAT SIMP) -823. 132.) ((RAT SIMP) 559. 66.) 1.
         ((RAT SIMP) 119. 10.) ((RAT SIMP) -559. 550.) 1.
         ((RAT SIMP) -257. 220.))
        ((MLIST SIMP) ((RAT SIMP) -9. 16.) ((RAT SIMP) -7. 32.)
         ((RAT SIMP) -1. 32.) ((RAT SIMP) -7. 16.) ((RAT SIMP) 9. 16.)
         ((RAT SIMP) 3. 4.) ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 49. 64.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -5. 16.) ((RAT SIMP) 139. 32.)
         ((RAT SIMP) 29. 16.) ((RAT SIMP) 9. 8.) ((RAT SIMP) -11. 16.)
         ((RAT SIMP) 9. 8.) ((RAT SIMP) -15. 4.) ((RAT SIMP) -47. 16.)
         ((RAT SIMP) -63. 16.) ((RAT SIMP) -13. 8.) ((RAT SIMP) 9. 2.)
         ((RAT SIMP) -13. 8.) ((RAT SIMP) -7. 2.) ((RAT SIMP) 35. 16.)
         ((RAT SIMP) -7. 16.) ((RAT SIMP) 57. 16.))
        ((MLIST SIMP) ((RAT SIMP) -9. 8.) ((RAT SIMP) -7. 16.)
         ((RAT SIMP) -1. 16.) ((RAT SIMP) 1. 8.) ((RAT SIMP) 1. 8.)
         ((RAT SIMP) 3. 2.) 0. 0. 1. ((RAT SIMP) 49. 32.)
         ((RAT SIMP) -11. 8.) ((RAT SIMP) -11. 8.)
         ((RAT SIMP) 139. 16.) ((RAT SIMP) 9. 8.) ((RAT SIMP) 9. 4.)
         ((RAT SIMP) 9. 8.) ((RAT SIMP) 9. 4.) ((RAT SIMP) -15. 2.)
         ((RAT SIMP) -55. 8.) ((RAT SIMP) -55. 8.) ((RAT SIMP) -13. 4.)
         1. ((RAT SIMP) -13. 4.) 1. ((RAT SIMP) 35. 8.)
         ((RAT SIMP) 25. 8.) ((RAT SIMP) 25. 8.))
        ((MLIST SIMP) ((RAT SIMP) -57. 40.) ((RAT SIMP) -47. 80.)
         ((RAT SIMP) -1. 16.) ((RAT SIMP) 17. 40.) ((RAT SIMP) 33. 40.)
         ((RAT SIMP) 11. 10.) ((RAT SIMP) 3. 10.) ((RAT SIMP) -3. 10.)
         ((RAT SIMP) 6. 5.) ((RAT SIMP) 37. 32.) ((RAT SIMP) -31. 40.)
         ((RAT SIMP) -79. 40.) ((RAT SIMP) 135. 16.)
         ((RAT SIMP) 129. 40.) ((RAT SIMP) 53. 20.)
         ((RAT SIMP) 81. 40.) ((RAT SIMP) 13. 20.) ((RAT SIMP) -15. 2.)
         ((RAT SIMP) -59. 8.) ((RAT SIMP) -311. 40.)
         ((RAT SIMP) -109. 20.) ((RAT SIMP) -7. 5.)
         ((RAT SIMP) -37. 20.) ((RAT SIMP) 7. 5.) ((RAT SIMP) 227. 40.)
         ((RAT SIMP) 193. 40.) ((RAT SIMP) 113. 40.))
        ((MLIST SIMP) ((RAT SIMP) -159. 80.) ((RAT SIMP) -249. 160.)
         ((RAT SIMP) 9. 32.) ((RAT SIMP) -1. 80.) ((RAT SIMP) 31. 80.)
         ((RAT SIMP) 237. 20.) ((RAT SIMP) -9. 20.)
         ((RAT SIMP) -21. 20.) ((RAT SIMP) 17. 10.)
         ((RAT SIMP) 195. 64.) ((RAT SIMP) -387. 80.)
         ((RAT SIMP) -483. 80.) ((RAT SIMP) 625. 32.)
         ((RAT SIMP) -1197. 80.) ((RAT SIMP) 691. 40.)
         ((RAT SIMP) -1293. 80.) ((RAT SIMP) 611. 40.)
         ((RAT SIMP) -45. 4.) ((RAT SIMP) -85. 16.)
         ((RAT SIMP) -457. 80.) ((RAT SIMP) -363. 40.)
         ((RAT SIMP) 91. 10.) ((RAT SIMP) -219. 40.)
         ((RAT SIMP) 119. 10.) ((RAT SIMP) -651. 80.)
         ((RAT SIMP) 71. 80.) ((RAT SIMP) -89. 80.))
        ((MLIST SIMP) ((RAT SIMP) -159. 80.) ((RAT SIMP) -89. 160.)
         ((RAT SIMP) -7. 32.) ((RAT SIMP) -1. 80.) ((RAT SIMP) 31. 80.)
         ((RAT SIMP) 157. 20.) ((RAT SIMP) -29. 20.)
         ((RAT SIMP) -41. 20.) ((RAT SIMP) 57. 10.)
         ((RAT SIMP) 163. 64.) ((RAT SIMP) -307. 80.)
         ((RAT SIMP) -403. 80.) ((RAT SIMP) 657. 32.)
         ((RAT SIMP) -1037. 80.) ((RAT SIMP) 931. 40.)
         ((RAT SIMP) -1133. 80.) ((RAT SIMP) 851. 40.)
         ((RAT SIMP) -45. 4.) ((RAT SIMP) -117. 16.)
         ((RAT SIMP) -617. 80.) ((RAT SIMP) -603. 40.)
         ((RAT SIMP) 71. 10.) ((RAT SIMP) -459. 40.)
         ((RAT SIMP) 99. 10.) ((RAT SIMP) -651. 80.)
         ((RAT SIMP) 231. 80.) ((RAT SIMP) 71. 80.))
        ((MLIST SIMP) ((RAT SIMP) -87. 40.) ((RAT SIMP) -37. 80.)
         ((RAT SIMP) -5. 16.) ((RAT SIMP) 7. 40.) ((RAT SIMP) 23. 40.)
         ((RAT SIMP) 71. 10.) ((RAT SIMP) -29. 20.)
         ((RAT SIMP) -41. 20.) ((RAT SIMP) 31. 5.) ((RAT SIMP) 95. 32.)
         ((RAT SIMP) -161. 40.) ((RAT SIMP) -209. 40.)
         ((RAT SIMP) 341. 16.) ((RAT SIMP) -481. 40.)
         ((RAT SIMP) 493. 20.) ((RAT SIMP) -529. 40.)
         ((RAT SIMP) 453. 20.) ((RAT SIMP) -25. 2.)
         ((RAT SIMP) -69. 8.) ((RAT SIMP) -481. 40.)
         ((RAT SIMP) -339. 20.) ((RAT SIMP) 43. 5.)
         ((RAT SIMP) -207. 20.) ((RAT SIMP) 42. 5.)
         ((RAT SIMP) -243. 40.) ((RAT SIMP) 123. 40.)
         ((RAT SIMP) 43. 40.))
        ((MLIST SIMP) ((RAT SIMP) -213. 80.) ((RAT SIMP) -83. 160.)
         ((RAT SIMP) -13. 32.) ((RAT SIMP) 1. 16.) ((RAT SIMP) 17. 16.)
         ((RAT SIMP) 139. 20.) ((RAT SIMP) -5. 4.) ((RAT SIMP) -7. 4.)
         ((RAT SIMP) 32. 5.) ((RAT SIMP) 193. 64.)
         ((RAT SIMP) -77. 16.) ((RAT SIMP) -77. 16.)
         ((RAT SIMP) 731. 32.) ((RAT SIMP) -163. 16.)
         ((RAT SIMP) 937. 40.) ((RAT SIMP) -179. 16.)
         ((RAT SIMP) 977. 40.) ((RAT SIMP) -51. 4.)
         ((RAT SIMP) -867. 80.) ((RAT SIMP) -1187. 80.)
         ((RAT SIMP) -657. 40.) ((RAT SIMP) 19. 2.)
         ((RAT SIMP) -537. 40.) ((RAT SIMP) 9. 2.)
         ((RAT SIMP) -297. 80.) ((RAT SIMP) 237. 80.)
         ((RAT SIMP) 317. 80.))
        ((MLIST SIMP) ((RAT SIMP) -237. 80.) ((RAT SIMP) -107. 160.)
         ((RAT SIMP) -13. 32.) ((RAT SIMP) 61. 80.)
         ((RAT SIMP) 109. 80.) ((RAT SIMP) 131. 20.)
         ((RAT SIMP) -31. 20.) ((RAT SIMP) -29. 20.)
         ((RAT SIMP) 33. 5.) ((RAT SIMP) 169. 64.)
         ((RAT SIMP) -433. 80.) ((RAT SIMP) -337. 80.)
         ((RAT SIMP) 723. 32.) ((RAT SIMP) -743. 80.)
         ((RAT SIMP) 873. 40.) ((RAT SIMP) -727. 80.)
         ((RAT SIMP) 993. 40.) ((RAT SIMP) -51. 4.)
         ((RAT SIMP) -939. 80.) ((RAT SIMP) -1227. 80.)
         ((RAT SIMP) -601. 40.) ((RAT SIMP) 99. 10.)
         ((RAT SIMP) -125. 8.) ((RAT SIMP) 21. 10.)
         ((RAT SIMP) -193. 80.) ((RAT SIMP) 213. 80.)
         ((RAT SIMP) 453. 80.))
        ((MLIST SIMP) ((RAT SIMP) -63. 20.) ((RAT SIMP) -23. 40.)
         ((RAT SIMP) -1. 2.) ((RAT SIMP) 19. 20.) ((RAT SIMP) 31. 20.)
         ((RAT SIMP) 29. 5.) ((RAT SIMP) -31. 20.)
         ((RAT SIMP) -29. 20.) ((RAT SIMP) 71. 10.)
         ((RAT SIMP) 49. 16.) ((RAT SIMP) -28. 5.) ((RAT SIMP) -22. 5.)
         ((RAT SIMP) 187. 8.) ((RAT SIMP) -167. 20.)
         ((RAT SIMP) 116. 5.) ((RAT SIMP) -163. 20.)
         ((RAT SIMP) 131. 5.) -14. ((RAT SIMP) -321. 20.)
         ((RAT SIMP) -333. 20.) ((RAT SIMP) -139. 10.)
         ((RAT SIMP) 42. 5.) ((RAT SIMP) -35. 2.) ((RAT SIMP) 18. 5.)
         ((RAT SIMP) -7. 20.) ((RAT SIMP) 57. 20.)
         ((RAT SIMP) 117. 20.))
        ((MLIST SIMP) ((RAT SIMP) -291. 80.) ((RAT SIMP) -101. 160.)
         ((RAT SIMP) -19. 32.) ((RAT SIMP) 23. 16.)
         ((RAT SIMP) 23. 16.) ((RAT SIMP) 113. 20.) ((RAT SIMP) -5. 4.)
         ((RAT SIMP) -5. 4.) ((RAT SIMP) 73. 10.) ((RAT SIMP) 199. 64.)
         ((RAT SIMP) -83. 16.) ((RAT SIMP) -83. 16.)
         ((RAT SIMP) 797. 32.) ((RAT SIMP) -101. 16.)
         ((RAT SIMP) 999. 40.) ((RAT SIMP) -101. 16.)
         ((RAT SIMP) 999. 40.) ((RAT SIMP) -57. 4.)
         ((RAT SIMP) -1509. 80.) ((RAT SIMP) -1509. 80.)
         ((RAT SIMP) -679. 40.) ((RAT SIMP) 9. 2.)
         ((RAT SIMP) -679. 40.) ((RAT SIMP) 9. 2.)
         ((RAT SIMP) 161. 80.) ((RAT SIMP) 459. 80.)
         ((RAT SIMP) 459. 80.))
        ((MLIST SIMP) ((RAT SIMP) 9. 5.) ((RAT SIMP) 3. 5.)
         ((RAT SIMP) 3. 20.) ((RAT SIMP) -18. 5.) ((RAT SIMP) -3. 5.)
         ((RAT SIMP) -3. 5.) ((RAT SIMP) -3. 5.) ((RAT SIMP) 2. 5.)
         ((RAT SIMP) 2. 5.) ((RAT SIMP) -21. 20.) ((RAT SIMP) -21. 20.)
         ((RAT SIMP) -3. 10.) ((RAT SIMP) -17. 10.)
         ((RAT SIMP) -17. 10.) ((RAT SIMP) 6. 5.) ((RAT SIMP) 9. 5.)
         ((RAT SIMP) 6. 5.) ((RAT SIMP) 6. 5.) ((RAT SIMP) -3. 5.)
         ((RAT SIMP) -33. 5.) ((RAT SIMP) -3. 5.) ((RAT SIMP) -33. 5.)
         ((RAT SIMP) 12. 5.) ((RAT SIMP) 12. 5.) 3. 3. 3.)
        ((MLIST SIMP) ((RAT SIMP) 18. 5.) ((RAT SIMP) 6. 5.)
         ((RAT SIMP) 3. 10.) ((RAT SIMP) -21. 5.) ((RAT SIMP) -21. 5.)
         ((RAT SIMP) -6. 5.) ((RAT SIMP) -1. 5.) ((RAT SIMP) -1. 5.)
         ((RAT SIMP) 4. 5.) ((RAT SIMP) -21. 10.) ((RAT SIMP) -27. 20.)
         ((RAT SIMP) -27. 20.) ((RAT SIMP) -17. 5.) ((RAT SIMP) 1. 10.)
         ((RAT SIMP) 12. 5.) ((RAT SIMP) 1. 10.) ((RAT SIMP) 12. 5.)
         ((RAT SIMP) 12. 5.) ((RAT SIMP) -36. 5.) ((RAT SIMP) -36. 5.)
         ((RAT SIMP) 9. 5.) ((RAT SIMP) -21. 5.) ((RAT SIMP) 9. 5.)
         ((RAT SIMP) -21. 5.) 6. 6. 6.)
        ((MLIST SIMP) ((RAT SIMP) 27. 5.) ((RAT SIMP) 9. 5.)
         ((RAT SIMP) 9. 20.) ((RAT SIMP) -24. 5.) ((RAT SIMP) -24. 5.)
         ((RAT SIMP) -24. 5.) ((RAT SIMP) 1. 5.) ((RAT SIMP) 1. 5.)
         ((RAT SIMP) 1. 5.) ((RAT SIMP) -12. 5.) ((RAT SIMP) -12. 5.)
         ((RAT SIMP) -12. 5.) ((RAT SIMP) -8. 5.) ((RAT SIMP) -8. 5.)
         ((RAT SIMP) 18. 5.) ((RAT SIMP) -8. 5.) ((RAT SIMP) 18. 5.)
         ((RAT SIMP) 18. 5.) ((RAT SIMP) -24. 5.) ((RAT SIMP) -24. 5.)
         ((RAT SIMP) -24. 5.) ((RAT SIMP) -24. 5.) ((RAT SIMP) -24. 5.)
         ((RAT SIMP) -24. 5.) 9. 9. 9.)
        ((MLIST SIMP) ((RAT SIMP) 57. 10.) ((RAT SIMP) 12. 5.)
         ((RAT SIMP) 9. 40.) ((RAT SIMP) -22. 5.) ((RAT SIMP) -22. 5.)
         ((RAT SIMP) -22. 5.) ((RAT SIMP) -9. 10.) ((RAT SIMP) -9. 10.)
         ((RAT SIMP) -9. 10.) ((RAT SIMP) -27. 10.)
         ((RAT SIMP) -27. 10.) ((RAT SIMP) -27. 10.)
         ((RAT SIMP) -9. 5.) ((RAT SIMP) -9. 5.) ((RAT SIMP) 9. 5.)
         ((RAT SIMP) -9. 5.) ((RAT SIMP) 9. 5.) ((RAT SIMP) 9. 5.)
         ((RAT SIMP) -22. 5.) ((RAT SIMP) -22. 5.) ((RAT SIMP) -22. 5.)
         ((RAT SIMP) -22. 5.) ((RAT SIMP) -22. 5.) ((RAT SIMP) -22. 5.)
         ((RAT SIMP) 19. 2.) ((RAT SIMP) 19. 2.) ((RAT SIMP) 19. 2.))
        ((MLIST SIMP) 9. 4. ((RAT SIMP) 1. 4.) -6. -6. -4. -2. -2. -1.
         ((RAT SIMP) -7. 2.) ((RAT SIMP) -7. 2.) ((RAT SIMP) -7. 2.)
         -1. 1. 0. 1. 0. 6. -8. -8. -6. -2. -6. -2. 15. 5. 5.)
        ((MLIST SIMP) 12. 5. ((RAT SIMP) 1. 2.) -8. -6. -6. -2. -1. -1.
         -4. -4. -4. 2. 2. 0. 4. 6. 6. -10. -6. -10. -6. -4. -4. 10.
         10. 0.)
        ((MLIST SIMP) 15. 6. ((RAT SIMP) 3. 4.) -8. -8. -8. -1. -1. -1.
         ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) ((RAT SIMP) -9. 2.) 5.
         5. 6. 5. 6. 6. -8. -8. -8. -8. -8. -8. 5. 5. 5.)
        ((MLIST SIMP) -9. -4. ((RAT SIMP) -1. 4.) 0. -4. -4. 1. -2. -2.
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) -1. 7. 7. -6. 10. 12.
         12. -8. 8. -8. 8. 16. 16. -25. -25. 25.)
        ((MLIST SIMP) -18. -8. ((RAT SIMP) -1. 2.) -4. -4. -8. -1. -1.
         -4. 1. ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) 14. 17. 6. 17.
         6. 24. 0. 0. 8. 24. 8. 24. -50. 0. 0.)
        ((MLIST SIMP) -27. -12. ((RAT SIMP) -3. 4.) -8. -8. -8. -3. -3.
         -3. 0. 0. 0. 24. 24. 18. 24. 18. 18. 16. 16. 16. 16. 16. 16.
         -25. -25. -25.)
        ((MLIST SIMP) 27. 12. ((RAT SIMP) 3. 4.) 16. 16. 16. 9. 9. 9.
         6. 6. 6. 36. 36. 54. 36. 54. 54. 64. 64. 64. 64. 64. 64. 125.
         125. 125.)))
      (((7. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) -1190. 39.) ((RAT SIMP) 945. 52.)
         ((RAT SIMP) 1225. 312.) ((RAT SIMP) 315. 8.)
         ((RAT SIMP) -2975. 104.) ((RAT SIMP) -105. 52.) 0.
         ((RAT SIMP) -245. 104.) ((RAT SIMP) -385. 416.)
         ((RAT SIMP) 35. 6.) 0. ((RAT SIMP) 385. 78.)
         ((RAT SIMP) -833. 96.) ((RAT SIMP) 553. 96.)
         ((RAT SIMP) 357. 52.) ((RAT SIMP) -1379. 104.)
         ((RAT SIMP) -15125. 624.) ((RAT SIMP) 4015. 208.)
         ((RAT SIMP) 3365. 312.) ((RAT SIMP) -755. 156.) -1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -986. 39.) ((RAT SIMP) 783. 52.)
         ((RAT SIMP) 1015. 312.) ((RAT SIMP) 261. 8.)
         ((RAT SIMP) -2465. 104.) ((RAT SIMP) -213. 104.) 0.
         ((RAT SIMP) -203. 104.) ((RAT SIMP) -163. 416.)
         ((RAT SIMP) 23. 6.) 1. ((RAT SIMP) 319. 78.)
         ((RAT SIMP) -539. 96.) ((RAT SIMP) 307. 96.)
         ((RAT SIMP) 93. 52.) ((RAT SIMP) -737. 104.)
         ((RAT SIMP) -3863. 624.) ((RAT SIMP) 437. 208.)
         ((RAT SIMP) 1451. 312.) ((RAT SIMP) 43. 156.) -1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3230. 117.) ((RAT SIMP) 855. 52.)
         ((RAT SIMP) 3325. 936.) ((RAT SIMP) 277. 8.)
         ((RAT SIMP) -7867. 312.) ((RAT SIMP) -661. 312.) 1.
         ((RAT SIMP) -291. 104.) ((RAT SIMP) -227. 416.)
         ((RAT SIMP) 77. 18.) 1. ((RAT SIMP) 1045. 234.)
         ((RAT SIMP) -1769. 288.) ((RAT SIMP) 1009. 288.)
         ((RAT SIMP) 371. 156.) ((RAT SIMP) -849. 104.)
         ((RAT SIMP) -16829. 1872.) ((RAT SIMP) 941. 208.)
         ((RAT SIMP) 5345. 936.) ((RAT SIMP) -155. 468.) -1. 1.)
        ((MLIST SIMP) ((RAT SIMP) 2708. 495.) ((RAT SIMP) -1483. 330.)
         ((RAT SIMP) -307. 396.) ((RAT SIMP) 263. 132.)
         ((RAT SIMP) -23. 33.) ((RAT SIMP) -313. 528.)
         ((RAT SIMP) 95. 33.) ((RAT SIMP) -32. 33.)
         ((RAT SIMP) -31. 132.) ((RAT SIMP) 487. 198.)
         ((RAT SIMP) 379. 198.) ((RAT SIMP) -736. 99.)
         ((RAT SIMP) 575. 396.) ((RAT SIMP) 10. 9.)
         ((RAT SIMP) -199. 132.) ((RAT SIMP) -59. 66.)
         ((RAT SIMP) -2032. 99.) ((RAT SIMP) -1607. 198.)
         ((RAT SIMP) 7669. 396.) ((RAT SIMP) 15487. 990.)
         ((RAT SIMP) -118. 55.) ((RAT SIMP) -118. 55.))
        ((MLIST SIMP) ((RAT SIMP) 26792. 4455.)
         ((RAT SIMP) -15217. 2970.) ((RAT SIMP) -673. 3564.)
         ((RAT SIMP) 899. 396.) ((RAT SIMP) 191. 594.)
         ((RAT SIMP) -4907. 4752.) ((RAT SIMP) 1240. 297.)
         ((RAT SIMP) -191. 594.) ((RAT SIMP) -31. 132.)
         ((RAT SIMP) 3173. 1782.) ((RAT SIMP) 1321. 1782.)
         ((RAT SIMP) -8824. 891.) ((RAT SIMP) 335. 3564.)
         ((RAT SIMP) -115. 162.) ((RAT SIMP) 299. 1188.)
         ((RAT SIMP) 899. 594.) ((RAT SIMP) -21863. 891.)
         ((RAT SIMP) 4897. 1782.) ((RAT SIMP) 64555. 3564.)
         ((RAT SIMP) 88783. 8910.) ((RAT SIMP) -3296. 1485.)
         ((RAT SIMP) -3296. 1485.))
        ((MLIST SIMP) ((RAT SIMP) 199723. 22275.)
         ((RAT SIMP) -857449. 118800.) ((RAT SIMP) -67897. 142560.)
         ((RAT SIMP) 60839. 15840.) ((RAT SIMP) -317. 4752.)
         ((RAT SIMP) -218303. 190080.) ((RAT SIMP) 62137. 11880.)
         ((RAT SIMP) -25343. 23760.) ((RAT SIMP) -53. 176.)
         ((RAT SIMP) 88733. 71280.) ((RAT SIMP) 122977. 71280.)
         ((RAT SIMP) -47423. 4455.) ((RAT SIMP) -32113. 142560.)
         ((RAT SIMP) -9559. 6480.) ((RAT SIMP) 32543. 47520.)
         ((RAT SIMP) 25529. 23760.) ((RAT SIMP) -889739. 35640.)
         ((RAT SIMP) 49153. 71280.) ((RAT SIMP) 2735767. 142560.)
         ((RAT SIMP) 845813. 71280.) ((RAT SIMP) -16804. 7425.)
         ((RAT SIMP) -16804. 7425.))
        ((MLIST SIMP) ((RAT SIMP) 286906. 7425.)
         ((RAT SIMP) -279007. 9900.) ((RAT SIMP) -49111. 11880.)
         ((RAT SIMP) 21137. 1320.) ((RAT SIMP) -656. 99.)
         ((RAT SIMP) -32789. 15840.) ((RAT SIMP) 17881. 990.)
         ((RAT SIMP) -7597. 990.) ((RAT SIMP) -91. 88.)
         ((RAT SIMP) 28139. 5940.) ((RAT SIMP) 26431. 5940.)
         ((RAT SIMP) -24176. 1485.) ((RAT SIMP) -29149. 11880.)
         ((RAT SIMP) -508. 135.) ((RAT SIMP) -11851. 3960.)
         ((RAT SIMP) -3943. 1980.) ((RAT SIMP) -72946. 1485.)
         ((RAT SIMP) -94571. 5940.) ((RAT SIMP) 521881. 11880.)
         ((RAT SIMP) 203387. 5940.) ((RAT SIMP) -7363. 2475.)
         ((RAT SIMP) -7363. 2475.))
        ((MLIST SIMP) ((RAT SIMP) 865118. 22275.)
         ((RAT SIMP) -839771. 29700.) ((RAT SIMP) -142163. 35640.)
         ((RAT SIMP) 64621. 3960.) ((RAT SIMP) -1858. 297.)
         ((RAT SIMP) -103537. 47520.) ((RAT SIMP) 53423. 2970.)
         ((RAT SIMP) -22901. 2970.) ((RAT SIMP) -91. 88.)
         ((RAT SIMP) 53287. 17820.) ((RAT SIMP) 74123. 17820.)
         ((RAT SIMP) -66808. 4455.) ((RAT SIMP) -78317. 35640.)
         ((RAT SIMP) -3253. 810.) ((RAT SIMP) -30383. 11880.)
         ((RAT SIMP) -13919. 5940.) ((RAT SIMP) -209543. 4455.)
         ((RAT SIMP) -240043. 17820.) ((RAT SIMP) 1459493. 35640.)
         ((RAT SIMP) 561211. 17820.) ((RAT SIMP) -18239. 7425.)
         ((RAT SIMP) -18239. 7425.))
        ((MLIST SIMP) ((RAT SIMP) 88412. 2475.)
         ((RAT SIMP) -169303. 6600.) ((RAT SIMP) -34519. 7920.)
         ((RAT SIMP) 13193. 880.) ((RAT SIMP) -1709. 264.)
         ((RAT SIMP) -18761. 10560.) ((RAT SIMP) 10399. 660.)
         ((RAT SIMP) -11651. 1320.) ((RAT SIMP) -9. 22.)
         ((RAT SIMP) 13571. 3960.) ((RAT SIMP) 31279. 3960.)
         ((RAT SIMP) -6262. 495.) ((RAT SIMP) -14611. 7920.)
         ((RAT SIMP) -1723. 360.) ((RAT SIMP) -5719. 2640.)
         ((RAT SIMP) -4957. 1320.) ((RAT SIMP) -92183. 1980.)
         ((RAT SIMP) -51149. 3960.) ((RAT SIMP) 315049. 7920.)
         ((RAT SIMP) 123011. 3960.) ((RAT SIMP) -2051. 825.)
         ((RAT SIMP) -2051. 825.))
        ((MLIST SIMP) 3. ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 4.)
         ((RAT SIMP) -15. 2.) ((RAT SIMP) -21. 8.) ((RAT SIMP) -9. 16.)
         -3. ((RAT SIMP) -9. 8.) ((RAT SIMP) -3. 16.) 0. 4. 6.
         ((RAT SIMP) -63. 16.) ((RAT SIMP) 9. 16.) ((RAT SIMP) 3. 8.)
         ((RAT SIMP) 15. 8.) ((RAT SIMP) -33. 8.) ((RAT SIMP) -121. 8.)
         ((RAT SIMP) 111. 4.) ((RAT SIMP) -27. 4.) -9. 9.)
        ((MLIST SIMP) 6. 3. ((RAT SIMP) 3. 2.) ((RAT SIMP) -21. 2.)
         ((RAT SIMP) -15. 4.) ((RAT SIMP) -3. 4.) ((RAT SIMP) -21. 2.)
         ((RAT SIMP) -15. 4.) ((RAT SIMP) -3. 4.) 4. 4. 12.
         ((RAT SIMP) -27. 8.) ((RAT SIMP) -27. 8.) ((RAT SIMP) 9. 4.)
         ((RAT SIMP) 9. 4.) ((RAT SIMP) -77. 4.) ((RAT SIMP) -77. 4.)
         21. 21. 0. 0.)
        ((MLIST SIMP) 6. 3. ((RAT SIMP) 3. 2.) ((RAT SIMP) -99. 10.)
         ((RAT SIMP) -81. 20.) ((RAT SIMP) -9. 20.)
         ((RAT SIMP) -111. 10.) ((RAT SIMP) -69. 20.)
         ((RAT SIMP) -21. 20.) ((RAT SIMP) 16. 5.) ((RAT SIMP) 24. 5.)
         12. ((RAT SIMP) -3. 8.) ((RAT SIMP) -51. 8.)
         ((RAT SIMP) 33. 20.) ((RAT SIMP) 57. 20.)
         ((RAT SIMP) -521. 20.) ((RAT SIMP) -249. 20.) 18. 24.
         ((RAT SIMP) 6. 5.) ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 13. ((RAT SIMP) -9. 2.) ((RAT SIMP) 35. 4.)
         ((RAT SIMP) -87. 5.) ((RAT SIMP) -177. 40.)
         ((RAT SIMP) -171. 80.) ((RAT SIMP) -93. 5.)
         ((RAT SIMP) -153. 40.) ((RAT SIMP) -219. 80.)
         ((RAT SIMP) 131. 5.) ((RAT SIMP) 139. 5.) 26.
         ((RAT SIMP) -193. 16.) ((RAT SIMP) -289. 16.)
         ((RAT SIMP) -339. 40.) ((RAT SIMP) -291. 40.)
         ((RAT SIMP) -1667. 40.) ((RAT SIMP) -1123. 40.)
         ((RAT SIMP) 103. 4.) ((RAT SIMP) 127. 4.) ((RAT SIMP) 6. 5.)
         ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 14. -3. ((RAT SIMP) 17. 2.)
         ((RAT SIMP) -219. 10.) ((RAT SIMP) -63. 10.)
         ((RAT SIMP) -93. 40.) ((RAT SIMP) -201. 10.)
         ((RAT SIMP) -21. 5.) ((RAT SIMP) -117. 40.)
         ((RAT SIMP) 136. 5.) ((RAT SIMP) 144. 5.) 28.
         ((RAT SIMP) -91. 8.) ((RAT SIMP) -151. 8.)
         ((RAT SIMP) -147. 20.) ((RAT SIMP) -123. 20.)
         ((RAT SIMP) -821. 20.) ((RAT SIMP) -609. 20.) 32. 29.
         ((RAT SIMP) -9. 5.) ((RAT SIMP) 9. 5.))
        ((MLIST SIMP) 16. 0. 8. ((RAT SIMP) -291. 10.)
         ((RAT SIMP) -159. 20.) ((RAT SIMP) -33. 10.)
         ((RAT SIMP) -249. 10.) ((RAT SIMP) -141. 20.)
         ((RAT SIMP) -27. 10.) ((RAT SIMP) 154. 5.)
         ((RAT SIMP) 146. 5.) 32. ((RAT SIMP) -35. 2.) -13.
         ((RAT SIMP) -39. 10.) ((RAT SIMP) -51. 10.)
         ((RAT SIMP) -146. 5.) ((RAT SIMP) -229. 5.)
         ((RAT SIMP) 83. 2.) ((RAT SIMP) 53. 2.) ((RAT SIMP) -21. 5.)
         ((RAT SIMP) 21. 5.))
        ((MLIST SIMP) 8. ((RAT SIMP) 33. 5.) ((RAT SIMP) 7. 10.)
         ((RAT SIMP) -141. 10.) ((RAT SIMP) -63. 10.)
         ((RAT SIMP) -3. 8.) ((RAT SIMP) -3. 5.) ((RAT SIMP) -3. 10.)
         0. ((RAT SIMP) -39. 5.) ((RAT SIMP) 1. 5.) -8.
         ((RAT SIMP) -23. 10.) ((RAT SIMP) 7. 10.)
         ((RAT SIMP) -21. 10.) ((RAT SIMP) -18. 5.)
         ((RAT SIMP) -27. 5.) ((RAT SIMP) 43. 5.) ((RAT SIMP) -77. 2.)
         14. 18. 18.)
        ((MLIST SIMP) 16. ((RAT SIMP) 66. 5.) ((RAT SIMP) 7. 5.)
         ((RAT SIMP) -147. 10.) ((RAT SIMP) -33. 5.)
         ((RAT SIMP) -3. 8.) ((RAT SIMP) -147. 10.)
         ((RAT SIMP) -33. 5.) ((RAT SIMP) -3. 8.) ((RAT SIMP) -38. 5.)
         ((RAT SIMP) -38. 5.) -16. ((RAT SIMP) -8. 5.)
         ((RAT SIMP) -8. 5.) ((RAT SIMP) -57. 10.)
         ((RAT SIMP) -57. 10.) ((RAT SIMP) 16. 5.) ((RAT SIMP) 16. 5.)
         ((RAT SIMP) -49. 2.) ((RAT SIMP) -49. 2.) 36. 36.)
        ((MLIST SIMP) 16. ((RAT SIMP) 84. 5.) ((RAT SIMP) -2. 5.)
         ((RAT SIMP) -69. 5.) ((RAT SIMP) -27. 5.) ((RAT SIMP) -3. 4.)
         ((RAT SIMP) -69. 5.) ((RAT SIMP) -27. 5.) ((RAT SIMP) -3. 4.)
         ((RAT SIMP) -52. 5.) ((RAT SIMP) -52. 5.) -16.
         ((RAT SIMP) -32. 5.) ((RAT SIMP) -32. 5.) ((RAT SIMP) -39. 5.)
         ((RAT SIMP) -39. 5.) ((RAT SIMP) -16. 5.) ((RAT SIMP) -16. 5.)
         -23. -23. 36. 36.)
        ((MLIST SIMP) 32. 36. -2. -18. -6. ((RAT SIMP) -3. 2.) -18. -6.
         ((RAT SIMP) -3. 2.) -20. -20. -20. -17. -17. -12. -12. 10. 10.
         -10. -10. 0. 0.)
        ((MLIST SIMP) -64. -54. -5. 0. 0. 0. -27. -12.
         ((RAT SIMP) -3. 4.) 10. -22. 4. 10. -14. 6. 3. 76. 92. 50.
         125. -216. 216.)
        ((MLIST SIMP) -128. -108. -10. -27. -12. ((RAT SIMP) -3. 4.)
         -27. -12. ((RAT SIMP) -3. 4.) -12. -12. 8. -4. -4. 9. 9. 168.
         168. 175. 175. 0. 0.)
        ((MLIST SIMP) 256. 216. 20. 135. 60. ((RAT SIMP) 15. 4.) 135.
         60. ((RAT SIMP) 15. 4.) 120. 120. 80. 80. 80. 45. 45. 480.
         480. 625. 625. 1296. 1296.)))
      (((7. 1.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) -371. 15.) ((RAT SIMP) 952. 15.)
         ((RAT SIMP) -217. 5.) ((RAT SIMP) 637. 30.)
         ((RAT SIMP) -147. 10.) 0. ((RAT SIMP) -49. 40.)
         ((RAT SIMP) 1064. 15.) ((RAT SIMP) -140. 3.)
         ((RAT SIMP) -98. 15.) ((RAT SIMP) -581. 15.)
         ((RAT SIMP) 133. 3.) ((RAT SIMP) 49. 60.)
         ((RAT SIMP) -448. 15.) ((RAT SIMP) 1883. 150.) 1.)
        ((MLIST SIMP) ((RAT SIMP) -2903. 100.) ((RAT SIMP) 3183. 50.)
         ((RAT SIMP) -8301. 200.) ((RAT SIMP) 4631. 200.)
         ((RAT SIMP) -12987. 800.) 1. ((RAT SIMP) -2187. 1600.)
         ((RAT SIMP) 4451. 50.) ((RAT SIMP) -581. 10.)
         ((RAT SIMP) -859. 100.) ((RAT SIMP) -5203. 100.)
         ((RAT SIMP) 4511. 80.) ((RAT SIMP) 1249. 800.)
         ((RAT SIMP) -1767. 50.) ((RAT SIMP) 1943. 125.) 1.)
        ((MLIST SIMP) ((RAT SIMP) -69595. 624.) ((RAT SIMP) 163. 12.)
         ((RAT SIMP) 466. 13.) ((RAT SIMP) 4123. 416.)
         ((RAT SIMP) 4683. 832.) ((RAT SIMP) 1225. 156.)
         ((RAT SIMP) -385. 832.) ((RAT SIMP) 327. 4.)
         ((RAT SIMP) -535. 13.) ((RAT SIMP) -777. 52.)
         ((RAT SIMP) 16621. 208.) ((RAT SIMP) -27395. 416.)
         ((RAT SIMP) -49. 32.) ((RAT SIMP) 2287. 78.)
         ((RAT SIMP) -15513. 416.) ((RAT SIMP) 4285. 624.))
        ((MLIST SIMP) ((RAT SIMP) -58489. 624.) ((RAT SIMP) 145. 12.)
         ((RAT SIMP) 385. 13.) ((RAT SIMP) 3385. 416.)
         ((RAT SIMP) 3225. 832.) ((RAT SIMP) 1171. 156.)
         ((RAT SIMP) -163. 832.) ((RAT SIMP) 285. 4.)
         ((RAT SIMP) -499. 13.) ((RAT SIMP) -519. 52.)
         ((RAT SIMP) 14623. 208.) ((RAT SIMP) -20225. 416.)
         ((RAT SIMP) -115. 32.) ((RAT SIMP) 901. 78.)
         ((RAT SIMP) -11619. 416.) ((RAT SIMP) 3439. 624.))
        ((MLIST SIMP) ((RAT SIMP) -186115. 1872.) ((RAT SIMP) 379. 36.)
         ((RAT SIMP) 434. 13.) ((RAT SIMP) 3713. 416.)
         ((RAT SIMP) 3249. 832.) ((RAT SIMP) 3793. 468.)
         ((RAT SIMP) -227. 832.) ((RAT SIMP) 895. 12.)
         ((RAT SIMP) -515. 13.) ((RAT SIMP) -1693. 156.)
         ((RAT SIMP) 15511. 208.) ((RAT SIMP) -22233. 416.)
         ((RAT SIMP) -115. 32.) ((RAT SIMP) 3511. 234.)
         ((RAT SIMP) -37969. 1248.) ((RAT SIMP) 11029. 1872.))
        ((MLIST SIMP) ((RAT SIMP) 1136. 33.) ((RAT SIMP) -400. 33.)
         ((RAT SIMP) -79. 11.) ((RAT SIMP) 2. 33.)
         ((RAT SIMP) -31. 44.) ((RAT SIMP) 4. 11.)
         ((RAT SIMP) -31. 264.) ((RAT SIMP) 2336. 165.)
         ((RAT SIMP) 1096. 165.) ((RAT SIMP) -256. 33.)
         ((RAT SIMP) -388. 33.) ((RAT SIMP) -61. 6.)
         ((RAT SIMP) -287. 132.) ((RAT SIMP) -356. 33.)
         ((RAT SIMP) 1391. 165.) ((RAT SIMP) 434. 55.))
        ((MLIST SIMP) ((RAT SIMP) 21909. 440.) ((RAT SIMP) -962. 55.)
         ((RAT SIMP) -1137. 110.) ((RAT SIMP) -179. 176.)
         ((RAT SIMP) -615. 352.) ((RAT SIMP) 17. 22.)
         ((RAT SIMP) -53. 352.) ((RAT SIMP) 5648. 275.)
         ((RAT SIMP) 1348. 275.) ((RAT SIMP) -205. 22.)
         ((RAT SIMP) -721. 88.) ((RAT SIMP) -199. 16.)
         ((RAT SIMP) -397. 176.) ((RAT SIMP) -343. 22.)
         ((RAT SIMP) 6829. 880.) ((RAT SIMP) 21413. 2200.))
        ((MLIST SIMP) ((RAT SIMP) 11393. 55.) ((RAT SIMP) -4132. 55.)
         ((RAT SIMP) -4377. 110.) ((RAT SIMP) -157. 22.)
         ((RAT SIMP) -867. 88.) ((RAT SIMP) -42. 11.)
         ((RAT SIMP) -91. 176.) ((RAT SIMP) 25868. 275.)
         ((RAT SIMP) -3032. 275.) ((RAT SIMP) -248. 11.)
         ((RAT SIMP) 49. 11.) ((RAT SIMP) -163. 4.)
         ((RAT SIMP) -587. 88.) ((RAT SIMP) -382. 11.)
         ((RAT SIMP) -518. 55.) ((RAT SIMP) 7476. 275.))
        ((MLIST SIMP) ((RAT SIMP) 42657. 220.) ((RAT SIMP) -3912. 55.)
         ((RAT SIMP) -4047. 110.) ((RAT SIMP) -639. 88.)
         ((RAT SIMP) -1965. 176.) ((RAT SIMP) -9. 11.)
         ((RAT SIMP) -9. 44.) ((RAT SIMP) 24108. 275.)
         ((RAT SIMP) -2592. 275.) ((RAT SIMP) -237. 11.)
         ((RAT SIMP) 75. 44.) ((RAT SIMP) -333. 8.)
         ((RAT SIMP) -111. 22.) ((RAT SIMP) -261. 11.)
         ((RAT SIMP) -4683. 440.) ((RAT SIMP) 28749. 1100.))
        ((MLIST SIMP) ((RAT SIMP) 25. 8.) -2. ((RAT SIMP) -9. 2.)
         ((RAT SIMP) -3. 16.) ((RAT SIMP) 15. 32.) ((RAT SIMP) 11. 2.)
         ((RAT SIMP) -3. 32.) 24. ((RAT SIMP) 69. 4.)
         ((RAT SIMP) 27. 8.) ((RAT SIMP) -171. 8.)
         ((RAT SIMP) -135. 16.) ((RAT SIMP) -9. 8.) -7.
         ((RAT SIMP) -219. 16.) ((RAT SIMP) -49. 8.))
        ((MLIST SIMP) ((RAT SIMP) -25. 4.) 4. ((RAT SIMP) -9. 2.)
         ((RAT SIMP) -69. 8.) ((RAT SIMP) -33. 16.) 7.
         ((RAT SIMP) -3. 8.) 24. ((RAT SIMP) 21. 2.)
         ((RAT SIMP) 27. 4.) ((RAT SIMP) -153. 4.)
         ((RAT SIMP) -135. 8.) ((RAT SIMP) -9. 8.) 14.
         ((RAT SIMP) 39. 8.) ((RAT SIMP) 49. 4.))
        ((MLIST SIMP) ((RAT SIMP) 135. 8.) ((RAT SIMP) 66. 5.) -27.
         ((RAT SIMP) -333. 16.) ((RAT SIMP) -351. 160.)
         ((RAT SIMP) 453. 10.) ((RAT SIMP) -219. 160.) 24.
         ((RAT SIMP) 243. 20.) ((RAT SIMP) 237. 40.)
         ((RAT SIMP) -477. 8.) ((RAT SIMP) -117. 16.)
         ((RAT SIMP) -45. 4.) ((RAT SIMP) 531. 5.)
         ((RAT SIMP) -7233. 80.) ((RAT SIMP) -1323. 40.))
        ((MLIST SIMP) 50. ((RAT SIMP) 224. 5.) ((RAT SIMP) 108. 5.)
         ((RAT SIMP) 9. 5.) ((RAT SIMP) 9. 10.) ((RAT SIMP) 8. 5.) 0.
         -96. ((RAT SIMP) -396. 5.) ((RAT SIMP) -42. 5.) -54.
         ((RAT SIMP) -117. 5.) ((RAT SIMP) -9. 5.)
         ((RAT SIMP) -176. 5.) -15. ((RAT SIMP) 686. 5.))
        ((MLIST SIMP) ((RAT SIMP) 75. 2.) ((RAT SIMP) 288. 5.)
         ((RAT SIMP) 297. 10.) ((RAT SIMP) -153. 20.)
         ((RAT SIMP) -27. 10.) ((RAT SIMP) -24. 5.)
         ((RAT SIMP) -3. 16.) -96. ((RAT SIMP) -342. 5.)
         ((RAT SIMP) -69. 5.) ((RAT SIMP) -135. 2.)
         ((RAT SIMP) -129. 5.) ((RAT SIMP) -159. 40.)
         ((RAT SIMP) -312. 5.) ((RAT SIMP) -195. 4.)
         ((RAT SIMP) 1029. 10.))
        ((MLIST SIMP) -625. -512. -243. ((RAT SIMP) -81. 2.) -18. -32.
         ((RAT SIMP) -3. 8.) 0. 0. 0. 81. 36. ((RAT SIMP) 9. 4.) 128.
         ((RAT SIMP) 225. 2.) 2401.)
        ((MLIST SIMP) 3125. 2560. 1215. ((RAT SIMP) 405. 2.) 90. 160.
         ((RAT SIMP) 15. 8.) 1536. 1296. 120. 1215. 540.
         ((RAT SIMP) 135. 4.) 1280. ((RAT SIMP) 1875. 2.) 16807.)))
      (((7. 0.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) -49. 5.) 0. ((RAT SIMP) -196. 5.)
         ((RAT SIMP) -1372. 25.) ((RAT SIMP) 2548. 25.)
         ((RAT SIMP) -968. 5.) ((RAT SIMP) 1188. 5.)
         ((RAT SIMP) 256. 25.))
        ((MLIST SIMP) ((RAT SIMP) -2187. 200.) ((RAT SIMP) 33. 4.)
         ((RAT SIMP) -1356. 25.) ((RAT SIMP) -15969. 250.)
         ((RAT SIMP) 14823. 125.) ((RAT SIMP) -4998. 25.)
         ((RAT SIMP) 6063. 25.) ((RAT SIMP) 2031. 125.))
        ((MLIST SIMP) ((RAT SIMP) -1225. 104.) ((RAT SIMP) -315. 13.)
         ((RAT SIMP) 3395. 26.) ((RAT SIMP) -525. 13.)
         ((RAT SIMP) -35. 13.) ((RAT SIMP) 4270. 13.)
         ((RAT SIMP) -10605. 26.) 0.)
        ((MLIST SIMP) ((RAT SIMP) -223. 33.) ((RAT SIMP) -536. 33.)
         ((RAT SIMP) -1204. 33.) ((RAT SIMP) 68. 55.)
         ((RAT SIMP) -1406. 165.) ((RAT SIMP) -1444. 33.)
         ((RAT SIMP) -1244. 33.) ((RAT SIMP) 10816. 55.))
        ((MLIST SIMP) ((RAT SIMP) -86. 11.) ((RAT SIMP) -244. 11.)
         ((RAT SIMP) -455. 11.) ((RAT SIMP) -1956. 275.)
         ((RAT SIMP) -13949. 1100.) ((RAT SIMP) -7163. 110.)
         ((RAT SIMP) -3359. 55.) ((RAT SIMP) 82668. 275.))
        ((MLIST SIMP) ((RAT SIMP) -33. 2.) 132. 198. -108. -174. -180.
         150. 0.)
        ((MLIST SIMP) -6. -36. -96. ((RAT SIMP) -288. 5.)
         ((RAT SIMP) -408. 5.) 48. 0. ((RAT SIMP) -1296. 5.))
        ((MLIST SIMP) 105. 1680. 3780. 2268. 2688. 34560. 37500.
         46656.))))) 
(ADD2LNC '$SPLIT_BASIS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$OLD_BASIS_ON_SPLIT_BASIS) 
(MREMPROP '$OLD_BASIS_ON_SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$OLD_BASIS_ON_SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 7. 2. NIL
      (((7. 6.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 6.)
         ((RAT SIMP) 1. 6.))
        ((MLIST SIMP) 0. 0. 0. -1. ((RAT SIMP) 5. 6.)
         ((RAT SIMP) 1. 6.))
        ((MLIST SIMP) 0. 0. -1. 1. ((RAT SIMP) -1. 6.)
         ((RAT SIMP) 1. 6.))
        ((MLIST SIMP) 0. -1. 1. 0. ((RAT SIMP) -1. 6.)
         ((RAT SIMP) 1. 6.))
        ((MLIST SIMP) -1. 1. 0. 0. ((RAT SIMP) -1. 6.)
         ((RAT SIMP) 1. 6.))
        ((MLIST SIMP) 1. 0. 0. 0. ((RAT SIMP) -1. 6.)
         ((RAT SIMP) 1. 6.))))
      (((7. 5.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0.
         ((RAT SIMP) 2. 5.) 0. 0. 0. 0. ((RAT SIMP) -7. 30.)
         ((RAT SIMP) 1. 30.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) -22. 75.)
         0. ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) -1. 6.)
         ((RAT SIMP) 4. 75.) 0. 0. ((RAT SIMP) -1. 6.) 0.
         ((RAT SIMP) 17. 150.) ((RAT SIMP) 2. 75.))
        ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.)
         ((RAT SIMP) 1. 3.) ((RAT SIMP) -22. 75.) ((RAT SIMP) 1. 6.)
         ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) 0.
         ((RAT SIMP) -17. 150.) 0. ((RAT SIMP) -1. 6.)
         ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.) ((RAT SIMP) 17. 150.)
         ((RAT SIMP) 2. 75.))
        ((MLIST SIMP) 0. ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) -1. 3.)
         ((RAT SIMP) 1. 25.) ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) -5. 6.)
         ((RAT SIMP) 5. 6.) ((RAT SIMP) -17. 150.) 0.
         ((RAT SIMP) -1. 6.) 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) -4. 75.)
         ((RAT SIMP) 2. 75.))
        ((MLIST SIMP) ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.) 0.
         ((RAT SIMP) 1. 3.) ((RAT SIMP) -19. 150.) ((RAT SIMP) -1. 6.)
         0. 0. ((RAT SIMP) 1. 6.) ((RAT SIMP) -17. 150.)
         ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) -1. 6.)
         ((RAT SIMP) 17. 150.) ((RAT SIMP) 2. 75.))
        ((MLIST SIMP) ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.)
         ((RAT SIMP) 1. 3.) ((RAT SIMP) -1. 3.) ((RAT SIMP) 31. 150.)
         ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) 0. 0.
         ((RAT SIMP) -17. 150.) ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.)
         ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -4. 75.)
         ((RAT SIMP) 2. 75.))
        ((MLIST SIMP) ((RAT SIMP) 1. 3.) 0. ((RAT SIMP) -1. 3.) 0.
         ((RAT SIMP) 31. 150.) 0. ((RAT SIMP) -1. 6.)
         ((RAT SIMP) 1. 6.) ((RAT SIMP) -5. 6.) ((RAT SIMP) 18. 25.)
         ((RAT SIMP) -1. 6.) 0. ((RAT SIMP) 1. 6.) 0.
         ((RAT SIMP) -4. 75.) ((RAT SIMP) 2. 75.))
        ((MLIST SIMP) ((RAT SIMP) -1. 3.) 0. 0. ((RAT SIMP) 1. 3.)
         ((RAT SIMP) -19. 150.) 0. 0. ((RAT SIMP) -1. 6.) 0.
         ((RAT SIMP) 4. 75.) ((RAT SIMP) 1. 6.) 0. 0.
         ((RAT SIMP) -1. 6.) ((RAT SIMP) 17. 150.) ((RAT SIMP) 2. 75.))
        ((MLIST SIMP) ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 1. 3.)
         ((RAT SIMP) -1. 3.) ((RAT SIMP) 31. 150.) 0.
         ((RAT SIMP) -5. 6.) ((RAT SIMP) 5. 6.) ((RAT SIMP) -1. 6.)
         ((RAT SIMP) 4. 75.) ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) -1. 6.)
         ((RAT SIMP) 1. 6.) ((RAT SIMP) -4. 75.) ((RAT SIMP) 2. 75.))
        ((MLIST SIMP) ((RAT SIMP) -1. 3.) ((RAT SIMP) 1. 3.)
         ((RAT SIMP) -1. 3.) 0. ((RAT SIMP) 31. 150.)
         ((RAT SIMP) -5. 6.) ((RAT SIMP) 5. 6.) 0. 0.
         ((RAT SIMP) -17. 150.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 6.)
         ((RAT SIMP) 1. 6.) 0. ((RAT SIMP) -4. 75.)
         ((RAT SIMP) 2. 75.))
        ((MLIST SIMP) 0. ((RAT SIMP) -1. 3.) 0. 0.
         ((RAT SIMP) -47. 75.) ((RAT SIMP) 5. 6.) 0.
         ((RAT SIMP) -1. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -17. 150.)
         0. ((RAT SIMP) 1. 6.) 0. 0. ((RAT SIMP) -4. 75.)
         ((RAT SIMP) 2. 75.))
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 21. 50.)
         0. 0. 0. 0. ((RAT SIMP) 3. 50.) 0. 0. 0. ((RAT SIMP) -1. 4.)
         ((RAT SIMP) 19. 100.) ((RAT SIMP) 3. 100.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.)
         ((RAT SIMP) -2. 25.) 0. ((RAT SIMP) 1. 4.) 0.
         ((RAT SIMP) -1. 4.) ((RAT SIMP) 3. 50.) 0. 0.
         ((RAT SIMP) -1. 4.) ((RAT SIMP) 1. 4.) ((RAT SIMP) -3. 50.)
         ((RAT SIMP) 3. 100.))
        ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 0.
         ((RAT SIMP) -2. 25.) ((RAT SIMP) 1. 4.) ((RAT SIMP) -1. 4.)
         ((RAT SIMP) 1. 4.) 0. ((RAT SIMP) -19. 100.) 0.
         ((RAT SIMP) -1. 4.) ((RAT SIMP) 1. 4.) 0. ((RAT SIMP) -3. 50.)
         ((RAT SIMP) 3. 100.))
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) ((RAT SIMP) 1. 2.) 0. 0.
         ((RAT SIMP) 17. 100.) ((RAT SIMP) -1. 4.) 0. 0.
         ((RAT SIMP) 1. 4.) ((RAT SIMP) -19. 100.) ((RAT SIMP) -1. 4.)
         ((RAT SIMP) 1. 4.) 0. 0. ((RAT SIMP) -3. 50.)
         ((RAT SIMP) 3. 100.))
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. ((RAT SIMP) 17. 100.)
         0. 0. ((RAT SIMP) -1. 4.) 0. ((RAT SIMP) 3. 50.)
         ((RAT SIMP) 1. 4.) 0. 0. 0. ((RAT SIMP) -3. 50.)
         ((RAT SIMP) 3. 100.))))
      (((7. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. ((RAT SIMP) -37. 126.) ((RAT SIMP) 1. 18.)
         ((RAT SIMP) 19. 252.) ((RAT SIMP) -11. 84.) 0. 0. 0. 0.
         ((RAT SIMP) 5. 42.) 0. 0. 0. ((RAT SIMP) -9. 14.)
         ((RAT SIMP) 17. 50.) 0. 0. 0. 0. ((RAT SIMP) 151. 1050.) 0. 0.
         0. ((RAT SIMP) -17. 350.) ((RAT SIMP) 53. 6300.))
        ((MLIST SIMP) ((RAT SIMP) -74. 75.) ((RAT SIMP) 646. 1575.)
         ((RAT SIMP) -2. 45.) ((RAT SIMP) 127. 1575.)
         ((RAT SIMP) -137. 175.) 0. ((RAT SIMP) 107. 75.)
         ((RAT SIMP) -17. 25.) 0. ((RAT SIMP) -8. 105.)
         ((RAT SIMP) -31. 75.) 0. 0. ((RAT SIMP) 223. 525.)
         ((RAT SIMP) -11. 30.) 0. 0. ((RAT SIMP) -31. 150.) 0.
         ((RAT SIMP) 23. 175.) ((RAT SIMP) 1. 50.) 0. 0.
         ((RAT SIMP) -41. 1050.) ((RAT SIMP) 13. 3150.))
        ((MLIST SIMP) ((RAT SIMP) 74. 75.) ((RAT SIMP) 163. 1575.)
         ((RAT SIMP) -163. 225.) ((RAT SIMP) 127. 1575.)
         ((RAT SIMP) -19. 525.) 0. 0. ((RAT SIMP) -56. 75.) 0.
         ((RAT SIMP) 352. 525.) ((RAT SIMP) 31. 75.)
         ((RAT SIMP) -31. 75.) 0. ((RAT SIMP) 223. 525.)
         ((RAT SIMP) -11. 30.) ((RAT SIMP) -31. 150.) 0. 0.
         ((RAT SIMP) 31. 150.) ((RAT SIMP) -79. 1050.)
         ((RAT SIMP) -1. 50.) ((RAT SIMP) 1. 50.) 0.
         ((RAT SIMP) -41. 1050.) ((RAT SIMP) 13. 3150.))
        ((MLIST SIMP) 0. ((RAT SIMP) 646. 1575.) ((RAT SIMP) -2. 45.)
         ((RAT SIMP) -1237. 3150.) ((RAT SIMP) 391. 350.)
         ((RAT SIMP) -17. 25.) 0. ((RAT SIMP) 17. 25.)
         ((RAT SIMP) -17. 25.) ((RAT SIMP) -8. 105.) 0.
         ((RAT SIMP) 31. 75.) ((RAT SIMP) -31. 75.)
         ((RAT SIMP) 223. 525.) ((RAT SIMP) -43. 75.)
         ((RAT SIMP) 31. 150.) ((RAT SIMP) -31. 150.)
         ((RAT SIMP) 31. 150.) 0. ((RAT SIMP) -79. 1050.) 0.
         ((RAT SIMP) -1. 50.) ((RAT SIMP) 1. 50.)
         ((RAT SIMP) -41. 1050.) ((RAT SIMP) 13. 3150.))
        ((MLIST SIMP) 0. ((RAT SIMP) -106. 315.) ((RAT SIMP) 158. 225.)
         ((RAT SIMP) 127. 1575.) ((RAT SIMP) -19. 525.)
         ((RAT SIMP) 17. 25.) ((RAT SIMP) -107. 75.)
         ((RAT SIMP) 56. 75.) ((RAT SIMP) 17. 25.)
         ((RAT SIMP) -397. 525.) 0. 0. ((RAT SIMP) 31. 75.)
         ((RAT SIMP) 2. 175.) ((RAT SIMP) -43. 75.) 0.
         ((RAT SIMP) 31. 150.) 0. ((RAT SIMP) -31. 150.)
         ((RAT SIMP) 23. 175.) 0. 0. ((RAT SIMP) -1. 50.)
         ((RAT SIMP) -2. 105.) ((RAT SIMP) 13. 3150.))
        ((MLIST SIMP) ((RAT SIMP) -6. 25.) ((RAT SIMP) 1019. 3150.)
         ((RAT SIMP) -13. 90.) ((RAT SIMP) -269. 6300.)
         ((RAT SIMP) -83. 2100.) 0. ((RAT SIMP) -1. 75.)
         ((RAT SIMP) 6. 25.) 0. ((RAT SIMP) -37. 210.)
         ((RAT SIMP) 8. 75.) 0. 0. ((RAT SIMP) -64. 525.)
         ((RAT SIMP) 13. 150.) 0. 0. ((RAT SIMP) -17. 150.) 0.
         ((RAT SIMP) 89. 1050.) ((RAT SIMP) -2. 75.) 0. 0.
         ((RAT SIMP) 1. 70.) ((RAT SIMP) 13. 3150.))
        ((MLIST SIMP) ((RAT SIMP) 6. 25.) ((RAT SIMP) -493. 3150.)
         ((RAT SIMP) 43. 450.) ((RAT SIMP) -269. 6300.)
         ((RAT SIMP) 131. 700.) 0. 0. ((RAT SIMP) -17. 75.) 0.
         ((RAT SIMP) 53. 1050.) ((RAT SIMP) -8. 75.)
         ((RAT SIMP) 8. 75.) 0. ((RAT SIMP) -64. 525.)
         ((RAT SIMP) 13. 150.) ((RAT SIMP) -17. 150.) 0. 0.
         ((RAT SIMP) 17. 150.) ((RAT SIMP) -1. 35.) ((RAT SIMP) 2. 75.)
         ((RAT SIMP) -2. 75.) 0. ((RAT SIMP) 1. 70.)
         ((RAT SIMP) 13. 3150.))
        ((MLIST SIMP) 0. ((RAT SIMP) 1019. 3150.) ((RAT SIMP) -13. 90.)
         ((RAT SIMP) -143. 6300.) ((RAT SIMP) -51. 700.)
         ((RAT SIMP) 6. 25.) 0. ((RAT SIMP) -6. 25.)
         ((RAT SIMP) 6. 25.) ((RAT SIMP) -37. 210.) 0.
         ((RAT SIMP) -8. 75.) ((RAT SIMP) 8. 75.)
         ((RAT SIMP) -64. 525.) ((RAT SIMP) -2. 75.)
         ((RAT SIMP) 17. 150.) ((RAT SIMP) -17. 150.)
         ((RAT SIMP) 17. 150.) 0. ((RAT SIMP) -1. 35.) 0.
         ((RAT SIMP) 2. 75.) ((RAT SIMP) -2. 75.) ((RAT SIMP) 1. 70.)
         ((RAT SIMP) 13. 3150.))
        ((MLIST SIMP) 0. ((RAT SIMP) 61. 630.) ((RAT SIMP) 37. 450.)
         ((RAT SIMP) -269. 6300.) ((RAT SIMP) 131. 700.)
         ((RAT SIMP) -6. 25.) ((RAT SIMP) 1. 75.) ((RAT SIMP) 17. 75.)
         ((RAT SIMP) -6. 25.) ((RAT SIMP) 67. 1050.) 0. 0.
         ((RAT SIMP) -8. 75.) ((RAT SIMP) -8. 525.)
         ((RAT SIMP) -2. 75.) 0. ((RAT SIMP) 17. 150.) 0.
         ((RAT SIMP) -17. 150.) ((RAT SIMP) 89. 1050.) 0. 0.
         ((RAT SIMP) 2. 75.) ((RAT SIMP) -13. 1050.)
         ((RAT SIMP) 13. 3150.))
        ((MLIST SIMP) 0. ((RAT SIMP) 34. 1575.) ((RAT SIMP) -23. 450.)
         ((RAT SIMP) 71. 1260.) ((RAT SIMP) 17. 2100.)
         ((RAT SIMP) -4. 25.) ((RAT SIMP) 11. 75.) ((RAT SIMP) 1. 75.)
         ((RAT SIMP) -4. 25.) ((RAT SIMP) 39. 350.) 0.
         ((RAT SIMP) 3. 25.) ((RAT SIMP) -19. 150.)
         ((RAT SIMP) 43. 1050.) ((RAT SIMP) -1. 30.)
         ((RAT SIMP) 3. 50.) ((RAT SIMP) 1. 50.) ((RAT SIMP) -19. 100.)
         ((RAT SIMP) 17. 100.) ((RAT SIMP) -17. 525.) 0.
         ((RAT SIMP) -3. 100.) ((RAT SIMP) -1. 100.)
         ((RAT SIMP) 11. 420.) ((RAT SIMP) 29. 6300.))
        ((MLIST SIMP) ((RAT SIMP) -1. 50.) ((RAT SIMP) -1381. 3150.)
         ((RAT SIMP) 193. 450.) ((RAT SIMP) 103. 6300.)
         ((RAT SIMP) 59. 2100.) ((RAT SIMP) -7. 50.)
         ((RAT SIMP) 11. 75.) ((RAT SIMP) -19. 150.)
         ((RAT SIMP) 9. 25.) ((RAT SIMP) -47. 175.) ((RAT SIMP) 3. 25.)
         ((RAT SIMP) -3. 25.) ((RAT SIMP) -1. 150.)
         ((RAT SIMP) 43. 1050.) ((RAT SIMP) 2. 75.)
         ((RAT SIMP) -3. 50.) ((RAT SIMP) 2. 25.) 0.
         ((RAT SIMP) -1. 50.) ((RAT SIMP) -17. 525.)
         ((RAT SIMP) -3. 100.) ((RAT SIMP) 3. 100.)
         ((RAT SIMP) -1. 25.) ((RAT SIMP) 11. 420.)
         ((RAT SIMP) 29. 6300.))
        ((MLIST SIMP) ((RAT SIMP) 1. 50.) ((RAT SIMP) 34. 1575.)
         ((RAT SIMP) -23. 450.) ((RAT SIMP) 103. 6300.)
         ((RAT SIMP) -193. 2100.) ((RAT SIMP) 9. 25.)
         ((RAT SIMP) -107. 150.) ((RAT SIMP) 71. 150.)
         ((RAT SIMP) -7. 50.) ((RAT SIMP) 39. 350.)
         ((RAT SIMP) -3. 25.) 0. ((RAT SIMP) -1. 150.)
         ((RAT SIMP) 43. 1050.) ((RAT SIMP) 2. 75.) 0.
         ((RAT SIMP) -17. 100.) ((RAT SIMP) 19. 100.)
         ((RAT SIMP) -2. 25.) ((RAT SIMP) 29. 1050.)
         ((RAT SIMP) 3. 100.) 0. ((RAT SIMP) -1. 25.)
         ((RAT SIMP) 11. 420.) ((RAT SIMP) 29. 6300.))
        ((MLIST SIMP) 0. ((RAT SIMP) -331. 3150.) ((RAT SIMP) 17. 225.)
         ((RAT SIMP) -43. 3150.) ((RAT SIMP) -43. 525.)
         ((RAT SIMP) 4. 25.) ((RAT SIMP) -7. 50.) ((RAT SIMP) -1. 50.)
         ((RAT SIMP) 4. 25.) ((RAT SIMP) -17. 350.) 0.
         ((RAT SIMP) -1. 150.) ((RAT SIMP) 19. 150.)
         ((RAT SIMP) -3. 35.) ((RAT SIMP) -1. 30.) ((RAT SIMP) 2. 25.)
         ((RAT SIMP) -1. 50.) ((RAT SIMP) -17. 100.)
         ((RAT SIMP) 19. 100.) ((RAT SIMP) -11. 210.) 0.
         ((RAT SIMP) -1. 25.) ((RAT SIMP) 1. 100.)
         ((RAT SIMP) 17. 1050.) ((RAT SIMP) 29. 6300.))
        ((MLIST SIMP) ((RAT SIMP) -1. 50.) ((RAT SIMP) 173. 3150.)
         ((RAT SIMP) -29. 450.) ((RAT SIMP) -43. 3150.)
         ((RAT SIMP) -43. 525.) ((RAT SIMP) 7. 50.) 0.
         ((RAT SIMP) 6. 25.) ((RAT SIMP) -9. 25.) ((RAT SIMP) 16. 175.)
         ((RAT SIMP) 3. 25.) ((RAT SIMP) -19. 150.)
         ((RAT SIMP) 1. 150.) ((RAT SIMP) 6. 175.) ((RAT SIMP) 2. 75.)
         ((RAT SIMP) 1. 50.) ((RAT SIMP) -2. 25.) ((RAT SIMP) 2. 25.)
         ((RAT SIMP) -19. 100.) ((RAT SIMP) 289. 2100.)
         ((RAT SIMP) -3. 100.) ((RAT SIMP) -1. 100.)
         ((RAT SIMP) 1. 25.) ((RAT SIMP) -29. 2100.)
         ((RAT SIMP) 29. 6300.))
        ((MLIST SIMP) ((RAT SIMP) 1. 50.) ((RAT SIMP) 47. 3150.)
         ((RAT SIMP) -2. 45.) ((RAT SIMP) -43. 3150.)
         ((RAT SIMP) 313. 1050.) ((RAT SIMP) -9. 25.)
         ((RAT SIMP) 7. 50.) ((RAT SIMP) -4. 25.) ((RAT SIMP) 7. 50.)
         ((RAT SIMP) -1. 35.) ((RAT SIMP) -3. 25.)
         ((RAT SIMP) -1. 150.) ((RAT SIMP) 1. 150.)
         ((RAT SIMP) 6. 175.) ((RAT SIMP) 2. 75.)
         ((RAT SIMP) -17. 100.) ((RAT SIMP) 17. 100.)
         ((RAT SIMP) 1. 50.) 0. ((RAT SIMP) -11. 210.)
         ((RAT SIMP) 3. 100.) ((RAT SIMP) -1. 25.) ((RAT SIMP) 1. 25.)
         ((RAT SIMP) -29. 2100.) ((RAT SIMP) 29. 6300.))
        ((MLIST SIMP) ((RAT SIMP) 7. 50.) ((RAT SIMP) 181. 1575.)
         ((RAT SIMP) -64. 225.) ((RAT SIMP) 103. 6300.)
         ((RAT SIMP) 59. 2100.) ((RAT SIMP) 1. 50.)
         ((RAT SIMP) -7. 50.) ((RAT SIMP) 19. 150.)
         ((RAT SIMP) -12. 25.) ((RAT SIMP) 467. 1050.)
         ((RAT SIMP) -1. 150.) ((RAT SIMP) 1. 150.) ((RAT SIMP) 3. 25.)
         ((RAT SIMP) -3. 35.) ((RAT SIMP) 7. 150.) ((RAT SIMP) -2. 25.)
         ((RAT SIMP) 3. 50.) 0. ((RAT SIMP) 1. 50.)
         ((RAT SIMP) -11. 210.) ((RAT SIMP) -1. 25.)
         ((RAT SIMP) 1. 25.) ((RAT SIMP) -3. 100.)
         ((RAT SIMP) 17. 1050.) ((RAT SIMP) 29. 6300.))
        ((MLIST SIMP) ((RAT SIMP) 7. 50.) ((RAT SIMP) -167. 630.)
         ((RAT SIMP) 43. 450.) ((RAT SIMP) 71. 1260.)
         ((RAT SIMP) 17. 2100.) ((RAT SIMP) -1. 50.) 0.
         ((RAT SIMP) -71. 150.) ((RAT SIMP) 12. 25.)
         ((RAT SIMP) -37. 1050.) ((RAT SIMP) -1. 150.)
         ((RAT SIMP) 19. 150.) ((RAT SIMP) -3. 25.)
         ((RAT SIMP) 6. 175.) ((RAT SIMP) 7. 150.) ((RAT SIMP) -1. 50.)
         ((RAT SIMP) -3. 50.) ((RAT SIMP) 3. 50.)
         ((RAT SIMP) -17. 100.) ((RAT SIMP) 289. 2100.)
         ((RAT SIMP) -1. 25.) ((RAT SIMP) 1. 100.) ((RAT SIMP) 3. 100.)
         ((RAT SIMP) -29. 2100.) ((RAT SIMP) 29. 6300.))
        ((MLIST SIMP) ((RAT SIMP) 4. 25.) ((RAT SIMP) -167. 630.)
         ((RAT SIMP) 43. 450.) ((RAT SIMP) 103. 6300.)
         ((RAT SIMP) -193. 2100.) 0. ((RAT SIMP) 7. 50.)
         ((RAT SIMP) -1. 75.) 0. ((RAT SIMP) -37. 1050.)
         ((RAT SIMP) -19. 150.) ((RAT SIMP) 1. 150.) 0.
         ((RAT SIMP) 6. 175.) ((RAT SIMP) -43. 300.)
         ((RAT SIMP) 17. 100.) 0. ((RAT SIMP) -3. 50.)
         ((RAT SIMP) 2. 25.) ((RAT SIMP) -11. 210.)
         ((RAT SIMP) -1. 100.) ((RAT SIMP) 1. 25.) 0.
         ((RAT SIMP) -29. 2100.) ((RAT SIMP) 29. 6300.))
        ((MLIST SIMP) ((RAT SIMP) -7. 50.) ((RAT SIMP) -331. 3150.)
         ((RAT SIMP) 17. 225.) ((RAT SIMP) 103. 6300.)
         ((RAT SIMP) 73. 2100.) ((RAT SIMP) -12. 25.)
         ((RAT SIMP) 107. 150.) ((RAT SIMP) -6. 25.)
         ((RAT SIMP) 1. 50.) ((RAT SIMP) -17. 350.)
         ((RAT SIMP) 1. 150.) 0. ((RAT SIMP) 3. 25.)
         ((RAT SIMP) -3. 35.) ((RAT SIMP) 7. 150.) 0.
         ((RAT SIMP) -19. 100.) ((RAT SIMP) 17. 100.)
         ((RAT SIMP) -3. 50.) ((RAT SIMP) 29. 1050.)
         ((RAT SIMP) 1. 25.) 0. ((RAT SIMP) -3. 100.)
         ((RAT SIMP) 17. 1050.) ((RAT SIMP) 29. 6300.))
        ((MLIST SIMP) ((RAT SIMP) -7. 50.) ((RAT SIMP) 47. 3150.)
         ((RAT SIMP) -2. 45.) ((RAT SIMP) 71. 1260.)
         ((RAT SIMP) -1019. 2100.) ((RAT SIMP) 12. 25.)
         ((RAT SIMP) -11. 75.) ((RAT SIMP) 4. 25.) ((RAT SIMP) -1. 50.)
         ((RAT SIMP) -1. 35.) ((RAT SIMP) 1. 150.) ((RAT SIMP) 3. 25.)
         ((RAT SIMP) -3. 25.) ((RAT SIMP) 6. 175.) ((RAT SIMP) 7. 150.)
         ((RAT SIMP) -19. 100.) ((RAT SIMP) 19. 100.)
         ((RAT SIMP) -1. 50.) 0. ((RAT SIMP) -17. 525.)
         ((RAT SIMP) 1. 25.) ((RAT SIMP) -3. 100.) ((RAT SIMP) 3. 100.)
         ((RAT SIMP) -29. 2100.) ((RAT SIMP) 29. 6300.))
        ((MLIST SIMP) ((RAT SIMP) -4. 25.) ((RAT SIMP) 173. 3150.)
         ((RAT SIMP) -29. 450.) ((RAT SIMP) 103. 6300.)
         ((RAT SIMP) 73. 2100.) 0. ((RAT SIMP) -11. 75.)
         ((RAT SIMP) 1. 50.) 0. ((RAT SIMP) 16. 175.)
         ((RAT SIMP) 19. 150.) ((RAT SIMP) -3. 25.) 0.
         ((RAT SIMP) 6. 175.) ((RAT SIMP) -43. 300.)
         ((RAT SIMP) 19. 100.) 0. ((RAT SIMP) -2. 25.)
         ((RAT SIMP) 3. 50.) ((RAT SIMP) -17. 525.)
         ((RAT SIMP) 1. 100.) ((RAT SIMP) 3. 100.) 0.
         ((RAT SIMP) -29. 2100.) ((RAT SIMP) 29. 6300.))
        ((MLIST SIMP) 0. ((RAT SIMP) 83. 630.) ((RAT SIMP) -49. 450.)
         ((RAT SIMP) -187. 6300.) ((RAT SIMP) 13. 700.)
         ((RAT SIMP) -1. 50.) ((RAT SIMP) 7. 50.) ((RAT SIMP) -3. 25.)
         ((RAT SIMP) -1. 50.) ((RAT SIMP) 8. 525.) 0. 0.
         ((RAT SIMP) -3. 25.) ((RAT SIMP) 22. 175.)
         ((RAT SIMP) -1. 30.) 0. ((RAT SIMP) 8. 75.) 0.
         ((RAT SIMP) -8. 75.) ((RAT SIMP) 17. 525.) 0. 0.
         ((RAT SIMP) -4. 75.) ((RAT SIMP) 13. 350.)
         ((RAT SIMP) 17. 3150.))
        ((MLIST SIMP) 0. ((RAT SIMP) 37. 3150.) ((RAT SIMP) 1. 90.)
         ((RAT SIMP) 43. 3150.) ((RAT SIMP) -47. 1050.)
         ((RAT SIMP) 1. 50.) 0. ((RAT SIMP) -1. 50.)
         ((RAT SIMP) 1. 50.) ((RAT SIMP) -1. 210.) 0.
         ((RAT SIMP) -3. 25.) ((RAT SIMP) 3. 25.) ((RAT SIMP) 1. 175.)
         ((RAT SIMP) -1. 30.) ((RAT SIMP) 8. 75.) ((RAT SIMP) -8. 75.)
         ((RAT SIMP) 8. 75.) 0. ((RAT SIMP) -13. 175.) 0.
         ((RAT SIMP) -4. 75.) ((RAT SIMP) 4. 75.)
         ((RAT SIMP) -17. 1050.) ((RAT SIMP) 17. 3150.))
        ((MLIST SIMP) ((RAT SIMP) -11. 75.) ((RAT SIMP) 218. 1575.)
         ((RAT SIMP) 7. 225.) ((RAT SIMP) -187. 6300.)
         ((RAT SIMP) 13. 700.) 0. 0. ((RAT SIMP) 3. 25.) 0.
         ((RAT SIMP) -131. 1050.) ((RAT SIMP) -3. 25.)
         ((RAT SIMP) 3. 25.) 0. ((RAT SIMP) 1. 175.)
         ((RAT SIMP) 11. 150.) ((RAT SIMP) -8. 75.) 0. 0.
         ((RAT SIMP) 8. 75.) ((RAT SIMP) -13. 175.)
         ((RAT SIMP) -4. 75.) ((RAT SIMP) 4. 75.) 0.
         ((RAT SIMP) -17. 1050.) ((RAT SIMP) 17. 3150.))
        ((MLIST SIMP) ((RAT SIMP) 11. 75.) ((RAT SIMP) 37. 3150.)
         ((RAT SIMP) 1. 90.) ((RAT SIMP) -187. 6300.)
         ((RAT SIMP) 97. 700.) 0. ((RAT SIMP) -7. 50.)
         ((RAT SIMP) 1. 50.) 0. ((RAT SIMP) -1. 210.)
         ((RAT SIMP) 3. 25.) 0. 0. ((RAT SIMP) 1. 175.)
         ((RAT SIMP) 11. 150.) 0. 0. ((RAT SIMP) -8. 75.) 0.
         ((RAT SIMP) 17. 525.) ((RAT SIMP) 4. 75.) 0. 0.
         ((RAT SIMP) -17. 1050.) ((RAT SIMP) 17. 3150.))))
      (((7. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -1861. 39600.)
         ((RAT SIMP) 221. 14400.) ((RAT SIMP) -1913. 39600.)
         ((RAT SIMP) 2. 825.) ((RAT SIMP) 3889. 79200.)
         ((RAT SIMP) -17. 1760.) 0. ((RAT SIMP) 15361. 277200.)
         ((RAT SIMP) -431. 7920.) ((RAT SIMP) -491. 50400.)
         ((RAT SIMP) -2507. 184800.) ((RAT SIMP) 163. 4400.)
         ((RAT SIMP) 179. 4400.) ((RAT SIMP) -171. 2200.)
         ((RAT SIMP) 163. 4400.) ((RAT SIMP) -919. 46200.) 0. 0.
         ((RAT SIMP) -27. 8800.) ((RAT SIMP) -4723. 92400.) 0. 0.
         ((RAT SIMP) 3719. 92400.) 0. 0. ((RAT SIMP) -2663. 277200.)
         ((RAT SIMP) 1607. 1108800.))
        ((MLIST SIMP) ((RAT SIMP) 392. 2475.) ((RAT SIMP) -37. 900.)
         ((RAT SIMP) 211. 2475.) ((RAT SIMP) -79. 825.)
         ((RAT SIMP) 67. 4950.) ((RAT SIMP) -1. 110.) 0.
         ((RAT SIMP) 3869. 51975.) ((RAT SIMP) -962. 7425.)
         ((RAT SIMP) -13. 945.) ((RAT SIMP) -338. 17325.)
         ((RAT SIMP) -19. 550.) ((RAT SIMP) 977. 4950.)
         ((RAT SIMP) -403. 2475.) ((RAT SIMP) -19. 550.)
         ((RAT SIMP) 799. 11550.) 0. 0. ((RAT SIMP) -937. 4950.)
         ((RAT SIMP) 221. 1925.) 0. 0. ((RAT SIMP) 743. 17325.) 0. 0.
         ((RAT SIMP) -8. 693.) ((RAT SIMP) 457. 207900.))
        ((MLIST SIMP) ((RAT SIMP) -437. 450.) ((RAT SIMP) 227. 1800.)
         ((RAT SIMP) 179. 450.) ((RAT SIMP) 122. 75.)
         ((RAT SIMP) -1987. 900.) ((RAT SIMP) 11. 20.) 0.
         ((RAT SIMP) -3313. 3150.) ((RAT SIMP) 179. 90.)
         ((RAT SIMP) 1573. 6300.) ((RAT SIMP) -83. 700.)
         ((RAT SIMP) 91. 50.) ((RAT SIMP) -197. 50.)
         ((RAT SIMP) 53. 25.) ((RAT SIMP) 91. 50.)
         ((RAT SIMP) -1058. 525.) 0. 0. ((RAT SIMP) 331. 300.)
         ((RAT SIMP) -1147. 1050.) 0. 0. ((RAT SIMP) 33. 350.) 0. 0.
         ((RAT SIMP) -19. 3150.) ((RAT SIMP) -1. 2520.))
        ((MLIST SIMP) ((RAT SIMP) -68399. 1247400.)
         ((RAT SIMP) 22609. 64800.) ((RAT SIMP) -86879. 249480.)
         ((RAT SIMP) -548. 51975.) ((RAT SIMP) 10807. 498960.)
         ((RAT SIMP) 20723. 831600.) ((RAT SIMP) -202. 1575.)
         ((RAT SIMP) 68429. 1247400.) ((RAT SIMP) -92009. 1247400.)
         ((RAT SIMP) 10217. 226800.) ((RAT SIMP) -74861. 277200.)
         ((RAT SIMP) 13301. 27720.) ((RAT SIMP) -10723. 15400.)
         ((RAT SIMP) 11351. 23100.) ((RAT SIMP) -25631. 138600.)
         ((RAT SIMP) 4747. 29700.) ((RAT SIMP) -143. 1575.) 0.
         ((RAT SIMP) -26567. 831600.) ((RAT SIMP) 3013. 83160.) 0.
         ((RAT SIMP) -53. 1260.) ((RAT SIMP) 14491. 415800.)
         ((RAT SIMP) 59. 9450.) 0. ((RAT SIMP) -1429. 178200.)
         ((RAT SIMP) 1103. 997920.))
        ((MLIST SIMP) ((RAT SIMP) 8879. 249480.)
         ((RAT SIMP) -13583. 64800.) ((RAT SIMP) 44857. 249480.)
         ((RAT SIMP) -114. 1925.) ((RAT SIMP) 15413. 356400.)
         ((RAT SIMP) 1451. 831600.) ((RAT SIMP) 202. 1575.)
         ((RAT SIMP) -734263. 1247400.) ((RAT SIMP) 550699. 1247400.)
         ((RAT SIMP) 10217. 226800.) ((RAT SIMP) 449. 92400.)
         ((RAT SIMP) -25631. 138600.) ((RAT SIMP) 28937. 138600.)
         ((RAT SIMP) -4141. 13860.) ((RAT SIMP) 13301. 27720.)
         ((RAT SIMP) -47819. 207900.) ((RAT SIMP) 143. 1575.)
         ((RAT SIMP) -143. 1575.) ((RAT SIMP) -26567. 831600.)
         ((RAT SIMP) 3013. 83160.) ((RAT SIMP) -53. 1260.)
         ((RAT SIMP) 53. 1260.) ((RAT SIMP) -2999. 415800.)
         ((RAT SIMP) -59. 9450.) ((RAT SIMP) 59. 9450.)
         ((RAT SIMP) -1429. 178200.) ((RAT SIMP) 1103. 997920.))
        ((MLIST SIMP) ((RAT SIMP) -56321. 1247400.)
         ((RAT SIMP) -8351. 64800.) ((RAT SIMP) 44857. 249480.)
         ((RAT SIMP) 1193. 7425.) ((RAT SIMP) -440701. 2494800.)
         ((RAT SIMP) 1451. 831600.) 0. ((RAT SIMP) 68429. 1247400.)
         ((RAT SIMP) -92009. 1247400.) ((RAT SIMP) 841. 45360.)
         ((RAT SIMP) 50143. 277200.) ((RAT SIMP) -9271. 27720.)
         ((RAT SIMP) 28937. 138600.) ((RAT SIMP) 2903. 23100.)
         ((RAT SIMP) -9271. 27720.) ((RAT SIMP) 4747. 29700.) 0.
         ((RAT SIMP) 143. 1575.) ((RAT SIMP) -67091. 831600.)
         ((RAT SIMP) -569. 11880.) ((RAT SIMP) 53. 1260.) 0.
         ((RAT SIMP) -2999. 415800.) 0. ((RAT SIMP) -59. 9450.)
         ((RAT SIMP) -443. 249480.) ((RAT SIMP) 1103. 997920.))
        ((MLIST SIMP) ((RAT SIMP) 102941. 415800.)
         ((RAT SIMP) 269. 21600.) ((RAT SIMP) -3319. 83160.)
         ((RAT SIMP) -8443. 17325.) ((RAT SIMP) 69527. 166320.)
         ((RAT SIMP) 11443. 277200.) ((RAT SIMP) -433. 1050.)
         ((RAT SIMP) -977. 16632.) ((RAT SIMP) 67049. 415800.)
         ((RAT SIMP) 3403. 75600.) ((RAT SIMP) -13303. 92400.)
         ((RAT SIMP) -25033. 46200.) ((RAT SIMP) 17659. 15400.)
         ((RAT SIMP) -5149. 11550.) ((RAT SIMP) 5591. 46200.)
         ((RAT SIMP) -12259. 69300.) ((RAT SIMP) -29. 350.) 0.
         ((RAT SIMP) 43973. 277200.) ((RAT SIMP) -18047. 138600.) 0.
         ((RAT SIMP) -101. 2100.) ((RAT SIMP) 4619. 138600.)
         ((RAT SIMP) 17. 6300.) 0. ((RAT SIMP) -541. 83160.)
         ((RAT SIMP) 113. 237600.))
        ((MLIST SIMP) ((RAT SIMP) 17869. 83160.)
         ((RAT SIMP) -2203. 21600.) ((RAT SIMP) -2593. 83160.)
         ((RAT SIMP) 281. 3850.) ((RAT SIMP) 6583. 118800.)
         ((RAT SIMP) -41159. 277200.) ((RAT SIMP) 433. 1050.)
         ((RAT SIMP) 16301. 83160.) ((RAT SIMP) -210349. 415800.)
         ((RAT SIMP) 3403. 75600.) ((RAT SIMP) 199. 13200.)
         ((RAT SIMP) 5591. 46200.) ((RAT SIMP) -15817. 46200.)
         ((RAT SIMP) 1439. 23100.) ((RAT SIMP) -25033. 46200.)
         ((RAT SIMP) 44699. 69300.) ((RAT SIMP) 29. 350.)
         ((RAT SIMP) -29. 350.) ((RAT SIMP) 43973. 277200.)
         ((RAT SIMP) -18047. 138600.) ((RAT SIMP) -101. 2100.)
         ((RAT SIMP) 101. 2100.) ((RAT SIMP) -2047. 138600.)
         ((RAT SIMP) -17. 6300.) ((RAT SIMP) 17. 6300.)
         ((RAT SIMP) -541. 83160.) ((RAT SIMP) 113. 237600.))
        ((MLIST SIMP) ((RAT SIMP) 48689. 415800.)
         ((RAT SIMP) -91. 21600.) ((RAT SIMP) -2593. 83160.)
         ((RAT SIMP) -1999. 4950.) ((RAT SIMP) 442609. 831600.)
         ((RAT SIMP) -41159. 277200.) 0. ((RAT SIMP) -977. 16632.)
         ((RAT SIMP) 67049. 415800.) ((RAT SIMP) -347. 3024.)
         ((RAT SIMP) 5517. 30800.) ((RAT SIMP) 5393. 46200.)
         ((RAT SIMP) -15817. 46200.) ((RAT SIMP) 1303. 5775.)
         ((RAT SIMP) 5393. 46200.) ((RAT SIMP) -12259. 69300.) 0.
         ((RAT SIMP) 29. 350.) ((RAT SIMP) 34337. 277200.)
         ((RAT SIMP) -31379. 138600.) ((RAT SIMP) 101. 2100.) 0.
         ((RAT SIMP) -2047. 138600.) 0. ((RAT SIMP) -17. 6300.)
         ((RAT SIMP) -1583. 415800.) ((RAT SIMP) 113. 237600.))
        ((MLIST SIMP) ((RAT SIMP) -115777. 311850.)
         ((RAT SIMP) -1481. 8100.) ((RAT SIMP) 24209. 62370.)
         ((RAT SIMP) 1789. 7425.) ((RAT SIMP) -113987. 623700.)
         ((RAT SIMP) -13763. 207900.) 0. ((RAT SIMP) 69287. 155925.)
         ((RAT SIMP) -46436. 155925.) ((RAT SIMP) 37. 56700.)
         ((RAT SIMP) -4943. 23100.) ((RAT SIMP) 172. 693.)
         ((RAT SIMP) 3037. 11550.) ((RAT SIMP) -17711. 34650.)
         ((RAT SIMP) 172. 693.) ((RAT SIMP) -8291. 103950.) 0.
         ((RAT SIMP) -104. 1575.) ((RAT SIMP) 7951. 103950.)
         ((RAT SIMP) -353. 10395.) ((RAT SIMP) -83. 3150.) 0.
         ((RAT SIMP) -128. 51975.) 0. ((RAT SIMP) 2. 945.)
         ((RAT SIMP) -1889. 311850.) ((RAT SIMP) 43. 89100.))
        ((MLIST SIMP) ((RAT SIMP) -887. 62370.)
         ((RAT SIMP) -4373. 8100.) ((RAT SIMP) 24209. 62370.)
         ((RAT SIMP) 1453. 1925.) ((RAT SIMP) -62069. 89100.)
         ((RAT SIMP) -13763. 207900.) ((RAT SIMP) 149. 1575.)
         ((RAT SIMP) -8243. 311850.) ((RAT SIMP) 24443. 311850.)
         ((RAT SIMP) -2839. 28350.) ((RAT SIMP) 1283. 4950.)
         ((RAT SIMP) -4303. 34650.) ((RAT SIMP) 3037. 11550.)
         ((RAT SIMP) -901. 3465.) ((RAT SIMP) -4171. 34650.)
         ((RAT SIMP) 3919. 103950.) ((RAT SIMP) -104. 1575.)
         ((RAT SIMP) 104. 1575.) ((RAT SIMP) 1913. 51975.)
         ((RAT SIMP) -4504. 51975.) ((RAT SIMP) 83. 3150.)
         ((RAT SIMP) -83. 3150.) ((RAT SIMP) -128. 51975.)
         ((RAT SIMP) 2. 945.) ((RAT SIMP) -2. 945.)
         ((RAT SIMP) -1229. 311850.) ((RAT SIMP) 43. 89100.))
        ((MLIST SIMP) ((RAT SIMP) -20219. 155925.)
         ((RAT SIMP) 6529. 8100.) ((RAT SIMP) -21374. 31185.)
         ((RAT SIMP) -13954. 51975.) ((RAT SIMP) -454. 31185.)
         ((RAT SIMP) 18694. 51975.) ((RAT SIMP) -149. 1575.)
         ((RAT SIMP) 69287. 155925.) ((RAT SIMP) -46436. 155925.)
         ((RAT SIMP) -2839. 28350.) ((RAT SIMP) 531. 3850.)
         ((RAT SIMP) -4171. 34650.) ((RAT SIMP) 73. 17325.)
         ((RAT SIMP) 8227. 34650.) ((RAT SIMP) -4303. 34650.)
         ((RAT SIMP) -8291. 103950.) ((RAT SIMP) 104. 1575.) 0.
         ((RAT SIMP) 1913. 51975.) ((RAT SIMP) -4504. 51975.) 0.
         ((RAT SIMP) 83. 3150.) ((RAT SIMP) -599. 20790.)
         ((RAT SIMP) -2. 945.) 0. ((RAT SIMP) -1229. 311850.)
         ((RAT SIMP) 43. 89100.))
        ((MLIST SIMP) ((RAT SIMP) 781. 18900.) ((RAT SIMP) 449. 2700.)
         ((RAT SIMP) -857. 3780.) ((RAT SIMP) -67. 450.)
         ((RAT SIMP) 5711. 37800.) ((RAT SIMP) 239. 12600.) 0.
         ((RAT SIMP) 347. 4725.) ((RAT SIMP) -163. 9450.)
         ((RAT SIMP) -599. 37800.) ((RAT SIMP) 103. 1400.)
         ((RAT SIMP) -79. 1050.) ((RAT SIMP) 73. 2100.)
         ((RAT SIMP) 17. 420.) ((RAT SIMP) -79. 1050.)
         ((RAT SIMP) 11. 900.) 0. ((RAT SIMP) -3. 175.)
         ((RAT SIMP) -17. 3150.) ((RAT SIMP) -1. 225.)
         ((RAT SIMP) -11. 2100.) 0. ((RAT SIMP) 1. 63.) 0.
         ((RAT SIMP) -1. 630.) ((RAT SIMP) 13. 3780.)
         ((RAT SIMP) 13. 18900.))
        ((MLIST SIMP) ((RAT SIMP) -289. 3780.) ((RAT SIMP) 767. 2700.)
         ((RAT SIMP) -857. 3780.) ((RAT SIMP) 23. 350.)
         ((RAT SIMP) -343. 5400.) ((RAT SIMP) 239. 12600.)
         ((RAT SIMP) 83. 1050.) ((RAT SIMP) -1861. 18900.)
         ((RAT SIMP) 1429. 18900.) ((RAT SIMP) -13. 4725.)
         ((RAT SIMP) 59. 1050.) ((RAT SIMP) -149. 2100.)
         ((RAT SIMP) 73. 2100.) ((RAT SIMP) -59. 1050.)
         ((RAT SIMP) 11. 420.) ((RAT SIMP) 47. 6300.)
         ((RAT SIMP) -3. 175.) ((RAT SIMP) 3. 175.)
         ((RAT SIMP) -109. 6300.) ((RAT SIMP) -47. 3150.)
         ((RAT SIMP) 11. 2100.) ((RAT SIMP) -11. 2100.)
         ((RAT SIMP) 1. 63.) ((RAT SIMP) -1. 630.) ((RAT SIMP) 1. 630.)
         ((RAT SIMP) 1. 540.) ((RAT SIMP) 13. 18900.))
        ((MLIST SIMP) ((RAT SIMP) -653. 277200.)
         ((RAT SIMP) -1877. 14400.) ((RAT SIMP) 8587. 55440.)
         ((RAT SIMP) 19. 11550.) ((RAT SIMP) -6371. 110880.)
         ((RAT SIMP) 8081. 184800.) ((RAT SIMP) 37. 700.)
         ((RAT SIMP) -15727. 277200.) ((RAT SIMP) -829. 55440.)
         ((RAT SIMP) 83. 7200.) ((RAT SIMP) -293. 12320.)
         ((RAT SIMP) 1657. 30800.) ((RAT SIMP) -1083. 30800.)
         ((RAT SIMP) -793. 15400.) ((RAT SIMP) -47. 6160.)
         ((RAT SIMP) 599. 9240.) ((RAT SIMP) 2. 175.) 0.
         ((RAT SIMP) -1493. 184800.) ((RAT SIMP) 1619. 92400.) 0.
         ((RAT SIMP) -11. 280.) ((RAT SIMP) 2557. 92400.)
         ((RAT SIMP) -29. 4200.) 0. ((RAT SIMP) 1073. 277200.)
         ((RAT SIMP) 841. 1108800.))
        ((MLIST SIMP) ((RAT SIMP) 166. 4725.) ((RAT SIMP) -304. 675.)
         ((RAT SIMP) 857. 1890.) ((RAT SIMP) 131. 1575.)
         ((RAT SIMP) -331. 3780.) ((RAT SIMP) -239. 6300.)
         ((RAT SIMP) -83. 1050.) ((RAT SIMP) 347. 4725.)
         ((RAT SIMP) -163. 9450.) ((RAT SIMP) -13. 4725.)
         ((RAT SIMP) -19. 525.) ((RAT SIMP) 11. 420.)
         ((RAT SIMP) -11. 175.) ((RAT SIMP) 271. 2100.)
         ((RAT SIMP) -149. 2100.) ((RAT SIMP) 11. 900.)
         ((RAT SIMP) 3. 175.) 0. ((RAT SIMP) -109. 6300.)
         ((RAT SIMP) -47. 3150.) 0. ((RAT SIMP) 11. 2100.)
         ((RAT SIMP) 67. 6300.) ((RAT SIMP) 1. 630.) 0.
         ((RAT SIMP) 1. 540.) ((RAT SIMP) 13. 18900.))
        ((MLIST SIMP) ((RAT SIMP) -2797. 55440.)
         ((RAT SIMP) 1099. 14400.) ((RAT SIMP) -3821. 55440.)
         ((RAT SIMP) 703. 3850.) ((RAT SIMP) -13489. 79200.)
         ((RAT SIMP) -103. 184800.) ((RAT SIMP) -37. 700.)
         ((RAT SIMP) -493. 39600.) ((RAT SIMP) -1769. 277200.)
         ((RAT SIMP) 83. 7200.) ((RAT SIMP) -3489. 61600.)
         ((RAT SIMP) -47. 6160.) ((RAT SIMP) 417. 6160.)
         ((RAT SIMP) -419. 15400.) ((RAT SIMP) 1657. 30800.)
         ((RAT SIMP) -1361. 46200.) ((RAT SIMP) -2. 175.)
         ((RAT SIMP) 2. 175.) ((RAT SIMP) -1493. 184800.)
         ((RAT SIMP) 1619. 92400.) ((RAT SIMP) -11. 280.)
         ((RAT SIMP) 11. 280.) ((RAT SIMP) -1073. 92400.)
         ((RAT SIMP) 29. 4200.) ((RAT SIMP) -29. 4200.)
         ((RAT SIMP) 1073. 277200.) ((RAT SIMP) 841. 1108800.))
        ((MLIST SIMP) ((RAT SIMP) -12137. 277200.)
         ((RAT SIMP) 1003. 14400.) ((RAT SIMP) -3821. 55440.)
         ((RAT SIMP) -79. 1650.) ((RAT SIMP) 33353. 554400.)
         ((RAT SIMP) -103. 184800.) 0. ((RAT SIMP) -15727. 277200.)
         ((RAT SIMP) -829. 55440.) ((RAT SIMP) 617. 50400.)
         ((RAT SIMP) -277. 61600.) ((RAT SIMP) -1863. 30800.)
         ((RAT SIMP) 417. 6160.) ((RAT SIMP) -111. 15400.)
         ((RAT SIMP) -1863. 30800.) ((RAT SIMP) 599. 9240.) 0.
         ((RAT SIMP) -2. 175.) ((RAT SIMP) 7879. 184800.)
         ((RAT SIMP) -5641. 92400.) ((RAT SIMP) 11. 280.) 0.
         ((RAT SIMP) -1073. 92400.) 0. ((RAT SIMP) 29. 4200.)
         ((RAT SIMP) -841. 277200.) ((RAT SIMP) 841. 1108800.))
        ((MLIST SIMP) ((RAT SIMP) -15223. 1247400.)
         ((RAT SIMP) 2039. 64800.) ((RAT SIMP) -6907. 249480.)
         ((RAT SIMP) 1009. 20790.) ((RAT SIMP) -30077. 2494800.)
         ((RAT SIMP) -29501. 831600.) ((RAT SIMP) -22. 525.)
         ((RAT SIMP) 39481. 1247400.) ((RAT SIMP) -1027. 178200.)
         ((RAT SIMP) -1577. 226800.) ((RAT SIMP) -9971. 277200.)
         ((RAT SIMP) 4973. 138600.) ((RAT SIMP) 1643. 138600.)
         ((RAT SIMP) 1747. 17325.) ((RAT SIMP) -12451. 138600.)
         ((RAT SIMP) -874. 51975.) ((RAT SIMP) 17. 525.)
         ((RAT SIMP) -23. 630.) ((RAT SIMP) 431. 831600.)
         ((RAT SIMP) 1129. 59400.) ((RAT SIMP) 53. 6300.)
         ((RAT SIMP) -13. 350.) ((RAT SIMP) 9203. 415800.)
         ((RAT SIMP) -17. 3150.) ((RAT SIMP) -53. 18900.)
         ((RAT SIMP) 6241. 1247400.) ((RAT SIMP) 3989. 4989600.))
        ((MLIST SIMP) ((RAT SIMP) 3539. 178200.)
         ((RAT SIMP) -6889. 64800.) ((RAT SIMP) 4331. 35640.)
         ((RAT SIMP) -1499. 20790.) ((RAT SIMP) 157627. 2494800.)
         ((RAT SIMP) -707. 118800.) ((RAT SIMP) 22. 525.)
         ((RAT SIMP) -1997. 178200.) ((RAT SIMP) -6001. 1247400.)
         ((RAT SIMP) -1577. 226800.) ((RAT SIMP) 4459. 39600.)
         ((RAT SIMP) -12451. 138600.) ((RAT SIMP) -199. 19800.)
         ((RAT SIMP) -241. 4950.) ((RAT SIMP) 4973. 138600.)
         ((RAT SIMP) 314. 51975.) ((RAT SIMP) -17. 525.)
         ((RAT SIMP) -13. 3150.) ((RAT SIMP) 431. 831600.)
         ((RAT SIMP) 1129. 59400.) ((RAT SIMP) -181. 6300.)
         ((RAT SIMP) 13. 350.) ((RAT SIMP) -6241. 415800.)
         ((RAT SIMP) 17. 3150.) ((RAT SIMP) -31. 3780.)
         ((RAT SIMP) 6241. 1247400.) ((RAT SIMP) 3989. 4989600.))
        ((MLIST SIMP) ((RAT SIMP) 33749. 1247400.)
         ((RAT SIMP) -101. 12960.) ((RAT SIMP) -6907. 249480.)
         ((RAT SIMP) -797. 34650.) ((RAT SIMP) 148387. 2494800.)
         ((RAT SIMP) -29501. 831600.) ((RAT SIMP) -47. 3150.)
         ((RAT SIMP) -22097. 1247400.) ((RAT SIMP) 20729. 1247400.)
         ((RAT SIMP) 109. 9072.) ((RAT SIMP) -7. 39600.)
         ((RAT SIMP) -2617. 138600.) ((RAT SIMP) 1643. 138600.)
         ((RAT SIMP) -2419. 23100.) ((RAT SIMP) 21671. 138600.)
         ((RAT SIMP) -2986. 51975.) ((RAT SIMP) -13. 3150.)
         ((RAT SIMP) 23. 630.) ((RAT SIMP) -211. 4752.)
         ((RAT SIMP) 14899. 415800.) ((RAT SIMP) -53. 6300.)
         ((RAT SIMP) -181. 6300.) ((RAT SIMP) 9203. 415800.)
         ((RAT SIMP) -31. 3780.) ((RAT SIMP) 53. 18900.)
         ((RAT SIMP) 2743. 1247400.) ((RAT SIMP) 3989. 4989600.))
        ((MLIST SIMP) ((RAT SIMP) 9743. 178200.)
         ((RAT SIMP) -1829. 12960.) ((RAT SIMP) 4331. 35640.)
         ((RAT SIMP) 347. 34650.) ((RAT SIMP) -47237. 2494800.)
         ((RAT SIMP) -707. 118800.) ((RAT SIMP) 17. 630.)
         ((RAT SIMP) -22097. 1247400.) ((RAT SIMP) 20729. 1247400.)
         ((RAT SIMP) -407. 226800.) ((RAT SIMP) -12853. 277200.)
         ((RAT SIMP) 8867. 138600.) ((RAT SIMP) -199. 19800.)
         ((RAT SIMP) 21. 1100.) ((RAT SIMP) 4379. 138600.)
         ((RAT SIMP) -2986. 51975.) ((RAT SIMP) -23. 630.)
         ((RAT SIMP) 13. 3150.) ((RAT SIMP) 20891. 831600.)
         ((RAT SIMP) -15989. 415800.) ((RAT SIMP) 181. 6300.)
         ((RAT SIMP) 53. 6300.) ((RAT SIMP) -6241. 415800.)
         ((RAT SIMP) -53. 18900.) ((RAT SIMP) 31. 3780.)
         ((RAT SIMP) -3989. 1247400.) ((RAT SIMP) 3989. 4989600.))
        ((MLIST SIMP) ((RAT SIMP) 27347. 1247400.)
         ((RAT SIMP) 6431. 64800.) ((RAT SIMP) -5249. 49896.)
         ((RAT SIMP) -7768. 51975.) ((RAT SIMP) 356089. 2494800.)
         ((RAT SIMP) 433. 33264.) ((RAT SIMP) 47. 3150.)
         ((RAT SIMP) -1997. 178200.) ((RAT SIMP) -6001. 1247400.)
         ((RAT SIMP) 109. 9072.) ((RAT SIMP) -1241. 11088.)
         ((RAT SIMP) 21671. 138600.) ((RAT SIMP) -10127. 138600.)
         ((RAT SIMP) 493. 17325.) ((RAT SIMP) -2617. 138600.)
         ((RAT SIMP) 314. 51975.) ((RAT SIMP) 13. 3150.)
         ((RAT SIMP) 17. 525.) ((RAT SIMP) -211. 4752.)
         ((RAT SIMP) 14899. 415800.) ((RAT SIMP) -13. 350.)
         ((RAT SIMP) 181. 6300.) ((RAT SIMP) -2743. 415800.)
         ((RAT SIMP) 31. 3780.) ((RAT SIMP) -17. 3150.)
         ((RAT SIMP) 2743. 1247400.) ((RAT SIMP) 3989. 4989600.))
        ((MLIST SIMP) ((RAT SIMP) 21803. 1247400.)
         ((RAT SIMP) 6719. 64800.) ((RAT SIMP) -5249. 49896.)
         ((RAT SIMP) 218. 51975.) ((RAT SIMP) -27239. 2494800.)
         ((RAT SIMP) 433. 33264.) ((RAT SIMP) -17. 630.)
         ((RAT SIMP) 39481. 1247400.) ((RAT SIMP) -1027. 178200.)
         ((RAT SIMP) -407. 226800.) ((RAT SIMP) 7387. 277200.)
         ((RAT SIMP) 4379. 138600.) ((RAT SIMP) -10127. 138600.)
         ((RAT SIMP) -1093. 34650.) ((RAT SIMP) 8867. 138600.)
         ((RAT SIMP) -874. 51975.) ((RAT SIMP) 23. 630.)
         ((RAT SIMP) -17. 525.) ((RAT SIMP) 20891. 831600.)
         ((RAT SIMP) -15989. 415800.) ((RAT SIMP) 13. 350.)
         ((RAT SIMP) -53. 6300.) ((RAT SIMP) -2743. 415800.)
         ((RAT SIMP) 53. 18900.) ((RAT SIMP) 17. 3150.)
         ((RAT SIMP) -3989. 1247400.) ((RAT SIMP) 3989. 4989600.))
        ((MLIST SIMP) ((RAT SIMP) -191. 99792.) ((RAT SIMP) 97. 5184.)
         ((RAT SIMP) -2341. 99792.) ((RAT SIMP) 7. 1188.)
         ((RAT SIMP) -2551. 199584.) ((RAT SIMP) 689. 66528.) 0.
         ((RAT SIMP) -31. 14256.) ((RAT SIMP) 541. 99792.)
         ((RAT SIMP) 125. 18144.) ((RAT SIMP) -673. 22176.)
         ((RAT SIMP) 205. 11088.) ((RAT SIMP) -5. 11088.)
         ((RAT SIMP) -25. 1386.) ((RAT SIMP) 205. 11088.)
         ((RAT SIMP) 25. 16632.) 0. ((RAT SIMP) -5. 252.)
         ((RAT SIMP) 2533. 66528.) ((RAT SIMP) -823. 33264.)
         ((RAT SIMP) 2. 63.) 0. ((RAT SIMP) -677. 33264.) 0.
         ((RAT SIMP) -2. 189.) ((RAT SIMP) 677. 99792.)
         ((RAT SIMP) 379. 399168.))
        ((MLIST SIMP) ((RAT SIMP) -2039. 99792.)
         ((RAT SIMP) 193. 5184.) ((RAT SIMP) -2341. 99792.)
         ((RAT SIMP) 1. 308.) ((RAT SIMP) -289. 28512.)
         ((RAT SIMP) 689. 66528.) ((RAT SIMP) -5. 126.)
         ((RAT SIMP) 4337. 99792.) ((RAT SIMP) -53. 99792.)
         ((RAT SIMP) -181. 18144.) ((RAT SIMP) 361. 22176.)
         ((RAT SIMP) -125. 11088.) ((RAT SIMP) -5. 11088.)
         ((RAT SIMP) 95. 1848.) ((RAT SIMP) -521. 11088.)
         ((RAT SIMP) -41. 16632.) ((RAT SIMP) -5. 252.)
         ((RAT SIMP) 5. 252.) ((RAT SIMP) -899. 66528.)
         ((RAT SIMP) 1289. 33264.) ((RAT SIMP) -2. 63.)
         ((RAT SIMP) 2. 63.) ((RAT SIMP) -677. 33264.)
         ((RAT SIMP) -2. 189.) ((RAT SIMP) 2. 189.)
         ((RAT SIMP) -379. 99792.) ((RAT SIMP) 379. 399168.))
        ((MLIST SIMP) ((RAT SIMP) -983. 99792.)
         ((RAT SIMP) -263. 5184.) ((RAT SIMP) 5249. 99792.)
         ((RAT SIMP) 151. 4158.) ((RAT SIMP) -6577. 199584.)
         ((RAT SIMP) -433. 66528.) ((RAT SIMP) 5. 126.)
         ((RAT SIMP) -31. 14256.) ((RAT SIMP) 541. 99792.)
         ((RAT SIMP) -181. 18144.) ((RAT SIMP) 1241. 22176.)
         ((RAT SIMP) -521. 11088.) ((RAT SIMP) 17. 11088.)
         ((RAT SIMP) 4. 693.) ((RAT SIMP) -125. 11088.)
         ((RAT SIMP) 25. 16632.) ((RAT SIMP) 5. 252.) 0.
         ((RAT SIMP) -899. 66528.) ((RAT SIMP) 1289. 33264.) 0.
         ((RAT SIMP) -2. 63.) ((RAT SIMP) 379. 33264.)
         ((RAT SIMP) 2. 189.) 0. ((RAT SIMP) -379. 99792.)
         ((RAT SIMP) 379. 399168.))))
      (((7. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) 13. 756.) ((RAT SIMP) 299. 3024.)
         ((RAT SIMP) -13. 112.) ((RAT SIMP) -30353. 2494800.)
         ((RAT SIMP) 10567. 907200.) ((RAT SIMP) -63853. 2494800.)
         ((RAT SIMP) -2393. 207900.) ((RAT SIMP) 153737. 4989600.)
         ((RAT SIMP) -8023. 1663200.) 0. ((RAT SIMP) 19. 14175.)
         ((RAT SIMP) 1027. 623700.) ((RAT SIMP) 13. 178200.)
         ((RAT SIMP) -13. 15120.) ((RAT SIMP) 13. 15120.) 0.
         ((RAT SIMP) 3097. 118800.) ((RAT SIMP) -1759. 50400.)
         ((RAT SIMP) 883. 92400.) 0. ((RAT SIMP) -1093. 623700.)
         ((RAT SIMP) 2227. 9979200.))
        ((MLIST SIMP) ((RAT SIMP) -13. 756.) ((RAT SIMP) -299. 3024.)
         ((RAT SIMP) 13. 112.) ((RAT SIMP) 1693. 79200.)
         ((RAT SIMP) 1123. 201600.) ((RAT SIMP) -107. 184800.)
         ((RAT SIMP) 109. 9240.) ((RAT SIMP) -42659. 1108800.)
         ((RAT SIMP) 16391. 1108800.) 0. ((RAT SIMP) -1199. 18900.)
         ((RAT SIMP) 4831. 83160.) ((RAT SIMP) -2209. 831600.)
         ((RAT SIMP) -1397. 50400.) ((RAT SIMP) 1397. 50400.) 0.
         ((RAT SIMP) -1637. 184800.) ((RAT SIMP) -467. 100800.)
         ((RAT SIMP) 18743. 1663200.) 0. ((RAT SIMP) -191. 79200.)
         ((RAT SIMP) 2669. 6652800.))
        ((MLIST SIMP) ((RAT SIMP) -13. 378.) ((RAT SIMP) -299. 1512.)
         ((RAT SIMP) 13. 56.) ((RAT SIMP) -31063. 415800.)
         ((RAT SIMP) -22987. 151200.) ((RAT SIMP) 108751. 415800.)
         ((RAT SIMP) -398. 17325.) ((RAT SIMP) 54337. 831600.)
         ((RAT SIMP) -5051. 55440.) 0. ((RAT SIMP) 3658. 4725.)
         ((RAT SIMP) -67189. 103950.) ((RAT SIMP) 269. 29700.)
         ((RAT SIMP) 803. 2520.) ((RAT SIMP) -803. 2520.) 0.
         ((RAT SIMP) 27341. 138600.) ((RAT SIMP) -4943. 25200.)
         ((RAT SIMP) 7171. 415800.) 0. ((RAT SIMP) -229. 207900.)
         ((RAT SIMP) -103. 1663200.))
        ((MLIST SIMP) ((RAT SIMP) 6323. 1663200.)
         ((RAT SIMP) 226873. 2661120.) ((RAT SIMP) -7467. 98560.)
         ((RAT SIMP) -4559. 831600.) ((RAT SIMP) -207299. 2661120.)
         ((RAT SIMP) 252953. 3326400.) ((RAT SIMP) 163. 19800.)
         ((RAT SIMP) -205. 266112.) ((RAT SIMP) -6011. 739200.)
         ((RAT SIMP) 29. 2100.) ((RAT SIMP) -405701. 3326400.)
         ((RAT SIMP) 378377. 3326400.) ((RAT SIMP) 180329. 1663200.)
         ((RAT SIMP) -3669. 24640.) ((RAT SIMP) 571. 14784.)
         ((RAT SIMP) -4897. 277200.) ((RAT SIMP) -1. 3520.)
         ((RAT SIMP) 407. 201600.) ((RAT SIMP) 47. 302400.)
         ((RAT SIMP) 2411. 2217600.) ((RAT SIMP) -115. 76032.)
         ((RAT SIMP) 229. 1209600.))
        ((MLIST SIMP) ((RAT SIMP) -139. 7560.)
         ((RAT SIMP) -1997. 12096.) ((RAT SIMP) 71. 448.)
         ((RAT SIMP) 713. 14850.) ((RAT SIMP) -2869. 60480.)
         ((RAT SIMP) 63361. 831600.) ((RAT SIMP) -18017. 103950.)
         ((RAT SIMP) 82601. 554400.) ((RAT SIMP) -1201. 554400.)
         ((RAT SIMP) -1. 225.) ((RAT SIMP) -2329. 25200.)
         ((RAT SIMP) 21559. 277200.) ((RAT SIMP) 19003. 138600.)
         ((RAT SIMP) -4867. 25200.) ((RAT SIMP) 521. 8400.)
         ((RAT SIMP) -7. 300.) ((RAT SIMP) -863. 30800.)
         ((RAT SIMP) 1483. 50400.) ((RAT SIMP) -911. 831600.)
         ((RAT SIMP) 41. 21600.) ((RAT SIMP) -6313. 3326400.)
         ((RAT SIMP) 47. 158400.))
        ((MLIST SIMP) ((RAT SIMP) 3719. 20790.)
         ((RAT SIMP) -14585. 33264.) ((RAT SIMP) 219. 1232.)
         ((RAT SIMP) -9041. 41580.) ((RAT SIMP) -93869. 83160.)
         ((RAT SIMP) 1403. 1650.) ((RAT SIMP) 109331. 51975.)
         ((RAT SIMP) -428579. 207900.) ((RAT SIMP) -503. 9900.)
         ((RAT SIMP) 404. 1575.) ((RAT SIMP) -13351. 207900.)
         ((RAT SIMP) 6191. 41580.) ((RAT SIMP) 21986. 51975.)
         ((RAT SIMP) -838. 3465.) ((RAT SIMP) -1336. 5775.)
         ((RAT SIMP) -13. 5775.) ((RAT SIMP) 2647. 17325.)
         ((RAT SIMP) -187. 1260.) ((RAT SIMP) 263. 20790.)
         ((RAT SIMP) -257. 415800.) ((RAT SIMP) -419. 831600.)
         ((RAT SIMP) -31. 415800.))
        ((MLIST SIMP) ((RAT SIMP) -63523. 1663200.)
         ((RAT SIMP) -753113. 2661120.) ((RAT SIMP) 30347. 98560.)
         ((RAT SIMP) -43891. 1663200.) ((RAT SIMP) 701633. 13305600.)
         ((RAT SIMP) -156307. 3326400.) ((RAT SIMP) 391. 23100.)
         ((RAT SIMP) -27193. 6652800.) ((RAT SIMP) -453. 246400.)
         ((RAT SIMP) -29. 2100.) ((RAT SIMP) 120881. 665280.)
         ((RAT SIMP) -585793. 3326400.) ((RAT SIMP) -186511. 1663200.)
         ((RAT SIMP) 4483. 24640.) ((RAT SIMP) -5297. 73920.)
         ((RAT SIMP) 4897. 277200.) ((RAT SIMP) -19903. 1108800.)
         ((RAT SIMP) 407. 201600.) ((RAT SIMP) 47. 302400.)
         ((RAT SIMP) -2411. 2217600.) ((RAT SIMP) -5659. 13305600.)
         ((RAT SIMP) 229. 1209600.))
        ((MLIST SIMP) ((RAT SIMP) 659. 7560.) ((RAT SIMP) 6781. 12096.)
         ((RAT SIMP) -279. 448.) ((RAT SIMP) 1477. 59400.)
         ((RAT SIMP) -193. 12096.) ((RAT SIMP) 9461. 831600.)
         ((RAT SIMP) 1579. 51975.) ((RAT SIMP) 3407. 184800.)
         ((RAT SIMP) -4069. 61600.) ((RAT SIMP) 1. 225.)
         ((RAT SIMP) 2137. 25200.) ((RAT SIMP) -28799. 277200.)
         ((RAT SIMP) -17341. 138600.) ((RAT SIMP) 1009. 5040.)
         ((RAT SIMP) -1741. 25200.) ((RAT SIMP) 7. 300.)
         ((RAT SIMP) -949. 18480.) ((RAT SIMP) 1483. 50400.)
         ((RAT SIMP) -911. 831600.) ((RAT SIMP) -41. 21600.)
         ((RAT SIMP) 1. 3326400.) ((RAT SIMP) 47. 158400.))
        ((MLIST SIMP) ((RAT SIMP) -859. 20790.)
         ((RAT SIMP) 40897. 33264.) ((RAT SIMP) -1363. 1232.)
         ((RAT SIMP) -1501. 3300.) ((RAT SIMP) 86071. 46200.)
         ((RAT SIMP) -155791. 103950.) ((RAT SIMP) -1819. 4725.)
         ((RAT SIMP) -1541. 3780.) ((RAT SIMP) 2027. 2100.)
         ((RAT SIMP) -404. 1575.) ((RAT SIMP) 470159. 207900.)
         ((RAT SIMP) -399227. 207900.) ((RAT SIMP) -3886. 7425.)
         ((RAT SIMP) 20404. 17325.) ((RAT SIMP) -12206. 17325.)
         ((RAT SIMP) 13. 5775.) ((RAT SIMP) 2608. 17325.)
         ((RAT SIMP) -187. 1260.) ((RAT SIMP) 263. 20790.)
         ((RAT SIMP) 257. 415800.) ((RAT SIMP) -311. 277200.)
         ((RAT SIMP) -31. 415800.))
        ((MLIST SIMP) ((RAT SIMP) 427. 79200.)
         ((RAT SIMP) -343. 126720.) ((RAT SIMP) -49. 14080.)
         ((RAT SIMP) -1961. 47520.) ((RAT SIMP) 326849. 1900800.)
         ((RAT SIMP) -15143. 95040.) ((RAT SIMP) 919. 5775.)
         ((RAT SIMP) -1037359. 6652800.) ((RAT SIMP) 4451. 316800.)
         ((RAT SIMP) -53. 700.) ((RAT SIMP) 1673. 19008.)
         ((RAT SIMP) -43661. 475200.) ((RAT SIMP) -177929. 1663200.)
         ((RAT SIMP) 133073. 1108800.) ((RAT SIMP) -1817. 1108800.)
         ((RAT SIMP) -4453. 277200.) ((RAT SIMP) 113. 17600.)
         ((RAT SIMP) -19. 9600.) ((RAT SIMP) -329. 158400.)
         ((RAT SIMP) 2407. 2217600.) ((RAT SIMP) -319. 241920.)
         ((RAT SIMP) 1921. 13305600.))
        ((MLIST SIMP) ((RAT SIMP) -427. 79200.)
         ((RAT SIMP) 343. 126720.) ((RAT SIMP) 49. 14080.)
         ((RAT SIMP) 7573. 207900.) ((RAT SIMP) -482191. 1900800.)
         ((RAT SIMP) 173059. 665280.) ((RAT SIMP) 3361. 138600.)
         ((RAT SIMP) -509203. 6652800.) ((RAT SIMP) 12469. 443520.)
         ((RAT SIMP) 53. 700.) ((RAT SIMP) -1260247. 3326400.)
         ((RAT SIMP) 995539. 3326400.) ((RAT SIMP) 215839. 1663200.)
         ((RAT SIMP) -52139. 221760.) ((RAT SIMP) 129439. 1108800.)
         ((RAT SIMP) 4453. 277200.) ((RAT SIMP) -10693. 1108800.)
         ((RAT SIMP) -19. 9600.) ((RAT SIMP) -329. 158400.)
         ((RAT SIMP) -2407. 2217600.) ((RAT SIMP) -3103. 13305600.)
         ((RAT SIMP) 1921. 13305600.))
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -23323. 2494800.)
         ((RAT SIMP) 26987. 129600.) ((RAT SIMP) -128659. 498960.)
         ((RAT SIMP) -5107. 29700.) ((RAT SIMP) 928387. 4989600.)
         ((RAT SIMP) 25363. 1663200.) 0. ((RAT SIMP) 314. 14175.)
         ((RAT SIMP) -281. 124740.) ((RAT SIMP) -13. 49896.)
         ((RAT SIMP) 19. 15120.) ((RAT SIMP) -19. 15120.) 0.
         ((RAT SIMP) -3407. 166320.) ((RAT SIMP) 37. 3360.)
         ((RAT SIMP) -1891. 831600.) 0. ((RAT SIMP) -229. 498960.)
         ((RAT SIMP) 1409. 9979200.))
        ((MLIST SIMP) ((RAT SIMP) -427. 19800.)
         ((RAT SIMP) 343. 31680.) ((RAT SIMP) 49. 3520.)
         ((RAT SIMP) 38161. 311850.) ((RAT SIMP) 42343. 1425600.)
         ((RAT SIMP) -36151. 498960.) ((RAT SIMP) -2096. 7425.)
         ((RAT SIMP) 1340191. 4989600.) ((RAT SIMP) 12307. 1663200.)
         ((RAT SIMP) -29. 450.) ((RAT SIMP) 244687. 2494800.)
         ((RAT SIMP) -203323. 2494800.) ((RAT SIMP) -34753. 178200.)
         ((RAT SIMP) 206947. 831600.) ((RAT SIMP) -46843. 831600.)
         ((RAT SIMP) -53. 3300.) ((RAT SIMP) 6313. 166320.)
         ((RAT SIMP) -529. 16800.) ((RAT SIMP) -1261. 831600.)
         ((RAT SIMP) 37. 237600.) ((RAT SIMP) -10253. 9979200.)
         ((RAT SIMP) 13. 285120.))
        ((MLIST SIMP) ((RAT SIMP) 427. 19800.)
         ((RAT SIMP) -343. 31680.) ((RAT SIMP) -49. 3520.)
         ((RAT SIMP) 23393. 249480.) ((RAT SIMP) 5407. 57024.)
         ((RAT SIMP) -84367. 498960.) ((RAT SIMP) -17. 225.)
         ((RAT SIMP) 61997. 453600.) ((RAT SIMP) -1667. 30240.)
         ((RAT SIMP) 29. 450.) ((RAT SIMP) -733703. 2494800.)
         ((RAT SIMP) 614291. 2494800.) ((RAT SIMP) 33863. 178200.)
         ((RAT SIMP) -54673. 166320.) ((RAT SIMP) 113261. 831600.)
         ((RAT SIMP) 53. 3300.) ((RAT SIMP) 18209. 831600.)
         ((RAT SIMP) -529. 16800.) ((RAT SIMP) -1261. 831600.)
         ((RAT SIMP) -37. 237600.) ((RAT SIMP) -8699. 9979200.)
         ((RAT SIMP) 13. 285120.))
        ((MLIST SIMP) ((RAT SIMP) 427. 7920.) ((RAT SIMP) -343. 12672.)
         ((RAT SIMP) -49. 1408.) ((RAT SIMP) -3419. 92400.)
         ((RAT SIMP) -44411. 105600.) ((RAT SIMP) 55009. 110880.)
         ((RAT SIMP) 13. 315.) ((RAT SIMP) -1093. 14400.)
         ((RAT SIMP) -101. 11200.) ((RAT SIMP) -71. 1050.)
         ((RAT SIMP) 15817. 61600.) ((RAT SIMP) -36271. 184800.)
         ((RAT SIMP) -16421. 92400.) ((RAT SIMP) 1679. 7392.)
         ((RAT SIMP) -11183. 184800.) ((RAT SIMP) -353. 138600.)
         ((RAT SIMP) 277. 79200.) ((RAT SIMP) -113. 33600.)
         ((RAT SIMP) -1121. 184800.) ((RAT SIMP) 67. 1108800.)
         ((RAT SIMP) -83. 105600.) ((RAT SIMP) 37. 739200.))
        ((MLIST SIMP) ((RAT SIMP) -427. 7920.) ((RAT SIMP) 343. 12672.)
         ((RAT SIMP) 49. 1408.) ((RAT SIMP) -2413. 17325.)
         ((RAT SIMP) 38303. 316800.) ((RAT SIMP) -1633. 36960.)
         ((RAT SIMP) 3481. 13860.) ((RAT SIMP) -223469. 1108800.)
         ((RAT SIMP) -14537. 369600.) ((RAT SIMP) 71. 1050.)
         ((RAT SIMP) -19513. 61600.) ((RAT SIMP) 57223. 184800.)
         ((RAT SIMP) 2053. 13200.) ((RAT SIMP) -50401. 184800.)
         ((RAT SIMP) 19609. 184800.) ((RAT SIMP) 353. 138600.)
         ((RAT SIMP) 527. 554400.) ((RAT SIMP) -113. 33600.)
         ((RAT SIMP) -1121. 184800.) ((RAT SIMP) -67. 1108800.)
         ((RAT SIMP) -1609. 2217600.) ((RAT SIMP) 37. 739200.))
        ((MLIST SIMP) ((RAT SIMP) -61. 7920.) ((RAT SIMP) 49. 12672.)
         ((RAT SIMP) 7. 1408.) ((RAT SIMP) 4427. 831600.)
         ((RAT SIMP) -15371. 190080.) ((RAT SIMP) 23743. 332640.)
         ((RAT SIMP) 39. 3850.) ((RAT SIMP) -10783. 3326400.)
         ((RAT SIMP) -13771. 1108800.) ((RAT SIMP) -1. 140.)
         ((RAT SIMP) 21479. 1663200.) ((RAT SIMP) -35411. 1663200.)
         ((RAT SIMP) -19601. 831600.) ((RAT SIMP) 2977. 110880.)
         ((RAT SIMP) -701. 554400.) ((RAT SIMP) -71. 27720.)
         ((RAT SIMP) 353. 36960.) ((RAT SIMP) -89. 6720.)
         ((RAT SIMP) 2557. 554400.) ((RAT SIMP) -173. 1108800.)
         ((RAT SIMP) 4811. 6652800.) ((RAT SIMP) 841. 6652800.))
        ((MLIST SIMP) ((RAT SIMP) 61. 7920.) ((RAT SIMP) -49. 12672.)
         ((RAT SIMP) -7. 1408.) ((RAT SIMP) -4141. 207900.)
         ((RAT SIMP) 98921. 950400.) ((RAT SIMP) -6277. 66528.)
         ((RAT SIMP) -452. 17325.) ((RAT SIMP) 77489. 3326400.)
         ((RAT SIMP) 2713. 221760.) ((RAT SIMP) 1. 140.)
         ((RAT SIMP) -3749. 47520.) ((RAT SIMP) 105403. 1663200.)
         ((RAT SIMP) 22951. 831600.) ((RAT SIMP) -27667. 554400.)
         ((RAT SIMP) 13483. 554400.) ((RAT SIMP) 71. 27720.)
         ((RAT SIMP) 155. 22176.) ((RAT SIMP) -89. 6720.)
         ((RAT SIMP) 2557. 554400.) ((RAT SIMP) 173. 1108800.)
         ((RAT SIMP) 49. 86400.) ((RAT SIMP) 841. 6652800.))
        ((MLIST SIMP) ((RAT SIMP) 61. 15840.) ((RAT SIMP) -49. 25344.)
         ((RAT SIMP) -7. 2816.) ((RAT SIMP) 1373. 124740.)
         ((RAT SIMP) 1175. 228096.) ((RAT SIMP) -2119. 399168.)
         ((RAT SIMP) -71. 27720.) ((RAT SIMP) -355. 114048.)
         ((RAT SIMP) 6283. 1330560.) ((RAT SIMP) 13. 1260.)
         ((RAT SIMP) 78307. 1995840.) ((RAT SIMP) -14099. 399168.)
         ((RAT SIMP) -16843. 997920.) ((RAT SIMP) 23827. 665280.)
         ((RAT SIMP) -2687. 133056.) ((RAT SIMP) -29. 3696.)
         ((RAT SIMP) 71. 12096.) ((RAT SIMP) -17. 2688.)
         ((RAT SIMP) 2147. 665280.) ((RAT SIMP) -829. 1330560.)
         ((RAT SIMP) 7099. 7983360.) ((RAT SIMP) 1091. 7983360.))
        ((MLIST SIMP) ((RAT SIMP) -61. 15840.) ((RAT SIMP) 49. 25344.)
         ((RAT SIMP) 7. 2816.) ((RAT SIMP) 14299. 997920.)
         ((RAT SIMP) -29789. 1140480.) ((RAT SIMP) 8333. 399168.)
         ((RAT SIMP) 293. 20790.) ((RAT SIMP) -57389. 3991680.)
         ((RAT SIMP) -3809. 1330560.) ((RAT SIMP) -13. 1260.)
         ((RAT SIMP) 51757. 1995840.) ((RAT SIMP) -2123. 181440.)
         ((RAT SIMP) 1303. 90720.) ((RAT SIMP) -7349. 665280.)
         ((RAT SIMP) -3043. 665280.) ((RAT SIMP) 29. 3696.)
         ((RAT SIMP) -263. 133056.) ((RAT SIMP) -17. 2688.)
         ((RAT SIMP) 2147. 665280.) ((RAT SIMP) 829. 1330560.)
         ((RAT SIMP) 425. 1596672.) ((RAT SIMP) 1091. 7983360.))
        ((MLIST SIMP) ((RAT SIMP) -61. 79200.) ((RAT SIMP) 49. 126720.)
         ((RAT SIMP) 7. 14080.) ((RAT SIMP) -83. 13200.)
         ((RAT SIMP) 271. 42240.) ((RAT SIMP) -23. 6336.)
         ((RAT SIMP) 23. 19800.) ((RAT SIMP) -89. 63360.)
         ((RAT SIMP) 119. 105600.) ((RAT SIMP) -1. 100.)
         ((RAT SIMP) 3611. 158400.) ((RAT SIMP) -95. 6336.)
         ((RAT SIMP) -479. 79200.) ((RAT SIMP) 631. 52800.)
         ((RAT SIMP) -67. 10560.) ((RAT SIMP) -19. 7920.)
         ((RAT SIMP) -157. 31680.) ((RAT SIMP) 9. 640.)
         ((RAT SIMP) -83. 17600.) ((RAT SIMP) -631. 316800.)
         ((RAT SIMP) 83. 70400.) ((RAT SIMP) 103. 633600.))
        ((MLIST SIMP) ((RAT SIMP) 61. 79200.) ((RAT SIMP) -49. 126720.)
         ((RAT SIMP) -7. 14080.) ((RAT SIMP) -383. 79200.)
         ((RAT SIMP) -3119. 633600.) ((RAT SIMP) 67. 10560.)
         ((RAT SIMP) 1. 225.) ((RAT SIMP) -107. 28800.)
         ((RAT SIMP) -7. 9600.) ((RAT SIMP) 1. 100.)
         ((RAT SIMP) -619. 158400.) ((RAT SIMP) 271. 158400.)
         ((RAT SIMP) 409. 79200.) ((RAT SIMP) -257. 52800.)
         ((RAT SIMP) -13. 17600.) ((RAT SIMP) 19. 7920.)
         ((RAT SIMP) -233. 31680.) ((RAT SIMP) 9. 640.)
         ((RAT SIMP) -83. 17600.) ((RAT SIMP) 631. 316800.)
         ((RAT SIMP) -103. 126720.) ((RAT SIMP) 103. 633600.))))
      (((7. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -1. 1568.) 0.
         ((RAT SIMP) 17027. 23284800.) ((RAT SIMP) -31589. 5322240.)
         ((RAT SIMP) 591. 197120.) ((RAT SIMP) -81419. 20697600.)
         ((RAT SIMP) -14627. 9313920.) ((RAT SIMP) 6151. 1209600.)
         ((RAT SIMP) -9047. 4435200.) ((RAT SIMP) 38701. 69854400.)
         ((RAT SIMP) -12289. 9979200.) ((RAT SIMP) 13. 60480.)
         ((RAT SIMP) 93613. 31046400.) ((RAT SIMP) -54403. 23284800.)
         ((RAT SIMP) -55591. 186278400.) ((RAT SIMP) 109. 3386880.))
        ((MLIST SIMP) ((RAT SIMP) 3223. 176400.) ((RAT SIMP) -2. 135.)
         ((RAT SIMP) 448477. 48510000.) ((RAT SIMP) 111053. 1584000.)
         ((RAT SIMP) -278441. 3696000.)
         ((RAT SIMP) -377407. 129360000.)
         ((RAT SIMP) 364367. 58212000.) ((RAT SIMP) -35527. 7560000.)
         ((RAT SIMP) 68239. 27720000.)
         ((RAT SIMP) -2671237. 436590000.)
         ((RAT SIMP) 280993. 62370000.) ((RAT SIMP) 59. 378000.)
         ((RAT SIMP) -1954933. 582120000.)
         ((RAT SIMP) 60449. 16170000.)
         ((RAT SIMP) -533453. 1164240000.) ((RAT SIMP) 773. 11760000.))
        ((MLIST SIMP) ((RAT SIMP) -6221. 176400.) ((RAT SIMP) 4. 135.)
         ((RAT SIMP) -117231. 5390000.) ((RAT SIMP) -157013. 1232000.)
         ((RAT SIMP) 25667. 176000.) ((RAT SIMP) 371069. 21560000.)
         ((RAT SIMP) -181939. 9702000.) ((RAT SIMP) -1891. 1260000.)
         ((RAT SIMP) 1091. 660000.) ((RAT SIMP) -143111. 27286875.)
         ((RAT SIMP) 44141. 15592500.) ((RAT SIMP) -1537. 1039500.)
         ((RAT SIMP) -462739. 97020000.) ((RAT SIMP) 83627. 16170000.)
         ((RAT SIMP) -196123. 388080000.)
         ((RAT SIMP) 43723. 582120000.))
        ((MLIST SIMP) ((RAT SIMP) 7571. 176400.) ((RAT SIMP) -4. 135.)
         ((RAT SIMP) -3991963. 145530000.)
         ((RAT SIMP) -8567249. 33264000.) ((RAT SIMP) 337731. 1232000.)
         ((RAT SIMP) 11702293. 64680000.)
         ((RAT SIMP) -5287483. 29106000.) ((RAT SIMP) -4261. 540000.)
         ((RAT SIMP) 92863. 4620000.) ((RAT SIMP) 1370986. 27286875.)
         ((RAT SIMP) -289433. 7796250.) ((RAT SIMP) -3313. 1039500.)
         ((RAT SIMP) 2424239. 97020000.)
         ((RAT SIMP) -3141643. 145530000.)
         ((RAT SIMP) -147031. 1164240000.)
         ((RAT SIMP) -2741. 194040000.))
        ((MLIST SIMP) ((RAT SIMP) -3673. 44100.) ((RAT SIMP) 8. 135.)
         ((RAT SIMP) 8225263. 72765000.)
         ((RAT SIMP) 8451899. 16632000.)
         ((RAT SIMP) -1108243. 1848000.) ((RAT SIMP) 985113. 21560000.)
         ((RAT SIMP) -899909. 29106000.) ((RAT SIMP) 458329. 3780000.)
         ((RAT SIMP) -23989. 180000.) ((RAT SIMP) 8553799. 218295000.)
         ((RAT SIMP) -598711. 31185000.) ((RAT SIMP) 1211. 297000.)
         ((RAT SIMP) 9455041. 291060000.)
         ((RAT SIMP) -2077307. 72765000.)
         ((RAT SIMP) -137119. 582120000.)
         ((RAT SIMP) -8179. 582120000.))
        ((MLIST SIMP) ((RAT SIMP) -1499. 88200.) ((RAT SIMP) 2. 135.)
         ((RAT SIMP) -376559. 16170000.) ((RAT SIMP) -63969. 1232000.)
         ((RAT SIMP) 286291. 3696000.)
         ((RAT SIMP) -12812581. 43120000.)
         ((RAT SIMP) 6899911. 19404000.) ((RAT SIMP) -19613. 360000.)
         ((RAT SIMP) 157187. 9240000.) ((RAT SIMP) 9940237. 436590000.)
         ((RAT SIMP) -628993. 62370000.) ((RAT SIMP) 35351. 4158000.)
         ((RAT SIMP) 12393083. 582120000.)
         ((RAT SIMP) -301649. 16170000.)
         ((RAT SIMP) -77899. 388080000.)
         ((RAT SIMP) -1459. 388080000.))
        ((MLIST SIMP) ((RAT SIMP) -2399. 11025.) ((RAT SIMP) 16. 135.)
         ((RAT SIMP) -152303. 673750.) ((RAT SIMP) 709931. 154000.)
         ((RAT SIMP) -626603. 154000.) ((RAT SIMP) 2582252. 1010625.)
         ((RAT SIMP) -4758823. 1819125.) ((RAT SIMP) -163106. 118125.)
         ((RAT SIMP) 1465909. 866250.) ((RAT SIMP) 3825431. 27286875.)
         ((RAT SIMP) -748634. 3898125.) ((RAT SIMP) -1117. 23625.)
         ((RAT SIMP) -31441. 6063750.) ((RAT SIMP) 40553. 6063750.)
         ((RAT SIMP) 40303. 145530000.) ((RAT SIMP) -11. 1102500.))
        ((MLIST SIMP) ((RAT SIMP) -2773. 176400.) ((RAT SIMP) 2. 135.)
         ((RAT SIMP) 40633. 8085000.) ((RAT SIMP) 6931. 132000.)
         ((RAT SIMP) -48721. 924000.) ((RAT SIMP) 1759349. 97020000.)
         ((RAT SIMP) -2232893. 87318000.) ((RAT SIMP) 5929. 1620000.)
         ((RAT SIMP) 36329. 41580000.) ((RAT SIMP) 2205673. 654885000.)
         ((RAT SIMP) 368783. 93555000.) ((RAT SIMP) -5881. 6237000.)
         ((RAT SIMP) -359573. 145530000.) ((RAT SIMP) 7267. 72765000.)
         ((RAT SIMP) -87779. 873180000.)
         ((RAT SIMP) 25061. 873180000.))
        ((MLIST SIMP) ((RAT SIMP) 2773. 176400.) ((RAT SIMP) -2. 135.)
         ((RAT SIMP) -208319. 145530000.)
         ((RAT SIMP) -258091. 4752000.) ((RAT SIMP) 62103. 1232000.)
         ((RAT SIMP) 82609. 64680000.) ((RAT SIMP) 16007. 882000.)
         ((RAT SIMP) -12067. 1260000.) ((RAT SIMP) 8101. 1980000.)
         ((RAT SIMP) 29599. 3307500.) ((RAT SIMP) -6014. 1299375.)
         ((RAT SIMP) -29. 173250.) ((RAT SIMP) -927593. 97020000.)
         ((RAT SIMP) 785041. 145530000.)
         ((RAT SIMP) -10201. 388080000.)
         ((RAT SIMP) 31301. 582120000.))
        ((MLIST SIMP) ((RAT SIMP) 2773. 88200.) ((RAT SIMP) -4. 135.)
         ((RAT SIMP) -3346769. 72765000.)
         ((RAT SIMP) -206641. 2376000.) ((RAT SIMP) 79253. 616000.)
         ((RAT SIMP) -646883. 16170000.) ((RAT SIMP) -100768. 1819125.)
         ((RAT SIMP) 6191. 135000.) ((RAT SIMP) -9257. 288750.)
         ((RAT SIMP) 3498959. 109147500.)
         ((RAT SIMP) 376939. 15592500.) ((RAT SIMP) -839. 148500.)
         ((RAT SIMP) 117479. 6063750.) ((RAT SIMP) -1238309. 72765000.)
         ((RAT SIMP) -123353. 582120000.) ((RAT SIMP) -881. 72765000.))
        ((MLIST SIMP) ((RAT SIMP) 2773. 176400.) ((RAT SIMP) -2. 135.)
         ((RAT SIMP) -955067. 194040000.)
         ((RAT SIMP) -398191. 44352000.) ((RAT SIMP) 78887. 4928000.)
         ((RAT SIMP) -11992551. 172480000.)
         ((RAT SIMP) 5224001. 77616000.) ((RAT SIMP) 30539. 10080000.)
         ((RAT SIMP) -13063. 1760000.)
         ((RAT SIMP) -11963033. 1746360000.)
         ((RAT SIMP) -867523. 249480000.) ((RAT SIMP) 9461. 16632000.)
         ((RAT SIMP) -1233269. 776160000.)
         ((RAT SIMP) -127937. 194040000.)
         ((RAT SIMP) -75629. 1552320000.)
         ((RAT SIMP) 115133. 4656960000.))
        ((MLIST SIMP) ((RAT SIMP) -2773. 88200.) ((RAT SIMP) 4. 135.)
         ((RAT SIMP) -307079. 48510000.) ((RAT SIMP) 289133. 11088000.)
         ((RAT SIMP) -26581. 1232000.) ((RAT SIMP) -26651. 11760000.)
         ((RAT SIMP) 104711. 58212000.) ((RAT SIMP) 7547. 1080000.)
         ((RAT SIMP) -256853. 27720000.)
         ((RAT SIMP) -961007. 145530000.)
         ((RAT SIMP) -240817. 20790000.) ((RAT SIMP) 4619. 1386000.)
         ((RAT SIMP) -1089353. 194040000.)
         ((RAT SIMP) 39377. 16170000.) ((RAT SIMP) 61381. 1164240000.)
         ((RAT SIMP) 47521. 1164240000.))
        ((MLIST SIMP) ((RAT SIMP) -2773. 44100.) ((RAT SIMP) 8. 135.)
         ((RAT SIMP) 1100149. 6063750.) ((RAT SIMP) -62773. 1386000.)
         ((RAT SIMP) -25939. 154000.) ((RAT SIMP) -9590359. 16170000.)
         ((RAT SIMP) 3899759. 7276500.) ((RAT SIMP) -66799. 945000.)
         ((RAT SIMP) 134143. 3465000.) ((RAT SIMP) 1037467. 18191250.)
         ((RAT SIMP) 1426. 1299375.) ((RAT SIMP) -2389. 173250.)
         ((RAT SIMP) 33863. 2205000.) ((RAT SIMP) -25637. 2021250.)
         ((RAT SIMP) -19961. 145530000.)
         ((RAT SIMP) -1901. 145530000.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) 427. 59400.)
         ((RAT SIMP) -343. 95040.) ((RAT SIMP) -49. 10560.)
         ((RAT SIMP) 4189. 46200.) ((RAT SIMP) -4099. 41580.)
         ((RAT SIMP) -31. 9450.) ((RAT SIMP) 1763. 138600.)
         ((RAT SIMP) -806. 51975.) ((RAT SIMP) 401. 207900.)
         ((RAT SIMP) 8. 3465.) ((RAT SIMP) 13. 41580.)
         ((RAT SIMP) -193. 83160.) ((RAT SIMP) -19. 302400.)
         ((RAT SIMP) 1. 55440.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -427. 47520.)
         ((RAT SIMP) 343. 76032.) ((RAT SIMP) 49. 8448.)
         ((RAT SIMP) -6491. 887040.) ((RAT SIMP) 12445. 399168.)
         ((RAT SIMP) -647. 362880.) ((RAT SIMP) -6001. 1330560.)
         ((RAT SIMP) -57383. 2993760.) ((RAT SIMP) 8377. 598752.)
         ((RAT SIMP) -355. 199584.) ((RAT SIMP) 6437. 1330560.)
         ((RAT SIMP) -733. 110880.) ((RAT SIMP) -1489. 7983360.)
         ((RAT SIMP) 19. 7983360.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) 61. 475200.)
         ((RAT SIMP) -49. 760320.) ((RAT SIMP) -7. 84480.)
         ((RAT SIMP) -229. 140800.) ((RAT SIMP) 67. 63360.)
         ((RAT SIMP) 7. 57600.) ((RAT SIMP) -7. 57600.)
         ((RAT SIMP) 2533. 1425600.) ((RAT SIMP) -679. 1425600.)
         ((RAT SIMP) -7. 95040.) ((RAT SIMP) 787. 1900800.)
         ((RAT SIMP) 151. 475200.) ((RAT SIMP) 83. 422400.)
         ((RAT SIMP) 103. 3801600.))))
      (((7. 0.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -2399. 66150.) ((RAT SIMP) 8. 405.)
         ((RAT SIMP) -806. 55125.) ((RAT SIMP) -155471. 441000.)
         ((RAT SIMP) 7681. 33075.) ((RAT SIMP) -1117. 141750.)
         ((RAT SIMP) 43. 31500.) ((RAT SIMP) -11. 6615000.))
        ((MLIST SIMP) ((RAT SIMP) -2033. 33075.) ((RAT SIMP) 22. 405.)
         ((RAT SIMP) -104. 55125.) ((RAT SIMP) 370049. 19404000.)
         ((RAT SIMP) -23179. 1455300.) ((RAT SIMP) 8369. 3118500.)
         ((RAT SIMP) -12491. 4158000.) ((RAT SIMP) 107. 873180000.))
        ((MLIST SIMP) ((RAT SIMP) 28031. 1058400.)
         ((RAT SIMP) -19. 810.) ((RAT SIMP) 104. 55125.)
         ((RAT SIMP) -1981489. 310464000.)
         ((RAT SIMP) 59099. 23284800.) ((RAT SIMP) 39101. 49896000.)
         ((RAT SIMP) -166519. 66528000.)
         ((RAT SIMP) -13987. 13970880000.))
        ((MLIST SIMP) ((RAT SIMP) 1049. 105840.) ((RAT SIMP) -1. 81.)
         ((RAT SIMP) -13. 11025.) ((RAT SIMP) 686839. 10348800.)
         ((RAT SIMP) -7225. 155232.) ((RAT SIMP) -1609. 4989600.)
         ((RAT SIMP) -30941. 6652800.) ((RAT SIMP) -4993. 1397088000.))
        ((MLIST SIMP) ((RAT SIMP) -503. 75600.) ((RAT SIMP) 4. 405.)
         ((RAT SIMP) 169. 110250.) ((RAT SIMP) -37759. 38808000.)
         ((RAT SIMP) -4891. 2910600.) ((RAT SIMP) -4607. 3118500.)
         ((RAT SIMP) -7883. 2772000.) ((RAT SIMP) -79. 27720000.))
        ((MLIST SIMP) ((RAT SIMP) -6221. 1058400.) ((RAT SIMP) 2. 405.)
         ((RAT SIMP) 169. 220500.) ((RAT SIMP) 25843. 11088000.)
         ((RAT SIMP) -2273. 831600.) ((RAT SIMP) -1537. 6237000.)
         ((RAT SIMP) 15451. 16632000.) ((RAT SIMP) 43723. 3492720000.))
        ((MLIST SIMP) ((RAT SIMP) 227. 30240.) ((RAT SIMP) -1. 162.)
         ((RAT SIMP) -13. 22050.) ((RAT SIMP) 143849. 62092800.)
         ((RAT SIMP) -11779. 4656960.) ((RAT SIMP) 1619. 9979200.)
         ((RAT SIMP) 7519. 13305600.) ((RAT SIMP) 4061. 399168000.))
        ((MLIST SIMP) ((RAT SIMP) -431. 264600.) ((RAT SIMP) 1. 810.)
         ((RAT SIMP) -13. 73500.) ((RAT SIMP) -952337. 155232000.)
         ((RAT SIMP) 72907. 11642400.) ((RAT SIMP) 263. 24948000.)
         ((RAT SIMP) -1643. 3696000.) ((RAT SIMP) 30749. 6985440000.)))))) 
(ADD2LNC '$OLD_BASIS_ON_SPLIT_BASIS $ARRAYS) 

==> anc/lisp_Level_3_10/Level_7_true_tensors_Descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 8. 2.
      (((7. 7.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R70))
        ((MLIST SIMP) $%R70) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      (((7. 6.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
           ((MTIMES SIMP RATSIMP) -1. $%R66)
           ((MTIMES SIMP RATSIMP) -1. $%R67)
           ((MTIMES SIMP RATSIMP) -1. $%R68)
           ((MTIMES SIMP RATSIMP) -1. $%R69)))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R69)
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R68)
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R67)
         ((MEQUAL SIMP) (($C SIMP) 5.) $%R66)
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R65))
        ((MLIST SIMP) $%R65 $%R66 $%R67 $%R68 $%R69)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.))))
      (((7. 5.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -3. (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -3. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -15. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 16.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
           ((MPLUS SIMP RATSIMP) $%R55 $%R56 $%R57 $%R58 $%R59)))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
            ((MTIMES SIMP RATSIMP) 8. $%R56)
            ((MTIMES SIMP RATSIMP) 8. $%R57)
            ((MTIMES SIMP RATSIMP) -7. $%R58)
            ((MTIMES SIMP RATSIMP) -7. $%R59)
            ((MTIMES SIMP RATSIMP) 10. $%R60)
            ((MTIMES SIMP RATSIMP) 10. $%R61)
            ((MTIMES SIMP RATSIMP) 10. $%R64))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
           ((MPLUS SIMP) $%R55 $%R56 ((MTIMES SIMP RATSIMP) 16. $%R57)
            $%R58 $%R59 ((MTIMES SIMP RATSIMP) 10. $%R61)
            ((MTIMES SIMP RATSIMP) 10. $%R63)
            ((MTIMES SIMP RATSIMP) 10. $%R64))))
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R63)
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
            ((MTIMES SIMP RATSIMP) -7. $%R56)
            ((MTIMES SIMP RATSIMP) 8. $%R57)
            ((MTIMES SIMP RATSIMP) 8. $%R58)
            ((MTIMES SIMP RATSIMP) -7. $%R59)
            ((MTIMES SIMP RATSIMP) 10. $%R61)
            ((MTIMES SIMP RATSIMP) 10. $%R62)
            ((MTIMES SIMP RATSIMP) 10. $%R63))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R55)
            ((MTIMES SIMP RATSIMP) 9. $%R56)
            ((MTIMES SIMP RATSIMP) 9. $%R57)
            ((MTIMES SIMP RATSIMP) 9. $%R58)
            ((MTIMES SIMP RATSIMP) -6. $%R59)
            ((MTIMES SIMP RATSIMP) 10. $%R60)
            ((MTIMES SIMP RATSIMP) 10. $%R61)
            ((MTIMES SIMP RATSIMP) 10. $%R62)
            ((MTIMES SIMP RATSIMP) 10. $%R63)
            ((MTIMES SIMP RATSIMP) 10. $%R64))))
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R64)
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R55) $%R56 $%R57
            $%R58 $%R59 ((MTIMES SIMP RATSIMP) 10. $%R60)
            ((MTIMES SIMP RATSIMP) 10. $%R61)
            ((MTIMES SIMP RATSIMP) 10. $%R62))))
         ((MEQUAL SIMP) (($C SIMP) 9.) $%R62)
         ((MEQUAL SIMP) (($C SIMP) 10.) $%R61)
         ((MEQUAL SIMP) (($C SIMP) 11.) $%R60)
         ((MEQUAL SIMP) (($C SIMP) 12.) $%R59)
         ((MEQUAL SIMP) (($C SIMP) 13.) $%R58)
         ((MEQUAL SIMP) (($C SIMP) 14.) $%R57)
         ((MEQUAL SIMP) (($C SIMP) 15.) $%R56)
         ((MEQUAL SIMP) (($C SIMP) 16.) $%R55))
        ((MLIST SIMP) $%R55 $%R56 $%R57 $%R58 $%R59 $%R60 $%R61 $%R62
         $%R63 $%R64)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. 2. 2. -15.)
         ((MLIST SIMP) -2. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. -2. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. -2. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. -2. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. -2. -2. 0.)
         ((MLIST SIMP) -3. 0. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.)))))
      (((7. 4.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -3. (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.))
           ((MTIMES SIMP) -3. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 14.))
           ((MTIMES SIMP) -3. (($C SIMP) 17.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 12.))
           ((MTIMES SIMP) -3. (($C SIMP) 19.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 15.))
           ((MTIMES SIMP) -3. (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 18.))
           ((MTIMES SIMP) -3. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -13. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -13. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 20.))
           ((MTIMES SIMP) -2. (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -13. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 21.))
           ((MTIMES SIMP) -2. (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -13. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) -2. (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.))
           ((MTIMES SIMP) -4. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.))
           ((MTIMES SIMP) -4. (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 17.))
           ((MTIMES SIMP) -2. (($C SIMP) 18.))
           ((MTIMES SIMP) -4. (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.))
           ((MTIMES SIMP) -4. (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 24.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 25.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.) (($C SIMP) 17.)
         (($C SIMP) 18.) (($C SIMP) 19.) (($C SIMP) 20.)
         (($C SIMP) 21.) (($C SIMP) 22.) (($C SIMP) 23.)
         (($C SIMP) 24.) (($C SIMP) 25.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R48)
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 160.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35. $%R45)
            ((MTIMES SIMP RATSIMP) -45. $%R46)
            ((MTIMES SIMP RATSIMP) -24. $%R47)
            ((MTIMES SIMP RATSIMP) 115. $%R48)
            ((MTIMES SIMP RATSIMP) -15. $%R50)
            ((MTIMES SIMP RATSIMP) 9. $%R51)
            ((MTIMES SIMP RATSIMP) 24. $%R52)
            ((MTIMES SIMP RATSIMP) -15. $%R53)
            ((MTIMES SIMP RATSIMP) -39. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 160.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
            ((MTIMES SIMP RATSIMP) -35. $%R46)
            ((MTIMES SIMP RATSIMP) -24. $%R47)
            ((MTIMES SIMP RATSIMP) -115. $%R48)
            ((MTIMES SIMP RATSIMP) 15. $%R50)
            ((MTIMES SIMP RATSIMP) 39. $%R51)
            ((MTIMES SIMP RATSIMP) 24. $%R52)
            ((MTIMES SIMP RATSIMP) 15. $%R53)
            ((MTIMES SIMP RATSIMP) -9. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R49)
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
           ((MPLUS SIMP) $%R45 $%R46 ((MTIMES SIMP RATSIMP) -11. $%R48)
            ((MTIMES SIMP RATSIMP) 16. $%R49)
            ((MTIMES SIMP RATSIMP) 3. $%R50)
            ((MTIMES SIMP RATSIMP) 3. $%R51)
            ((MTIMES SIMP RATSIMP) 3. $%R53)
            ((MTIMES SIMP RATSIMP) 3. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 95. $%R45)
            ((MTIMES SIMP RATSIMP) 135. $%R46)
            ((MTIMES SIMP RATSIMP) 72. $%R47)
            ((MTIMES SIMP RATSIMP) 535. $%R48)
            ((MTIMES SIMP RATSIMP) 45. $%R50)
            ((MTIMES SIMP RATSIMP) -27. $%R51)
            ((MTIMES SIMP RATSIMP) -72. $%R52)
            ((MTIMES SIMP RATSIMP) 45. $%R53)
            ((MTIMES SIMP RATSIMP) 117. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 135. $%R45)
            ((MTIMES SIMP RATSIMP) 95. $%R46)
            ((MTIMES SIMP RATSIMP) -72. $%R47)
            ((MTIMES SIMP RATSIMP) 535. $%R48)
            ((MTIMES SIMP RATSIMP) 45. $%R50)
            ((MTIMES SIMP RATSIMP) 117. $%R51)
            ((MTIMES SIMP RATSIMP) 72. $%R52)
            ((MTIMES SIMP RATSIMP) 45. $%R53)
            ((MTIMES SIMP RATSIMP) -27. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
            ((MTIMES SIMP RATSIMP) 45. $%R46)
            ((MTIMES SIMP RATSIMP) -24. $%R47)
            ((MTIMES SIMP RATSIMP) 213. $%R48)
            ((MTIMES SIMP RATSIMP) -32. $%R49)
            ((MTIMES SIMP RATSIMP) 15. $%R50)
            ((MTIMES SIMP RATSIMP) -9. $%R51)
            ((MTIMES SIMP RATSIMP) -24. $%R52)
            ((MTIMES SIMP RATSIMP) 15. $%R53)
            ((MTIMES SIMP RATSIMP) -9. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 47. $%R45)
            ((MTIMES SIMP RATSIMP) 47. $%R46)
            ((MTIMES SIMP RATSIMP) 24. $%R47)
            ((MTIMES SIMP RATSIMP) -169. $%R48)
            ((MTIMES SIMP RATSIMP) 32. $%R49)
            ((MTIMES SIMP RATSIMP) 21. $%R50)
            ((MTIMES SIMP RATSIMP) 45. $%R51)
            ((MTIMES SIMP RATSIMP) 24. $%R52)
            ((MTIMES SIMP RATSIMP) 21. $%R53)
            ((MTIMES SIMP RATSIMP) 45. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R45)
            ((MTIMES SIMP RATSIMP) 15. $%R46)
            ((MTIMES SIMP RATSIMP) -8. $%R47)
            ((MTIMES SIMP RATSIMP) 195. $%R48)
            ((MTIMES SIMP RATSIMP) -120. $%R49)
            ((MTIMES SIMP RATSIMP) -15. $%R50)
            ((MTIMES SIMP RATSIMP) -3. $%R51)
            ((MTIMES SIMP RATSIMP) -8. $%R52)
            ((MTIMES SIMP RATSIMP) -15. $%R53)
            ((MTIMES SIMP RATSIMP) -3. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 11.) $%R47)
         ((MEQUAL SIMP) (($C SIMP) 12.) $%R52)
         ((MEQUAL SIMP) (($C SIMP) 13.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
            ((MTIMES SIMP RATSIMP) 45. $%R46)
            ((MTIMES SIMP RATSIMP) 16. $%R47)
            ((MTIMES SIMP RATSIMP) -15. $%R48)
            ((MTIMES SIMP RATSIMP) 240. $%R49)
            ((MTIMES SIMP RATSIMP) 55. $%R50)
            ((MTIMES SIMP RATSIMP) 31. $%R51)
            ((MTIMES SIMP RATSIMP) 16. $%R52)
            ((MTIMES SIMP RATSIMP) 55. $%R53)
            ((MTIMES SIMP RATSIMP) 31. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 14.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R48)
            ((MTIMES SIMP RATSIMP) -2. $%R51)
            ((MTIMES SIMP RATSIMP) -2. $%R52)
            ((MTIMES SIMP RATSIMP) -2. $%R53))))
         ((MEQUAL SIMP) (($C SIMP) 15.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R47)
            ((MTIMES SIMP RATSIMP) -15. $%R48)
            ((MTIMES SIMP RATSIMP) 2. $%R50)
            ((MTIMES SIMP RATSIMP) 2. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 16.) $%R54)
         ((MEQUAL SIMP) (($C SIMP) 17.) $%R53)
         ((MEQUAL SIMP) (($C SIMP) 18.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
            ((MTIMES SIMP RATSIMP) -195. $%R46)
            ((MTIMES SIMP RATSIMP) -24. $%R47)
            ((MTIMES SIMP RATSIMP) -75. $%R48)
            ((MTIMES SIMP RATSIMP) 15. $%R50)
            ((MTIMES SIMP RATSIMP) 39. $%R51)
            ((MTIMES SIMP RATSIMP) 24. $%R52)
            ((MTIMES SIMP RATSIMP) -65. $%R53)
            ((MTIMES SIMP RATSIMP) -89. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 19.) $%R51)
         ((MEQUAL SIMP) (($C SIMP) 20.) $%R50)
         ((MEQUAL SIMP) (($C SIMP) 21.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 195. $%R45)
            ((MTIMES SIMP RATSIMP) -45. $%R46)
            ((MTIMES SIMP RATSIMP) -24. $%R47)
            ((MTIMES SIMP RATSIMP) 75. $%R48)
            ((MTIMES SIMP RATSIMP) 65. $%R50)
            ((MTIMES SIMP RATSIMP) 89. $%R51)
            ((MTIMES SIMP RATSIMP) 24. $%R52)
            ((MTIMES SIMP RATSIMP) -15. $%R53)
            ((MTIMES SIMP RATSIMP) -39. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 22.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35. $%R45)
            ((MTIMES SIMP RATSIMP) 35. $%R46)
            ((MTIMES SIMP RATSIMP) 24. $%R47)
            ((MTIMES SIMP RATSIMP) 315. $%R48)
            ((MTIMES SIMP RATSIMP) -160. $%R49)
            ((MTIMES SIMP RATSIMP) -15. $%R50)
            ((MTIMES SIMP RATSIMP) 9. $%R51)
            ((MTIMES SIMP RATSIMP) 24. $%R52)
            ((MTIMES SIMP RATSIMP) -15. $%R53)
            ((MTIMES SIMP RATSIMP) 9. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 23.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
            ((MTIMES SIMP RATSIMP) 45. $%R46)
            ((MTIMES SIMP RATSIMP) -24. $%R47)
            ((MTIMES SIMP RATSIMP) 565. $%R48)
            ((MTIMES SIMP RATSIMP) 160. $%R49)
            ((MTIMES SIMP RATSIMP) 15. $%R50)
            ((MTIMES SIMP RATSIMP) -9. $%R51)
            ((MTIMES SIMP RATSIMP) -24. $%R52)
            ((MTIMES SIMP RATSIMP) 15. $%R53)
            ((MTIMES SIMP RATSIMP) -9. $%R54))))
         ((MEQUAL SIMP) (($C SIMP) 24.) $%R46)
         ((MEQUAL SIMP) (($C SIMP) 25.) $%R45))
        ((MLIST SIMP) $%R45 $%R46 $%R47 $%R48 $%R49 $%R50 $%R51 $%R52
         $%R53 $%R54)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 1. 1. 1. 1. ((RAT SIMP) -47. 3.))
         ((MLIST SIMP) -2. 0. 0. 0. 2. 2. 2. 0. 0. 0. -13. 0. 0. 0. 4.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 0. 2. 2. 0. 0. 2. 0. 0. -13. 0. 0. 0. 4. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. 0. 2. 0. 2. 0. 0. -13. 0. 0. 0. 4. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. 2. 0. 2. 0. 0. -13. 0. 0. 0. 4. 0. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -2. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -2. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. -2. 0. -2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. -2. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. -3. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
          0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -3. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
          0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -3. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -3. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
          0. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -3. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
          0. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -3. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
          0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -3. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
          0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
          0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0.
          0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.)
          0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -4. 0. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -4. 0. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -4. 0.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -4.
          ((RAT SIMP) -4. 3.)))))
      (((7. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) -28. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) 2. (($C SIMP) 11.))
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) -3. (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 14.))
           ((MTIMES SIMP) -3. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) -11. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) -11. (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.))
           ((MTIMES SIMP) -2. (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -11. (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.))
           ((MTIMES SIMP) -2. (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 5.)
           ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 4. (($C SIMP) 12.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 15.))
           ((MTIMES SIMP) -4. (($C SIMP) 19.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 4. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 17.))
           ((MTIMES SIMP) -4. (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) -12. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) 4. (($C SIMP) 12.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) -3. (($C SIMP) 15.))
           ((MTIMES SIMP) -4. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) 4. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) -3. (($C SIMP) 18.))
           ((MTIMES SIMP) -4. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -12. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 26.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) 4. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 17.))
           ((MTIMES SIMP) -4. (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 5.)
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) 4. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 18.))
           ((MTIMES SIMP) -4. (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -12. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 27.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) -15. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) -15. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 24.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 26.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) -15. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 27.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) 6. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.))
           ((MTIMES SIMP) -5. (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) 6. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.))
           ((MTIMES SIMP) -5. (($C SIMP) 26.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 6. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 23.))
           ((MTIMES SIMP) -2. (($C SIMP) 24.))
           ((MTIMES SIMP) -5. (($C SIMP) 27.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -65. 4.) (($C SIMP) 1.))
           ((MTIMES SIMP) -20. (($C SIMP) 2.))
           ((MTIMES SIMP) -1. (($C SIMP) 4.))
           ((MTIMES SIMP) -1. (($C SIMP) 5.))
           ((MTIMES SIMP) -1. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 25.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 26.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 27.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.) (($C SIMP) 17.)
         (($C SIMP) 18.) (($C SIMP) 19.) (($C SIMP) 20.)
         (($C SIMP) 21.) (($C SIMP) 22.) (($C SIMP) 23.)
         (($C SIMP) 24.) (($C SIMP) 25.) (($C SIMP) 26.)
         (($C SIMP) 27.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 440.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 800. $%R39)
            ((MTIMES SIMP RATSIMP) 427. $%R41)
            ((MTIMES SIMP RATSIMP) 4365. $%R42)
            ((MTIMES SIMP RATSIMP) -330. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 120. $%R39)
            ((MTIMES SIMP RATSIMP) 63. $%R41)
            ((MTIMES SIMP RATSIMP) 645. $%R42)
            ((MTIMES SIMP RATSIMP) -50. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 528.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 124. $%R39)
            ((MTIMES SIMP RATSIMP) 35. $%R41)
            ((MTIMES SIMP RATSIMP) 387. $%R42)
            ((MTIMES SIMP RATSIMP) -66. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R42)
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 4752.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1512. $%R39)
            ((MTIMES SIMP RATSIMP) 1760. $%R40)
            ((MTIMES SIMP RATSIMP) -675. $%R41)
            ((MTIMES SIMP RATSIMP) -3689. $%R42)
            ((MTIMES SIMP RATSIMP) -440. $%R43)
            ((MTIMES SIMP RATSIMP) -1078. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 23760.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 13320. $%R39)
            ((MTIMES SIMP RATSIMP) 8800. $%R40)
            ((MTIMES SIMP RATSIMP) 4689. $%R41)
            ((MTIMES SIMP RATSIMP) 35555. $%R42)
            ((MTIMES SIMP RATSIMP) -2200. $%R43)
            ((MTIMES SIMP RATSIMP) -5390. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R39)
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 35640.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 24300. $%R39)
            ((MTIMES SIMP RATSIMP) -14300. $%R40)
            ((MTIMES SIMP RATSIMP) -4887. $%R41)
            ((MTIMES SIMP RATSIMP) -4975. $%R42)
            ((MTIMES SIMP RATSIMP) -6820. $%R43)
            ((MTIMES SIMP RATSIMP) -14630. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 35640.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4140. $%R39)
            ((MTIMES SIMP RATSIMP) -14300. $%R40)
            ((MTIMES SIMP RATSIMP) 4311. $%R41)
            ((MTIMES SIMP RATSIMP) 52535. $%R42)
            ((MTIMES SIMP RATSIMP) -6820. $%R43)
            ((MTIMES SIMP RATSIMP) 26950. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 95040.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 119160. $%R39)
            ((MTIMES SIMP RATSIMP) -83600. $%R40)
            ((MTIMES SIMP RATSIMP) 3177. $%R41)
            ((MTIMES SIMP RATSIMP) 174755. $%R42)
            ((MTIMES SIMP RATSIMP) -20680. $%R43)
            ((MTIMES SIMP RATSIMP) 28930. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 95040.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 68040. $%R39)
            ((MTIMES SIMP RATSIMP) 83600. $%R40)
            ((MTIMES SIMP RATSIMP) 9423. $%R41)
            ((MTIMES SIMP RATSIMP) 35845. $%R42)
            ((MTIMES SIMP RATSIMP) 20680. $%R43)
            ((MTIMES SIMP RATSIMP) -52690. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 12.) $%R44)
         ((MEQUAL SIMP) (($C SIMP) 13.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 28512.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 131400. $%R39)
            ((MTIMES SIMP RATSIMP) 110000. $%R40)
            ((MTIMES SIMP RATSIMP) 23283. $%R41)
            ((MTIMES SIMP RATSIMP) 106465. $%R42)
            ((MTIMES SIMP RATSIMP) -21560. $%R43)
            ((MTIMES SIMP RATSIMP) -77770. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 14.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 28512.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 93960. $%R39)
            ((MTIMES SIMP RATSIMP) 110000. $%R40)
            ((MTIMES SIMP RATSIMP) -7749. $%R41)
            ((MTIMES SIMP RATSIMP) 64345. $%R42)
            ((MTIMES SIMP RATSIMP) -21560. $%R43)
            ((MTIMES SIMP RATSIMP) -54010. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 15.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 990.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 620. $%R39)
            ((MTIMES SIMP RATSIMP) 769. $%R41)
            ((MTIMES SIMP RATSIMP) -45. $%R42)
            ((MTIMES SIMP RATSIMP) 4290. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 16.) $%R41)
         ((MEQUAL SIMP) (($C SIMP) 17.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 35640.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3600. $%R39)
            ((MTIMES SIMP RATSIMP) 37400. $%R40)
            ((MTIMES SIMP RATSIMP) 26127. $%R41)
            ((MTIMES SIMP RATSIMP) 145. $%R42)
            ((MTIMES SIMP RATSIMP) 58960. $%R43)
            ((MTIMES SIMP RATSIMP) -23650. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 18.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 3240.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 29520. $%R39)
            ((MTIMES SIMP RATSIMP) -3400. $%R40)
            ((MTIMES SIMP RATSIMP) 2799. $%R41)
            ((MTIMES SIMP RATSIMP) 38425. $%R42)
            ((MTIMES SIMP RATSIMP) -5360. $%R43)
            ((MTIMES SIMP RATSIMP) -1090. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 19.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 11880.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 20160. $%R39)
            ((MTIMES SIMP RATSIMP) 24200. $%R40)
            ((MTIMES SIMP RATSIMP) -2367. $%R41)
            ((MTIMES SIMP RATSIMP) 16135. $%R42)
            ((MTIMES SIMP RATSIMP) -3080. $%R43)
            ((MTIMES SIMP RATSIMP) -46750. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 20.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 5940.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9540. $%R39)
            ((MTIMES SIMP RATSIMP) 12100. $%R40)
            ((MTIMES SIMP RATSIMP) 4743. $%R41)
            ((MTIMES SIMP RATSIMP) 5975. $%R42)
            ((MTIMES SIMP RATSIMP) 4400. $%R43)
            ((MTIMES SIMP RATSIMP) -10010. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 21.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2376.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3888. $%R39)
            ((MTIMES SIMP RATSIMP) 4840. $%R40)
            ((MTIMES SIMP RATSIMP) 1107. $%R41)
            ((MTIMES SIMP RATSIMP) 1877. $%R42)
            ((MTIMES SIMP RATSIMP) -616. $%R43)
            ((MTIMES SIMP RATSIMP) 3718. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 22.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 594.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2538. $%R39)
            ((MTIMES SIMP RATSIMP) -1210. $%R40)
            ((MTIMES SIMP RATSIMP) 405. $%R41)
            ((MTIMES SIMP RATSIMP) 3628. $%R42)
            ((MTIMES SIMP RATSIMP) -440. $%R43)
            ((MTIMES SIMP RATSIMP) 110. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 23.) $%R43)
         ((MEQUAL SIMP) (($C SIMP) 24.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 120. $%R39)
            ((MTIMES SIMP RATSIMP) 3. $%R41)
            ((MTIMES SIMP RATSIMP) 145. $%R42)
            ((MTIMES SIMP RATSIMP) -20. $%R43)
            ((MTIMES SIMP RATSIMP) -10. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 25.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 1100.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 960. $%R39)
            ((MTIMES SIMP RATSIMP) 1100. $%R40)
            ((MTIMES SIMP RATSIMP) 123. $%R41)
            ((MTIMES SIMP RATSIMP) 145. $%R42)
            ((MTIMES SIMP RATSIMP) -1210. $%R44))))
         ((MEQUAL SIMP) (($C SIMP) 26.) $%R40)
         ((MEQUAL SIMP) (($C SIMP) 27.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 440.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 368. $%R39)
            ((MTIMES SIMP RATSIMP) -59. $%R41)
            ((MTIMES SIMP RATSIMP) 227. $%R42)
            ((MTIMES SIMP RATSIMP) -22. $%R44)))))
        ((MLIST SIMP) $%R39 $%R40 $%R41 $%R42 $%R43 $%R44)
        (($MATRIX SIMP)
         ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          ((RAT SIMP) -1. 2.) 1. 1. 1. 1. 1. 1. ((RAT SIMP) -65. 4.))
         ((MLIST SIMP) -4. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0.
          0. 2. ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.)
          ((RAT SIMP) -4. 3.) 0. 0. 0. -20.)
         ((MLIST SIMP) 8. -28. 4. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 1. 0. 0. 0.
          2. 0. 0. -15. 0. 0. 2. -1.)
         ((MLIST SIMP) -2. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. ((RAT SIMP) 1. 2.) 1. 0. 0. 0. 0. 2. 0.
          1. 0. 0. -15. 0. 0. 2. 0. -1.)
         ((MLIST SIMP) -2. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 2. 1. 0. 0. 1.
          0. 0. -15. 0. 0. 2. 0. 0. -1.)
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 2. -12. 0. 0. 0. 0. 0. 6.
          ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 0. 0. 0. 0. 0.
          0. 0. 2. 2. -12. 0. 0. 0. 0. 0. 0. 0. 6. 0.
          ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0. 0. 2.
          2. -12. 0. 0. 0. 0. 0. 0. 0. 0. 0. 6. 0. 0.
          ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -2. -2. 0. 2. 0. 0. -11. 0. 0. 0. 0. 4. 0.
          0. 4. 0. 0. ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. -2. 0. -2. 2. 0. -11. 0. 0. 4. 0. 0. 0. 0.
          4. 0. 0. ((RAT SIMP) -4. 3.) 0. ((RAT SIMP) -4. 3.) 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. -2. -2. 2. -11. 0. 0. 4. 0. 0. 4. 0. 0.
          0. 0. 0. ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) -2.
          -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0.
          0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0.
          ((RAT SIMP) -3. 2.) -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -3.
          ((RAT SIMP) -3. 2.) 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -3.
          ((RAT SIMP) -3. 2.) 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. -4. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. -4. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. -4. 0. 0.
          0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. -4. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0.
          -4. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0.
          -4. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 3.) 0.
          0. -5. 0. 0. ((RAT SIMP) -5. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 2.) 0. 0. 0. 0. ((RAT SIMP) -5. 3.) 0. 0. -5.
          0. ((RAT SIMP) -5. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -5. 2.) 0. 0. ((RAT SIMP) -5. 3.) 0. 0. -5.
          ((RAT SIMP) -5. 4.)))))
      (((7. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -3. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) 6. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -11. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 5.))
           ((MTIMES SIMP) 8. (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -4. (($C SIMP) 8.))
           ((MTIMES SIMP) 8. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 3.)
           ((MTIMES SIMP) 8. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) -4. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 3.)
           ((MTIMES SIMP) 8. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) -4. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           (($C SIMP) 5.) ((MTIMES SIMP) -24. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           (($C SIMP) 8.) ((MTIMES SIMP) -24. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 6.))
           ((MTIMES SIMP) 4. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 12.))
           ((MTIMES SIMP) -3. (($C SIMP) 15.))
           ((MTIMES SIMP) -3. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) -10. (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 19.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) -10. (($C SIMP) 15.))
           ((MTIMES SIMP) -2. (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 10.) (($C SIMP) 11.)
           ((MTIMES SIMP) 4. (($C SIMP) 15.))
           ((MTIMES SIMP) 4. (($C SIMP) 16.))
           ((MTIMES SIMP) -4. (($C SIMP) 17.))
           ((MTIMES SIMP) -4. (($C SIMP) 18.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 5.))
           (($C SIMP) 7.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 18.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 17.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) 2. (($C SIMP) 14.))
           ((MTIMES SIMP) 6. (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 17.))
           ((MTIMES SIMP) -5. (($C SIMP) 19.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 4. (($C SIMP) 8.))
           ((MTIMES SIMP) 3. (($C SIMP) 11.))
           ((MTIMES SIMP) -11. (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) -3. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 7.)
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) 2. (($C SIMP) 13.))
           ((MTIMES SIMP) 6. (($C SIMP) 15.))
           ((MTIMES SIMP) -3. (($C SIMP) 18.))
           ((MTIMES SIMP) -5. (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) 3. (($C SIMP) 10.))
           ((MTIMES SIMP) -11. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) -3. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -59. 4.) (($C SIMP) 7.))
           ((MTIMES SIMP) -22. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 11.))
           ((MTIMES SIMP) -1. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -59. 4.) (($C SIMP) 4.))
           ((MTIMES SIMP) -22. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 10.))
           ((MTIMES SIMP) -1. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) 3. (($C SIMP) 11.))
           ((MTIMES SIMP) 8. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.))
           ((MTIMES SIMP) -6. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 3. (($C SIMP) 10.))
           ((MTIMES SIMP) 8. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.))
           ((MTIMES SIMP) -6. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -79. 5.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -119. 5.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 22.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.) (($C SIMP) 17.)
         (($C SIMP) 18.) (($C SIMP) 19.) (($C SIMP) 20.)
         (($C SIMP) 21.) (($C SIMP) 22.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 117.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3570. $%R36)
            ((MTIMES SIMP RATSIMP) -612. $%R37)
            ((MTIMES SIMP RATSIMP) 272. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 52.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 945. $%R36)
            ((MTIMES SIMP RATSIMP) -162. $%R37)
            ((MTIMES SIMP RATSIMP) 72. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 936.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3675. $%R36)
            ((MTIMES SIMP RATSIMP) -630. $%R37)
            ((MTIMES SIMP RATSIMP) 280. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 315. $%R36)
            ((MTIMES SIMP RATSIMP) -54. $%R37)
            ((MTIMES SIMP RATSIMP) 16. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 312.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8925. $%R36)
            ((MTIMES SIMP RATSIMP) -1530. $%R37)
            ((MTIMES SIMP RATSIMP) 472. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 312.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 630. $%R36)
            ((MTIMES SIMP RATSIMP) 9. $%R37)
            ((MTIMES SIMP RATSIMP) 22. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R38)
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 104.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 245. $%R36)
            ((MTIMES SIMP RATSIMP) -42. $%R37)
            ((MTIMES SIMP RATSIMP) 88. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 416.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 385. $%R36)
            ((MTIMES SIMP RATSIMP) -222. $%R37)
            ((MTIMES SIMP RATSIMP) 64. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 105. $%R36)
            ((MTIMES SIMP RATSIMP) -36. $%R37)
            ((MTIMES SIMP RATSIMP) 8. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 11.) $%R37)
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 234.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1155. $%R36)
            ((MTIMES SIMP RATSIMP) -198. $%R37)
            ((MTIMES SIMP RATSIMP) 88. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 13.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 288.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2499. $%R36)
            ((MTIMES SIMP RATSIMP) -882. $%R37)
            ((MTIMES SIMP RATSIMP) 152. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 14.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 288.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1659. $%R36)
            ((MTIMES SIMP RATSIMP) -738. $%R37)
            ((MTIMES SIMP RATSIMP) 88. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 15.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 156.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1071. $%R36)
            ((MTIMES SIMP RATSIMP) -792. $%R37)
            ((MTIMES SIMP RATSIMP) 92. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 16.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 104.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1379. $%R36)
            ((MTIMES SIMP RATSIMP) -642. $%R37)
            ((MTIMES SIMP RATSIMP) 112. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 17.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 1872.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45375. $%R36)
            ((MTIMES SIMP RATSIMP) -33786. $%R37)
            ((MTIMES SIMP RATSIMP) 5240. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 18.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 208.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4015. $%R36)
            ((MTIMES SIMP RATSIMP) -3578. $%R37)
            ((MTIMES SIMP RATSIMP) 504. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 19.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 936.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10095. $%R36)
            ((MTIMES SIMP RATSIMP) -5742. $%R37)
            ((MTIMES SIMP RATSIMP) 992. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 20.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 468.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2265. $%R36)
            ((MTIMES SIMP RATSIMP) -2394. $%R37)
            ((MTIMES SIMP RATSIMP) 284. $%R38))))
         ((MEQUAL SIMP) (($C SIMP) 21.)
          ((MTIMES SIMP RATSIMP) -1. $%R36))
         ((MEQUAL SIMP) (($C SIMP) 22.) $%R36))
        ((MLIST SIMP) $%R36 $%R37 $%R38)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) -1. 2.) 1. 1. 1. 1.
          ((RAT SIMP) -79. 5.))
         ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. 1. 0. 1.
          ((RAT SIMP) -3. 4.) ((RAT SIMP) -3. 4.) 0. 0.
          ((RAT SIMP) -119. 5.))
         ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -11. 2. 2.
          ((RAT SIMP) -47. 3.) 1. 1. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. -2. 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
          0. 0. ((RAT SIMP) -1. 2.) 0. 0. 1. 0. ((RAT SIMP) 4. 3.) 1.
          0. 0. 0. 0. ((RAT SIMP) -59. 4.) 0. 2. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. -2. 0. 0. -4. 0. 0. 0. 0. 1. 0. 0. 2. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 4. 0. -22. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 8. 0. ((RAT SIMP) -8. 3.) 8. 0.
          -24. 0. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. 0. -2. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. ((RAT SIMP) -1. 2.) 0. 1.
          ((RAT SIMP) 4. 3.) 0. 0. 0. 1. 0. ((RAT SIMP) -59. 4.) 0. 2.
          0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. -2. 0. 0. 0. -4. 0. 0. 0. 0. 1. 0. 0. 2. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 4. 0. 0. -22. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 0. 8. ((RAT SIMP) -8. 3.) 0. 8. 0.
          -24. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) -3. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 1. 0.
          0. ((RAT SIMP) -41. 3.) 0. 0. 0. 3. 0. ((RAT SIMP) -3. 4.) 0.
          3. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 0.
          ((RAT SIMP) -41. 3.) 0. 0. 3. 0. 0. ((RAT SIMP) -3. 4.) 0. 3.
          0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 2. 2. 0. ((RAT SIMP) -43. 3.) 0. 0. 2. 0.
          2. 0. -1. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) -4. 0. -2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. -11. 0. 0. 0. 8.
          ((RAT SIMP) -8. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. -4. 0.
          -2. 0. 0. 0. 0. 0. 0. 0. 2. -11. 0. 0. 0. 0. 8. 0.
          ((RAT SIMP) -8. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.
          ((RAT SIMP) -3. 2.) -3. 0. -10. 4. 0. 0. ((RAT SIMP) -4. 3.)
          0. 0. 6. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. ((RAT SIMP) -3. 2.)
          0. -3. -10. 0. 4. 0. ((RAT SIMP) -4. 3.) 0. 6. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. -4.
          0. 0. ((RAT SIMP) -4. 3.) -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. -4.
          0. ((RAT SIMP) -4. 3.) 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 2.) 0. 0. ((RAT SIMP) -5. 3.) 0. 0. -5. 0. 0.
          0. 0. ((RAT SIMP) -5. 4.) -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 2.) 0. ((RAT SIMP) -5. 3.) 0. 0. 0. 0. -5. 0.
          ((RAT SIMP) -5. 4.) 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -2. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. -6. 0.
          ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -2. 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. -6.
          ((RAT SIMP) -6. 5.)))))
      (((7. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -4. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 4.))
           ((MTIMES SIMP) 4. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) -6. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 8. (($C SIMP) 5.))
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.))
           ((MTIMES SIMP) 24. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) -3. (($C SIMP) 3.))
           ((MTIMES SIMP) -12. (($C SIMP) 4.))
           ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) 4. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -11. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           (($C SIMP) 5.) ((MTIMES SIMP) -39. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) 6. (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 6. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -86. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) 4. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -4. (($C SIMP) 12.))
           ((MTIMES SIMP) 8. (($C SIMP) 13.))
           ((MTIMES SIMP) -4. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) -9. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -65. 4.) (($C SIMP) 4.))
           ((MTIMES SIMP) -20. (($C SIMP) 5.))
           ((MTIMES SIMP) -1. (($C SIMP) 6.))
           ((MTIMES SIMP) -1. (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) 12. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) -5. (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) -15. (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.))
           (($C SIMP) 12.) ((MTIMES SIMP) -22. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -2. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -2. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 3. (($C SIMP) 11.))
           ((MTIMES SIMP) -13. (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 3.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 2.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) -1. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -59. 4.) (($C SIMP) 11.))
           ((MTIMES SIMP) -20. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 4.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 6. (($C SIMP) 12.))
           ((MTIMES SIMP) 4. (($C SIMP) 14.))
           ((MTIMES SIMP) -10. (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 2.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -71. 5.) (($C SIMP) 8.))
           ((MTIMES SIMP) -25. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -12. 5.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 5.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) 3. (($C SIMP) 11.))
           ((MTIMES SIMP) 4. (($C SIMP) 14.))
           ((MTIMES SIMP) 10. (($C SIMP) 15.))
           ((MTIMES SIMP) -7. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -89. 6.) (($C SIMP) 1.))
           ((MTIMES SIMP) -26. (($C SIMP) 2.))
           ((MTIMES SIMP) -30. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 6.) (($C SIMP) 16.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 300.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7420. $%R34)
            ((MTIMES SIMP RATSIMP) 1289. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 150.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9520. $%R34)
            ((MTIMES SIMP RATSIMP) 29. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 200.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8680. $%R34)
            ((MTIMES SIMP RATSIMP) -379. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 600.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12740. $%R34)
            ((MTIMES SIMP RATSIMP) 1153. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 800.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11760. $%R34)
            ((MTIMES SIMP RATSIMP) 1227. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R35)
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 1600.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
            ((MTIMES SIMP RATSIMP) 227. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 150.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10640. $%R34)
            ((MTIMES SIMP RATSIMP) 2713. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 30.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1400. $%R34)
            ((MTIMES SIMP RATSIMP) 343. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 300.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
            ((MTIMES SIMP RATSIMP) 617. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 300.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11620. $%R34)
            ((MTIMES SIMP RATSIMP) 3989. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 240.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10640. $%R34)
            ((MTIMES SIMP RATSIMP) 2893. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 13.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 2400.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
            ((MTIMES SIMP RATSIMP) 1787. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 14.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 150.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4480. $%R34)
            ((MTIMES SIMP RATSIMP) 821. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 15.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 750.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9415. $%R34)
            ((MTIMES SIMP RATSIMP) 2243. $%R35))))
         ((MEQUAL SIMP) (($C SIMP) 16.) $%R34))
        ((MLIST SIMP) $%R34 $%R35)
        (($MATRIX SIMP)
         ((MLIST SIMP) -4. 1. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 3.) 0. 0. ((RAT SIMP) -5. 4.) 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 1. 1. ((RAT SIMP) -89. 6.))
         ((MLIST SIMP) -2. -4. 0. 1. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          ((RAT SIMP) -2. 3.) 1. 1. ((RAT SIMP) -4. 5.) 0. -26.)
         ((MLIST SIMP) 0. -6. 0. -3. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 2. ((RAT SIMP) -3. 2.) 0. 0. 0. -30.)
         ((MLIST SIMP) 8. 2. -2. -12. 0. ((RAT SIMP) -3. 2.) 2. 0. 0.
          2. 0. 0. ((RAT SIMP) -65. 4.) 1. 1. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 8. -4. 4. -11. 1. 0. 2. 0.
          ((RAT SIMP) -8. 3.) 0. 0. -20. 0. ((RAT SIMP) -4. 3.) 2. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 4. 2. -3. 4. ((RAT SIMP) 3. 2.) 0. 0. 0. 0.
          ((RAT SIMP) -86. 3.) 2. 1. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 24. 0. 0. -39. 0. 0. 6. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. 0. 0. -3. ((RAT SIMP) 1. 2.) 0. 0.
          0. -2. 0. 0. ((RAT SIMP) -4. 3.) 0. ((RAT SIMP) -2. 3.) 2. 0.
          ((RAT SIMP) -71. 5.) 2. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -2. 0. 0. 0. 0. -2. -3. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. ((RAT SIMP) 1. 2.) 0. 2. -1. 2.
          -25. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 0. 0. 6. 2. ((RAT SIMP) -3. 2.)
          ((RAT SIMP) -4. 3.) 4. -9. -1. 2. -15. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0.
          -2. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 3. ((RAT SIMP) -59. 4.)
          0. 0. 3. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0.
          -4. 0. 0. 0. 0. 1. 0. -20. 6. ((RAT SIMP) -12. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0.
          8. 0. -3. 12. 0. -22. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.)
          -4. -2. 0. ((RAT SIMP) -3. 2.) 0. 0. -13. 0. 4.
          ((RAT SIMP) -4. 5.) 4. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 4.) -5. ((RAT SIMP) -5. 3.)
          ((RAT SIMP) -5. 2.) 0. 0. -10. 0. 10. ((RAT SIMP) -5. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -7. 3.) ((RAT SIMP) -7. 4.) ((RAT SIMP) -7. 2.)
          ((RAT SIMP) -7. 5.) -7. ((RAT SIMP) -7. 6.)))))
      (((7. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 5. (($C SIMP) 3.))
           ((MTIMES SIMP) 10. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -5. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 2.))
           (($C SIMP) 3.) ((MTIMES SIMP) 6. (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.))
           ((MTIMES SIMP) -5. (($C SIMP) 7.)) (($C SIMP) 8.))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 3.)
           ((MTIMES SIMP) 4. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 12. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -3. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 8. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.)))
          0.)
         ((MEQUAL SIMP)
          ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.)) 0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) 3. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -11. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           (($C SIMP) 7.) ((MTIMES SIMP) -3. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 6. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) -10. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -20. (($C SIMP) 1.))
           (($C SIMP) 2.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -35. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 2.))
           (($C SIMP) 3.)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -22. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -59. 4.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.)) (($C SIMP) 6.)
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -119. 5.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -79. 5.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 8.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -239. 7.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -191. 7.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -95. 7.) (($C SIMP) 8.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 2.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 3.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 4.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 5.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 6.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 7.) 0.)
         ((MEQUAL SIMP) (($C SIMP) 8.) 0.))
        ((MLIST SIMP))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 12. 4. 8. ((RAT SIMP) -3. 2.) 0. 0.
          -20. 0. 0. ((RAT SIMP) -47. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. ((RAT SIMP) -3. 2.) -4. 0. 4. 6. 1.
          0. ((RAT SIMP) -43. 3.) 0. -22. 0. 0.)
         ((MLIST SIMP) 5. 1. 1. ((RAT SIMP) -3. 2.) 0. -2. 0. 3.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) -3. 2.) ((RAT SIMP) -35. 3.)
          1. 0. ((RAT SIMP) -59. 4.) ((RAT SIMP) -6. 5.) 0.)
         ((MLIST SIMP) 0. 6. 4. -2. -3. 0. 0. 2. -10.
          ((RAT SIMP) -1. 2.) ((RAT SIMP) 2. 3.) 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) -3. 2.) ((RAT SIMP) -119. 5.) 0.)
         ((MLIST SIMP) 10. 2. 0. -3. ((RAT SIMP) 1. 2.) 0. 0. -11. 0.
          -2. 0. 0. ((RAT SIMP) -4. 3.) 2. ((RAT SIMP) -79. 5.) 0.)
         ((MLIST SIMP) 0. -3. -4. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) -2.
          0. ((RAT SIMP) -1. 3.) ((RAT SIMP) 1. 2.) 0. 1. 0.
          ((RAT SIMP) -239. 7.))
         ((MLIST SIMP) -2. -5. 0. 0. 0. 0. 0. 1. ((RAT SIMP) -3. 2.) 0.
          0. ((RAT SIMP) -5. 3.) 0. ((RAT SIMP) -5. 4.)
          ((RAT SIMP) 1. 2.) ((RAT SIMP) -191. 7.))
         ((MLIST SIMP) -5. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. -3. 0. 0.
          -2. 0. 0. ((RAT SIMP) -3. 2.) ((RAT SIMP) -6. 5.)
          ((RAT SIMP) -95. 7.))))))) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 8. 2.
      (((7. 7.) (MLIST SIMP)
        ((MLIST SIMP) 7. 7. (($MATRIX SIMP) ((MLIST SIMP) $%R70)))
        ((MLIST SIMP) 7. 6.
         (($MATRIX SIMP)
          ((MLIST SIMP) $%R70 $%R70 $%R70 $%R70 $%R70 $%R70)))
        ((MLIST SIMP) 7. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 2. $%R70)
           ((MTIMES SIMP RATSIMP) 3. $%R70)
           ((MTIMES SIMP RATSIMP) 3. $%R70)
           ((MTIMES SIMP RATSIMP) 3. $%R70)
           ((MTIMES SIMP RATSIMP) 3. $%R70)
           ((MTIMES SIMP RATSIMP) 3. $%R70))))
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70))))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 27. $%R70)
           ((MTIMES SIMP RATSIMP) 12. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70)
           ((MTIMES SIMP RATSIMP) 16. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 9. $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 6. $%R70)
           ((MTIMES SIMP RATSIMP) 36. $%R70)
           ((MTIMES SIMP RATSIMP) 36. $%R70)
           ((MTIMES SIMP RATSIMP) 54. $%R70)
           ((MTIMES SIMP RATSIMP) 36. $%R70)
           ((MTIMES SIMP RATSIMP) 54. $%R70)
           ((MTIMES SIMP RATSIMP) 54. $%R70)
           ((MTIMES SIMP RATSIMP) 64. $%R70)
           ((MTIMES SIMP RATSIMP) 64. $%R70)
           ((MTIMES SIMP RATSIMP) 64. $%R70)
           ((MTIMES SIMP RATSIMP) 64. $%R70)
           ((MTIMES SIMP RATSIMP) 64. $%R70)
           ((MTIMES SIMP RATSIMP) 64. $%R70)
           ((MTIMES SIMP RATSIMP) 125. $%R70)
           ((MTIMES SIMP RATSIMP) 125. $%R70)
           ((MTIMES SIMP RATSIMP) 125. $%R70))))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 256. $%R70)
           ((MTIMES SIMP RATSIMP) 216. $%R70)
           ((MTIMES SIMP RATSIMP) 20. $%R70)
           ((MTIMES SIMP RATSIMP) 135. $%R70)
           ((MTIMES SIMP RATSIMP) 60. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 15. 4.) $%R70)
           ((MTIMES SIMP RATSIMP) 135. $%R70)
           ((MTIMES SIMP RATSIMP) 60. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 15. 4.) $%R70)
           ((MTIMES SIMP RATSIMP) 120. $%R70)
           ((MTIMES SIMP RATSIMP) 120. $%R70)
           ((MTIMES SIMP RATSIMP) 80. $%R70)
           ((MTIMES SIMP RATSIMP) 80. $%R70)
           ((MTIMES SIMP RATSIMP) 80. $%R70)
           ((MTIMES SIMP RATSIMP) 45. $%R70)
           ((MTIMES SIMP RATSIMP) 45. $%R70)
           ((MTIMES SIMP RATSIMP) 480. $%R70)
           ((MTIMES SIMP RATSIMP) 480. $%R70)
           ((MTIMES SIMP RATSIMP) 625. $%R70)
           ((MTIMES SIMP RATSIMP) 625. $%R70)
           ((MTIMES SIMP RATSIMP) 1296. $%R70)
           ((MTIMES SIMP RATSIMP) 1296. $%R70))))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 3125. $%R70)
           ((MTIMES SIMP RATSIMP) 2560. $%R70)
           ((MTIMES SIMP RATSIMP) 1215. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 405. 2.) $%R70)
           ((MTIMES SIMP RATSIMP) 90. $%R70)
           ((MTIMES SIMP RATSIMP) 160. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 15. 8.) $%R70)
           ((MTIMES SIMP RATSIMP) 1536. $%R70)
           ((MTIMES SIMP RATSIMP) 1296. $%R70)
           ((MTIMES SIMP RATSIMP) 120. $%R70)
           ((MTIMES SIMP RATSIMP) 1215. $%R70)
           ((MTIMES SIMP RATSIMP) 540. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 135. 4.) $%R70)
           ((MTIMES SIMP RATSIMP) 1280. $%R70)
           ((MTIMES SIMP) ((RAT SIMP) 1875. 2.) $%R70)
           ((MTIMES SIMP RATSIMP) 16807. $%R70))))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 105. $%R70)
           ((MTIMES SIMP RATSIMP) 1680. $%R70)
           ((MTIMES SIMP RATSIMP) 3780. $%R70)
           ((MTIMES SIMP RATSIMP) 2268. $%R70)
           ((MTIMES SIMP RATSIMP) 2688. $%R70)
           ((MTIMES SIMP RATSIMP) 34560. $%R70)
           ((MTIMES SIMP RATSIMP) 37500. $%R70)
           ((MTIMES SIMP RATSIMP) 46656. $%R70))))))
      (((7. 6.) (MLIST SIMP)
        ((MLIST SIMP) 7. 6.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68)
            ((MTIMES SIMP RATSIMP) -1. $%R69))
           $%R69 $%R68 $%R67 $%R66 $%R65)))
        ((MLIST SIMP) 7. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R65 $%R66 $%R67 $%R68 $%R69))
           ((MPLUS SIMP) $%R68 $%R69) ((MPLUS SIMP) $%R67 $%R69)
           ((MPLUS SIMP) $%R67 $%R68) ((MPLUS SIMP) $%R66 $%R69)
           ((MPLUS SIMP) $%R66 $%R68) ((MPLUS SIMP) $%R66 $%R67)
           ((MPLUS SIMP) $%R65 $%R69) ((MPLUS SIMP) $%R65 $%R68)
           ((MPLUS SIMP) $%R65 $%R67) ((MPLUS SIMP) $%R65 $%R66)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68) $%R69)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67) $%R68
            ((MTIMES SIMP RATSIMP) -1. $%R69))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66) $%R67
            ((MTIMES SIMP RATSIMP) -1. $%R68)
            ((MTIMES SIMP RATSIMP) -1. $%R69))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65) $%R66
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68)
            ((MTIMES SIMP RATSIMP) -1. $%R69))
           ((MPLUS SIMP) $%R65 ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68)
            ((MTIMES SIMP RATSIMP) -1. $%R69)))))
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R65)
            ((MTIMES SIMP RATSIMP) -2. $%R66)
            ((MTIMES SIMP RATSIMP) -2. $%R67)
            ((MTIMES SIMP RATSIMP) -2. $%R68))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R66 $%R67 $%R68))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R65 $%R67 $%R68))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R65 $%R66 $%R68))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R65 $%R66 $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R66)
            ((MTIMES SIMP RATSIMP) 2. $%R67)
            ((MTIMES SIMP RATSIMP) 2. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R65)
            ((MTIMES SIMP RATSIMP) 2. $%R67)
            ((MTIMES SIMP RATSIMP) 2. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R65)
            ((MTIMES SIMP RATSIMP) 2. $%R66)
            ((MTIMES SIMP RATSIMP) 2. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R65)
            ((MTIMES SIMP RATSIMP) 2. $%R66)
            ((MTIMES SIMP RATSIMP) 2. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) 2. $%R67)
            ((MTIMES SIMP RATSIMP) 3. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) 2. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) 3. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) 3. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) 3. $%R67)
            ((MTIMES SIMP RATSIMP) 2. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) 2. $%R66)
            ((MTIMES SIMP RATSIMP) 3. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) 3. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) 3. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) 2. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
            ((MTIMES SIMP RATSIMP) 3. $%R66)
            ((MTIMES SIMP RATSIMP) 2. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R65)
            ((MTIMES SIMP RATSIMP) 3. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) 2. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R65)
            ((MTIMES SIMP RATSIMP) -1. $%R66)
            ((MTIMES SIMP RATSIMP) 2. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R65)
            ((MTIMES SIMP RATSIMP) 2. $%R66)
            ((MTIMES SIMP RATSIMP) -1. $%R67)
            ((MTIMES SIMP RATSIMP) -1. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R65)
            ((MTIMES SIMP RATSIMP) -4. $%R66)
            ((MTIMES SIMP RATSIMP) -4. $%R67)
            ((MTIMES SIMP RATSIMP) 4. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R65)
            ((MTIMES SIMP RATSIMP) -4. $%R66)
            ((MTIMES SIMP RATSIMP) 4. $%R67)
            ((MTIMES SIMP RATSIMP) -4. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R65)
            ((MTIMES SIMP RATSIMP) 4. $%R66)
            ((MTIMES SIMP RATSIMP) -4. $%R67)
            ((MTIMES SIMP RATSIMP) -4. $%R68))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R65)
            ((MTIMES SIMP RATSIMP) -4. $%R66)
            ((MTIMES SIMP RATSIMP) -4. $%R67)
            ((MTIMES SIMP RATSIMP) -4. $%R68)))))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R65)
            ((MTIMES SIMP RATSIMP) -9. $%R66)
            ((MTIMES SIMP RATSIMP) -9. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R65)
            ((MTIMES SIMP RATSIMP) -4. $%R66)
            ((MTIMES SIMP RATSIMP) -4. $%R67))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) $%R65 $%R66 $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R66)
            ((MTIMES SIMP RATSIMP) -4. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R65)
            ((MTIMES SIMP RATSIMP) -4. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R65)
            ((MTIMES SIMP RATSIMP) -4. $%R66))
           ((MPLUS SIMP) $%R65 ((MTIMES SIMP RATSIMP) -2. $%R66)
            ((MTIMES SIMP RATSIMP) -2. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R65) $%R66
            ((MTIMES SIMP RATSIMP) -2. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R65)
            ((MTIMES SIMP RATSIMP) -2. $%R66) $%R67)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R65)
             ((MTIMES SIMP RATSIMP) -1. $%R66)
             ((MTIMES SIMP RATSIMP) 2. $%R67)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) $%R65 ((MTIMES SIMP RATSIMP) -2. $%R66)
             $%R67))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R65) $%R66
             $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R65)
            ((MTIMES SIMP RATSIMP) 7. $%R66)
            ((MTIMES SIMP RATSIMP) 10. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R65)
            ((MTIMES SIMP RATSIMP) 10. $%R66)
            ((MTIMES SIMP RATSIMP) 7. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R65)
            ((MTIMES SIMP RATSIMP) 12. $%R66)
            ((MTIMES SIMP RATSIMP) 12. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R65)
            ((MTIMES SIMP RATSIMP) 7. $%R66)
            ((MTIMES SIMP RATSIMP) 7. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R65)
            ((MTIMES SIMP RATSIMP) -6. $%R66)
            ((MTIMES SIMP RATSIMP) 12. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R65)
            ((MTIMES SIMP RATSIMP) 12. $%R66)
            ((MTIMES SIMP RATSIMP) -6. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R65)
            ((MTIMES SIMP RATSIMP) 8. $%R66)
            ((MTIMES SIMP RATSIMP) 16. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R65)
            ((MTIMES SIMP RATSIMP) -8. $%R66)
            ((MTIMES SIMP RATSIMP) 16. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R65)
            ((MTIMES SIMP RATSIMP) 16. $%R66)
            ((MTIMES SIMP RATSIMP) 8. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R65)
            ((MTIMES SIMP RATSIMP) 16. $%R66)
            ((MTIMES SIMP RATSIMP) -8. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R65)
            ((MTIMES SIMP RATSIMP) -8. $%R66)
            ((MTIMES SIMP RATSIMP) 8. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R65)
            ((MTIMES SIMP RATSIMP) 8. $%R66)
            ((MTIMES SIMP RATSIMP) -8. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R65)
            ((MTIMES SIMP RATSIMP) -25. $%R66)
            ((MTIMES SIMP RATSIMP) 25. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R65)
            ((MTIMES SIMP RATSIMP) 25. $%R66)
            ((MTIMES SIMP RATSIMP) -25. $%R67))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 25. $%R65)
            ((MTIMES SIMP RATSIMP) -25. $%R66)
            ((MTIMES SIMP RATSIMP) -25. $%R67)))))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -64. $%R65)
            ((MTIMES SIMP RATSIMP) -64. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -54. $%R65)
            ((MTIMES SIMP RATSIMP) -54. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -5. $%R65)
            ((MTIMES SIMP RATSIMP) -5. $%R66))
           ((MTIMES SIMP RATSIMP) -27. $%R66)
           ((MTIMES SIMP RATSIMP) -12. $%R66)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) $%R66)
           ((MTIMES SIMP RATSIMP) -27. $%R65)
           ((MTIMES SIMP RATSIMP) -12. $%R65)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) $%R65)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R65)
            ((MTIMES SIMP RATSIMP) -22. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -22. $%R65)
            ((MTIMES SIMP RATSIMP) 10. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R65)
            ((MTIMES SIMP RATSIMP) 4. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R65)
            ((MTIMES SIMP RATSIMP) -14. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -14. $%R65)
            ((MTIMES SIMP RATSIMP) 10. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R65)
            ((MTIMES SIMP RATSIMP) 3. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R65)
            ((MTIMES SIMP RATSIMP) 6. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 76. $%R65)
            ((MTIMES SIMP RATSIMP) 92. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 92. $%R65)
            ((MTIMES SIMP RATSIMP) 76. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 50. $%R65)
            ((MTIMES SIMP RATSIMP) 125. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 125. $%R65)
            ((MTIMES SIMP RATSIMP) 50. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -216. $%R65)
            ((MTIMES SIMP RATSIMP) 216. $%R66))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 216. $%R65)
            ((MTIMES SIMP RATSIMP) -216. $%R66)))))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -625. $%R65)
           ((MTIMES SIMP RATSIMP) -512. $%R65)
           ((MTIMES SIMP RATSIMP) -243. $%R65)
           ((MTIMES SIMP) ((RAT SIMP) -81. 2.) $%R65)
           ((MTIMES SIMP RATSIMP) -18. $%R65)
           ((MTIMES SIMP RATSIMP) -32. $%R65)
           ((MTIMES SIMP) ((RAT SIMP) -3. 8.) $%R65) 0. 0. 0.
           ((MTIMES SIMP RATSIMP) 81. $%R65)
           ((MTIMES SIMP RATSIMP) 36. $%R65)
           ((MTIMES SIMP) ((RAT SIMP) 9. 4.) $%R65)
           ((MTIMES SIMP RATSIMP) 128. $%R65)
           ((MTIMES SIMP) ((RAT SIMP) 225. 2.) $%R65)
           ((MTIMES SIMP RATSIMP) 2401. $%R65))))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.)))))
      (((7. 5.) (MLIST SIMP)
        ((MLIST SIMP) 7. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP RATSIMP) $%R55 $%R56 $%R57 $%R58 $%R59))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
             ((MTIMES SIMP RATSIMP) 8. $%R56)
             ((MTIMES SIMP RATSIMP) 8. $%R57)
             ((MTIMES SIMP RATSIMP) -7. $%R58)
             ((MTIMES SIMP RATSIMP) -7. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) $%R55 $%R56 ((MTIMES SIMP RATSIMP) 16. $%R57)
             $%R58 $%R59 ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           $%R63
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
             ((MTIMES SIMP RATSIMP) -7. $%R56)
             ((MTIMES SIMP RATSIMP) 8. $%R57)
             ((MTIMES SIMP RATSIMP) 8. $%R58)
             ((MTIMES SIMP RATSIMP) -7. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R63)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R55)
             ((MTIMES SIMP RATSIMP) 9. $%R56)
             ((MTIMES SIMP RATSIMP) 9. $%R57)
             ((MTIMES SIMP RATSIMP) 9. $%R58)
             ((MTIMES SIMP RATSIMP) -6. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           $%R64
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R55) $%R56 $%R57
             $%R58 $%R59 ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)))
           $%R62 $%R61 $%R60 $%R59 $%R58 $%R57 $%R56 $%R55)))
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R55)
             ((MTIMES SIMP RATSIMP) -1. $%R56)
             ((MTIMES SIMP RATSIMP) -1. $%R57)
             ((MTIMES SIMP RATSIMP) -1. $%R58)
             ((MTIMES SIMP RATSIMP) 4. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) -9. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) 6. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R63)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R55)
             ((MTIMES SIMP RATSIMP) 9. $%R56)
             ((MTIMES SIMP RATSIMP) 9. $%R57)
             ((MTIMES SIMP RATSIMP) 9. $%R58)
             ((MTIMES SIMP RATSIMP) -6. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)))
           ((MPLUS SIMP) $%R61 $%R62 $%R63)
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R55)
             ((MTIMES SIMP RATSIMP) 9. $%R56)
             ((MTIMES SIMP RATSIMP) 9. $%R57)
             ((MTIMES SIMP RATSIMP) 9. $%R58)
             ((MTIMES SIMP RATSIMP) -6. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MPLUS SIMP) $%R60 $%R61 $%R64)
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) $%R55 $%R56 ((MTIMES SIMP RATSIMP) 16. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58) $%R59
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) -10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R55)
             ((MTIMES SIMP RATSIMP) 5. $%R56)
             ((MTIMES SIMP RATSIMP) 2. $%R57)
             ((MTIMES SIMP RATSIMP) -1. $%R59)
             ((MTIMES SIMP RATSIMP) 4. $%R60)
             ((MTIMES SIMP RATSIMP) 2. $%R61)
             ((MTIMES SIMP RATSIMP) 2. $%R62)
             ((MTIMES SIMP RATSIMP) 2. $%R63)
             ((MTIMES SIMP RATSIMP) 4. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -16. $%R55)
             ((MTIMES SIMP RATSIMP) -1. $%R56)
             ((MTIMES SIMP RATSIMP) -1. $%R57)
             ((MTIMES SIMP RATSIMP) 9. $%R58)
             ((MTIMES SIMP RATSIMP) -1. $%R59)
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
             ((MTIMES SIMP RATSIMP) 8. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) -7. $%R58)
             ((MTIMES SIMP RATSIMP) -7. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 20. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
             ((MTIMES SIMP RATSIMP) -7. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) 8. $%R58)
             ((MTIMES SIMP RATSIMP) -7. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 20. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R55) $%R56
             ((MTIMES SIMP RATSIMP) -9. $%R57) $%R58 $%R59
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R55)
             ((MTIMES SIMP RATSIMP) 2. $%R57)
             ((MTIMES SIMP RATSIMP) 5. $%R58)
             ((MTIMES SIMP RATSIMP) -1. $%R59)
             ((MTIMES SIMP RATSIMP) 2. $%R60)
             ((MTIMES SIMP RATSIMP) 2. $%R61)
             ((MTIMES SIMP RATSIMP) 4. $%R62)
             ((MTIMES SIMP RATSIMP) 4. $%R63)
             ((MTIMES SIMP RATSIMP) 2. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R55)
             ((MTIMES SIMP RATSIMP) 9. $%R56)
             ((MTIMES SIMP RATSIMP) -16. $%R57)
             ((MTIMES SIMP RATSIMP) -1. $%R58)
             ((MTIMES SIMP RATSIMP) -1. $%R59)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) -10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R55)
             ((MTIMES SIMP RATSIMP) -9. $%R56) $%R57 $%R58 $%R59
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
             ((MTIMES SIMP RATSIMP) 8. $%R56)
             ((MTIMES SIMP RATSIMP) 8. $%R57)
             ((MTIMES SIMP RATSIMP) -7. $%R58)
             ((MTIMES SIMP RATSIMP) -7. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 20. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R55) $%R56
             ((MTIMES SIMP RATSIMP) 16. $%R57) $%R58 $%R59
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
             ((MTIMES SIMP RATSIMP) -7. $%R56)
             ((MTIMES SIMP RATSIMP) 8. $%R57)
             ((MTIMES SIMP RATSIMP) 8. $%R58)
             ((MTIMES SIMP RATSIMP) -7. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R63)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
             ((MTIMES SIMP RATSIMP) 8. $%R56)
             ((MTIMES SIMP RATSIMP) 8. $%R57)
             ((MTIMES SIMP RATSIMP) 8. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) $%R55 $%R56 $%R57 $%R58
             ((MTIMES SIMP RATSIMP) -4. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R63)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
             ((MTIMES SIMP RATSIMP) 8. $%R56)
             ((MTIMES SIMP RATSIMP) 8. $%R57)
             ((MTIMES SIMP RATSIMP) 8. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62)
             ((MTIMES SIMP RATSIMP) 10. $%R63)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) $%R55 $%R56 $%R57 $%R58
             ((MTIMES SIMP RATSIMP) -4. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R62))))))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
             ((MTIMES SIMP RATSIMP) 18. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R60)
             ((MTIMES SIMP RATSIMP) 30. $%R61)
             ((MTIMES SIMP RATSIMP) 30. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)
             ((MTIMES SIMP RATSIMP) 5. $%R60)
             ((MTIMES SIMP RATSIMP) 5. $%R61)
             ((MTIMES SIMP RATSIMP) 5. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R55)
             ((MTIMES SIMP RATSIMP) 18. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R55)
             ((MTIMES SIMP RATSIMP) 4. $%R56)
             ((MTIMES SIMP RATSIMP) 4. $%R57)
             ((MTIMES SIMP RATSIMP) -11. $%R58)
             ((MTIMES SIMP RATSIMP) -11. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R55)
             ((MTIMES SIMP RATSIMP) -6. $%R56)
             ((MTIMES SIMP RATSIMP) 4. $%R57)
             ((MTIMES SIMP RATSIMP) -11. $%R58)
             ((MTIMES SIMP RATSIMP) -11. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R61)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R55)
             ((MTIMES SIMP RATSIMP) 4. $%R56)
             ((MTIMES SIMP RATSIMP) -6. $%R57)
             ((MTIMES SIMP RATSIMP) -11. $%R58)
             ((MTIMES SIMP RATSIMP) -11. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R55)
             ((MTIMES SIMP RATSIMP) 21. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) 6. $%R58)
             ((MTIMES SIMP RATSIMP) 6. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 21. $%R57)
             ((MTIMES SIMP RATSIMP) 6. $%R58)
             ((MTIMES SIMP RATSIMP) 6. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 21. $%R56)
             ((MTIMES SIMP RATSIMP) 21. $%R57)
             ((MTIMES SIMP RATSIMP) 6. $%R58)
             ((MTIMES SIMP RATSIMP) 6. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -17. $%R55)
             ((MTIMES SIMP RATSIMP) -17. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) 30. $%R61)
             ((MTIMES SIMP RATSIMP) 30. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -17. $%R55)
             ((MTIMES SIMP RATSIMP) 18. $%R56)
             ((MTIMES SIMP RATSIMP) -17. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 30. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
             ((MTIMES SIMP RATSIMP) -17. $%R56)
             ((MTIMES SIMP RATSIMP) -17. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R60)
             ((MTIMES SIMP RATSIMP) 30. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R61)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R55)
             ((MTIMES SIMP RATSIMP) -33. $%R56)
             ((MTIMES SIMP RATSIMP) 12. $%R57)
             ((MTIMES SIMP RATSIMP) 2. $%R58)
             ((MTIMES SIMP RATSIMP) 2. $%R59)
             ((MTIMES SIMP RATSIMP) -20. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) -12. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R55)
             ((MTIMES SIMP RATSIMP) 12. $%R56)
             ((MTIMES SIMP RATSIMP) -33. $%R57)
             ((MTIMES SIMP RATSIMP) 2. $%R58)
             ((MTIMES SIMP RATSIMP) 2. $%R59)
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) -20. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R55)
             ((MTIMES SIMP RATSIMP) -12. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) 20. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -12. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 33. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 20. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -12. $%R55)
             ((MTIMES SIMP RATSIMP) 33. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) -2. $%R58)
             ((MTIMES SIMP RATSIMP) -2. $%R59)
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 20. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R55)
             ((MTIMES SIMP RATSIMP) -6. $%R56)
             ((MTIMES SIMP RATSIMP) -6. $%R57)
             ((MTIMES SIMP RATSIMP) -1. $%R58)
             ((MTIMES SIMP RATSIMP) -1. $%R59)
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) 10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R55)
             ((MTIMES SIMP RATSIMP) -6. $%R56)
             ((MTIMES SIMP RATSIMP) -6. $%R57)
             ((MTIMES SIMP RATSIMP) -1. $%R58)
             ((MTIMES SIMP RATSIMP) -1. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) 6. $%R57) $%R58 $%R59
             ((MTIMES SIMP RATSIMP) -10. $%R60)
             ((MTIMES SIMP RATSIMP) -10. $%R61)
             ((MTIMES SIMP RATSIMP) 10. $%R64))))))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R55)
            ((MTIMES SIMP RATSIMP) 8. $%R56)
            ((MTIMES SIMP RATSIMP) 16. $%R60))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R55)
             ((MTIMES SIMP RATSIMP) 33. $%R56)
             ((MTIMES SIMP RATSIMP) 18. $%R57)
             ((MTIMES SIMP RATSIMP) 18. $%R58)
             ((MTIMES SIMP RATSIMP) 18. $%R59)
             ((MTIMES SIMP RATSIMP) 60. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R55)
             ((MTIMES SIMP RATSIMP) 7. $%R56)
             ((MTIMES SIMP RATSIMP) -18. $%R57)
             ((MTIMES SIMP RATSIMP) -18. $%R58)
             ((MTIMES SIMP RATSIMP) -18. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 141. $%R55)
             ((MTIMES SIMP RATSIMP) 6. $%R56)
             ((MTIMES SIMP RATSIMP) -9. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 60. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 63. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) -12. $%R57)
             ((MTIMES SIMP RATSIMP) -12. $%R58)
             ((MTIMES SIMP RATSIMP) -12. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R55)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R55)
             ((MTIMES SIMP RATSIMP) 141. $%R56)
             ((MTIMES SIMP RATSIMP) -9. $%R57)
             ((MTIMES SIMP RATSIMP) -9. $%R58)
             ((MTIMES SIMP RATSIMP) -9. $%R59)
             ((MTIMES SIMP RATSIMP) 60. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R55)
             ((MTIMES SIMP RATSIMP) 63. $%R56)
             ((MTIMES SIMP RATSIMP) -12. $%R57)
             ((MTIMES SIMP RATSIMP) -12. $%R58)
             ((MTIMES SIMP RATSIMP) -12. $%R59)
             ((MTIMES SIMP RATSIMP) 30. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 39. $%R55)
             ((MTIMES SIMP RATSIMP) -1. $%R56)
             ((MTIMES SIMP RATSIMP) 14. $%R57)
             ((MTIMES SIMP RATSIMP) 14. $%R58)
             ((MTIMES SIMP RATSIMP) 14. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R55)
             ((MTIMES SIMP RATSIMP) 39. $%R56)
             ((MTIMES SIMP RATSIMP) 14. $%R57)
             ((MTIMES SIMP RATSIMP) 14. $%R58)
             ((MTIMES SIMP RATSIMP) 14. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R55)
            ((MTIMES SIMP RATSIMP) -8. $%R56)
            ((MTIMES SIMP RATSIMP) -4. $%R60))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 23. $%R55)
             ((MTIMES SIMP RATSIMP) -7. $%R56)
             ((MTIMES SIMP RATSIMP) 48. $%R57)
             ((MTIMES SIMP RATSIMP) 48. $%R58)
             ((MTIMES SIMP RATSIMP) 48. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -7. $%R55)
             ((MTIMES SIMP RATSIMP) 23. $%R56)
             ((MTIMES SIMP RATSIMP) 48. $%R57)
             ((MTIMES SIMP RATSIMP) 48. $%R58)
             ((MTIMES SIMP RATSIMP) 48. $%R59)
             ((MTIMES SIMP RATSIMP) 10. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R55)
             ((MTIMES SIMP RATSIMP) 36. $%R56)
             ((MTIMES SIMP RATSIMP) 21. $%R57)
             ((MTIMES SIMP RATSIMP) 21. $%R58)
             ((MTIMES SIMP RATSIMP) 21. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 36. $%R55)
             ((MTIMES SIMP RATSIMP) 21. $%R56)
             ((MTIMES SIMP RATSIMP) 21. $%R57)
             ((MTIMES SIMP RATSIMP) 21. $%R58)
             ((MTIMES SIMP RATSIMP) 21. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -27. $%R55)
             ((MTIMES SIMP RATSIMP) 43. $%R56)
             ((MTIMES SIMP RATSIMP) -32. $%R57)
             ((MTIMES SIMP RATSIMP) -32. $%R58)
             ((MTIMES SIMP RATSIMP) -32. $%R59)
             ((MTIMES SIMP RATSIMP) 130. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 43. $%R55)
             ((MTIMES SIMP RATSIMP) -27. $%R56)
             ((MTIMES SIMP RATSIMP) -32. $%R57)
             ((MTIMES SIMP RATSIMP) -32. $%R58)
             ((MTIMES SIMP RATSIMP) -32. $%R59)
             ((MTIMES SIMP RATSIMP) 130. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -77. $%R55)
             ((MTIMES SIMP RATSIMP) 28. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R55)
             ((MTIMES SIMP RATSIMP) -77. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)
             ((MTIMES SIMP RATSIMP) 20. $%R60)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
            ((MTIMES SIMP RATSIMP) 18. $%R56)
            ((MTIMES SIMP RATSIMP) -36. $%R60))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R55)
            ((MTIMES SIMP RATSIMP) 18. $%R56)
            ((MTIMES SIMP RATSIMP) -36. $%R60)))))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -100. $%R55)
             ((MTIMES SIMP RATSIMP) 25. $%R56)
             ((MTIMES SIMP RATSIMP) 25. $%R57)
             ((MTIMES SIMP RATSIMP) 25. $%R58)
             ((MTIMES SIMP RATSIMP) 25. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 224. $%R55)
             ((MTIMES SIMP RATSIMP) 64. $%R56)
             ((MTIMES SIMP RATSIMP) 64. $%R57)
             ((MTIMES SIMP RATSIMP) 64. $%R58)
             ((MTIMES SIMP RATSIMP) 64. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 216. $%R55)
             ((MTIMES SIMP RATSIMP) 81. $%R56)
             ((MTIMES SIMP RATSIMP) 81. $%R57)
             ((MTIMES SIMP RATSIMP) 81. $%R58)
             ((MTIMES SIMP RATSIMP) 81. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -36. $%R55)
             ((MTIMES SIMP RATSIMP) 189. $%R56)
             ((MTIMES SIMP RATSIMP) 189. $%R57)
             ((MTIMES SIMP RATSIMP) 189. $%R58)
             ((MTIMES SIMP RATSIMP) 189. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R55)
             ((MTIMES SIMP RATSIMP) 36. $%R56)
             ((MTIMES SIMP RATSIMP) 36. $%R57)
             ((MTIMES SIMP RATSIMP) 36. $%R58)
             ((MTIMES SIMP RATSIMP) 36. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R55)
             ((MTIMES SIMP RATSIMP) 32. $%R56)
             ((MTIMES SIMP RATSIMP) 32. $%R57)
             ((MTIMES SIMP RATSIMP) 32. $%R58)
             ((MTIMES SIMP RATSIMP) 32. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R56)
             ((MTIMES SIMP RATSIMP) 3. $%R57)
             ((MTIMES SIMP RATSIMP) 3. $%R58)
             ((MTIMES SIMP RATSIMP) 3. $%R59)))
           ((MTIMES SIMP RATSIMP) -96. $%R55)
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -396. $%R55)
             ((MTIMES SIMP RATSIMP) 54. $%R56)
             ((MTIMES SIMP RATSIMP) 54. $%R57)
             ((MTIMES SIMP RATSIMP) 54. $%R58)
             ((MTIMES SIMP RATSIMP) 54. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 42. $%R55)
             ((MTIMES SIMP RATSIMP) 27. $%R56)
             ((MTIMES SIMP RATSIMP) 27. $%R57)
             ((MTIMES SIMP RATSIMP) 27. $%R58)
             ((MTIMES SIMP RATSIMP) 27. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 108. $%R55)
             ((MTIMES SIMP RATSIMP) 27. $%R56)
             ((MTIMES SIMP RATSIMP) 27. $%R57)
             ((MTIMES SIMP RATSIMP) 27. $%R58)
             ((MTIMES SIMP RATSIMP) 27. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 117. $%R55)
             ((MTIMES SIMP RATSIMP) 12. $%R56)
             ((MTIMES SIMP RATSIMP) 12. $%R57)
             ((MTIMES SIMP RATSIMP) 12. $%R58)
             ((MTIMES SIMP RATSIMP) 12. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 72. $%R55)
             ((MTIMES SIMP RATSIMP) 87. $%R56)
             ((MTIMES SIMP RATSIMP) 87. $%R57)
             ((MTIMES SIMP RATSIMP) 87. $%R58)
             ((MTIMES SIMP RATSIMP) 87. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 176. $%R55)
             ((MTIMES SIMP RATSIMP) 136. $%R56)
             ((MTIMES SIMP RATSIMP) 136. $%R57)
             ((MTIMES SIMP RATSIMP) 136. $%R58)
             ((MTIMES SIMP RATSIMP) 136. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 60. $%R55)
             ((MTIMES SIMP RATSIMP) 135. $%R56)
             ((MTIMES SIMP RATSIMP) 135. $%R57)
             ((MTIMES SIMP RATSIMP) 135. $%R58)
             ((MTIMES SIMP RATSIMP) 135. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1372. $%R55)
             ((MTIMES SIMP RATSIMP) 343. $%R56)
             ((MTIMES SIMP RATSIMP) 343. $%R57)
             ((MTIMES SIMP RATSIMP) 343. $%R58)
             ((MTIMES SIMP RATSIMP) 343. $%R59))))))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R55)
            ((MTIMES SIMP RATSIMP) -6. $%R56)
            ((MTIMES SIMP RATSIMP) -6. $%R57)
            ((MTIMES SIMP RATSIMP) -6. $%R58)
            ((MTIMES SIMP RATSIMP) -6. $%R59))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -36. $%R55)
            ((MTIMES SIMP RATSIMP) -36. $%R56)
            ((MTIMES SIMP RATSIMP) -36. $%R57)
            ((MTIMES SIMP RATSIMP) -36. $%R58)
            ((MTIMES SIMP RATSIMP) -36. $%R59))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -96. $%R55)
            ((MTIMES SIMP RATSIMP) -96. $%R56)
            ((MTIMES SIMP RATSIMP) -96. $%R57)
            ((MTIMES SIMP RATSIMP) -96. $%R58)
            ((MTIMES SIMP RATSIMP) -96. $%R59))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 288. $%R55)
             ((MTIMES SIMP RATSIMP) 288. $%R56)
             ((MTIMES SIMP RATSIMP) 288. $%R57)
             ((MTIMES SIMP RATSIMP) 288. $%R58)
             ((MTIMES SIMP RATSIMP) 288. $%R59)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 408. $%R55)
             ((MTIMES SIMP RATSIMP) 408. $%R56)
             ((MTIMES SIMP RATSIMP) 408. $%R57)
             ((MTIMES SIMP RATSIMP) 408. $%R58)
             ((MTIMES SIMP RATSIMP) 408. $%R59)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 48. $%R55)
            ((MTIMES SIMP RATSIMP) 48. $%R56)
            ((MTIMES SIMP RATSIMP) 48. $%R57)
            ((MTIMES SIMP RATSIMP) 48. $%R58)
            ((MTIMES SIMP RATSIMP) 48. $%R59))
           0.
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1296. $%R55)
             ((MTIMES SIMP RATSIMP) 1296. $%R56)
             ((MTIMES SIMP RATSIMP) 1296. $%R57)
             ((MTIMES SIMP RATSIMP) 1296. $%R58)
             ((MTIMES SIMP RATSIMP) 1296. $%R59))))))))
      (((7. 4.) (MLIST SIMP)
        ((MLIST SIMP) 7. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) $%R48
           ((MTIMES SIMP) ((RAT SIMP) -1. 160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35. $%R45)
             ((MTIMES SIMP RATSIMP) -45. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) 115. $%R48)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) 9. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) -39. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) -35. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) -115. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) 39. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) -9. $%R54)))
           $%R49
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) $%R45 $%R46
             ((MTIMES SIMP RATSIMP) -11. $%R48)
             ((MTIMES SIMP RATSIMP) 16. $%R49)
             ((MTIMES SIMP RATSIMP) 3. $%R50)
             ((MTIMES SIMP RATSIMP) 3. $%R51)
             ((MTIMES SIMP RATSIMP) 3. $%R53)
             ((MTIMES SIMP RATSIMP) 3. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 95. $%R45)
             ((MTIMES SIMP RATSIMP) 135. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) 535. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -27. $%R51)
             ((MTIMES SIMP RATSIMP) -72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 117. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 135. $%R45)
             ((MTIMES SIMP RATSIMP) 95. $%R46)
             ((MTIMES SIMP RATSIMP) -72. $%R47)
             ((MTIMES SIMP RATSIMP) 535. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) 117. $%R51)
             ((MTIMES SIMP RATSIMP) 72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) -27. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) 213. $%R48)
             ((MTIMES SIMP RATSIMP) -32. $%R49)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) -9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 47. $%R45)
             ((MTIMES SIMP RATSIMP) 47. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) -169. $%R48)
             ((MTIMES SIMP RATSIMP) 32. $%R49)
             ((MTIMES SIMP RATSIMP) 21. $%R50)
             ((MTIMES SIMP RATSIMP) 45. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) 21. $%R53)
             ((MTIMES SIMP RATSIMP) 45. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R45)
             ((MTIMES SIMP RATSIMP) 15. $%R46)
             ((MTIMES SIMP RATSIMP) -8. $%R47)
             ((MTIMES SIMP RATSIMP) 195. $%R48)
             ((MTIMES SIMP RATSIMP) -120. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -3. $%R51)
             ((MTIMES SIMP RATSIMP) -8. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) -3. $%R54)))
           $%R47 $%R52
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 16. $%R47)
             ((MTIMES SIMP RATSIMP) -15. $%R48)
             ((MTIMES SIMP RATSIMP) 240. $%R49)
             ((MTIMES SIMP RATSIMP) 55. $%R50)
             ((MTIMES SIMP RATSIMP) 31. $%R51)
             ((MTIMES SIMP RATSIMP) 16. $%R52)
             ((MTIMES SIMP RATSIMP) 55. $%R53)
             ((MTIMES SIMP RATSIMP) 31. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R48)
             ((MTIMES SIMP RATSIMP) -2. $%R51)
             ((MTIMES SIMP RATSIMP) -2. $%R52)
             ((MTIMES SIMP RATSIMP) -2. $%R53)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R47)
             ((MTIMES SIMP RATSIMP) -15. $%R48)
             ((MTIMES SIMP RATSIMP) 2. $%R50)
             ((MTIMES SIMP RATSIMP) 2. $%R54)))
           $%R54 $%R53
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) -195. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) -75. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) 39. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) -65. $%R53)
             ((MTIMES SIMP RATSIMP) -89. $%R54)))
           $%R51 $%R50
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 195. $%R45)
             ((MTIMES SIMP RATSIMP) -45. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) 75. $%R48)
             ((MTIMES SIMP RATSIMP) 65. $%R50)
             ((MTIMES SIMP RATSIMP) 89. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) -39. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35. $%R45)
             ((MTIMES SIMP RATSIMP) 35. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) 315. $%R48)
             ((MTIMES SIMP RATSIMP) -160. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) 9. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) 565. $%R48)
             ((MTIMES SIMP RATSIMP) 160. $%R49)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) -9. $%R54)))
           $%R46 $%R45)))
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) 45. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) 39. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 39. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35. $%R45)
             ((MTIMES SIMP RATSIMP) 35. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) 155. $%R48)
             ((MTIMES SIMP RATSIMP) -160. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) 9. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) $%R45 $%R46
             ((MTIMES SIMP RATSIMP) -11. $%R48)
             ((MTIMES SIMP RATSIMP) 16. $%R49)
             ((MTIMES SIMP RATSIMP) 3. $%R50)
             ((MTIMES SIMP RATSIMP) 3. $%R51)
             ((MTIMES SIMP RATSIMP) 3. $%R53)
             ((MTIMES SIMP RATSIMP) 3. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -35. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) -35. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) 56. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 39. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R45)
             ((MTIMES SIMP RATSIMP) 35. $%R46)
             ((MTIMES SIMP RATSIMP) -56. $%R47)
             ((MTIMES SIMP RATSIMP) 35. $%R48)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -39. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -15. $%R45)
             ((MTIMES SIMP RATSIMP) -15. $%R46)
             ((MTIMES SIMP RATSIMP) 8. $%R47)
             ((MTIMES SIMP RATSIMP) -215. $%R48)
             ((MTIMES SIMP RATSIMP) 80. $%R49)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) 3. $%R51)
             ((MTIMES SIMP RATSIMP) 8. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 3. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -10. $%R45)
             ((MTIMES SIMP RATSIMP) 10. $%R46)
             ((MTIMES SIMP RATSIMP) 6. $%R47)
             ((MTIMES SIMP RATSIMP) -15. $%R48)
             ((MTIMES SIMP RATSIMP) -20. $%R49)
             ((MTIMES SIMP RATSIMP) 4. $%R51)
             ((MTIMES SIMP RATSIMP) -6. $%R52)
             ((MTIMES SIMP RATSIMP) 6. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R45)
             ((MTIMES SIMP RATSIMP) -10. $%R46)
             ((MTIMES SIMP RATSIMP) -6. $%R47)
             ((MTIMES SIMP RATSIMP) -15. $%R48)
             ((MTIMES SIMP RATSIMP) -20. $%R49)
             ((MTIMES SIMP RATSIMP) 6. $%R51)
             ((MTIMES SIMP RATSIMP) 6. $%R52)
             ((MTIMES SIMP RATSIMP) 4. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5. $%R45)
             ((MTIMES SIMP RATSIMP) 5. $%R46)
             ((MTIMES SIMP RATSIMP) 2. $%R47)
             ((MTIMES SIMP RATSIMP) 5. $%R48)
             ((MTIMES SIMP RATSIMP) 40. $%R49)
             ((MTIMES SIMP RATSIMP) 5. $%R50)
             ((MTIMES SIMP RATSIMP) 2. $%R51)
             ((MTIMES SIMP RATSIMP) 2. $%R52)
             ((MTIMES SIMP RATSIMP) 5. $%R53)
             ((MTIMES SIMP RATSIMP) 2. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 49. $%R45)
             ((MTIMES SIMP RATSIMP) 49. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) 121. $%R48)
             ((MTIMES SIMP RATSIMP) -32. $%R49)
             ((MTIMES SIMP RATSIMP) 27. $%R50)
             ((MTIMES SIMP RATSIMP) 3. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 27. $%R53)
             ((MTIMES SIMP RATSIMP) 3. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -85. $%R45)
             ((MTIMES SIMP RATSIMP) -25. $%R46)
             ((MTIMES SIMP RATSIMP) 48. $%R47)
             ((MTIMES SIMP RATSIMP) -325. $%R48)
             ((MTIMES SIMP RATSIMP) 80. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -63. $%R51)
             ((MTIMES SIMP RATSIMP) -48. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) 33. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 25. $%R45)
             ((MTIMES SIMP RATSIMP) 85. $%R46)
             ((MTIMES SIMP RATSIMP) 48. $%R47)
             ((MTIMES SIMP RATSIMP) 325. $%R48)
             ((MTIMES SIMP RATSIMP) -80. $%R49)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -33. $%R51)
             ((MTIMES SIMP RATSIMP) -48. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 63. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 139. $%R45)
             ((MTIMES SIMP RATSIMP) 139. $%R46)
             ((MTIMES SIMP RATSIMP) -8. $%R47)
             ((MTIMES SIMP RATSIMP) 355. $%R48)
             ((MTIMES SIMP RATSIMP) 32. $%R49)
             ((MTIMES SIMP RATSIMP) 25. $%R50)
             ((MTIMES SIMP RATSIMP) 49. $%R51)
             ((MTIMES SIMP RATSIMP) -8. $%R52)
             ((MTIMES SIMP RATSIMP) 25. $%R53)
             ((MTIMES SIMP RATSIMP) 49. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 145. $%R45)
             ((MTIMES SIMP RATSIMP) -55. $%R46)
             ((MTIMES SIMP RATSIMP) 168. $%R47)
             ((MTIMES SIMP RATSIMP) -1455. $%R48)
             ((MTIMES SIMP RATSIMP) 160. $%R49)
             ((MTIMES SIMP RATSIMP) 75. $%R50)
             ((MTIMES SIMP RATSIMP) 147. $%R51)
             ((MTIMES SIMP RATSIMP) 72. $%R52)
             ((MTIMES SIMP RATSIMP) 75. $%R53)
             ((MTIMES SIMP RATSIMP) 163. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 16. $%R47)
             ((MTIMES SIMP RATSIMP) 585. $%R48)
             ((MTIMES SIMP RATSIMP) 240. $%R49)
             ((MTIMES SIMP RATSIMP) 55. $%R50)
             ((MTIMES SIMP RATSIMP) -49. $%R51)
             ((MTIMES SIMP RATSIMP) -64. $%R52)
             ((MTIMES SIMP RATSIMP) 55. $%R53)
             ((MTIMES SIMP RATSIMP) 71. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -55. $%R45)
             ((MTIMES SIMP RATSIMP) 145. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) -1455. $%R48)
             ((MTIMES SIMP RATSIMP) 160. $%R49)
             ((MTIMES SIMP RATSIMP) 75. $%R50)
             ((MTIMES SIMP RATSIMP) 163. $%R51)
             ((MTIMES SIMP RATSIMP) 168. $%R52)
             ((MTIMES SIMP RATSIMP) 75. $%R53)
             ((MTIMES SIMP RATSIMP) 147. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R45)
             ((MTIMES SIMP RATSIMP) -45. $%R46)
             ((MTIMES SIMP RATSIMP) 64. $%R47)
             ((MTIMES SIMP RATSIMP) -585. $%R48)
             ((MTIMES SIMP RATSIMP) -240. $%R49)
             ((MTIMES SIMP RATSIMP) -55. $%R50)
             ((MTIMES SIMP RATSIMP) -71. $%R51)
             ((MTIMES SIMP RATSIMP) -16. $%R52)
             ((MTIMES SIMP RATSIMP) -55. $%R53)
             ((MTIMES SIMP RATSIMP) 49. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R45)
             ((MTIMES SIMP RATSIMP) 15. $%R46)
             ((MTIMES SIMP RATSIMP) 15. $%R48)
             ((MTIMES SIMP RATSIMP) 5. $%R50) $%R51
             ((MTIMES SIMP RATSIMP) 5. $%R53) $%R54))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 235. $%R45)
             ((MTIMES SIMP RATSIMP) 315. $%R46)
             ((MTIMES SIMP RATSIMP) 40. $%R47)
             ((MTIMES SIMP RATSIMP) -165. $%R48)
             ((MTIMES SIMP RATSIMP) 160. $%R49)
             ((MTIMES SIMP RATSIMP) 105. $%R50)
             ((MTIMES SIMP RATSIMP) 177. $%R51)
             ((MTIMES SIMP RATSIMP) 72. $%R52)
             ((MTIMES SIMP RATSIMP) 345. $%R53)
             ((MTIMES SIMP RATSIMP) 225. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 315. $%R45)
             ((MTIMES SIMP RATSIMP) 235. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) -165. $%R48)
             ((MTIMES SIMP RATSIMP) 160. $%R49)
             ((MTIMES SIMP RATSIMP) 345. $%R50)
             ((MTIMES SIMP RATSIMP) 225. $%R51)
             ((MTIMES SIMP RATSIMP) 40. $%R52)
             ((MTIMES SIMP RATSIMP) 105. $%R53)
             ((MTIMES SIMP RATSIMP) 177. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 65. $%R45)
             ((MTIMES SIMP RATSIMP) 65. $%R46)
             ((MTIMES SIMP RATSIMP) 88. $%R47)
             ((MTIMES SIMP RATSIMP) 145. $%R48)
             ((MTIMES SIMP RATSIMP) 240. $%R49)
             ((MTIMES SIMP RATSIMP) 75. $%R50)
             ((MTIMES SIMP RATSIMP) -21. $%R51)
             ((MTIMES SIMP RATSIMP) -56. $%R52)
             ((MTIMES SIMP RATSIMP) -45. $%R53)
             ((MTIMES SIMP RATSIMP) 123. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R45)
             ((MTIMES SIMP RATSIMP) 35. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) -105. $%R48)
             ((MTIMES SIMP RATSIMP) 20. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) -4. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 39. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -65. $%R45)
             ((MTIMES SIMP RATSIMP) -65. $%R46)
             ((MTIMES SIMP RATSIMP) 56. $%R47)
             ((MTIMES SIMP RATSIMP) -145. $%R48)
             ((MTIMES SIMP RATSIMP) -240. $%R49)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -123. $%R51)
             ((MTIMES SIMP RATSIMP) -88. $%R52)
             ((MTIMES SIMP RATSIMP) -75. $%R53)
             ((MTIMES SIMP RATSIMP) 21. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -35. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 4. $%R47)
             ((MTIMES SIMP RATSIMP) 105. $%R48)
             ((MTIMES SIMP RATSIMP) -20. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -39. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 175. $%R45)
             ((MTIMES SIMP RATSIMP) 175. $%R46)
             ((MTIMES SIMP RATSIMP) 104. $%R47)
             ((MTIMES SIMP RATSIMP) -1105. $%R48)
             ((MTIMES SIMP RATSIMP) 165. $%R50)
             ((MTIMES SIMP RATSIMP) 189. $%R51)
             ((MTIMES SIMP RATSIMP) 104. $%R52)
             ((MTIMES SIMP RATSIMP) 165. $%R53)
             ((MTIMES SIMP RATSIMP) 189. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -35. $%R45)
             ((MTIMES SIMP RATSIMP) 285. $%R46)
             ((MTIMES SIMP RATSIMP) 136. $%R47)
             ((MTIMES SIMP RATSIMP) -315. $%R48)
             ((MTIMES SIMP RATSIMP) 160. $%R49)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 231. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -285. $%R45)
             ((MTIMES SIMP RATSIMP) 35. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) 315. $%R48)
             ((MTIMES SIMP RATSIMP) -160. $%R49)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -231. $%R51)
             ((MTIMES SIMP RATSIMP) -136. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54))))))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R45)
            ((MTIMES SIMP RATSIMP) 3. $%R46)
            ((MTIMES SIMP RATSIMP) 7. $%R48) $%R50 $%R51 $%R53 $%R54)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R45)
             ((MTIMES SIMP RATSIMP) 3. $%R46)
             ((MTIMES SIMP RATSIMP) -15. $%R48)
             ((MTIMES SIMP RATSIMP) 3. $%R50)
             ((MTIMES SIMP RATSIMP) 3. $%R51)
             ((MTIMES SIMP RATSIMP) 3. $%R53)
             ((MTIMES SIMP RATSIMP) 3. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R45)
             ((MTIMES SIMP RATSIMP) -3. $%R46)
             ((MTIMES SIMP RATSIMP) -29. $%R48) $%R50 $%R51 $%R53
             $%R54))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 75. $%R45)
             ((MTIMES SIMP RATSIMP) 30. $%R46)
             ((MTIMES SIMP RATSIMP) -6. $%R47)
             ((MTIMES SIMP RATSIMP) 75. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) 51. $%R51)
             ((MTIMES SIMP RATSIMP) 6. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 105. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 12. $%R47)
             ((MTIMES SIMP RATSIMP) 15. $%R48)
             ((MTIMES SIMP RATSIMP) 75. $%R50)
             ((MTIMES SIMP RATSIMP) 63. $%R51)
             ((MTIMES SIMP RATSIMP) -12. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 27. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R45)
             ((MTIMES SIMP RATSIMP) -15. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) -135. $%R48)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -39. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) -15. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 30. $%R45)
             ((MTIMES SIMP RATSIMP) 75. $%R46)
             ((MTIMES SIMP RATSIMP) 6. $%R47)
             ((MTIMES SIMP RATSIMP) 75. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) 9. $%R51)
             ((MTIMES SIMP RATSIMP) -6. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 51. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R45)
             ((MTIMES SIMP RATSIMP) 105. $%R46)
             ((MTIMES SIMP RATSIMP) -12. $%R47)
             ((MTIMES SIMP RATSIMP) 15. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) 27. $%R51)
             ((MTIMES SIMP RATSIMP) 12. $%R52)
             ((MTIMES SIMP RATSIMP) 75. $%R53)
             ((MTIMES SIMP RATSIMP) 63. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) 135. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 39. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 20. $%R46)
             ((MTIMES SIMP RATSIMP) -4. $%R47)
             ((MTIMES SIMP RATSIMP) 115. $%R48)
             ((MTIMES SIMP RATSIMP) 5. $%R50)
             ((MTIMES SIMP RATSIMP) 9. $%R51)
             ((MTIMES SIMP RATSIMP) 4. $%R52)
             ((MTIMES SIMP RATSIMP) 5. $%R53) $%R54))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 20. $%R45)
             ((MTIMES SIMP RATSIMP) 4. $%R47)
             ((MTIMES SIMP RATSIMP) 115. $%R48)
             ((MTIMES SIMP RATSIMP) 5. $%R50) $%R51
             ((MTIMES SIMP RATSIMP) -4. $%R52)
             ((MTIMES SIMP RATSIMP) 5. $%R53)
             ((MTIMES SIMP RATSIMP) 9. $%R54)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R45)
            ((MTIMES SIMP RATSIMP) 6. $%R46)
            ((MTIMES SIMP RATSIMP) 14. $%R48)
            ((MTIMES SIMP RATSIMP) 2. $%R50)
            ((MTIMES SIMP RATSIMP) 2. $%R51)
            ((MTIMES SIMP RATSIMP) 2. $%R53)
            ((MTIMES SIMP RATSIMP) 2. $%R54))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -63. $%R45)
             ((MTIMES SIMP RATSIMP) 9. $%R46)
             ((MTIMES SIMP RATSIMP) 48. $%R47)
             ((MTIMES SIMP RATSIMP) -187. $%R48)
             ((MTIMES SIMP RATSIMP) 11. $%R50)
             ((MTIMES SIMP RATSIMP) -37. $%R51)
             ((MTIMES SIMP RATSIMP) -48. $%R52)
             ((MTIMES SIMP RATSIMP) -13. $%R53)
             ((MTIMES SIMP RATSIMP) 35. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R45)
             ((MTIMES SIMP RATSIMP) 63. $%R46)
             ((MTIMES SIMP RATSIMP) 48. $%R47)
             ((MTIMES SIMP RATSIMP) 187. $%R48)
             ((MTIMES SIMP RATSIMP) 13. $%R50)
             ((MTIMES SIMP RATSIMP) -35. $%R51)
             ((MTIMES SIMP RATSIMP) -48. $%R52)
             ((MTIMES SIMP RATSIMP) -11. $%R53)
             ((MTIMES SIMP RATSIMP) 37. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R45)
             ((MTIMES SIMP RATSIMP) 75. $%R46)
             ((MTIMES SIMP RATSIMP) -24. $%R47)
             ((MTIMES SIMP RATSIMP) -405. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) 69. $%R51)
             ((MTIMES SIMP RATSIMP) 24. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 21. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 75. $%R45)
             ((MTIMES SIMP RATSIMP) 15. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) -405. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) 21. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 69. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 165. $%R45)
             ((MTIMES SIMP RATSIMP) 605. $%R46)
             ((MTIMES SIMP RATSIMP) 272. $%R47)
             ((MTIMES SIMP RATSIMP) 625. $%R48)
             ((MTIMES SIMP RATSIMP) -25. $%R50)
             ((MTIMES SIMP RATSIMP) -297. $%R51)
             ((MTIMES SIMP RATSIMP) -272. $%R52)
             ((MTIMES SIMP RATSIMP) 95. $%R53)
             ((MTIMES SIMP RATSIMP) 367. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -605. $%R45)
             ((MTIMES SIMP RATSIMP) -165. $%R46)
             ((MTIMES SIMP RATSIMP) 272. $%R47)
             ((MTIMES SIMP RATSIMP) -625. $%R48)
             ((MTIMES SIMP RATSIMP) -95. $%R50)
             ((MTIMES SIMP RATSIMP) -367. $%R51)
             ((MTIMES SIMP RATSIMP) -272. $%R52)
             ((MTIMES SIMP RATSIMP) 25. $%R53)
             ((MTIMES SIMP RATSIMP) 297. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -111. $%R45)
             ((MTIMES SIMP RATSIMP) 27. $%R46)
             ((MTIMES SIMP RATSIMP) 12. $%R47)
             ((MTIMES SIMP RATSIMP) -31. $%R48)
             ((MTIMES SIMP RATSIMP) -25. $%R50)
             ((MTIMES SIMP RATSIMP) -37. $%R51)
             ((MTIMES SIMP RATSIMP) -12. $%R52)
             ((MTIMES SIMP RATSIMP) 11. $%R53)
             ((MTIMES SIMP RATSIMP) 23. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -27. $%R45)
             ((MTIMES SIMP RATSIMP) 111. $%R46)
             ((MTIMES SIMP RATSIMP) 12. $%R47)
             ((MTIMES SIMP RATSIMP) 31. $%R48)
             ((MTIMES SIMP RATSIMP) -11. $%R50)
             ((MTIMES SIMP RATSIMP) -23. $%R51)
             ((MTIMES SIMP RATSIMP) -12. $%R52)
             ((MTIMES SIMP RATSIMP) 25. $%R53)
             ((MTIMES SIMP RATSIMP) 37. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 6. $%R47)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -21. $%R51)
             ((MTIMES SIMP RATSIMP) -6. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 21. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 6. $%R47)
             ((MTIMES SIMP RATSIMP) -15. $%R50)
             ((MTIMES SIMP RATSIMP) -21. $%R51)
             ((MTIMES SIMP RATSIMP) -6. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 21. $%R54))))))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R45)
             ((MTIMES SIMP RATSIMP) 75. $%R46)
             ((MTIMES SIMP RATSIMP) 40. $%R47)
             ((MTIMES SIMP RATSIMP) -225. $%R48)
             ((MTIMES SIMP RATSIMP) 25. $%R50)
             ((MTIMES SIMP RATSIMP) -15. $%R51)
             ((MTIMES SIMP RATSIMP) -40. $%R52)
             ((MTIMES SIMP RATSIMP) 25. $%R53)
             ((MTIMES SIMP RATSIMP) 65. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -10. $%R45)
             ((MTIMES SIMP RATSIMP) 30. $%R46)
             ((MTIMES SIMP RATSIMP) 16. $%R47)
             ((MTIMES SIMP RATSIMP) 30. $%R48)
             ((MTIMES SIMP RATSIMP) 10. $%R50)
             ((MTIMES SIMP RATSIMP) -6. $%R51)
             ((MTIMES SIMP RATSIMP) -16. $%R52)
             ((MTIMES SIMP RATSIMP) 10. $%R53)
             ((MTIMES SIMP RATSIMP) 26. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R48)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R45)
             ((MTIMES SIMP RATSIMP) 135. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) 123. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -27. $%R51)
             ((MTIMES SIMP RATSIMP) -72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 117. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -75. $%R45)
             ((MTIMES SIMP RATSIMP) 405. $%R46)
             ((MTIMES SIMP RATSIMP) 216. $%R47)
             ((MTIMES SIMP RATSIMP) -195. $%R48)
             ((MTIMES SIMP RATSIMP) 135. $%R50)
             ((MTIMES SIMP RATSIMP) -81. $%R51)
             ((MTIMES SIMP RATSIMP) -216. $%R52)
             ((MTIMES SIMP RATSIMP) 135. $%R53)
             ((MTIMES SIMP RATSIMP) 351. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 10.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 55. $%R45)
             ((MTIMES SIMP RATSIMP) 15. $%R46)
             ((MTIMES SIMP RATSIMP) 8. $%R47)
             ((MTIMES SIMP RATSIMP) 375. $%R48)
             ((MTIMES SIMP RATSIMP) 5. $%R50)
             ((MTIMES SIMP RATSIMP) -3. $%R51)
             ((MTIMES SIMP RATSIMP) -8. $%R52)
             ((MTIMES SIMP RATSIMP) 5. $%R53)
             ((MTIMES SIMP RATSIMP) 13. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R45)
             ((MTIMES SIMP RATSIMP) 45. $%R46)
             ((MTIMES SIMP RATSIMP) 24. $%R47)
             ((MTIMES SIMP RATSIMP) 135. $%R48)
             ((MTIMES SIMP RATSIMP) 15. $%R50)
             ((MTIMES SIMP RATSIMP) -9. $%R51)
             ((MTIMES SIMP RATSIMP) -24. $%R52)
             ((MTIMES SIMP RATSIMP) 15. $%R53)
             ((MTIMES SIMP RATSIMP) 39. $%R54)))
           ((MTIMES SIMP RATSIMP) 24. $%R45)
           ((MTIMES SIMP) ((RAT SIMP) -1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -345. $%R45)
             ((MTIMES SIMP RATSIMP) 135. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) -105. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -27. $%R51)
             ((MTIMES SIMP RATSIMP) -72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 117. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 135. $%R45)
             ((MTIMES SIMP RATSIMP) 135. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) -105. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -27. $%R51)
             ((MTIMES SIMP RATSIMP) -72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 117. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 171. $%R45)
             ((MTIMES SIMP RATSIMP) 135. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) 99. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -27. $%R51)
             ((MTIMES SIMP RATSIMP) -72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 117. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 135. $%R45)
             ((MTIMES SIMP RATSIMP) 135. $%R46)
             ((MTIMES SIMP RATSIMP) 72. $%R47)
             ((MTIMES SIMP RATSIMP) -225. $%R48)
             ((MTIMES SIMP RATSIMP) 45. $%R50)
             ((MTIMES SIMP RATSIMP) -27. $%R51)
             ((MTIMES SIMP RATSIMP) -72. $%R52)
             ((MTIMES SIMP RATSIMP) 45. $%R53)
             ((MTIMES SIMP RATSIMP) 117. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R45)
             ((MTIMES SIMP RATSIMP) 81. $%R48)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -35. $%R45)
             ((MTIMES SIMP RATSIMP) 105. $%R46)
             ((MTIMES SIMP RATSIMP) 56. $%R47)
             ((MTIMES SIMP RATSIMP) 405. $%R48)
             ((MTIMES SIMP RATSIMP) 35. $%R50)
             ((MTIMES SIMP RATSIMP) -21. $%R51)
             ((MTIMES SIMP RATSIMP) -56. $%R52)
             ((MTIMES SIMP RATSIMP) 35. $%R53)
             ((MTIMES SIMP RATSIMP) 91. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1095. $%R45)
             ((MTIMES SIMP RATSIMP) 1485. $%R46)
             ((MTIMES SIMP RATSIMP) 792. $%R47)
             ((MTIMES SIMP RATSIMP) -8415. $%R48)
             ((MTIMES SIMP RATSIMP) 495. $%R50)
             ((MTIMES SIMP RATSIMP) -297. $%R51)
             ((MTIMES SIMP RATSIMP) -792. $%R52)
             ((MTIMES SIMP RATSIMP) 495. $%R53)
             ((MTIMES SIMP RATSIMP) 1287. $%R54)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 40.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -245. $%R45)
             ((MTIMES SIMP RATSIMP) 735. $%R46)
             ((MTIMES SIMP RATSIMP) 392. $%R47)
             ((MTIMES SIMP RATSIMP) -2205. $%R48)
             ((MTIMES SIMP RATSIMP) 245. $%R50)
             ((MTIMES SIMP RATSIMP) -147. $%R51)
             ((MTIMES SIMP RATSIMP) -392. $%R52)
             ((MTIMES SIMP RATSIMP) 245. $%R53)
             ((MTIMES SIMP RATSIMP) 637. $%R54))))))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -33. 2.) $%R48)
           ((MTIMES SIMP RATSIMP) 132. $%R48)
           ((MTIMES SIMP RATSIMP) 198. $%R48)
           ((MTIMES SIMP RATSIMP) -108. $%R48)
           ((MTIMES SIMP RATSIMP) -174. $%R48)
           ((MTIMES SIMP RATSIMP) -180. $%R48)
           ((MTIMES SIMP RATSIMP) 150. $%R48) 0.)))))
      (((7. 3.) (MLIST SIMP)
        ((MLIST SIMP) 7. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 440.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 800. $%R39)
             ((MTIMES SIMP RATSIMP) 427. $%R41)
             ((MTIMES SIMP RATSIMP) 4365. $%R42)
             ((MTIMES SIMP RATSIMP) -330. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 80.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 120. $%R39)
             ((MTIMES SIMP RATSIMP) 63. $%R41)
             ((MTIMES SIMP RATSIMP) 645. $%R42)
             ((MTIMES SIMP RATSIMP) -50. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 528.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 124. $%R39)
             ((MTIMES SIMP RATSIMP) 35. $%R41)
             ((MTIMES SIMP RATSIMP) 387. $%R42)
             ((MTIMES SIMP RATSIMP) -66. $%R44)))
           $%R42
           ((MTIMES SIMP) ((RAT SIMP) -1. 4752.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1512. $%R39)
             ((MTIMES SIMP RATSIMP) 1760. $%R40)
             ((MTIMES SIMP RATSIMP) -675. $%R41)
             ((MTIMES SIMP RATSIMP) -3689. $%R42)
             ((MTIMES SIMP RATSIMP) -440. $%R43)
             ((MTIMES SIMP RATSIMP) -1078. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 23760.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 13320. $%R39)
             ((MTIMES SIMP RATSIMP) 8800. $%R40)
             ((MTIMES SIMP RATSIMP) 4689. $%R41)
             ((MTIMES SIMP RATSIMP) 35555. $%R42)
             ((MTIMES SIMP RATSIMP) -2200. $%R43)
             ((MTIMES SIMP RATSIMP) -5390. $%R44)))
           $%R39
           ((MTIMES SIMP) ((RAT SIMP) 1. 35640.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 24300. $%R39)
             ((MTIMES SIMP RATSIMP) -14300. $%R40)
             ((MTIMES SIMP RATSIMP) -4887. $%R41)
             ((MTIMES SIMP RATSIMP) -4975. $%R42)
             ((MTIMES SIMP RATSIMP) -6820. $%R43)
             ((MTIMES SIMP RATSIMP) -14630. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 35640.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4140. $%R39)
             ((MTIMES SIMP RATSIMP) -14300. $%R40)
             ((MTIMES SIMP RATSIMP) 4311. $%R41)
             ((MTIMES SIMP RATSIMP) 52535. $%R42)
             ((MTIMES SIMP RATSIMP) -6820. $%R43)
             ((MTIMES SIMP RATSIMP) 26950. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 95040.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 119160. $%R39)
             ((MTIMES SIMP RATSIMP) -83600. $%R40)
             ((MTIMES SIMP RATSIMP) 3177. $%R41)
             ((MTIMES SIMP RATSIMP) 174755. $%R42)
             ((MTIMES SIMP RATSIMP) -20680. $%R43)
             ((MTIMES SIMP RATSIMP) 28930. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 95040.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 68040. $%R39)
             ((MTIMES SIMP RATSIMP) 83600. $%R40)
             ((MTIMES SIMP RATSIMP) 9423. $%R41)
             ((MTIMES SIMP RATSIMP) 35845. $%R42)
             ((MTIMES SIMP RATSIMP) 20680. $%R43)
             ((MTIMES SIMP RATSIMP) -52690. $%R44)))
           $%R44
           ((MTIMES SIMP) ((RAT SIMP) -1. 28512.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 131400. $%R39)
             ((MTIMES SIMP RATSIMP) 110000. $%R40)
             ((MTIMES SIMP RATSIMP) 23283. $%R41)
             ((MTIMES SIMP RATSIMP) 106465. $%R42)
             ((MTIMES SIMP RATSIMP) -21560. $%R43)
             ((MTIMES SIMP RATSIMP) -77770. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 28512.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 93960. $%R39)
             ((MTIMES SIMP RATSIMP) 110000. $%R40)
             ((MTIMES SIMP RATSIMP) -7749. $%R41)
             ((MTIMES SIMP RATSIMP) 64345. $%R42)
             ((MTIMES SIMP RATSIMP) -21560. $%R43)
             ((MTIMES SIMP RATSIMP) -54010. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 990.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 620. $%R39)
             ((MTIMES SIMP RATSIMP) 769. $%R41)
             ((MTIMES SIMP RATSIMP) -45. $%R42)
             ((MTIMES SIMP RATSIMP) 4290. $%R44)))
           $%R41
           ((MTIMES SIMP) ((RAT SIMP) -1. 35640.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3600. $%R39)
             ((MTIMES SIMP RATSIMP) 37400. $%R40)
             ((MTIMES SIMP RATSIMP) 26127. $%R41)
             ((MTIMES SIMP RATSIMP) 145. $%R42)
             ((MTIMES SIMP RATSIMP) 58960. $%R43)
             ((MTIMES SIMP RATSIMP) -23650. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3240.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 29520. $%R39)
             ((MTIMES SIMP RATSIMP) -3400. $%R40)
             ((MTIMES SIMP RATSIMP) 2799. $%R41)
             ((MTIMES SIMP RATSIMP) 38425. $%R42)
             ((MTIMES SIMP RATSIMP) -5360. $%R43)
             ((MTIMES SIMP RATSIMP) -1090. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 11880.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 20160. $%R39)
             ((MTIMES SIMP RATSIMP) 24200. $%R40)
             ((MTIMES SIMP RATSIMP) -2367. $%R41)
             ((MTIMES SIMP RATSIMP) 16135. $%R42)
             ((MTIMES SIMP RATSIMP) -3080. $%R43)
             ((MTIMES SIMP RATSIMP) -46750. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5940.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9540. $%R39)
             ((MTIMES SIMP RATSIMP) 12100. $%R40)
             ((MTIMES SIMP RATSIMP) 4743. $%R41)
             ((MTIMES SIMP RATSIMP) 5975. $%R42)
             ((MTIMES SIMP RATSIMP) 4400. $%R43)
             ((MTIMES SIMP RATSIMP) -10010. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2376.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3888. $%R39)
             ((MTIMES SIMP RATSIMP) 4840. $%R40)
             ((MTIMES SIMP RATSIMP) 1107. $%R41)
             ((MTIMES SIMP RATSIMP) 1877. $%R42)
             ((MTIMES SIMP RATSIMP) -616. $%R43)
             ((MTIMES SIMP RATSIMP) 3718. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 594.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2538. $%R39)
             ((MTIMES SIMP RATSIMP) -1210. $%R40)
             ((MTIMES SIMP RATSIMP) 405. $%R41)
             ((MTIMES SIMP RATSIMP) 3628. $%R42)
             ((MTIMES SIMP RATSIMP) -440. $%R43)
             ((MTIMES SIMP RATSIMP) 110. $%R44)))
           $%R43
           ((MTIMES SIMP) ((RAT SIMP) 1. 20.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 120. $%R39)
             ((MTIMES SIMP RATSIMP) 3. $%R41)
             ((MTIMES SIMP RATSIMP) 145. $%R42)
             ((MTIMES SIMP RATSIMP) -20. $%R43)
             ((MTIMES SIMP RATSIMP) -10. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1100.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 960. $%R39)
             ((MTIMES SIMP RATSIMP) 1100. $%R40)
             ((MTIMES SIMP RATSIMP) 123. $%R41)
             ((MTIMES SIMP RATSIMP) 145. $%R42)
             ((MTIMES SIMP RATSIMP) -1210. $%R44)))
           $%R40
           ((MTIMES SIMP) ((RAT SIMP) -1. 440.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 368. $%R39)
             ((MTIMES SIMP RATSIMP) -59. $%R41)
             ((MTIMES SIMP RATSIMP) 227. $%R42)
             ((MTIMES SIMP RATSIMP) -22. $%R44))))))
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 22275.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -121860. $%R39)
             ((MTIMES SIMP RATSIMP) -12100. $%R40)
             ((MTIMES SIMP RATSIMP) -65763. $%R41)
             ((MTIMES SIMP RATSIMP) -660995. $%R42)
             ((MTIMES SIMP RATSIMP) -4400. $%R43)
             ((MTIMES SIMP RATSIMP) 69410. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 118800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -533880. $%R39)
             ((MTIMES SIMP RATSIMP) -74800. $%R40)
             ((MTIMES SIMP RATSIMP) -248769. $%R41)
             ((MTIMES SIMP RATSIMP) -2490635. $%R42)
             ((MTIMES SIMP RATSIMP) -11000. $%R43)
             ((MTIMES SIMP RATSIMP) 311630. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 142560.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 110520. $%R39)
             ((MTIMES SIMP RATSIMP) -83600. $%R40)
             ((MTIMES SIMP RATSIMP) 40977. $%R41)
             ((MTIMES SIMP RATSIMP) 521435. $%R42)
             ((MTIMES SIMP RATSIMP) -20680. $%R43)
             ((MTIMES SIMP RATSIMP) 52690. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 15840.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -31560. $%R39)
             ((MTIMES SIMP RATSIMP) -4400. $%R40)
             ((MTIMES SIMP RATSIMP) -24879. $%R41)
             ((MTIMES SIMP RATSIMP) -192805. $%R42)
             ((MTIMES SIMP RATSIMP) -4840. $%R43)
             ((MTIMES SIMP RATSIMP) 21010. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4752.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3312. $%R39)
             ((MTIMES SIMP RATSIMP) -4840. $%R40)
             ((MTIMES SIMP RATSIMP) 1845. $%R41)
             ((MTIMES SIMP RATSIMP) 31171. $%R42)
             ((MTIMES SIMP RATSIMP) -1760. $%R43)
             ((MTIMES SIMP RATSIMP) 1034. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 190080.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -112680. $%R39)
             ((MTIMES SIMP RATSIMP) -83600. $%R40)
             ((MTIMES SIMP RATSIMP) -22023. $%R41)
             ((MTIMES SIMP RATSIMP) -175165. $%R42)
             ((MTIMES SIMP RATSIMP) -20680. $%R43)
             ((MTIMES SIMP RATSIMP) 76450. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 11880.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -34200. $%R39)
             ((MTIMES SIMP RATSIMP) -15400. $%R40)
             ((MTIMES SIMP RATSIMP) -12537. $%R41)
             ((MTIMES SIMP RATSIMP) -152435. $%R42)
             ((MTIMES SIMP RATSIMP) 880. $%R43)
             ((MTIMES SIMP RATSIMP) 26510. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 23760.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 23040. $%R39)
             ((MTIMES SIMP RATSIMP) -15400. $%R40)
             ((MTIMES SIMP RATSIMP) 17703. $%R41)
             ((MTIMES SIMP RATSIMP) 156985. $%R42)
             ((MTIMES SIMP RATSIMP) 880. $%R43)
             ((MTIMES SIMP RATSIMP) 26510. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 528.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -124. $%R39)
             ((MTIMES SIMP RATSIMP) -35. $%R41)
             ((MTIMES SIMP RATSIMP) -387. $%R42)
             ((MTIMES SIMP RATSIMP) 330. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 71280.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 175320. $%R39)
             ((MTIMES SIMP RATSIMP) -48400. $%R40)
             ((MTIMES SIMP RATSIMP) -38187. $%R41)
             ((MTIMES SIMP RATSIMP) 248935. $%R42)
             ((MTIMES SIMP RATSIMP) -124520. $%R43)
             ((MTIMES SIMP RATSIMP) 31130. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 71280.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 136440. $%R39)
             ((MTIMES SIMP RATSIMP) -83600. $%R40)
             ((MTIMES SIMP RATSIMP) 70137. $%R41)
             ((MTIMES SIMP RATSIMP) 194195. $%R42)
             ((MTIMES SIMP RATSIMP) -20680. $%R43)
             ((MTIMES SIMP RATSIMP) 266530. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4455.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -33120. $%R39)
             ((MTIMES SIMP RATSIMP) -11000. $%R40)
             ((MTIMES SIMP RATSIMP) -3303. $%R41)
             ((MTIMES SIMP RATSIMP) -25105. $%R42)
             ((MTIMES SIMP RATSIMP) 5720. $%R43)
             ((MTIMES SIMP RATSIMP) 10450. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 142560.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 207000. $%R39)
             ((MTIMES SIMP RATSIMP) -193600. $%R40)
             ((MTIMES SIMP RATSIMP) -45513. $%R41)
             ((MTIMES SIMP RATSIMP) -317675. $%R42)
             ((MTIMES SIMP RATSIMP) 36520. $%R43)
             ((MTIMES SIMP RATSIMP) 50270. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6480.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -7200. $%R39)
             ((MTIMES SIMP RATSIMP) 11800. $%R40)
             ((MTIMES SIMP RATSIMP) 4959. $%R41)
             ((MTIMES SIMP RATSIMP) 14825. $%R42)
             ((MTIMES SIMP RATSIMP) 1640. $%R43)
             ((MTIMES SIMP RATSIMP) 4990. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 47520.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -71640. $%R39)
             ((MTIMES SIMP RATSIMP) 83600. $%R40)
             ((MTIMES SIMP RATSIMP) 20583. $%R41)
             ((MTIMES SIMP RATSIMP) -174755. $%R42)
             ((MTIMES SIMP RATSIMP) 20680. $%R43)
             ((MTIMES SIMP RATSIMP) 18590. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 23760.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21240. $%R39)
             ((MTIMES SIMP RATSIMP) -57200. $%R40)
             ((MTIMES SIMP RATSIMP) 10431. $%R41)
             ((MTIMES SIMP RATSIMP) 72845. $%R42)
             ((MTIMES SIMP RATSIMP) 8360. $%R43)
             ((MTIMES SIMP RATSIMP) 33550. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 35640.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -731520. $%R39)
             ((MTIMES SIMP RATSIMP) -143000. $%R40)
             ((MTIMES SIMP RATSIMP) -15219. $%R41)
             ((MTIMES SIMP RATSIMP) -860965. $%R42)
             ((MTIMES SIMP RATSIMP) 74360. $%R43)
             ((MTIMES SIMP RATSIMP) 17050. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 71280.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -578520. $%R39)
             ((MTIMES SIMP RATSIMP) 774400. $%R40)
             ((MTIMES SIMP RATSIMP) -146727. $%R41)
             ((MTIMES SIMP RATSIMP) -1184005. $%R42)
             ((MTIMES SIMP RATSIMP) 174680. $%R43)
             ((MTIMES SIMP RATSIMP) 39490. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 142560.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2760840. $%R39)
             ((MTIMES SIMP RATSIMP) 178640. $%R40)
             ((MTIMES SIMP RATSIMP) -153567. $%R41)
             ((MTIMES SIMP RATSIMP) -3526805. $%R42)
             ((MTIMES SIMP RATSIMP) 424600. $%R43)
             ((MTIMES SIMP RATSIMP) 167090. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 71280.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1115064. $%R39)
             ((MTIMES SIMP RATSIMP) 404800. $%R40)
             ((MTIMES SIMP RATSIMP) -135549. $%R41)
             ((MTIMES SIMP RATSIMP) -1594831. $%R42)
             ((MTIMES SIMP RATSIMP) 195800. $%R43)
             ((MTIMES SIMP RATSIMP) 30646. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 7425.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15930. $%R39)
             ((MTIMES SIMP RATSIMP) 550. $%R40)
             ((MTIMES SIMP RATSIMP) 324. $%R41)
             ((MTIMES SIMP RATSIMP) 5285. $%R42)
             ((MTIMES SIMP RATSIMP) -3850. $%R43)
             ((MTIMES SIMP RATSIMP) 220. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 7425.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15930. $%R39)
             ((MTIMES SIMP RATSIMP) 550. $%R40)
             ((MTIMES SIMP RATSIMP) 324. $%R41)
             ((MTIMES SIMP RATSIMP) 5285. $%R42)
             ((MTIMES SIMP RATSIMP) -3850. $%R43)
             ((MTIMES SIMP RATSIMP) 220. $%R44))))))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 1320.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45440. $%R39)
             ((MTIMES SIMP RATSIMP) -20287. $%R41)
             ((MTIMES SIMP RATSIMP) -207705. $%R42)
             ((MTIMES SIMP RATSIMP) 17490. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 165.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2000. $%R39)
             ((MTIMES SIMP RATSIMP) -886. $%R41)
             ((MTIMES SIMP RATSIMP) -9510. $%R42)
             ((MTIMES SIMP RATSIMP) 660. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 110.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -790. $%R39)
             ((MTIMES SIMP RATSIMP) -347. $%R41)
             ((MTIMES SIMP RATSIMP) -3240. $%R42)
             ((MTIMES SIMP RATSIMP) 330. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 528.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -32. $%R39)
             ((MTIMES SIMP RATSIMP) 569. $%R41)
             ((MTIMES SIMP RATSIMP) 3231. $%R42)
             ((MTIMES SIMP RATSIMP) 66. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 352.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 248. $%R39)
             ((MTIMES SIMP RATSIMP) 367. $%R41)
             ((MTIMES SIMP RATSIMP) 2853. $%R42)
             ((MTIMES SIMP RATSIMP) 462. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 22.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R39)
             ((MTIMES SIMP RATSIMP) 9. $%R41)
             ((MTIMES SIMP RATSIMP) -101. $%R42)
             ((MTIMES SIMP RATSIMP) 66. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1056.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -124. $%R39)
             ((MTIMES SIMP RATSIMP) -35. $%R41)
             ((MTIMES SIMP RATSIMP) -387. $%R42)
             ((MTIMES SIMP RATSIMP) 330. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 825.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -11680. $%R39)
             ((MTIMES SIMP RATSIMP) -5264. $%R41)
             ((MTIMES SIMP RATSIMP) -60660. $%R42)
             ((MTIMES SIMP RATSIMP) 5280. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 825.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5480. $%R39)
             ((MTIMES SIMP RATSIMP) -1436. $%R41)
             ((MTIMES SIMP RATSIMP) -13140. $%R42)
             ((MTIMES SIMP RATSIMP) 1320. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 66.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -512. $%R39)
             ((MTIMES SIMP RATSIMP) -103. $%R41)
             ((MTIMES SIMP RATSIMP) -873. $%R42)
             ((MTIMES SIMP RATSIMP) 66. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 264.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3104. $%R39)
             ((MTIMES SIMP RATSIMP) -941. $%R41)
             ((MTIMES SIMP RATSIMP) -3339. $%R42)
             ((MTIMES SIMP RATSIMP) 726. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 48.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 488. $%R39)
             ((MTIMES SIMP RATSIMP) 109. $%R41)
             ((MTIMES SIMP RATSIMP) 1359. $%R42)
             ((MTIMES SIMP RATSIMP) 42. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 528.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1148. $%R39)
             ((MTIMES SIMP RATSIMP) -43. $%R41)
             ((MTIMES SIMP RATSIMP) -2331. $%R42)
             ((MTIMES SIMP RATSIMP) 858. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 66.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -712. $%R39)
             ((MTIMES SIMP RATSIMP) -317. $%R41)
             ((MTIMES SIMP RATSIMP) -1263. $%R42)
             ((MTIMES SIMP RATSIMP) 726. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2640.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -22256. $%R39)
             ((MTIMES SIMP RATSIMP) 1769. $%R41)
             ((MTIMES SIMP RATSIMP) 45351. $%R42)
             ((MTIMES SIMP RATSIMP) 3234. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2200.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -17360. $%R39)
             ((MTIMES SIMP RATSIMP) -4053. $%R41)
             ((MTIMES SIMP RATSIMP) -38395. $%R42)
             ((MTIMES SIMP RATSIMP) 2310. $%R44))))))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 66.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -446. $%R39)
             ((MTIMES SIMP RATSIMP) -70. $%R41)
             ((MTIMES SIMP RATSIMP) -873. $%R42)
             ((MTIMES SIMP RATSIMP) 264. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 33.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -536. $%R39)
             ((MTIMES SIMP RATSIMP) -196. $%R41)
             ((MTIMES SIMP RATSIMP) -2088. $%R42)
             ((MTIMES SIMP RATSIMP) 264. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 33.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1204. $%R39)
             ((MTIMES SIMP RATSIMP) -161. $%R41)
             ((MTIMES SIMP RATSIMP) -2097. $%R42)
             ((MTIMES SIMP RATSIMP) 726. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 275.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -340. $%R39)
             ((MTIMES SIMP RATSIMP) 2296. $%R41)
             ((MTIMES SIMP RATSIMP) 21150. $%R42)
             ((MTIMES SIMP RATSIMP) 1320. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -28120. $%R39)
             ((MTIMES SIMP RATSIMP) -13727. $%R41)
             ((MTIMES SIMP RATSIMP) -141525. $%R42)
             ((MTIMES SIMP RATSIMP) 12210. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 330.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -14440. $%R39)
             ((MTIMES SIMP RATSIMP) -7049. $%R41)
             ((MTIMES SIMP RATSIMP) -72675. $%R42)
             ((MTIMES SIMP RATSIMP) 6270. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 165.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6220. $%R39)
             ((MTIMES SIMP RATSIMP) -3857. $%R41)
             ((MTIMES SIMP RATSIMP) -38925. $%R42)
             ((MTIMES SIMP RATSIMP) 2310. $%R44)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 275.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -54080. $%R39)
             ((MTIMES SIMP RATSIMP) -28588. $%R41)
             ((MTIMES SIMP RATSIMP) -292500. $%R42)
             ((MTIMES SIMP RATSIMP) 22440. $%R44))))))))
      (((7. 2.) (MLIST SIMP)
        ((MLIST SIMP) 7. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 117.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3570. $%R36)
             ((MTIMES SIMP RATSIMP) -612. $%R37)
             ((MTIMES SIMP RATSIMP) 272. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 52.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 945. $%R36)
             ((MTIMES SIMP RATSIMP) -162. $%R37)
             ((MTIMES SIMP RATSIMP) 72. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 936.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3675. $%R36)
             ((MTIMES SIMP RATSIMP) -630. $%R37)
             ((MTIMES SIMP RATSIMP) 280. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 315. $%R36)
             ((MTIMES SIMP RATSIMP) -54. $%R37)
             ((MTIMES SIMP RATSIMP) 16. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 312.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8925. $%R36)
             ((MTIMES SIMP RATSIMP) -1530. $%R37)
             ((MTIMES SIMP RATSIMP) 472. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 312.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 630. $%R36)
             ((MTIMES SIMP RATSIMP) 9. $%R37)
             ((MTIMES SIMP RATSIMP) 22. $%R38)))
           $%R38
           ((MTIMES SIMP) ((RAT SIMP) -1. 104.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 245. $%R36)
             ((MTIMES SIMP RATSIMP) -42. $%R37)
             ((MTIMES SIMP RATSIMP) 88. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 416.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 385. $%R36)
             ((MTIMES SIMP RATSIMP) -222. $%R37)
             ((MTIMES SIMP RATSIMP) 64. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 105. $%R36)
             ((MTIMES SIMP RATSIMP) -36. $%R37)
             ((MTIMES SIMP RATSIMP) 8. $%R38)))
           $%R37
           ((MTIMES SIMP) ((RAT SIMP) 1. 234.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1155. $%R36)
             ((MTIMES SIMP RATSIMP) -198. $%R37)
             ((MTIMES SIMP RATSIMP) 88. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 288.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2499. $%R36)
             ((MTIMES SIMP RATSIMP) -882. $%R37)
             ((MTIMES SIMP RATSIMP) 152. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 288.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1659. $%R36)
             ((MTIMES SIMP RATSIMP) -738. $%R37)
             ((MTIMES SIMP RATSIMP) 88. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 156.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1071. $%R36)
             ((MTIMES SIMP RATSIMP) -792. $%R37)
             ((MTIMES SIMP RATSIMP) 92. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 104.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1379. $%R36)
             ((MTIMES SIMP RATSIMP) -642. $%R37)
             ((MTIMES SIMP RATSIMP) 112. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1872.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45375. $%R36)
             ((MTIMES SIMP RATSIMP) -33786. $%R37)
             ((MTIMES SIMP RATSIMP) 5240. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 208.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4015. $%R36)
             ((MTIMES SIMP RATSIMP) -3578. $%R37)
             ((MTIMES SIMP RATSIMP) 504. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 936.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10095. $%R36)
             ((MTIMES SIMP RATSIMP) -5742. $%R37)
             ((MTIMES SIMP RATSIMP) 992. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 468.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2265. $%R36)
             ((MTIMES SIMP RATSIMP) -2394. $%R37)
             ((MTIMES SIMP RATSIMP) 284. $%R38)))
           ((MTIMES SIMP RATSIMP) -1. $%R36) $%R36)))
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 1872.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 208785. $%R36)
             ((MTIMES SIMP RATSIMP) -33318. $%R37)
             ((MTIMES SIMP RATSIMP) 10648. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -489. $%R36)
             ((MTIMES SIMP RATSIMP) 54. $%R37)
             ((MTIMES SIMP RATSIMP) 56. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 466. $%R36)
             ((MTIMES SIMP RATSIMP) -81. $%R37)
             ((MTIMES SIMP RATSIMP) 49. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 416.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4123. $%R36)
             ((MTIMES SIMP RATSIMP) -738. $%R37)
             ((MTIMES SIMP RATSIMP) 328. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 832.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4683. $%R36)
             ((MTIMES SIMP RATSIMP) -1458. $%R37)
             ((MTIMES SIMP RATSIMP) 24. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 468.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3675. $%R36)
             ((MTIMES SIMP RATSIMP) -162. $%R37)
             ((MTIMES SIMP RATSIMP) 280. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 832.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 385. $%R36)
             ((MTIMES SIMP RATSIMP) -222. $%R37)
             ((MTIMES SIMP RATSIMP) 64. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 981. $%R36)
             ((MTIMES SIMP RATSIMP) -126. $%R37)
             ((MTIMES SIMP RATSIMP) 40. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 535. $%R36)
             ((MTIMES SIMP RATSIMP) -36. $%R37)
             ((MTIMES SIMP RATSIMP) 16. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 156.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2331. $%R36)
             ((MTIMES SIMP RATSIMP) -774. $%R37)
             ((MTIMES SIMP RATSIMP) 136. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 208.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16621. $%R36)
             ((MTIMES SIMP RATSIMP) -1998. $%R37)
             ((MTIMES SIMP RATSIMP) 888. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 416.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27395. $%R36)
             ((MTIMES SIMP RATSIMP) -7170. $%R37)
             ((MTIMES SIMP RATSIMP) 2008. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 49. $%R36)
             ((MTIMES SIMP RATSIMP) 66. $%R37)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 234.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6861. $%R36)
             ((MTIMES SIMP RATSIMP) -4158. $%R37)
             ((MTIMES SIMP RATSIMP) 808. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1248.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 46539. $%R36)
             ((MTIMES SIMP RATSIMP) -11682. $%R37)
             ((MTIMES SIMP RATSIMP) 3112. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1872.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12855. $%R36)
             ((MTIMES SIMP RATSIMP) -2538. $%R37)
             ((MTIMES SIMP RATSIMP) 712. $%R38))))))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 312.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3675. $%R36)
             ((MTIMES SIMP RATSIMP) -630. $%R37)
             ((MTIMES SIMP RATSIMP) 280. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 315. $%R36)
             ((MTIMES SIMP RATSIMP) -54. $%R37)
             ((MTIMES SIMP RATSIMP) 24. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 78.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10185. $%R36)
             ((MTIMES SIMP RATSIMP) -1746. $%R37)
             ((MTIMES SIMP RATSIMP) 776. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 13.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 525. $%R36)
             ((MTIMES SIMP RATSIMP) -90. $%R37)
             ((MTIMES SIMP RATSIMP) 40. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 39.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 105. $%R36)
             ((MTIMES SIMP RATSIMP) -18. $%R37)
             ((MTIMES SIMP RATSIMP) 8. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 39.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12810. $%R36)
             ((MTIMES SIMP RATSIMP) -2196. $%R37)
             ((MTIMES SIMP RATSIMP) 976. $%R38)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 26.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10605. $%R36)
             ((MTIMES SIMP RATSIMP) -1818. $%R37)
             ((MTIMES SIMP RATSIMP) 808. $%R38)))
           0.)))))
      (((7. 1.) (MLIST SIMP)
        ((MLIST SIMP) 7. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7420. $%R34)
             ((MTIMES SIMP RATSIMP) 1289. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 150.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9520. $%R34)
             ((MTIMES SIMP RATSIMP) 29. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 200.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8680. $%R34)
             ((MTIMES SIMP RATSIMP) -379. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12740. $%R34)
             ((MTIMES SIMP RATSIMP) 1153. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11760. $%R34)
             ((MTIMES SIMP RATSIMP) 1227. $%R35)))
           $%R35
           ((MTIMES SIMP) ((RAT SIMP) -1. 1600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
             ((MTIMES SIMP RATSIMP) 227. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 150.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10640. $%R34)
             ((MTIMES SIMP RATSIMP) 2713. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 30.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1400. $%R34)
             ((MTIMES SIMP RATSIMP) 343. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
             ((MTIMES SIMP RATSIMP) 617. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11620. $%R34)
             ((MTIMES SIMP RATSIMP) 3989. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 240.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10640. $%R34)
             ((MTIMES SIMP RATSIMP) 2893. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2400.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
             ((MTIMES SIMP RATSIMP) 1787. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 150.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4480. $%R34)
             ((MTIMES SIMP RATSIMP) 821. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 750.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9415. $%R34)
             ((MTIMES SIMP RATSIMP) 2243. $%R35)))
           $%R34)))
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 200.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1960. $%R34)
             ((MTIMES SIMP RATSIMP) 227. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 33. 4.) $%R35)
           ((MTIMES SIMP) ((RAT SIMP) -1. 25.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 980. $%R34)
             ((MTIMES SIMP RATSIMP) 376. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 250.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 13720. $%R34)
             ((MTIMES SIMP RATSIMP) 2249. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 125.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12740. $%R34)
             ((MTIMES SIMP RATSIMP) 2083. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 25.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4840. $%R34)
             ((MTIMES SIMP RATSIMP) 158. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 25.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5940. $%R34)
             ((MTIMES SIMP RATSIMP) 123. $%R35)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 125.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1280. $%R34)
             ((MTIMES SIMP RATSIMP) 751. $%R35))))))))
      (((7. 0.) (MLIST SIMP)
        ((MLIST SIMP) 7. 0.
         (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0.))))))) 
(ADD2LNC '|$Descendents| $ARRAYS) 

==> anc/lisp_Level_3_10/Level_8_T_UpMat_DownMat.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$t|) 
(MREMPROP '|$t| 'ARRAY) 
(MPUTPROP '|$t| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 16. 2.
      (((8. 8.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 1. |$jj7|) (($V SIMP) 1. |$jj8|))))
      (((1. 0.) (MLIST SIMP)))
      (((2. 0.) (MLIST SIMP) (($P SIMP) 1. 1.))
       ((8. 6.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 1. |$jj6|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj6|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj6|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 2. |$jj6|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 2. |$jj6|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj5|) (($V SIMP) 2. |$jj6|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 1. |$jj6|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 1. |$jj6|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 1. |$jj6|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 1. |$jj6|) (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj6|) (($V SIMP) 3. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 3. |$jj6|))))
      (((3. 0.) (MLIST SIMP) (($P SIMP) 2. 1.)))
      (((4. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
        (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
       ((8. 4.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj1|) (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 3. |$jj2|) (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 3. |$jj3|) (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj4|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 4. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 4. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 4. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 5. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 5. |$jj4|))))
      (((5. 0.) (MLIST SIMP)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
        (($P SIMP) 3. 2.) (($P SIMP) 4. 1.)))
      (((6. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
        ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
        (($P SIMP) 3. 3.) (($P SIMP) 4. 2.) (($P SIMP) 5. 1.))
       ((8. 2.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 5. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 4. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 3. 3.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($P SIMP) 3. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 2.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 4. |$jj1|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 3. |$jj2|) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 3. |$jj1|) (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj2|) (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 6. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 7. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 7. |$jj2|))))
      (((7. 0.) (MLIST SIMP)
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
        (($P SIMP) 4. 3.) (($P SIMP) 5. 2.) (($P SIMP) 6. 1.)))
      (((8. 0.) (MLIST SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 4.)
        ((MTIMES SIMP) (($P SIMP) 1. 1.)
         ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 2. 2.))
        ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.)
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
        ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.)
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 4. 2.))
        (($P SIMP) 4. 4.)
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
        (($P SIMP) 5. 3.) (($P SIMP) 6. 2.) (($P SIMP) 7. 1.)))
      (((8. 7.) (MLIST SIMP)
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 1. |$jj7|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 1. |$jj7|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 1. |$jj7|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 1. |$jj7|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj6|)
         (($V SIMP) 1. |$jj7|) (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 1. |$jj7|) (($V SIMP) 2. |$jj6|))
        ((MTIMES SIMP RATSIMP) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 1. |$jj6|) (($V SIMP) 2. |$jj7|))))
      NIL
      (((8. 5.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 2. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj4|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj4|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 2. |$jj4|)
         (($V SIMP) 2. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj4|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj5|)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj4|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj5|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj4|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj5|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj5|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj5|)
         (($V SIMP) 3. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 3. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 3. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 3. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj4|)
         (($V SIMP) 3. |$jj5|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj4|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj5|)
         (($V SIMP) 4. |$jj4|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 1. |$jj4|)
         (($V SIMP) 4. |$jj5|))))
      NIL
      (((8. 3.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($P SIMP) 2. 2.) (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($P SIMP) 2. 1.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($P SIMP) 2. 1.)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj2|) (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 1. |$jj3|) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj3|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj2|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 3. |$jj2|)
         (($V SIMP) 3. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj3|)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj3|)
         (($V SIMP) 4. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 3. |$jj1|)
         (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 3. |$jj2|)
         (($V SIMP) 4. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj3|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj3|)
         (($V SIMP) 5. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 2. |$jj1|)
         (($V SIMP) 5. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 2. |$jj2|)
         (($V SIMP) 5. |$jj3|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj2|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 6. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj3|)
         (($V SIMP) 6. |$jj2|))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($V SIMP) 1. |$jj2|)
         (($V SIMP) 6. |$jj3|))))
      NIL
      (((8. 1.) (MLIST SIMP)
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 6. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 5. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 4. 3.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 4. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 1. |$jj1|)
         (($P SIMP) 3. 2.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.)
         (($P SIMP) 2. 2.))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 1. |$jj1|) (($P SIMP) 2. 1.))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($P SIMP) 5. 1.))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($P SIMP) 4. 2.))
        ((MTIMES SIMP) (($V SIMP) 2. |$jj1|) (($P SIMP) 3. 3.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 2. |$jj1|)
         (($P SIMP) 3. 1.))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.)
         (($V SIMP) 2. |$jj1|))
        ((MTIMES SIMP) (($V SIMP) 3. |$jj1|) (($P SIMP) 4. 1.))
        ((MTIMES SIMP) (($P SIMP) 3. 2.) (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
         (($V SIMP) 3. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 3. 1.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 2.) (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
         (($V SIMP) 4. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 2. 1.) (($V SIMP) 5. |$jj1|))
        ((MTIMES SIMP) (($P SIMP) 1. 1.) (($V SIMP) 6. |$jj1|))
        (($V SIMP) 8. |$jj1|))))) 
(ADD2LNC '|$t| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$UpMat|) 
(MREMPROP '|$UpMat| 'ARRAY) 
(MPUTPROP '|$UpMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 9. 2. (((8. 8.) ($MATRIX SIMP) ((MLIST SIMP) 0.))) NIL
      (((8. 6.) ($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. 2. 2. 2. -16.)
        ((MLIST SIMP) -2. -2. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. -2. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. -2. -2. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. -2. 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. -2. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. -2. 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. -2. -2. 0. 0.)
        ((MLIST SIMP) -2. 0. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. -2. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. -2. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. -2. -2. 0.)
        ((MLIST SIMP) -3. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. -3. 0. 0. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.))))
      NIL
      (((8. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
         ((RAT SIMP) -1. 2.) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
         ((RAT SIMP) -1. 2.) 1. 1. 1. 1. 1. 1. 1. 1. -17.)
        ((MLIST SIMP) -4. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 2.
         ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.)
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -20.)
        ((MLIST SIMP) 8. -30. 4. 4. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
         ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
         0. 2. 0. 0. 0. ((RAT SIMP) -47. 3.) 0. 0. 0. 2. -1.)
        ((MLIST SIMP) -2. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0.
         0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0.
         ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 2. 0. 0.
         1. 0. 0. 0. ((RAT SIMP) -47. 3.) 0. 0. 0. 2. 0. -1.)
        ((MLIST SIMP) -2. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
         ((RAT SIMP) 1. 2.) 0. ((RAT SIMP) 1. 2.) 0. ((RAT SIMP) 1. 2.)
         0. 1. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0. 1. 0. 0. 0.
         ((RAT SIMP) -47. 3.) 0. 0. 0. 2. 0. 0. -1.)
        ((MLIST SIMP) -2. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. ((RAT SIMP) 1. 2.) 0.
         0. 0. 0. 0. 2. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
         ((RAT SIMP) -47. 3.) 0. 0. 0. 2. 0. 0. 0. -1.)
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2.
         -13. 0. 0. 0. 0. 0. 0. 0. 6. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. -13. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 6. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. -13. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 6. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. 0. 0. -3. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 2. 2. 2. -13. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 6. 0. 0. 0. ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. -2. -2. 0. 0. 0. 0. 2. 2. 0. 0. 0. 0. 0.
         -12. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 4. 0. 0. 0.
         ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. -2. 0. 0. 2. 0. 2. 0. 0. 0. 0. -12.
         0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 0. -2. 0. 2. 2. 0. 0. 0. 0. -12. 0.
         0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. -2. -2. 0. 2. 0. 0. 2. 0. 0. -12. 0. 0.
         0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. -2. 0. -2. 2. 0. 2. 0. 0. -12. 0. 0. 0.
         0. 0. 4. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. -2. -2. 2. 2. 0. 0. -12. 0. 0. 0. 0.
         0. 4. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. -2. -2. -2. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. -2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. -2. -2. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. -2. 0. -2. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         -3. 0. 0. ((RAT SIMP) -3. 2.) -3. 0. 0. ((RAT SIMP) -3. 2.) 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
         -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. -2.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. -2. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. -3. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. -3. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -3. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. -2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0.
         0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -3.
         0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0.
         -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0.
         -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. -2. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0.
         0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. -2. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.
         0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) -2. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0.
         0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0.
         0. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.
         0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. ((RAT SIMP) -5. 3.) 0. 0. 0. -5. 0. 0. 0.
         ((RAT SIMP) -5. 4.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0.
         0. 0. ((RAT SIMP) -5. 3.) 0. 0. 0. -5. 0. 0.
         ((RAT SIMP) -5. 4.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0.
         0. 0. 0. ((RAT SIMP) -5. 3.) 0. 0. 0. -5. 0.
         ((RAT SIMP) -5. 4.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -5. 2.) 0. 0. 0. ((RAT SIMP) -5. 3.) 0. 0. 0. -5.
         ((RAT SIMP) -5. 4.))))
      NIL
      (((8. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) -4. 1. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0.
         0. 0. ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. ((RAT SIMP) -5. 4.)
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) -1. 2.) 1. 1. 1. 1.
         ((RAT SIMP) -47. 3.))
        ((MLIST SIMP) -2. -4. 0. 1. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
         0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
         0. ((RAT SIMP) -2. 3.) 0. 1. 1. 0. 1. 0. 1.
         ((RAT SIMP) -4. 5.) ((RAT SIMP) -4. 5.) 0. 0. -26.)
        ((MLIST SIMP) 0. -6. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 2.
         0. ((RAT SIMP) -3. 2.) ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0.
         0. 0. -30.)
        ((MLIST SIMP) 8. 2. -2. -13. 0. ((RAT SIMP) -3. 2.) 2. 0. 0. 2.
         0. 0. 2. 0. 0. 0. 0. 0. -17. 1. 1. 1. 1. ((RAT SIMP) -1. 2.)
         0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 8. -4. 4. -12. 1. 0. 2. 0. 0. 2. 0.
         ((RAT SIMP) -8. 3.) 0. 0. 0. 0. 0. -20. 0. 0.
         ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 2. 0. 2. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 4. 2. -3. 4. ((RAT SIMP) 3. 2.) 0. 0. 0. 0. 0. 0.
         0. -30. 2. 2. 1. 1. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 24. 0. 0. -42. 0. 0. 6. 0. 0. 6. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. 0. 0. 0. 0. -3. ((RAT SIMP) 1. 2.) 0. 0.
         0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0.
         0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
         ((RAT SIMP) -2. 3.) 1. 0. 2. 1. 0. 0. 0. 0. -15. 0. 2.
         ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. -2. 0. 0. 0. 0. -2. -3. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
         0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0. 1. 0. 0. 0. 0. 2.
         ((RAT SIMP) -3. 4.) 0. -1. 0. 0. 0. 2. 0. -25. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 0. 0. 6. 2. ((RAT SIMP) -3. 2.) 0.
         0. 0. ((RAT SIMP) -4. 3.) 4. 0. -10. 0. 2. -1. 2. 0.
         ((RAT SIMP) -47. 3.) 0. 2. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. 0. 0. 0. 0. 0. 0. 0. -3.
         ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -2. 3.) ((RAT SIMP) -1. 2.) 0. 0. 1. 2. 0. 0. 0.
         1. 0. -15. 0. 2. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. -2. 0. 0. 0. 0. 0. 0. 0. -2. -3. 0. 0. 0. 0.
         0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
         0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0. 0. 2. 1. 0. 0.
         ((RAT SIMP) -3. 4.) -1. 0. 0. 2. 0. 0. -25. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 0. 0. 0. 0. 0. 6. 2.
         ((RAT SIMP) -3. 2.) ((RAT SIMP) -4. 3.) 0. 4. 0. -10. 2. -1.
         0. 2. 0. ((RAT SIMP) -47. 3.) 0. 1. 2. 0. ((RAT SIMP) 1. 2.)
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0.)
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0.
         0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
         0. 0. 0. ((RAT SIMP) -1. 2.) 0. 1. 0. 1. 0. 0. 0. 3. 0. 0.
         ((RAT SIMP) -31. 2.) 0. 0. 0. 0. 0. 0. 0. 3.
         ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0.
         0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 2. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. -20. 0. 0. 0. 6.
         0. ((RAT SIMP) -12. 5.) 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0.
         0. 0. 0. 8. 0. 0. 0. 0. -3. 12. 0. 0. 0. -24. 4. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -3.
         0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. ((RAT SIMP) -1. 2.) 1. 0. 0. 0. 3.
         0. 1. 0. 0. ((RAT SIMP) -31. 2.) 0. 0. 0. 0. 0. 0. 0. 3. 0.
         ((RAT SIMP) -3. 2.))
        ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
         -3. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. -20. 0. 0. 6. 0.
         0. ((RAT SIMP) -12. 5.) 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
         -3. 0. 0. 8. 0. 0. 0. -3. 0. 12. 0. 0. 0. 0. -24. 4. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. -2. 0. 0. 0. 0. 0. 0.
         0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
         ((RAT SIMP) 4. 3.) ((RAT SIMP) 4. 3.) 0. 0. 0. 0. 0. 0. -14.
         0. 0. 2. 0. 2. 0. ((RAT SIMP) -6. 5.) ((RAT SIMP) -6. 5.) 0.
         0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. -2. 0. 0. 0. 0. 0.
         0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 4. 0. 0. 4. 0.
         0. -24. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. -2. 0. 0. 0. 0.
         0. 8. 0. 0. 0. ((RAT SIMP) -8. 3.) ((RAT SIMP) -8. 3.) 0. 8.
         0. 8. -22. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) -4. 0. -2. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 1.
         ((RAT SIMP) -41. 3.) 0. 0. 0. 0. 0. 0. 4. 0.
         ((RAT SIMP) -4. 5.) 0. 4. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. -4. 0. -2. 0. 0. 0. ((RAT SIMP) -3. 2.)
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 1.
         ((RAT SIMP) -41. 3.) 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.
         ((RAT SIMP) -4. 5.) 0. 4. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.
         ((RAT SIMP) -3. 2.) -3. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
         0. 0. 0. 2. 0. ((RAT SIMP) -41. 3.) 0. 2. 0. 3. 0. 0.
         ((RAT SIMP) -3. 4.) 0. -1. 0. 0. 3. 0. ((RAT SIMP) -6. 5.) 0.
         0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
         ((RAT SIMP) -3. 2.) 0. -3. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 2. ((RAT SIMP) -41. 3.) 0. 3. 0. 0. 0.
         2. 0. ((RAT SIMP) -3. 4.) -1. 0. 3. 0. 0. 0. 0.
         ((RAT SIMP) -6. 5.) 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. ((RAT SIMP) -5. 4.) -5. 0. ((RAT SIMP) -5. 3.) 0.
         ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 2. -11. 0. 0. 0. 10. ((RAT SIMP) -5. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. ((RAT SIMP) -5. 4.) 0. -5. 0. ((RAT SIMP) -5. 3.) 0. 0.
         ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         2. -11. 0. 0. 0. 0. 10. 0. ((RAT SIMP) -5. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. -2. 0. 0. ((RAT SIMP) -4. 3.) 0. -4. 0. 0. -2. 0. 0.
         0. 0. 0. 0. -10. 4. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 8. 0.
         ((RAT SIMP) -8. 5.) 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. -2. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -4. -2. 0. 0.
         0. -10. 4. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 8. 0. 0. 0.
         0. ((RAT SIMP) -8. 5.) 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) -3.
         ((RAT SIMP) -3. 2.) -3. 0. -10. 0. 0. 0. 6. 0. 0. 6. 0. 0.
         ((RAT SIMP) -3. 2.) ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0.
         0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. -4.
         ((RAT SIMP) -4. 3.) -2. -4. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0.
         ((RAT SIMP) -5. 3.) 0. -5. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -5. 4.) -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0.
         0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.)
         ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. -5. 0. 0.
         ((RAT SIMP) -5. 4.) 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0.
         0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. -3. 0. 0. 0. 0.
         0. ((RAT SIMP) -3. 2.) 0. 0. -6. 0. 0. 0. 0.
         ((RAT SIMP) -6. 5.) -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -3. 0.
         0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. -6. 0. ((RAT SIMP) -6. 5.)
         0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -7. 3.) 0. 0. 0. 0. ((RAT SIMP) -7. 4.) 0. 0.
         ((RAT SIMP) -7. 2.) 0. 0. ((RAT SIMP) -7. 5.) 0. -7. 0.
         ((RAT SIMP) -7. 6.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -7. 3.) 0. 0. ((RAT SIMP) -7. 4.) 0. 0. 0.
         ((RAT SIMP) -7. 2.) 0. ((RAT SIMP) -7. 5.) 0. -7.
         ((RAT SIMP) -7. 6.))))
      NIL
      (((8. 0.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 48. 0. 0. 0. 0. 0. 0. -52.
         0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 4. 2. 12. 4. -3. 0. 0. 0. 4.
         ((RAT SIMP) 3. 2.) -8. 0. 0. 0. -30. 0. 0. -1. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 16. 0. 8. -4. 0. 0. 0. 8. -22. 0. 1.
         0. 0. ((RAT SIMP) -16. 3.) 0. 0. -20. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -8. 0. 0. 16. 0. 0. 2. 0. 0. 0.
         0. 0. 0. -44. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 16. 4. 8. 0. -2. 0. 0. 0. -24. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 4. 0. 0. -17. 0. 0. 0.)
        ((MLIST SIMP) 0. 4. 0. 0. 0. -4. -2. 0. 6. 0. 2. 1.
         ((RAT SIMP) -3. 2.) 0. 0. 0. ((RAT SIMP) 8. 3.) 0. -20. -14.
         0. ((RAT SIMP) -12. 5.) 0. 0.)
        ((MLIST SIMP) 6. 0. 2. 0. 0. -4. 0. 0. 0. 0.
         ((RAT SIMP) -1. 2.) -3. 0. 0. 0. 6. 2. 0. ((RAT SIMP) -59. 2.)
         0. 0. 0. ((RAT SIMP) -3. 2.) 0.)
        ((MLIST SIMP) 0. 3. 2. 0. ((RAT SIMP) -3. 2.) -2. -3. 0. 2. 4.
         2. 0. 0. ((RAT SIMP) -1. 2.) 0. 2. ((RAT SIMP) -38. 3.)
         ((RAT SIMP) 1. 2.) -1. ((RAT SIMP) -3. 4.) 0. -25. 0. 0.)
        ((MLIST SIMP) 0. 0. 12. 0. -6. 0. 0. 0. 0. 0. -10. -3. 0. 0. 0.
         4. 0. 2. -3. 0. 0. 0. -30. 0.)
        ((MLIST SIMP) 6. 1. 1. ((RAT SIMP) -3. 2.) 0. -3.
         ((RAT SIMP) 1. 2.) 0. 4. ((RAT SIMP) 1. 2.) 0. 0. 0. -2. 0.
         ((RAT SIMP) -41. 3.) 0. ((RAT SIMP) -4. 3.) 2. 1. 0. -15.
         ((RAT SIMP) -4. 3.) 0.)
        ((MLIST SIMP) 0. 8. 4. -2. -4. 0. 0. 0. 2. -10. 0. 1.
         ((RAT SIMP) -3. 2.) 0. 0. ((RAT SIMP) -4. 3.) 0.
         ((RAT SIMP) -4. 3.) 2. 0. ((RAT SIMP) 1. 2.)
         ((RAT SIMP) -8. 5.) -26. 0.)
        ((MLIST SIMP) 0. 0. -8. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0.
         ((RAT SIMP) -8. 3.) 0. 0. 2. 1. 0. 0. 0. -40.)
        ((MLIST SIMP) 12. 2. 0. -4. 1. 0. 0. 0. -11. 0. 0.
         ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. ((RAT SIMP) -5. 3.) 0. 0.
         ((RAT SIMP) -5. 4.) 2. ((RAT SIMP) -47. 3.) 0.)
        ((MLIST SIMP) 0. -3. -5. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
         ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 1. ((RAT SIMP) -2. 3.) 0.
         ((RAT SIMP) -5. 4.) 0. 0. 1. 0. -37.)
        ((MLIST SIMP) -2. -6. 0. 0. 0. 0. 0. 0. 1. -2.
         ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. -2. 0. 0.
         ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) -6. 5.) ((RAT SIMP) 1. 2.)
         -28.)
        ((MLIST SIMP) -6. 1. 1. 0. 0. 0. 0. 0. ((RAT SIMP) -7. 2.) 0.
         0. 0. 0. 0. 0. ((RAT SIMP) -7. 3.) 0. 0. ((RAT SIMP) -7. 4.)
         0. 0. ((RAT SIMP) -7. 5.) ((RAT SIMP) -7. 6.) -13.)))
      (((8. 7.) ($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
        ((MLIST SIMP) -2.) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
        ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)))
      NIL
      (((8. 5.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1. 1. 1. 1. 1.
         ((RAT SIMP) -49. 3.))
        ((MLIST SIMP) -2. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 0. 0. 0. 0.
         -14. 0. 0. 0. 0. 4. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) -2. 0. 0. 0. 2. 2. 2. 0. 0. 0. 2. 0. 0. 0. -14.
         0. 0. 0. 0. 4. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) -2. 0. 2. 2. 0. 0. 2. 0. 0. 2. 0. 0. 0. -14. 0.
         0. 0. 0. 4. 0. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) -2. 2. 0. 2. 0. 2. 0. 0. 2. 0. 0. 0. -14. 0. 0.
         0. 0. 4. 0. 0. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) -2. 2. 2. 0. 2. 0. 0. 2. 0. 0. 0. -14. 0. 0. 0.
         0. 4. 0. 0. 0. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. -2. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. -2. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. -2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. -2. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. -2. 0. 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 0. 0. 0. -2. 0. -2. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. -2. 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. -2. 0. 0. -2. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. -2. 0. 0. -2. 0. -2. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. -2. -2. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. -2. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. -2. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. -2. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) -2. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -2. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. -2. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. -2. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. -2. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0.
         -4. 0. 0. 0. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0.
         0. -4. 0. 0. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.
         0. 0. -4. 0. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.
         0. 0. 0. -4. 0. ((RAT SIMP) -4. 3.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
         0. 0. 0. 0. -4. ((RAT SIMP) -4. 3.))))
      NIL
      (((8. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -1. 2.) 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
         ((RAT SIMP) -1. 2.) 1. 1. 1. 1. 1. 1. ((RAT SIMP) -83. 5.))
        ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
         ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
         ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. 0. 1. 0. 0. 1. 0. 0.
         1. ((RAT SIMP) -3. 4.) ((RAT SIMP) -3. 4.) ((RAT SIMP) -3. 4.)
         0. 0. 0. ((RAT SIMP) -119. 5.))
        ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -12. 2. 2. 2.
         ((RAT SIMP) -49. 3.) 1. 1. 1. ((RAT SIMP) 1. 2.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) -2. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -1. 2.) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
         0. 0. 1. 1. 0. 0. ((RAT SIMP) 4. 3.) 0. 1. 0. 0. 1. 0. 0. 0.
         0. 0. 0. ((RAT SIMP) -31. 2.) 0. 0. 2. ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. -2. 0. 0. -4. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
         0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 4. 0. 0. -22. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 8. 0. 0. ((RAT SIMP) -8. 3.) 8. 0.
         0. -26. 0. 0. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0.)
        ((MLIST SIMP) -2. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
         0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 1. 0. 1. 0.
         ((RAT SIMP) 4. 3.) 0. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0.
         ((RAT SIMP) -31. 2.) 0. 0. 2. 0. ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. -2. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
         0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. ((RAT SIMP) -4. 3.)
         0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0.
         -22. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 0. 8. 0. ((RAT SIMP) -8. 3.) 0. 8.
         0. 0. -26. 0. 4. 0. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0.)
        ((MLIST SIMP) -2. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -1. 2.) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 1.
         1. 0. ((RAT SIMP) 4. 3.) 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0.
         ((RAT SIMP) -31. 2.) 0. 0. 2. 0. 0. ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. -2. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 1. 0. 0.
         0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. ((RAT SIMP) -4. 3.)
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0.
         -22. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 0. 0. 8. ((RAT SIMP) -8. 3.) 0. 0.
         8. 0. 0. -26. 0. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0.)
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) -3. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1. 1. 0. 0. 0.
         0. 0. ((RAT SIMP) -43. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.
         ((RAT SIMP) -3. 4.) 0. 0. 3. ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1. 0. 0. 0. 0. 1. 0. 0.
         0. 0. ((RAT SIMP) -43. 3.) 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.
         ((RAT SIMP) -3. 4.) 0. 0. 3. 0. ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
         ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
         ((RAT SIMP) -43. 3.) 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 4.) 0. 0. 3. 0. 0. ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. ((RAT SIMP) 1. 2.) 1. 0. 0. 0. 0. 2.
         0. 0. 0. 2. 0. 0. 0. 0. -15. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 2.
         0. 0. -1. -1. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. -2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 1. 2.) 0. 0. 2. 1. 0. 0. 0.
         0. 2. 0. 0. 0. 0. -15. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0.
         -1. 0. -1. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.) 0. 2. 0. 0. 2. 0. 0. 1.
         0. 0. 0. 0. -15. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. -1.
         -1. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) -4. 0.
         0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. -12. 0. 0. 0. 0. 0.
         8. ((RAT SIMP) -8. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. -4.
         0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. -12. 0. 0. 0. 0. 0. 0. 0. 8.
         0. ((RAT SIMP) -8. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.
         -4. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 2. 2. -12. 0. 0. 0. 0. 0. 0. 0. 0. 0. 8. 0.
         0. ((RAT SIMP) -8. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
         -11. 0. 4. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0.
         0. 0. 6. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. -11.
         0. 4. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0.
         6. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.
         ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0. 0. 0. 0. 2. 0. -11. 0.
         0. 0. 0. 0. 4. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0.
         6. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0. 0. 2. -11. 0. 4. 0. 0.
         0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 6. 0. 0.
         0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
         ((RAT SIMP) -3. 2.) 0. 0. 0. -3. 0. 0. 2. 0. -11. 0. 0. 0. 0.
         0. 0. 0. 4. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 6. 0. 0.
         0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. -3. 0. 2. -11. 0. 0. 0. 0. 4. 0.
         0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 6. 0. 0. 0. 0.
         0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. -2.
         -2. -10. 4. 0. 0. 4. 0. 0. 0. 4. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. -3. 0. ((RAT SIMP) -3. 2.) -3. 0. ((RAT SIMP) -3. 2.)
         -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -3. 0.
         ((RAT SIMP) -3. 2.) -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. -3.
         ((RAT SIMP) -3. 2.) 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. -2. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. -2. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. -4. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. -2. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. -2. -2. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. -2. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.)
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. -4. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. -2. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. -2.
         0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. -3.
         ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. -5. 0. 0. 0. 0. 0. 0. 0. 0.
         0. ((RAT SIMP) -5. 4.) 0. -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. -5. 0. 0. 0. 0. 0. 0. 0. 0.
         0. ((RAT SIMP) -5. 4.) -2. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. 0. 0. 0. -5. 0. 0. 0. 0. 0.
         ((RAT SIMP) -5. 4.) 0. 0. 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0.
         0. ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. 0. 0. -5. 0. 0. 0. 0. 0.
         0. ((RAT SIMP) -5. 4.) 0. -2. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0.
         ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -5. 0. 0.
         ((RAT SIMP) -5. 4.) 0. 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0.
         0. ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -5. 0. 0.
         ((RAT SIMP) -5. 4.) 0. 0. 0. -2. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.
         0. 0. -3. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -6. 0.
         0. ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.
         0. 0. 0. 0. 0. -3. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -6.
         0. ((RAT SIMP) -6. 5.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
         0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
         -6. ((RAT SIMP) -6. 5.))))
      NIL
      (((8. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) -5. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. -3. 0. 0.
         0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
         0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -1. 2.) 1. 1. ((RAT SIMP) -101. 7.))
        ((MLIST SIMP) -2. -5. 0. 0. 0. 0. 0. 1. ((RAT SIMP) -3. 2.) 0.
         0. 0. 0. 0. ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -5. 4.) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
         ((RAT SIMP) -2. 3.) 1. 1. ((RAT SIMP) -5. 6.) 0.
         ((RAT SIMP) -191. 7.))
        ((MLIST SIMP) 0. -3. -4. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) -2. 0.
         0. 0. 0. ((RAT SIMP) -1. 3.) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
         0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) 1.
         ((RAT SIMP) -4. 5.) 0. 0. 0. ((RAT SIMP) -239. 7.))
        ((MLIST SIMP) 10. 2. 0. -3. ((RAT SIMP) 1. 2.) 0. 0. -12. 0.
         -2. 2. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 2. 0.
         0. 0. ((RAT SIMP) -83. 5.) 1. 1. ((RAT SIMP) -1. 2.) 0. 0. 0.
         0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 6. 4. -2. -3. 0. 0. 2. -11.
         ((RAT SIMP) -1. 2.) 0. 2. 0. ((RAT SIMP) 2. 3.) 0.
         ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
         0. ((RAT SIMP) -119. 5.) 0. ((RAT SIMP) -3. 4.) 1.
         ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 5. 1. 1. ((RAT SIMP) -3. 2.) 0. -2. 0. 3.
         ((RAT SIMP) 1. 2.) ((RAT SIMP) -3. 2.) 0. 0. 0.
         ((RAT SIMP) -37. 3.) 1. 0. 1. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
         ((RAT SIMP) -31. 2.) 1. 1. ((RAT SIMP) -1. 2.)
         ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 4. 0. 0. ((RAT SIMP) -3. 2.) -4. 0. 4. 6. 1.
         0. 0. 0. 0. -15. 0. 0. 1. 0. 0. ((RAT SIMP) 1. 2.) 0. -22. 0.
         ((RAT SIMP) -4. 3.) 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 12. 4. 8. ((RAT SIMP) -3. 2.) 0. 0. -22.
         0. 0. 4. 0. 0. ((RAT SIMP) -49. 3.) 0. 0. 1. 0. 0.
         ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0.)
        ((MLIST SIMP) -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. -4. 1. 0. 0. 0. 0.
         0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. ((RAT SIMP) -5. 3.)
         0. 0. 0. ((RAT SIMP) -5. 4.) 0. 0. 0. ((RAT SIMP) -2. 3.) 2.
         0. -14. 2. ((RAT SIMP) -10. 7.))
        ((MLIST SIMP) 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. -2. -4. 0. 0. 0.
         0. 0. 0. 0. 1. ((RAT SIMP) -3. 2.) 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0.
         2. ((RAT SIMP) -82. 3.) 0. 0.)
        ((MLIST SIMP) 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. -6. 0. 0. 0. 0.
         0. 0. 0. -3. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 4.
         ((RAT SIMP) -12. 5.) 0. -30. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 8. 2. -2.
         ((RAT SIMP) -4. 3.) 0. 0. 4. 0. 0. -11. 0. ((RAT SIMP) -3. 2.)
         0. 0. 2. 0. ((RAT SIMP) -6. 5.) 2. ((RAT SIMP) -31. 2.) 0.
         ((RAT SIMP) 4. 3.) 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 8. -4. 0.
         ((RAT SIMP) -4. 3.) 0. 0. 4. 0. 4. -10. 1. 0. 0.
         ((RAT SIMP) -8. 3.) 0. 0. 0. -22. 4. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 4. 2. -3. 0. 0. 0.
         0. 0. 0. 4. ((RAT SIMP) 3. 2.) 0. -2. 4. ((RAT SIMP) -86. 3.)
         4. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 24. 0. 0.
         -4. 0. 0. 12. 0. 0. -36. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
         -3. 0. 0. 0. 0. 0. -3. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
         -2. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) ((RAT SIMP) 9. 4.) 0.
         ((RAT SIMP) -71. 5.) 0. 0. 3. ((RAT SIMP) -12. 7.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
         -3. 0. 0. 0. 0. -2. -3. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -1. 2.) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 3. -25.
         3. ((RAT SIMP) -3. 2.) 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
         0. -3. 0. 0. 0. 6. 2. ((RAT SIMP) -3. 2.) 0. 0. 0.
         ((RAT SIMP) -3. 2.) 6. 0. -9. ((RAT SIMP) -6. 5.) 3.
         ((RAT SIMP) -3. 4.) 3. ((RAT SIMP) -43. 3.) 0. 0. 0. 0. 0. 0.
         0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. -4. 0. 0. -2. 0. 0. 0. -2. 0. 0. 0.
         0. 0. ((RAT SIMP) -3. 2.) 0. -14. 4. ((RAT SIMP) -4. 5.) 0. 0.
         4. ((RAT SIMP) -12. 7.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. -4. 0. 0. -2. 0. 0. -4. 0. 0. 0. 0.
         0. 1. 0. -20. 0. 0. 8. ((RAT SIMP) -8. 3.) 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) -4. 3.) 0. 0. -4. 0. 0. -2. 0. 8. 0. 0.
         ((RAT SIMP) -16. 5.) 16. 0. -22. 0. 0. 0. 0. 0. 0. 0. 0.)
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 4.) -5. ((RAT SIMP) -5. 3.)
         ((RAT SIMP) -5. 2.) 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. -13. 0.
         5. ((RAT SIMP) -5. 6.) 5. ((RAT SIMP) -10. 7.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) -6.
         ((RAT SIMP) -3. 2.) -3. -2. 0. 0. 0. -10. 0. 12.
         ((RAT SIMP) -12. 7.))
        ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
         ((RAT SIMP) -8. 3.) ((RAT SIMP) -8. 5.) -4.
         ((RAT SIMP) -4. 3.) -8. ((RAT SIMP) -8. 7.)))))) 
(ADD2LNC '|$UpMat| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$DownMat|) 
(MREMPROP '|$DownMat| 'ARRAY) 
(MPUTPROP '|$DownMat| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 9. 2.
      (((8. 8.) (MLIST SIMP)
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP) ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.))))
      NIL
      (((8. 6.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 1. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 1. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 1. 0. 0. 0. 0. 0.
          2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 1. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 0.
          0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 1. 0. 0.
          0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1.
          0. 0. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 1. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 1. 0. 0. 0. 0. 0.
          2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 1. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 0.
          0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 1. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 1. 0. 0.
          0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 0. 0. 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1.
          0. 0. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 1. 0. 0. 0. 0. 0.
          2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 1. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 1. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 0.
          0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 1. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 1. 0. 0.
          0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1.
          0. 0. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 1. 0. 0. 0. 0. 0.
          2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 0.
          0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 1. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 1. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 1. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 1. 0. 0.
          0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 3. 0. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1.
          0. 0. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 1. 0. 0. 0. 0. 0.
          2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 0.
          0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 1. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 1. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 1. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 1. 0. 0.
          0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 3. 0.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1.
          0. 0. 0. 0. 3.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 1. 0. 0. 0. 0. 0.
          2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 0.
          0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 1. 0. 0.
          0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 1. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 1. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 1. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1.
          0. 0. 0. 0. 3.)
         ((MLIST SIMP) 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0.))))
      NIL
      (((8. 4.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 3. 1. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 1.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 0. 0. 2. 0. 1.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 2. 0.
          1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 3. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 3. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 3. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          2. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 2. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0.
          0. 0. 0. 0. 2. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 3. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1.
          0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0. 3. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 3. 0. 0. 3.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 3. 0. 0.
          0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          3. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 0. 0. 0.
          0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 2. 0. 0.
          0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2.
          0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          2. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 2. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 2. 0. 0. 0. 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 5. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 5. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 5.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 3. 1. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 1.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 0. 0. 2. 0. 1.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 2. 0.
          1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 3. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 3. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 3. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          2. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0.
          0. 0. 0. 0. 2. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 3. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 2. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1.
          0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0. 3. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 3. 0. 0. 3.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 3. 0. 0.
          0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          3. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 0. 0. 0.
          0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 2. 0. 0.
          0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2.
          0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          2. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 2. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 2. 0. 0. 0. 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 5. 0. 0.)
         ((MLIST SIMP) 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 5. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 5.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 3. 1. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 1.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 0. 0. 2. 0. 1.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 2. 0.
          1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 3. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 3. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 3. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          2. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0.
          0. 0. 0. 0. 2. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 3. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1.
          0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0. 3. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 3. 0. 0. 3.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 2. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 3. 0. 0.
          0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          3. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 0. 0. 0.
          0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 2. 0. 0.
          0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2.
          0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          2. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 2. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 2. 0. 0. 0. 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 5. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 5. 0.)
         ((MLIST SIMP) 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 5.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 3. 1. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 4. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 1.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 0. 0. 2. 0. 1.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 2. 0.
          1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 3. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 3. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 3. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          2. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 3. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0.
          0. 0. 0. 0. 2. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0. 3. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1.
          0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 3. 0. 0. 3.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 3. 0. 0.
          0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          3. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 2. 0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 0. 0. 0.
          0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 2. 0. 0.
          0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2.
          0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          2. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 2. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 2. 0. 0. 0. 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 5. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 5. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 5.)
         ((MLIST SIMP) 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0. 0.))))
      NIL
      (((8. 2.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 5. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 2. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 6. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 3. 1. 2. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 4. 0. 2. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 4. 2. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 6. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 4. 1. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 2. 0. 0. 0. 0. 0.
          2. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 2. 0. 0.
          0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 4. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 3. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3.
          1. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          4. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 4. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 3. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 4. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 2. 1. 0. 4. 0. 0.)
         ((MLIST SIMP) 2. 1. 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2.
          1. ((RAT SIMP) 1. 2.) 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 5. 0.)
         ((MLIST SIMP) 2. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2.
          0. 1. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          1. 0. 0. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 5.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 6.)
         ((MLIST SIMP) 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 7.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 5. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 2. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 6. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 3. 1. 2. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 4. 0. 2. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 4. 2. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 6. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 4. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 3. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 4. 1. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 2. 0. 0. 0. 0. 0.
          2. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 2. 0. 0.
          0. 2. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 3. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 4. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3.
          1. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          4. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 4. 0. 0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 2. 1. 0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 2. 1. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2.
          1. ((RAT SIMP) 1. 2.) 0. 0. 0. 3. 0. 0.)
         ((MLIST SIMP) 2. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 5. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2.
          0. 1. 0. 0. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 5.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          1. 0. 0. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 7.)
         ((MLIST SIMP) 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 6.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. -2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -15. 8.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -15. 8.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -7. 8.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -7. 8.)))))
      NIL
      (((8. 0.) ($MATRIX SIMP) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.) ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)
        ((MLIST SIMP) 0.) ((MLIST SIMP) 0.)))
      (((8. 7.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
          2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 1.
          0. 0. 0. 0. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
          2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 1.
          0. 0. 0. 0. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
          2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 1.
          0. 0. 0. 0. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
          2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 1.
          0. 0. 0. 0. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
          2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 1.
          0. 0. 0. 0. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
          2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 1.
          0. 0. 0. 0. 0. 2.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 1. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 0.
          2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 1. 0. 1. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 1. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 1.
          0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.))))
      NIL
      (((8. 5.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 1. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 0. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 1. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 1.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 1. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 2. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 2. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 4.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 1. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 0. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 1. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 1. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 1.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 2. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 2. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 4.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 1. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 0. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 1. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 1. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 1.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 2. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 2. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 4.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 1. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 1. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 0. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 1. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 1.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 2. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 2. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 4.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 2. 1. 0. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 1. 1. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 1. 1. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 0. 1. 1.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 1. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 1. 0. 1.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 2. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 2. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1.
          0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0.
          0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 2. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 2. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 0. 0. 0. 4.)
         ((MLIST SIMP) 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.
          1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0.
          0.))))
      NIL
      (((8. 3.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 4. 1. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 3. 2. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 2. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 3. 1. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 1. 0. 0. 0. 0.
          2. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0.
          0. 2. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0.
          0. 0. 2. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 3. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 4. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0.
          0. 0. 0. 0. 0. 0. 3. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. 1. 0. 0. 0. 0. 0. 3. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 2. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 2. 1. 0. 0. 0. 2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 1. ((RAT SIMP) 1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 4. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 4. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 2. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 3. 0. 2. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 3. 2. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 2. 2. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 3. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 3.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          0. 3. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 2. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
          2. 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 4. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          2. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 4. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 1. 0. 0. 0. 5. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 5. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 5.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 5.
          0. 0.)
         ((MLIST SIMP) 1. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          6. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 6.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 4. 1. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 3. 2. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 2. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 3. 1. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 3. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 4. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 1. 0. 0. 0. 0.
          2. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0.
          0. 2. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0.
          0. 0. 2. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0.
          0. 0. 0. 0. 0. 0. 3. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 2. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. 1. 0. 0. 0. 0. 0. 3. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 1. ((RAT SIMP) 1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 2. 1. 0. 0. 0. 2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 4. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 2. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 4. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 3. 0. 2. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 3. 2. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 2. 2. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 3. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          0. 3. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 3.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
          2. 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 4. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 2. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          2. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 4. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 1. 0. 0. 0. 5. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 5. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 5.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 5.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          6. 0.)
         ((MLIST SIMP) 1. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 6.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 4. 1. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 3. 2. 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 2. 1. 2. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 3. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 4. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 3. 1. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 2. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 2.
          0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 1. 0. 0. 0. 0.
          2. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0.
          0. 2. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0.
          0. 0. 2. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 2. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0.
          0. 0. 0. 0. 0. 0. 3. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. 1. 0. 0. 0. 0. 0. 3. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 1. ((RAT SIMP) 1. 2.) 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 2. 1. 0. 0. 0. 2. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 2. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 4. 0. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 4. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 1. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 0.
          1. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 3. 0. 2. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0. 1.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 3. 2. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 2. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 2. 2. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          0. 3. 3. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 3. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 3.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
          2. 0. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 4. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          2. 0. 0. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 4. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.
          0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 2. 2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 1. 0. 0. 3. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 1. 0. 0. 0. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 5. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 1. 0. 0. 0. 5. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 5.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. 0. 1. 0. 0. 0. 5.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 1. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.
          6. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.
          0. 6.)
         ((MLIST SIMP) 1. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 1. 1.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -12. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -12. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -10. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -10. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -12. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -12. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -10. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -10. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 7.) 0.))
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 5.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 4.) 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -1. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -12. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 5.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -12. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -10. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 6.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -10. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 7.) 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -6. 7.) 0.))))
      NIL
      (((8. 1.) (MLIST SIMP)
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 6.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 5. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 4. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 2. 2. 0. 3. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 1. 2. 1. 0. 3. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 1. 0. 2. 0. 4. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 1. 0. 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 1. 0. 5.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          2. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 6. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 2. 0. 1. 0. 0.
          0. 3. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 2. 0. 0. 0. 0. 4.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 2. 0. 4. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) ((RAT SIMP) 1. 2.) 0. 0. 0. 6. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 4.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 2. 3. 0.)
         ((MLIST SIMP) 0. 1. 0. 0. 0. 0. 0. 0. 0. 2. 1. 0. 2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 1. 0. 0. 0. 0.
          0. 0. 1. 0. 3.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 0. 0. 0.
          0. 0. 0. 4. 0.)
         ((MLIST SIMP) 0. 0. ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 0. 0. 0. 0.
          0. 4. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 1. 0. 1. 0. 0. 0. 0. 1. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 1.
          0. 1. 0. 0. 2.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 1. 1. 1.)))))) 
(ADD2LNC '|$DownMat| $ARRAYS) 
(DSKSETQ |$minimal_set_down_matrices| 'NIL) 
(ADD2LNC '|$minimal_set_down_matrices| $VALUES) 
(DEFPROP |$minimal_set_down_matrices| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 
(DEFPROP |$minimal_set_down_matrices| $BOOLEAN MODE) 
(ADD2LNC '|$minimal_set_down_matrices| $PROPS) 

==> anc/lisp_Level_3_10/Level_8_spin_vectorspaces_splitted_into_descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$SPLIT_BASIS) 
(MREMPROP '$SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 8. 2.
      (((8. 0.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) 1. 20.) 0. ((RAT SIMP) 11. 10.)
         ((RAT SIMP) 77. 20.) -1. -11. 9. 0. ((RAT SIMP) 8. 5.) 0. 0.
         ((RAT SIMP) 77. 5.) -4. -17. 0. 1.)
        ((MLIST SIMP) ((RAT SIMP) 637. 9600.) ((RAT SIMP) 17. 60.)
         ((RAT SIMP) 3121. 2400.) ((RAT SIMP) 8831. 2400.)
         ((RAT SIMP) -43. 30.) ((RAT SIMP) -151. 15.)
         ((RAT SIMP) 131. 15.) ((RAT SIMP) 8. 15.)
         ((RAT SIMP) 338. 75.) ((RAT SIMP) -19. 15.)
         ((RAT SIMP) -229. 60.) ((RAT SIMP) 4827. 200.)
         ((RAT SIMP) -46. 15.) ((RAT SIMP) -136. 5.) 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3717. 25768.)
         ((RAT SIMP) 18088. 3221.) ((RAT SIMP) -27783. 6442.)
         ((RAT SIMP) -117537. 12884.) ((RAT SIMP) -1827. 3221.)
         ((RAT SIMP) -38325. 3221.) ((RAT SIMP) 167013. 3221.)
         ((RAT SIMP) 180320. 3221.) ((RAT SIMP) -108836. 3221.)
         ((RAT SIMP) -343616. 3221.) ((RAT SIMP) 64176. 3221.)
         ((RAT SIMP) 1289533. 6442.) ((RAT SIMP) 107548. 3221.)
         ((RAT SIMP) -843626. 3221.) ((RAT SIMP) 195307. 3221.) 0.)
        ((MLIST SIMP) ((RAT SIMP) -2859. 25768.)
         ((RAT SIMP) 19736. 3221.) ((RAT SIMP) -27921. 6442.)
         ((RAT SIMP) -144999. 12884.) ((RAT SIMP) -3589. 3221.)
         ((RAT SIMP) -40670. 3221.) ((RAT SIMP) 178141. 3221.)
         ((RAT SIMP) 207120. 3221.) ((RAT SIMP) -125932. 3221.)
         ((RAT SIMP) -382402. 3221.) ((RAT SIMP) 149769. 6442.)
         ((RAT SIMP) 1293041. 6442.) ((RAT SIMP) 122612. 3221.)
         ((RAT SIMP) -854234. 3221.) ((RAT SIMP) 206819. 3221.) 0.)
        ((MLIST SIMP) ((RAT SIMP) -133364742. 313063225.)
         ((RAT SIMP) 2163551726. 313063225.)
         ((RAT SIMP) -515689083. 250450580.)
         ((RAT SIMP) 3590808221. 313063225.)
         ((RAT SIMP) -1615758347. 626126450.)
         ((RAT SIMP) -5168070607. 313063225.)
         ((RAT SIMP) -16372492346. 313063225.)
         ((RAT SIMP) 71677467848. 939189675.)
         ((RAT SIMP) 17266418134. 939189675.)
         ((RAT SIMP) -13878593904. 313063225.)
         ((RAT SIMP) -15360448992. 313063225.)
         ((RAT SIMP) -6403855752. 62612645.)
         ((RAT SIMP) 14549569846. 313063225.)
         ((RAT SIMP) 283072047538. 939189675.)
         ((RAT SIMP) -17695695192. 62612645.)
         ((RAT SIMP) 3927207634. 62612645.))
        ((MLIST SIMP) ((RAT SIMP) -4617849733. 10018023200.)
         ((RAT SIMP) 7649283446. 939189675.)
         ((RAT SIMP) -612893211. 250450580.)
         ((RAT SIMP) 14057494913. 1252252900.)
         ((RAT SIMP) -3660373283. 1252252900.)
         ((RAT SIMP) -6012354824. 313063225.)
         ((RAT SIMP) -33373742269. 626126450.)
         ((RAT SIMP) 77762100836. 939189675.)
         ((RAT SIMP) 39364045651. 1878379350.)
         ((RAT SIMP) -44436452284. 939189675.)
         ((RAT SIMP) -50302102207. 939189675.)
         ((RAT SIMP) -22314199852. 187837935.)
         ((RAT SIMP) 44964062416. 939189675.)
         ((RAT SIMP) 620657443007. 1878379350.)
         ((RAT SIMP) -18687472314. 62612645.)
         ((RAT SIMP) 24362576833. 375675870.))
        ((MLIST SIMP) ((RAT SIMP) -9920905543. 30054069600.)
         ((RAT SIMP) 8954942422. 939189675.)
         ((RAT SIMP) -93521291. 125225290.)
         ((RAT SIMP) 17877259691. 1252252900.)
         ((RAT SIMP) -1399796381. 1252252900.)
         ((RAT SIMP) -2400711593. 313063225.)
         ((RAT SIMP) -34495201333. 626126450.)
         ((RAT SIMP) 82029199652. 939189675.)
         ((RAT SIMP) 42947826907. 1878379350.)
         ((RAT SIMP) -49135500188. 939189675.)
         ((RAT SIMP) -38446647599. 939189675.)
         ((RAT SIMP) -9600546344. 187837935.)
         ((RAT SIMP) 18925489562. 939189675.)
         ((RAT SIMP) 625741877399. 1878379350.)
         ((RAT SIMP) -24826240158. 62612645.)
         ((RAT SIMP) 22064895881. 375675870.))
        ((MLIST SIMP) ((RAT SIMP) -9877058899. 30054069600.)
         ((RAT SIMP) 15522741446. 939189675.)
         ((RAT SIMP) -453364283. 125225290.)
         ((RAT SIMP) 55112399501. 2504505800.)
         ((RAT SIMP) -3661692033. 1252252900.)
         ((RAT SIMP) -5127372523. 626126450.)
         ((RAT SIMP) -22339449197. 313063225.)
         ((RAT SIMP) 32234711212. 313063225.)
         ((RAT SIMP) 19929361567. 626126450.)
         ((RAT SIMP) -60798861484. 939189675.)
         ((RAT SIMP) -55428198757. 939189675.)
         ((RAT SIMP) -15608414107. 187837935.)
         ((RAT SIMP) 31189015816. 939189675.)
         ((RAT SIMP) 139125219622. 313063225.)
         ((RAT SIMP) -31942152629. 62612645.)
         ((RAT SIMP) 15672234074. 187837935.))
        ((MLIST SIMP) ((RAT SIMP) 3525. 11456.)
         ((RAT SIMP) -8977. 1074.) ((RAT SIMP) -8319. 5728.)
         ((RAT SIMP) -19035. 1432.) ((RAT SIMP) 16027. 2864.)
         ((RAT SIMP) -329. 8.) ((RAT SIMP) -3525. 358.)
         ((RAT SIMP) 10434. 179.) ((RAT SIMP) 4559. 1074.)
         ((RAT SIMP) 27730. 537.) ((RAT SIMP) -19599. 716.)
         ((RAT SIMP) 14852. 537.) ((RAT SIMP) -2303. 2148.)
         ((RAT SIMP) 11421. 179.) ((RAT SIMP) -21479. 179.) 0.)
        ((MLIST SIMP) ((RAT SIMP) -1279. 11456.)
         ((RAT SIMP) -23006. 1611.) ((RAT SIMP) -42691. 5728.)
         ((RAT SIMP) -39705. 1432.) ((RAT SIMP) -78191. 8592.)
         ((RAT SIMP) -119. 24.) ((RAT SIMP) 46387. 358.)
         ((RAT SIMP) 5336. 179.) ((RAT SIMP) -13232. 1611.)
         ((RAT SIMP) 284068. 1611.) ((RAT SIMP) -29699. 358.)
         ((RAT SIMP) 419276. 1611.) ((RAT SIMP) -259721. 6444.)
         ((RAT SIMP) 63919. 179.) ((RAT SIMP) -449051. 537.) 0.)
        ((MLIST SIMP) ((RAT SIMP) 27197. 31216.)
         ((RAT SIMP) -4055036. 790155.) ((RAT SIMP) 1400006. 87795.)
         ((RAT SIMP) 334847. 5853.) ((RAT SIMP) 8726203. 175590.)
         ((RAT SIMP) 2369724. 9755.) ((RAT SIMP) 5028995. 17559.)
         ((RAT SIMP) -34662928. 438975.) ((RAT SIMP) 2550244. 52677.)
         ((RAT SIMP) -916666432. 3950775.)
         ((RAT SIMP) 28393144. 790155.) ((RAT SIMP) -39138016. 790155.)
         ((RAT SIMP) 102869858. 790155.) ((RAT SIMP) 3490093. 9755.)
         ((RAT SIMP) 73592072. 438975.)
         ((RAT SIMP) -5162706689. 3950775.))
        ((MLIST SIMP) ((RAT SIMP) -19741. 7804.)
         ((RAT SIMP) -429544. 17559.) ((RAT SIMP) -143098. 1951.)
         ((RAT SIMP) -638168. 1951.) ((RAT SIMP) -326166. 1951.)
         ((RAT SIMP) -1869448. 1951.) ((RAT SIMP) -1109212. 1951.)
         ((RAT SIMP) -7154528. 9755.) ((RAT SIMP) -4362740. 5853.)
         ((RAT SIMP) 77692288. 87795.) ((RAT SIMP) -23763280. 17559.)
         ((RAT SIMP) -13942016. 17559.) ((RAT SIMP) -13333712. 17559.)
         ((RAT SIMP) -6164468. 1951.) ((RAT SIMP) -30476288. 9755.)
         ((RAT SIMP) 1654251956. 87795.))
        ((MLIST SIMP) ((RAT SIMP) -268025. 62432.)
         ((RAT SIMP) -38324248. 790155.)
         ((RAT SIMP) -86066641. 702360.) ((RAT SIMP) -6290545. 11706.)
         ((RAT SIMP) -49626841. 175590.) ((RAT SIMP) -31058741. 19510.)
         ((RAT SIMP) -34363069. 35118.)
         ((RAT SIMP) -521610464. 438975.)
         ((RAT SIMP) -63001087. 52677.)
         ((RAT SIMP) 5577261184. 3950775.)
         ((RAT SIMP) -1711256608. 790155.)
         ((RAT SIMP) -1010217008. 790155.)
         ((RAT SIMP) -987127946. 790155.)
         ((RAT SIMP) -100488407. 19510.)
         ((RAT SIMP) -2219601164. 438975.)
         ((RAT SIMP) 241759940611. 7901550.))
        ((MLIST SIMP) ((RAT SIMP) -35. 32.) -70. ((RAT SIMP) -609. 16.)
         231. ((RAT SIMP) -819. 8.) ((RAT SIMP) 3087. 4.) 567. 1176.
         -504. 896. -1008. -896. ((RAT SIMP) -2975. 2.) -1050. 1512.
         0.)
        ((MLIST SIMP) ((RAT SIMP) -189. 512.) ((RAT SIMP) -301. 4.)
         ((RAT SIMP) -2709. 128.) ((RAT SIMP) -441. 8.)
         ((RAT SIMP) -819. 16.) ((RAT SIMP) -9765. 32.)
         ((RAT SIMP) -13041. 32.) -651. ((RAT SIMP) -4347. 16.) -952.
         -595. 112. -875. ((RAT SIMP) 2625. 32.) -567.
         ((RAT SIMP) -117649. 32.))
        ((MLIST SIMP) ((RAT SIMP) 105. 16.) 2240. 630. 5040.
         ((RAT SIMP) 2835. 2.) 22680. 25515. 48384. 17010. 57344.
         35840. 286720. 43750. 590625. 653184. 823543.)))
      (((8. 7.) (MLIST SIMP) ((MLIST SIMP) -1. 0. 0. 0. 0. 0. 1.)
        ((MLIST SIMP) -2. 0. 0. 0. 0. 1. 1.)
        ((MLIST SIMP) -3. 0. 0. 0. 1. 1. 1.)
        ((MLIST SIMP) -4. 0. 0. 1. 1. 1. 1.)
        ((MLIST SIMP) -5. 0. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) -6. 1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.)))
      (((8. 6.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) -3. 32.) ((RAT SIMP) -3. 32.)
         ((RAT SIMP) 27. 32.) 0. ((RAT SIMP) 27. 32.) 0.
         ((RAT SIMP) -15. 16.) ((RAT SIMP) -3. 32.) 0. 0. 0.
         ((RAT SIMP) -51. 32.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3. 16.) ((RAT SIMP) -3. 16.)
         ((RAT SIMP) 27. 16.) 0. ((RAT SIMP) 27. 16.) 0.
         ((RAT SIMP) -15. 8.) ((RAT SIMP) -27. 16.) 0. 0. 0.
         ((RAT SIMP) -27. 16.) 0. 0. 0. 0. 0. 0. 0. 0. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 32.) ((RAT SIMP) -9. 32.)
         ((RAT SIMP) 81. 32.) 0. ((RAT SIMP) 33. 32.) 0.
         ((RAT SIMP) -45. 16.) ((RAT SIMP) -57. 32.) 0. 0. 0.
         ((RAT SIMP) -57. 32.) 0. 0. 0. 0. 0. 0. 0. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3. 8.) ((RAT SIMP) -3. 8.)
         ((RAT SIMP) 15. 8.) 0. ((RAT SIMP) 15. 8.) 0.
         ((RAT SIMP) -15. 4.) ((RAT SIMP) -15. 8.) 0. 0. 0.
         ((RAT SIMP) -15. 8.) 0. 0. 0. 0. 0. 0. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -15. 32.) ((RAT SIMP) -63. 32.)
         ((RAT SIMP) 87. 32.) 0. ((RAT SIMP) 87. 32.) 0.
         ((RAT SIMP) -75. 16.) ((RAT SIMP) -63. 32.) 0. 0. 0.
         ((RAT SIMP) -63. 32.) 0. 0. 0. 0. 0. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) 33. 16.) 0. ((RAT SIMP) 33. 16.) 0.
         ((RAT SIMP) -33. 8.) ((RAT SIMP) -33. 16.) 0. 0. 0.
         ((RAT SIMP) -33. 16.) 0. 0. 0. 0. 1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) 49. 16.) 0. ((RAT SIMP) 49. 16.) 0.
         ((RAT SIMP) -41. 8.) ((RAT SIMP) -49. 16.) 0. 0. 0.
         ((RAT SIMP) -49. 16.) 0. 0. 0. 1. 1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) 65. 16.) 0. ((RAT SIMP) 49. 16.) 0.
         ((RAT SIMP) -49. 8.) ((RAT SIMP) -49. 16.) 0. 0. 0.
         ((RAT SIMP) -65. 16.) 0. 0. 1. 1. 1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) 65. 16.) 0. ((RAT SIMP) 65. 16.) 0.
         ((RAT SIMP) -57. 8.) ((RAT SIMP) -49. 16.) 0. 0. 0.
         ((RAT SIMP) -81. 16.) 0. 1. 1. 1. 1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) 81. 16.) 0. ((RAT SIMP) 81. 16.) 0.
         ((RAT SIMP) -65. 8.) ((RAT SIMP) -49. 16.) 0. 0. 0.
         ((RAT SIMP) -97. 16.) 1. 1. 1. 1. 1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 16.) ((RAT SIMP) -65. 16.)
         ((RAT SIMP) 97. 16.) 0. ((RAT SIMP) 81. 16.) 1.
         ((RAT SIMP) -73. 8.) ((RAT SIMP) -49. 16.) 0. 0. 0.
         ((RAT SIMP) -97. 16.) 1. 1. 1. 1. 1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 16.) ((RAT SIMP) -65. 16.)
         ((RAT SIMP) 113. 16.) 0. ((RAT SIMP) 81. 16.) 1.
         ((RAT SIMP) -81. 8.) ((RAT SIMP) -65. 16.) 0. 0. 1.
         ((RAT SIMP) -97. 16.) 1. 1. 1. 1. 1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 16.) ((RAT SIMP) -65. 16.)
         ((RAT SIMP) 113. 16.) 0. ((RAT SIMP) 97. 16.) 1.
         ((RAT SIMP) -89. 8.) ((RAT SIMP) -81. 16.) 0. 1. 1.
         ((RAT SIMP) -97. 16.) 1. 1. 1. 1. 1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 16.) ((RAT SIMP) -81. 16.)
         ((RAT SIMP) 129. 16.) 0. ((RAT SIMP) 113. 16.) 1.
         ((RAT SIMP) -97. 8.) ((RAT SIMP) -97. 16.) 1. 1. 1.
         ((RAT SIMP) -97. 16.) 1. 1. 1. 1. 1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -9. 16.) ((RAT SIMP) -97. 16.)
         ((RAT SIMP) 129. 16.) 1. ((RAT SIMP) 129. 16.) 1.
         ((RAT SIMP) -105. 8.) ((RAT SIMP) -97. 16.) 1. 1. 1.
         ((RAT SIMP) -97. 16.) 1. 1. 1. 1. 1. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
         1. 1. 1. 1. 1. -1. -1. -1. -1. -1. 1.)
        ((MLIST SIMP) -1. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 1. 1. 2.
         -2. -2. -2. -2. 0. 0.)
        ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. 0. 0. 1. 1. 1. 1. 1. 1. 2.
         1. 1. 1. 2. 2. -3. -3. -3. -1. -1. -1.)
        ((MLIST SIMP) -2. 0. 1. 1. 1. 1. 2. 1. 1. 2. 2. 1. 1. 2. 2. 2.
         -4. -4. -2. -2. -2. -2.)
        ((MLIST SIMP) ((RAT SIMP) -5. 2.) 1. 1. 2. 1. 2. 2. 1. 2. 2. 2.
         1. 2. 2. 2. 2. -5. -3. -3. -3. -3. -3.)
        ((MLIST SIMP) -3. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2.
         -4. -4. -4. -4. -4. -4.)
        ((MLIST SIMP) ((RAT SIMP) 1. 2.) 2. 2. 2. 2. 2. 2. 2. 2. 2. 2.
         2. 2. 2. 2. 2. 3. 3. 3. 3. 3. 3.)))
      (((8. 5.) (MLIST SIMP)
        ((MLIST SIMP) 0. ((RAT SIMP) 1. 18.) ((RAT SIMP) -1. 18.) 0. 0.
         0. ((RAT SIMP) -7. 3.) 0. 0. ((RAT SIMP) -5. 9.)
         ((RAT SIMP) 1. 3.) ((RAT SIMP) 7. 3.) ((RAT SIMP) 1. 18.) 0.
         ((RAT SIMP) -1. 3.) ((RAT SIMP) 1. 2.) ((RAT SIMP) 68. 45.) 0.
         ((RAT SIMP) -1. 27.) ((RAT SIMP) -47. 27.)
         ((RAT SIMP) -8. 45.) ((RAT SIMP) 17. 9.) ((RAT SIMP) 5. 9.) 0.
         0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 9.) 0. 0.
         ((RAT SIMP) -17. 9.) 0. ((RAT SIMP) 2. 15.)
         ((RAT SIMP) -17. 15.) 0. 0. 1.)
        ((MLIST SIMP) 0. ((RAT SIMP) 1. 18.) ((RAT SIMP) -1. 18.) 0. 0.
         0. ((RAT SIMP) -11. 6.) 0. 0. ((RAT SIMP) -19. 18.)
         ((RAT SIMP) -13. 6.) ((RAT SIMP) 11. 6.) ((RAT SIMP) 1. 18.)
         0. ((RAT SIMP) 13. 6.) 1. ((RAT SIMP) 68. 45.) 0.
         ((RAT SIMP) -1. 27.) ((RAT SIMP) 7. 27.) ((RAT SIMP) 52. 45.)
         ((RAT SIMP) 17. 9.) ((RAT SIMP) -7. 9.) 0. 0. 0. 0. 0. 0. 0.
         0. ((RAT SIMP) -19. 9.) 0. 0. ((RAT SIMP) -17. 9.) 0.
         ((RAT SIMP) -13. 15.) ((RAT SIMP) -17. 15.) 0. 1. 1.)
        ((MLIST SIMP) 0. ((RAT SIMP) 1. 9.) ((RAT SIMP) -1. 9.) 0. 0.
         0. ((RAT SIMP) -5. 3.) 0. 0. ((RAT SIMP) -29. 18.)
         ((RAT SIMP) -13. 3.) ((RAT SIMP) 5. 3.) ((RAT SIMP) 47. 18.)
         0. ((RAT SIMP) 11. 6.) ((RAT SIMP) 3. 2.) ((RAT SIMP) 76. 45.)
         0. ((RAT SIMP) -2. 27.) ((RAT SIMP) 50. 27.)
         ((RAT SIMP) 104. 45.) ((RAT SIMP) 4. 9.) ((RAT SIMP) -2. 9.)
         0. 0. 0. 0. -2. 0. 0. 0. ((RAT SIMP) -20. 9.) 0. 0.
         ((RAT SIMP) -16. 9.) 0. ((RAT SIMP) -26. 15.)
         ((RAT SIMP) -19. 15.) 1. 1. 1.)
        ((MLIST SIMP) 0. ((RAT SIMP) 1. 9.) ((RAT SIMP) -10. 9.) 0. 0.
         1. ((RAT SIMP) 22. 3.) 0. 0. ((RAT SIMP) -191. 18.)
         ((RAT SIMP) 5. 3.) ((RAT SIMP) -19. 3.) ((RAT SIMP) 47. 18.)
         0. ((RAT SIMP) -25. 6.) ((RAT SIMP) 19. 2.)
         ((RAT SIMP) 76. 45.) 0. ((RAT SIMP) -2. 27.)
         ((RAT SIMP) 104. 27.) ((RAT SIMP) -316. 45.)
         ((RAT SIMP) 4. 9.) ((RAT SIMP) 82. 9.) 0. 0. 0. 0. -2. 0. 0.
         0. ((RAT SIMP) -38. 9.) 0. 0. ((RAT SIMP) -16. 9.) 0.
         ((RAT SIMP) -26. 15.) ((RAT SIMP) -19. 15.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 1. 12.) ((RAT SIMP) -11. 6.) 0. 0.
         1. ((RAT SIMP) 9. 4.) ((RAT SIMP) -49. 4.) 0.
         ((RAT SIMP) -61. 12.) -5. ((RAT SIMP) -5. 4.)
         ((RAT SIMP) 7. 3.) 0. ((RAT SIMP) 11. 4.) ((RAT SIMP) 13. 4.)
         ((RAT SIMP) 39. 5.) 0. ((RAT SIMP) 137. 18.)
         ((RAT SIMP) 44. 9.) ((RAT SIMP) 43. 15.) ((RAT SIMP) 1. 3.)
         ((RAT SIMP) 17. 2.) 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0.
         ((RAT SIMP) -31. 6.) 0. 0. ((RAT SIMP) -4. 3.) 0.
         ((RAT SIMP) -89. 10.) ((RAT SIMP) -28. 5.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 1. 4.) -2. 0. 0. 1.
         ((RAT SIMP) 5. 4.) ((RAT SIMP) -49. 4.) 0.
         ((RAT SIMP) -21. 4.) -4. ((RAT SIMP) -1. 4.)
         ((RAT SIMP) 5. 2.) 0. ((RAT SIMP) 7. 4.) ((RAT SIMP) 13. 4.)
         ((RAT SIMP) 25. 3.) 0. ((RAT SIMP) 15. 2.) ((RAT SIMP) 11. 3.)
         ((RAT SIMP) 7. 3.) 1. ((RAT SIMP) 55. 6.) 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 0. ((RAT SIMP) -11. 2.) 0. 0. -2. 1.
         ((RAT SIMP) -17. 2.) -6. 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 13. 36.) ((RAT SIMP) -19. 9.) 0.
         0. 1. ((RAT SIMP) 19. 12.) ((RAT SIMP) -53. 4.) 0.
         ((RAT SIMP) -193. 36.) ((RAT SIMP) -10. 3.)
         ((RAT SIMP) -7. 12.) ((RAT SIMP) 47. 18.) 1.
         ((RAT SIMP) 13. 12.) ((RAT SIMP) 13. 4.) ((RAT SIMP) 391. 45.)
         0. ((RAT SIMP) 401. 54.) ((RAT SIMP) 77. 27.)
         ((RAT SIMP) 89. 45.) ((RAT SIMP) 7. 9.) ((RAT SIMP) 185. 18.)
         0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0.
         ((RAT SIMP) -103. 18.) 0. 0. ((RAT SIMP) -16. 9.) 1.
         ((RAT SIMP) -247. 30.) ((RAT SIMP) -94. 15.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 13. 36.) ((RAT SIMP) -19. 9.) 0.
         0. 1. ((RAT SIMP) 19. 12.) ((RAT SIMP) -47. 4.) 0.
         ((RAT SIMP) -247. 36.) ((RAT SIMP) -10. 3.)
         ((RAT SIMP) -7. 12.) ((RAT SIMP) 47. 18.) 1.
         ((RAT SIMP) -5. 12.) ((RAT SIMP) 19. 4.) ((RAT SIMP) 382. 45.)
         0. ((RAT SIMP) 347. 54.) ((RAT SIMP) 77. 27.)
         ((RAT SIMP) 53. 45.) ((RAT SIMP) 16. 9.) ((RAT SIMP) 203. 18.)
         0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0.
         ((RAT SIMP) -103. 18.) 0. 1. ((RAT SIMP) -25. 9.) 1.
         ((RAT SIMP) -229. 30.) ((RAT SIMP) -103. 15.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 19. 36.) ((RAT SIMP) -41. 18.) 0.
         0. 1. ((RAT SIMP) 25. 12.) ((RAT SIMP) -47. 4.) 0.
         ((RAT SIMP) -307. 36.) ((RAT SIMP) -7. 3.)
         ((RAT SIMP) -13. 12.) ((RAT SIMP) 25. 9.) 1.
         ((RAT SIMP) -17. 12.) ((RAT SIMP) 25. 4.)
         ((RAT SIMP) 406. 45.) 0. ((RAT SIMP) 341. 54.)
         ((RAT SIMP) 44. 27.) ((RAT SIMP) -16. 45.) ((RAT SIMP) 22. 9.)
         ((RAT SIMP) 233. 18.) 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0.
         ((RAT SIMP) -109. 18.) 1. 1. ((RAT SIMP) -31. 9.) 1.
         ((RAT SIMP) -217. 30.) ((RAT SIMP) -109. 15.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 19. 36.) ((RAT SIMP) -59. 18.) 0.
         1. 1. ((RAT SIMP) 133. 12.) ((RAT SIMP) -47. 4.) 0.
         ((RAT SIMP) -631. 36.) ((RAT SIMP) 11. 3.)
         ((RAT SIMP) -121. 12.) ((RAT SIMP) 34. 9.) 1.
         ((RAT SIMP) -89. 12.) ((RAT SIMP) 57. 4.) ((RAT SIMP) 26. 9.)
         0. ((RAT SIMP) 305. 54.) ((RAT SIMP) 98. 27.)
         ((RAT SIMP) -32. 9.) ((RAT SIMP) 22. 9.) ((RAT SIMP) 413. 18.)
         0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0.
         ((RAT SIMP) -145. 18.) 1. 1. ((RAT SIMP) -31. 9.) 1.
         ((RAT SIMP) -29. 6.) ((RAT SIMP) -29. 3.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 13. 36.) ((RAT SIMP) -28. 9.) 0.
         1. 1. ((RAT SIMP) 145. 12.) ((RAT SIMP) -41. 4.) 0.
         ((RAT SIMP) -679. 36.) ((RAT SIMP) 7. 6.)
         ((RAT SIMP) -133. 12.) ((RAT SIMP) 46. 9.) 1.
         ((RAT SIMP) -77. 12.) ((RAT SIMP) 57. 4.)
         ((RAT SIMP) 106. 45.) 0. ((RAT SIMP) 257. 54.)
         ((RAT SIMP) 158. 27.) ((RAT SIMP) -136. 45.)
         ((RAT SIMP) 16. 9.) ((RAT SIMP) 401. 18.) 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 0. 0. 1. ((RAT SIMP) -157. 18.) 1. 1.
         ((RAT SIMP) -34. 9.) 1. ((RAT SIMP) -157. 30.)
         ((RAT SIMP) -139. 15.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 13. 36.) ((RAT SIMP) -28. 9.) 0.
         1. 1. ((RAT SIMP) 163. 12.) ((RAT SIMP) -41. 4.) 0.
         ((RAT SIMP) -733. 36.) ((RAT SIMP) 7. 6.)
         ((RAT SIMP) -151. 12.) ((RAT SIMP) 46. 9.) 1.
         ((RAT SIMP) -77. 12.) ((RAT SIMP) 63. 4.) ((RAT SIMP) 61. 45.)
         0. ((RAT SIMP) 257. 54.) ((RAT SIMP) 185. 27.)
         ((RAT SIMP) -136. 45.) ((RAT SIMP) 16. 9.)
         ((RAT SIMP) 401. 18.) 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 1. 1.
         ((RAT SIMP) -175. 18.) 1. 1. ((RAT SIMP) -34. 9.) 1.
         ((RAT SIMP) -157. 30.) ((RAT SIMP) -139. 15.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 13. 36.) ((RAT SIMP) -28. 9.) 0.
         1. 1. ((RAT SIMP) 181. 12.) ((RAT SIMP) -41. 4.) 0.
         ((RAT SIMP) -787. 36.) ((RAT SIMP) 7. 6.)
         ((RAT SIMP) -169. 12.) ((RAT SIMP) 46. 9.) 1.
         ((RAT SIMP) -77. 12.) ((RAT SIMP) 69. 4.) ((RAT SIMP) 61. 45.)
         0. ((RAT SIMP) 203. 54.) ((RAT SIMP) 212. 27.)
         ((RAT SIMP) -181. 45.) ((RAT SIMP) 16. 9.)
         ((RAT SIMP) 419. 18.) 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 1. 1. 1.
         ((RAT SIMP) -193. 18.) 1. 1. ((RAT SIMP) -34. 9.) 1.
         ((RAT SIMP) -157. 30.) ((RAT SIMP) -139. 15.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 1. 4.) -3. 0. 1. 1.
         ((RAT SIMP) 59. 4.) ((RAT SIMP) -37. 4.) 1.
         ((RAT SIMP) -91. 4.) ((RAT SIMP) 1. 2.) ((RAT SIMP) -59. 4.)
         6. 1. ((RAT SIMP) -27. 4.) ((RAT SIMP) 69. 4.)
         ((RAT SIMP) 23. 15.) 0. ((RAT SIMP) 5. 2.) ((RAT SIMP) 26. 3.)
         ((RAT SIMP) -21. 5.) 2. ((RAT SIMP) 47. 2.) 0. 0. 0. 0.
         ((RAT SIMP) -3. 2.) 1. 1. 1. ((RAT SIMP) -21. 2.) 1. 1. -4. 1.
         ((RAT SIMP) -51. 10.) ((RAT SIMP) -47. 5.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 1. 4.) -3. 0. 1. 1.
         ((RAT SIMP) 59. 4.) ((RAT SIMP) -31. 4.) 1.
         ((RAT SIMP) -97. 4.) -1. ((RAT SIMP) -59. 4.)
         ((RAT SIMP) 15. 2.) 1. ((RAT SIMP) -27. 4.)
         ((RAT SIMP) 69. 4.) ((RAT SIMP) 23. 15.) 0. ((RAT SIMP) 3. 2.)
         ((RAT SIMP) 29. 3.) ((RAT SIMP) -21. 5.) 2.
         ((RAT SIMP) 47. 2.) 0. 0. 0. 1. ((RAT SIMP) -5. 2.) 1. 1. 1.
         ((RAT SIMP) -21. 2.) 1. 1. -4. 1. ((RAT SIMP) -51. 10.)
         ((RAT SIMP) -47. 5.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 5. 12.) ((RAT SIMP) -19. 6.) 0. 1.
         1. ((RAT SIMP) 61. 4.) ((RAT SIMP) -31. 4.) 1.
         ((RAT SIMP) -311. 12.) 0. ((RAT SIMP) -61. 4.)
         ((RAT SIMP) 23. 3.) 1. ((RAT SIMP) -31. 4.)
         ((RAT SIMP) 75. 4.) ((RAT SIMP) 16. 15.) 0.
         ((RAT SIMP) 25. 18.) ((RAT SIMP) 85. 9.) ((RAT SIMP) -71. 15.)
         ((RAT SIMP) 5. 3.) ((RAT SIMP) 151. 6.) 0. 0. 1. 1.
         ((RAT SIMP) -7. 2.) 1. 1. 1. ((RAT SIMP) -65. 6.) 1. 1.
         ((RAT SIMP) -11. 3.) 1. ((RAT SIMP) -47. 10.)
         ((RAT SIMP) -49. 5.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 5. 12.) ((RAT SIMP) -19. 6.) 0. 1.
         1. ((RAT SIMP) 61. 4.) ((RAT SIMP) -25. 4.) 1.
         ((RAT SIMP) -329. 12.) 0. ((RAT SIMP) -67. 4.)
         ((RAT SIMP) 55. 6.) 1. ((RAT SIMP) -37. 4.)
         ((RAT SIMP) 81. 4.) ((RAT SIMP) 16. 15.) 0.
         ((RAT SIMP) 7. 18.) ((RAT SIMP) 94. 9.) ((RAT SIMP) -86. 15.)
         ((RAT SIMP) 5. 3.) ((RAT SIMP) 157. 6.) 0. 1. 1. 1.
         ((RAT SIMP) -9. 2.) 1. 1. 1. ((RAT SIMP) -65. 6.) 1. 1.
         ((RAT SIMP) -11. 3.) 1. ((RAT SIMP) -47. 10.)
         ((RAT SIMP) -49. 5.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) 1. 4.) -3. 0. 1. 1.
         ((RAT SIMP) 59. 4.) ((RAT SIMP) -19. 4.) 1.
         ((RAT SIMP) -109. 4.) -1. ((RAT SIMP) -65. 4.) 9. 1.
         ((RAT SIMP) -39. 4.) ((RAT SIMP) 81. 4.) ((RAT SIMP) 4. 3.) 0.
         ((RAT SIMP) -1. 2.) ((RAT SIMP) 32. 3.) -6. 2.
         ((RAT SIMP) 51. 2.) 1. 1. 1. 1. ((RAT SIMP) -9. 2.) 1. 1. 1.
         ((RAT SIMP) -21. 2.) 1. 1. -4. 1. ((RAT SIMP) -9. 2.) -10. 1.
         1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) -23. 36.) ((RAT SIMP) -28. 9.) 1.
         1. 1. ((RAT SIMP) 253. 12.) ((RAT SIMP) -23. 4.) 1.
         ((RAT SIMP) -949. 36.) ((RAT SIMP) -19. 3.)
         ((RAT SIMP) -259. 12.) ((RAT SIMP) 127. 9.) 1.
         ((RAT SIMP) -125. 12.) ((RAT SIMP) 81. 4.)
         ((RAT SIMP) -68. 45.) 0. ((RAT SIMP) 5. 54.)
         ((RAT SIMP) 464. 27.) ((RAT SIMP) -142. 45.)
         ((RAT SIMP) -50. 9.) ((RAT SIMP) 467. 18.) 1. 1. 1. 1.
         ((RAT SIMP) -5. 2.) 1. 1. 1. ((RAT SIMP) -193. 18.) 1. 1.
         ((RAT SIMP) -52. 9.) 1. ((RAT SIMP) -199. 30.)
         ((RAT SIMP) -118. 15.) 1. 1. 1.)
        ((MLIST SIMP) 1. ((RAT SIMP) -29. 36.) ((RAT SIMP) -53. 18.) 1.
         1. 1. ((RAT SIMP) 247. 12.) ((RAT SIMP) -17. 4.) 1.
         ((RAT SIMP) -943. 36.) ((RAT SIMP) -22. 3.)
         ((RAT SIMP) -271. 12.) ((RAT SIMP) 139. 9.) 1.
         ((RAT SIMP) -131. 12.) ((RAT SIMP) 81. 4.)
         ((RAT SIMP) -92. 45.) 1. ((RAT SIMP) -43. 54.)
         ((RAT SIMP) 497. 27.) ((RAT SIMP) -118. 45.)
         ((RAT SIMP) -56. 9.) ((RAT SIMP) 455. 18.) 1. 1. 1. 1.
         ((RAT SIMP) -5. 2.) 1. 1. 1. ((RAT SIMP) -187. 18.) 1. 1.
         ((RAT SIMP) -55. 9.) 1. ((RAT SIMP) -211. 30.)
         ((RAT SIMP) -112. 15.) 1. 1. 1.)
        ((MLIST SIMP) ((RAT SIMP) -3. 16.) ((RAT SIMP) -57. 64.)
         ((RAT SIMP) -9. 64.) ((RAT SIMP) 21. 64.) ((RAT SIMP) 21. 64.)
         ((RAT SIMP) -9. 64.) ((RAT SIMP) -15. 16.) 0. 0.
         ((RAT SIMP) -15. 16.) 0. 0. ((RAT SIMP) -15. 16.) 0. 0. 0.
         ((RAT SIMP) 27. 32.) ((RAT SIMP) 27. 32.) ((RAT SIMP) -3. 32.)
         ((RAT SIMP) -51. 32.) ((RAT SIMP) -3. 32.)
         ((RAT SIMP) -33. 32.) ((RAT SIMP) -3. 32.)
         ((RAT SIMP) -51. 32.) ((RAT SIMP) -3. 32.)
         ((RAT SIMP) -33. 32.) ((RAT SIMP) -3. 32.)
         ((RAT SIMP) -51. 32.) ((RAT SIMP) -3. 32.)
         ((RAT SIMP) 27. 32.) ((RAT SIMP) 27. 32.)
         ((RAT SIMP) -51. 32.) ((RAT SIMP) 29. 32.)
         ((RAT SIMP) 59. 32.) ((RAT SIMP) 59. 32.) ((RAT SIMP) 29. 32.)
         ((RAT SIMP) -3. 16.) ((RAT SIMP) 27. 16.) ((RAT SIMP) 27. 16.)
         ((RAT SIMP) -3. 16.) ((RAT SIMP) -3. 16.))
        ((MLIST SIMP) ((RAT SIMP) -3. 8.) ((RAT SIMP) -33. 32.)
         ((RAT SIMP) -33. 32.) ((RAT SIMP) 21. 32.)
         ((RAT SIMP) 21. 32.) ((RAT SIMP) -9. 32.) ((RAT SIMP) -15. 8.)
         0. 0. ((RAT SIMP) -15. 8.) 0. 0. ((RAT SIMP) -15. 8.) 0. 0. 0.
         ((RAT SIMP) 27. 16.) ((RAT SIMP) 27. 16.)
         ((RAT SIMP) -27. 16.) ((RAT SIMP) -27. 16.)
         ((RAT SIMP) -3. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -27. 16.) ((RAT SIMP) -27. 16.)
         ((RAT SIMP) -3. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -27. 16.) ((RAT SIMP) -27. 16.)
         ((RAT SIMP) 13. 16.) ((RAT SIMP) 43. 16.) ((RAT SIMP) 43. 16.)
         ((RAT SIMP) -11. 16.) ((RAT SIMP) 13. 16.)
         ((RAT SIMP) 43. 16.) ((RAT SIMP) 43. 16.)
         ((RAT SIMP) -11. 16.) ((RAT SIMP) -3. 8.) ((RAT SIMP) 27. 8.)
         ((RAT SIMP) 27. 8.) ((RAT SIMP) -3. 8.) ((RAT SIMP) -3. 8.))
        ((MLIST SIMP) ((RAT SIMP) -9. 16.) ((RAT SIMP) -75. 64.)
         ((RAT SIMP) -75. 64.) ((RAT SIMP) 15. 64.)
         ((RAT SIMP) 63. 64.) ((RAT SIMP) -27. 64.)
         ((RAT SIMP) -45. 16.) 0. 0. ((RAT SIMP) -45. 16.) 0. 0.
         ((RAT SIMP) -45. 16.) 0. 0. 0. ((RAT SIMP) 81. 32.)
         ((RAT SIMP) 33. 32.) ((RAT SIMP) -57. 32.)
         ((RAT SIMP) -57. 32.) ((RAT SIMP) -9. 32.)
         ((RAT SIMP) -147. 32.) ((RAT SIMP) -57. 32.)
         ((RAT SIMP) -57. 32.) ((RAT SIMP) 23. 32.)
         ((RAT SIMP) -67. 32.) ((RAT SIMP) -25. 32.)
         ((RAT SIMP) -25. 32.) ((RAT SIMP) 23. 32.)
         ((RAT SIMP) 113. 32.) ((RAT SIMP) 65. 32.)
         ((RAT SIMP) -25. 32.) ((RAT SIMP) 23. 32.)
         ((RAT SIMP) 113. 32.) ((RAT SIMP) 65. 32.)
         ((RAT SIMP) -25. 32.) ((RAT SIMP) -9. 16.)
         ((RAT SIMP) 81. 16.) ((RAT SIMP) 81. 16.) ((RAT SIMP) -9. 16.)
         ((RAT SIMP) -9. 16.))
        ((MLIST SIMP) ((RAT SIMP) -3. 4.) ((RAT SIMP) -21. 16.)
         ((RAT SIMP) -21. 16.) ((RAT SIMP) 9. 16.) ((RAT SIMP) 9. 16.)
         ((RAT SIMP) -9. 16.) ((RAT SIMP) -15. 4.) 0. 0.
         ((RAT SIMP) -15. 4.) 0. 0. ((RAT SIMP) -15. 4.) 0. 0. 0.
         ((RAT SIMP) 15. 8.) ((RAT SIMP) 15. 8.) ((RAT SIMP) -15. 8.)
         ((RAT SIMP) -15. 8.) ((RAT SIMP) 5. 8.) ((RAT SIMP) -37. 8.)
         ((RAT SIMP) -7. 8.) ((RAT SIMP) -7. 8.) ((RAT SIMP) 5. 8.)
         ((RAT SIMP) -37. 8.) ((RAT SIMP) -7. 8.) ((RAT SIMP) -7. 8.)
         ((RAT SIMP) 5. 8.) ((RAT SIMP) 23. 8.) ((RAT SIMP) 23. 8.)
         ((RAT SIMP) -7. 8.) ((RAT SIMP) 5. 8.) ((RAT SIMP) 23. 8.)
         ((RAT SIMP) 23. 8.) ((RAT SIMP) -7. 8.) ((RAT SIMP) -3. 4.)
         ((RAT SIMP) 27. 4.) ((RAT SIMP) 27. 4.) ((RAT SIMP) -3. 4.)
         ((RAT SIMP) -3. 4.))
        ((MLIST SIMP) ((RAT SIMP) -15. 16.) ((RAT SIMP) -93. 64.)
         ((RAT SIMP) -93. 64.) ((RAT SIMP) 57. 64.)
         ((RAT SIMP) 57. 64.) ((RAT SIMP) -93. 64.)
         ((RAT SIMP) -75. 16.) 0. 0. ((RAT SIMP) -75. 16.) 0. 0.
         ((RAT SIMP) -75. 16.) 0. 0. 0. ((RAT SIMP) 119. 32.)
         ((RAT SIMP) 119. 32.) ((RAT SIMP) -31. 32.)
         ((RAT SIMP) -31. 32.) ((RAT SIMP) -31. 32.)
         ((RAT SIMP) -181. 32.) ((RAT SIMP) -31. 32.)
         ((RAT SIMP) -31. 32.) ((RAT SIMP) -31. 32.)
         ((RAT SIMP) -181. 32.) ((RAT SIMP) -31. 32.)
         ((RAT SIMP) -31. 32.) ((RAT SIMP) -31. 32.)
         ((RAT SIMP) 119. 32.) ((RAT SIMP) 119. 32.)
         ((RAT SIMP) -31. 32.) ((RAT SIMP) -31. 32.)
         ((RAT SIMP) 119. 32.) ((RAT SIMP) 119. 32.)
         ((RAT SIMP) -31. 32.) ((RAT SIMP) -15. 16.)
         ((RAT SIMP) 135. 16.) ((RAT SIMP) 135. 16.)
         ((RAT SIMP) -15. 16.) ((RAT SIMP) -15. 16.))
        ((MLIST SIMP) ((RAT SIMP) -1. 8.) ((RAT SIMP) -51. 32.)
         ((RAT SIMP) -51. 32.) ((RAT SIMP) 15. 32.)
         ((RAT SIMP) 15. 32.) ((RAT SIMP) -51. 32.)
         ((RAT SIMP) -33. 8.) 0. 0. ((RAT SIMP) -33. 8.) 0. 0.
         ((RAT SIMP) -33. 8.) 0. 0. 0. ((RAT SIMP) 49. 16.)
         ((RAT SIMP) 49. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -17. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -83. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -17. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -83. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -17. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) 49. 16.) ((RAT SIMP) 49. 16.)
         ((RAT SIMP) -17. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) 49. 16.) ((RAT SIMP) 49. 16.)
         ((RAT SIMP) -17. 16.) ((RAT SIMP) -1. 8.) ((RAT SIMP) 65. 8.)
         ((RAT SIMP) 65. 8.) ((RAT SIMP) -1. 8.) ((RAT SIMP) -1. 8.))
        ((MLIST SIMP) ((RAT SIMP) -1. 8.) ((RAT SIMP) -67. 32.)
         ((RAT SIMP) -67. 32.) ((RAT SIMP) 31. 32.)
         ((RAT SIMP) 31. 32.) ((RAT SIMP) -51. 32.)
         ((RAT SIMP) -41. 8.) 0. 0. ((RAT SIMP) -41. 8.) 0. 0.
         ((RAT SIMP) -41. 8.) 1. 1. 1. ((RAT SIMP) 65. 16.)
         ((RAT SIMP) 65. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -33. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -99. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -33. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -99. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -33. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) 65. 16.) ((RAT SIMP) 65. 16.) ((RAT SIMP) -1. 16.)
         ((RAT SIMP) -17. 16.) ((RAT SIMP) 65. 16.)
         ((RAT SIMP) 65. 16.) ((RAT SIMP) -1. 16.) ((RAT SIMP) -1. 8.)
         ((RAT SIMP) 81. 8.) ((RAT SIMP) 81. 8.) ((RAT SIMP) -17. 8.)
         ((RAT SIMP) -17. 8.))
        ((MLIST SIMP) ((RAT SIMP) -1. 8.) ((RAT SIMP) -83. 32.)
         ((RAT SIMP) -67. 32.) ((RAT SIMP) 31. 32.)
         ((RAT SIMP) 47. 32.) ((RAT SIMP) -51. 32.)
         ((RAT SIMP) -49. 8.) 0. 0. ((RAT SIMP) -49. 8.) 0. 1.
         ((RAT SIMP) -41. 8.) 1. 1. 2. ((RAT SIMP) 81. 16.)
         ((RAT SIMP) 65. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -131. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -115. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -17. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) 81. 16.) ((RAT SIMP) 65. 16.)
         ((RAT SIMP) -17. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) 81. 16.) ((RAT SIMP) 97. 16.) ((RAT SIMP) -1. 16.)
         ((RAT SIMP) -1. 8.) ((RAT SIMP) 97. 8.) ((RAT SIMP) 81. 8.)
         ((RAT SIMP) -17. 8.) ((RAT SIMP) -33. 8.))
        ((MLIST SIMP) ((RAT SIMP) -1. 8.) ((RAT SIMP) -99. 32.)
         ((RAT SIMP) -67. 32.) ((RAT SIMP) 47. 32.)
         ((RAT SIMP) 47. 32.) ((RAT SIMP) -51. 32.)
         ((RAT SIMP) -57. 8.) 0. 0. ((RAT SIMP) -57. 8.) 1. 1.
         ((RAT SIMP) -41. 8.) 1. 2. 2. ((RAT SIMP) 81. 16.)
         ((RAT SIMP) 81. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -65. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -147. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -33. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -147. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -33. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) 81. 16.) ((RAT SIMP) 81. 16.)
         ((RAT SIMP) -33. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) 113. 16.) ((RAT SIMP) 113. 16.)
         ((RAT SIMP) -1. 16.) ((RAT SIMP) -1. 8.) ((RAT SIMP) 97. 8.)
         ((RAT SIMP) 97. 8.) ((RAT SIMP) -17. 8.) ((RAT SIMP) -49. 8.))
        ((MLIST SIMP) ((RAT SIMP) -1. 8.) ((RAT SIMP) -115. 32.)
         ((RAT SIMP) -67. 32.) ((RAT SIMP) 63. 32.)
         ((RAT SIMP) 63. 32.) ((RAT SIMP) -67. 32.)
         ((RAT SIMP) -65. 8.) 0. 0. ((RAT SIMP) -65. 8.) 2. 2.
         ((RAT SIMP) -49. 8.) 2. 2. 2. ((RAT SIMP) 97. 16.)
         ((RAT SIMP) 97. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -163. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -163. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) 97. 16.) ((RAT SIMP) 97. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -1. 16.)
         ((RAT SIMP) 129. 16.) ((RAT SIMP) 129. 16.)
         ((RAT SIMP) -1. 16.) ((RAT SIMP) -17. 8.) ((RAT SIMP) 113. 8.)
         ((RAT SIMP) 113. 8.) ((RAT SIMP) -17. 8.)
         ((RAT SIMP) -65. 8.))
        ((MLIST SIMP) ((RAT SIMP) -1. 8.) ((RAT SIMP) -115. 32.)
         ((RAT SIMP) -67. 32.) ((RAT SIMP) 63. 32.)
         ((RAT SIMP) 79. 32.) ((RAT SIMP) -83. 32.)
         ((RAT SIMP) -65. 8.) 0. 1. ((RAT SIMP) -73. 8.) 2. 3.
         ((RAT SIMP) -57. 8.) 2. 2. 2. ((RAT SIMP) 113. 16.)
         ((RAT SIMP) 129. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) -195. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -179. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) 113. 16.) ((RAT SIMP) 97. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) 145. 16.) ((RAT SIMP) 129. 16.)
         ((RAT SIMP) -1. 16.) ((RAT SIMP) -33. 8.) ((RAT SIMP) 129. 8.)
         ((RAT SIMP) 113. 8.) ((RAT SIMP) -17. 8.)
         ((RAT SIMP) -65. 8.))
        ((MLIST SIMP) ((RAT SIMP) -1. 8.) ((RAT SIMP) -115. 32.)
         ((RAT SIMP) -83. 32.) ((RAT SIMP) 63. 32.)
         ((RAT SIMP) 95. 32.) ((RAT SIMP) -83. 32.)
         ((RAT SIMP) -73. 8.) 0. 2. ((RAT SIMP) -73. 8.) 2. 3.
         ((RAT SIMP) -65. 8.) 2. 2. 3. ((RAT SIMP) 129. 16.)
         ((RAT SIMP) 129. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) -227. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -195. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) 129. 16.) ((RAT SIMP) 129. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) 161. 16.) ((RAT SIMP) 129. 16.)
         ((RAT SIMP) -17. 16.) ((RAT SIMP) -33. 8.)
         ((RAT SIMP) 145. 8.) ((RAT SIMP) 113. 8.) ((RAT SIMP) -33. 8.)
         ((RAT SIMP) -65. 8.))
        ((MLIST SIMP) ((RAT SIMP) -1. 8.) ((RAT SIMP) -115. 32.)
         ((RAT SIMP) -99. 32.) ((RAT SIMP) 79. 32.)
         ((RAT SIMP) 95. 32.) ((RAT SIMP) -83. 32.)
         ((RAT SIMP) -81. 8.) 1. 2. ((RAT SIMP) -73. 8.) 2. 3.
         ((RAT SIMP) -73. 8.) 2. 3. 3. ((RAT SIMP) 129. 16.)
         ((RAT SIMP) 145. 16.) ((RAT SIMP) -65. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) -243. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) -227. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) 161. 16.) ((RAT SIMP) 145. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -17. 16.)
         ((RAT SIMP) 161. 16.) ((RAT SIMP) 145. 16.)
         ((RAT SIMP) -33. 16.) ((RAT SIMP) -33. 8.)
         ((RAT SIMP) 145. 8.) ((RAT SIMP) 129. 8.) ((RAT SIMP) -49. 8.)
         ((RAT SIMP) -65. 8.))
        ((MLIST SIMP) ((RAT SIMP) -1. 8.) ((RAT SIMP) -115. 32.)
         ((RAT SIMP) -115. 32.) ((RAT SIMP) 95. 32.)
         ((RAT SIMP) 111. 32.) ((RAT SIMP) -99. 32.)
         ((RAT SIMP) -89. 8.) 2. 3. ((RAT SIMP) -81. 8.) 2. 3.
         ((RAT SIMP) -81. 8.) 3. 3. 3. ((RAT SIMP) 145. 16.)
         ((RAT SIMP) 161. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -65. 16.)
         ((RAT SIMP) -259. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -243. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) 177. 16.) ((RAT SIMP) 161. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) 177. 16.) ((RAT SIMP) 161. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -49. 8.)
         ((RAT SIMP) 161. 8.) ((RAT SIMP) 145. 8.) ((RAT SIMP) -65. 8.)
         ((RAT SIMP) -65. 8.))
        ((MLIST SIMP) ((RAT SIMP) -1. 8.) ((RAT SIMP) -115. 32.)
         ((RAT SIMP) -115. 32.) ((RAT SIMP) 111. 32.)
         ((RAT SIMP) 111. 32.) ((RAT SIMP) -115. 32.)
         ((RAT SIMP) -89. 8.) 3. 3. ((RAT SIMP) -89. 8.) 3. 3.
         ((RAT SIMP) -89. 8.) 3. 3. 3. ((RAT SIMP) 177. 16.)
         ((RAT SIMP) 177. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) -275. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) -275. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) 177. 16.) ((RAT SIMP) 177. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -49. 16.)
         ((RAT SIMP) 177. 16.) ((RAT SIMP) 177. 16.)
         ((RAT SIMP) -49. 16.) ((RAT SIMP) -65. 8.)
         ((RAT SIMP) 161. 8.) ((RAT SIMP) 161. 8.) ((RAT SIMP) -65. 8.)
         ((RAT SIMP) -65. 8.))
        ((MLIST SIMP) -2. 0. ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.)
         ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 2. 2. 2.
         2. 2. 2. -1. -1. -1. 2. -1. -1. -1. 2. -1. -1. -1. 2. -1. -1.
         -1. 2. 3. 3. 3. 3. -4. -4. -4. -4. 4.)
        ((MLIST SIMP) -4. ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) -1.
         -1. -1. 0. 2. 2. 2. 2. 2. 2. 4. 4. 4. -2. -2. 1. 1. -2. -2. 1.
         1. -2. -2. 1. 1. 2. 2. 2. 5. 2. 2. 2. 5. -8. -8. -8. 0. 0.)
        ((MLIST SIMP) -6. -1. -1. -1. ((RAT SIMP) -3. 2.)
         ((RAT SIMP) -3. 2.) 2. 2. 4. 4. 2. 4. 4. 4. 4. 6. -3. 0. 0. 0.
         -3. 0. 0. 0. 1. 1. 4. 4. 1. 1. 4. 4. 1. 1. 4. 4. -12. -12. -4.
         -4. -4.)
        ((MLIST SIMP) -8. ((RAT SIMP) -3. 2.) ((RAT SIMP) -3. 2.)
         ((RAT SIMP) -3. 2.) ((RAT SIMP) -3. 2.) -2. 4. 4. 4. 6. 4. 4.
         6. 4. 6. 6. -1. -1. -1. -1. 0. 3. 3. 3. 0. 3. 3. 3. 0. 3. 3.
         3. 0. 3. 3. 3. -16. -8. -8. -8. -8.)
        ((MLIST SIMP) -10. -2. -2. -2. -2. -2. 6. 6. 6. 6. 6. 6. 6. 6.
         6. 6. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2.
         2. -12. -12. -12. -12. -12.)
        ((MLIST SIMP) 4. ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.)
         ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.) ((RAT SIMP) 3. 2.) 6. 6.
         6. 6. 6. 6. 6. 6. 6. 6. 9. 9. 9. 9. 9. 9. 9. 9. 9. 9. 9. 9. 9.
         9. 9. 9. 9. 9. 9. 9. 16. 16. 16. 16. 16.)))
      (((8. 4.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) -269966. 263385.)
         ((RAT SIMP) 7354. 5853.) ((RAT SIMP) 26501. 175590.)
         ((RAT SIMP) -175712. 263385.) ((RAT SIMP) -4792. 263385.)
         ((RAT SIMP) -52384. 263385.) 0. 0. ((RAT SIMP) -52210. 52677.)
         ((RAT SIMP) -32132. 87795.) ((RAT SIMP) 53002. 263385.)
         ((RAT SIMP) 70429. 87795.) 0. 0. 1. 0. 0.
         ((RAT SIMP) 748411. 87795.) ((RAT SIMP) -34550. 52677.)
         ((RAT SIMP) -2816. 9755.) ((RAT SIMP) -366052. 52677.) 0.
         ((RAT SIMP) -1459408. 263385.) ((RAT SIMP) 79796. 263385.) 0.
         ((RAT SIMP) -1148482. 263385.) ((RAT SIMP) -566192. 263385.)
         0. ((RAT SIMP) 5070368. 790155.) ((RAT SIMP) 185068. 52677.)
         ((RAT SIMP) 38618. 263385.) ((RAT SIMP) 1040488. 263385.)
         ((RAT SIMP) -252034. 52677.) ((RAT SIMP) -719404. 263385.)
         ((RAT SIMP) 478144. 158031.) ((RAT SIMP) 255944. 158031.)
         ((RAT SIMP) 45932. 87795.) ((RAT SIMP) -240784. 263385.)
         ((RAT SIMP) 1475272. 263385.) ((RAT SIMP) 681506. 263385.)
         ((RAT SIMP) -519914. 263385.) 0. ((RAT SIMP) -36052. 17559.)
         0. 0. 0. 0. 0. ((RAT SIMP) -2696522. 1316925.)
         ((RAT SIMP) -1276294. 1316925.) ((RAT SIMP) -152858. 263385.)
         ((RAT SIMP) -41426. 87795.))
        ((MLIST SIMP) ((RAT SIMP) 102596. 5853.)
         ((RAT SIMP) -31200. 1951.) ((RAT SIMP) -2009. 1951.)
         ((RAT SIMP) 9668. 5853.) ((RAT SIMP) 33172. 5853.)
         ((RAT SIMP) 17656. 5853.) 0. 0. ((RAT SIMP) -11752. 5853.)
         ((RAT SIMP) -6922. 1951.) ((RAT SIMP) -11938. 5853.)
         ((RAT SIMP) -8386. 1951.) 0. 1. 1. 0. 0.
         ((RAT SIMP) -45888. 1951.) ((RAT SIMP) 156634. 5853.)
         ((RAT SIMP) 3036. 1951.) ((RAT SIMP) 81176. 5853.) 0.
         ((RAT SIMP) -64010. 5853.) ((RAT SIMP) 134368. 5853.) 0.
         ((RAT SIMP) -60956. 5853.) ((RAT SIMP) -40618. 5853.) 0.
         ((RAT SIMP) -102404. 17559.) ((RAT SIMP) 46492. 5853.)
         ((RAT SIMP) 150580. 5853.) ((RAT SIMP) 38348. 5853.)
         ((RAT SIMP) -55462. 5853.) ((RAT SIMP) -118148. 5853.)
         ((RAT SIMP) -172580. 17559.) ((RAT SIMP) -33232. 17559.)
         ((RAT SIMP) -28142. 1951.) ((RAT SIMP) -90980. 5853.)
         ((RAT SIMP) 45770. 5853.) ((RAT SIMP) 21622. 5853.)
         ((RAT SIMP) -98290. 5853.) 0. ((RAT SIMP) 23504. 1951.) 0. 0.
         0. 0. 0. ((RAT SIMP) 58048. 5853.) ((RAT SIMP) 166648. 29265.)
         ((RAT SIMP) -42596. 29265.) ((RAT SIMP) 40644. 9755.))
        ((MLIST SIMP) ((RAT SIMP) 7495397. 263385.)
         ((RAT SIMP) -304343. 11706.) ((RAT SIMP) -300917. 175590.)
         ((RAT SIMP) 719084. 263385.) ((RAT SIMP) 2496274. 263385.)
         ((RAT SIMP) 1179178. 263385.) 0. 0.
         ((RAT SIMP) -142601. 52677.) ((RAT SIMP) -514201. 87795.)
         ((RAT SIMP) -777424. 263385.) ((RAT SIMP) -656278. 87795.) 1.
         1. 1. 0. 0. ((RAT SIMP) -6878549. 175590.)
         ((RAT SIMP) 2381261. 52677.) ((RAT SIMP) -163814. 29265.)
         ((RAT SIMP) 1521700. 52677.) 0. ((RAT SIMP) -2789669. 263385.)
         ((RAT SIMP) 9213958. 263385.) 0.
         ((RAT SIMP) -4852166. 263385.) ((RAT SIMP) -3382651. 263385.)
         0. ((RAT SIMP) -10496816. 790155.) ((RAT SIMP) 700736. 52677.)
         ((RAT SIMP) 11493724. 263385.) ((RAT SIMP) 1515734. 263385.)
         ((RAT SIMP) -659357. 52677.) ((RAT SIMP) -8321792. 263385.)
         ((RAT SIMP) -2832232. 158031.) ((RAT SIMP) -363392. 158031.)
         ((RAT SIMP) -1769969. 87795.) ((RAT SIMP) -6897842. 263385.)
         ((RAT SIMP) 3228701. 263385.) ((RAT SIMP) 623533. 263385.)
         ((RAT SIMP) -7118587. 263385.) 0. ((RAT SIMP) 425674. 17559.)
         0. 0. 0. 0. 0. ((RAT SIMP) 20788949. 1316925.)
         ((RAT SIMP) 13588243. 1316925.) ((RAT SIMP) -912061. 263385.)
         ((RAT SIMP) 595571. 87795.))
        ((MLIST SIMP) ((RAT SIMP) 13288741. 526770.)
         ((RAT SIMP) -134878. 5853.) ((RAT SIMP) -1061837. 702360.)
         ((RAT SIMP) 637031. 263385.) ((RAT SIMP) 2226706. 263385.)
         ((RAT SIMP) 1038157. 263385.) 0. 0.
         ((RAT SIMP) -247699. 105354.) ((RAT SIMP) -467059. 87795.)
         ((RAT SIMP) -1413017. 526770.) ((RAT SIMP) -600307. 87795.) 1.
         1. 1. 0. 0. ((RAT SIMP) -12160507. 351180.)
         ((RAT SIMP) 4187179. 105354.) ((RAT SIMP) -172076. 29265.)
         ((RAT SIMP) 1418263. 52677.) 0. ((RAT SIMP) -4932067. 526770.)
         ((RAT SIMP) 8270632. 263385.) 1.
         ((RAT SIMP) -4212104. 263385.) ((RAT SIMP) -6489983. 526770.)
         0. ((RAT SIMP) -9614564. 790155.) ((RAT SIMP) 618494. 52677.)
         ((RAT SIMP) 10446151. 263385.) ((RAT SIMP) 1208906. 263385.)
         ((RAT SIMP) -1215925. 105354.) ((RAT SIMP) -7418858. 263385.)
         ((RAT SIMP) -2544196. 158031.) ((RAT SIMP) -263033. 158031.)
         ((RAT SIMP) -3167257. 175590.) ((RAT SIMP) -6172568. 263385.)
         ((RAT SIMP) 5724433. 526770.) ((RAT SIMP) 669779. 526770.)
         ((RAT SIMP) -12670391. 526770.) 0. ((RAT SIMP) 388171. 17559.)
         0. 0. 0. 0. 0. ((RAT SIMP) 37055587. 2633850.)
         ((RAT SIMP) 24628469. 2633850.) ((RAT SIMP) -1705133. 526770.)
         ((RAT SIMP) 1055791. 175590.))
        ((MLIST SIMP) ((RAT SIMP) 6565546. 263385.)
         ((RAT SIMP) -532565. 23412.) ((RAT SIMP) -1053019. 702360.)
         ((RAT SIMP) 660877. 263385.) ((RAT SIMP) 2155862. 263385.)
         ((RAT SIMP) 1020899. 263385.) 0. 0.
         ((RAT SIMP) -228761. 105354.) ((RAT SIMP) -462713. 87795.)
         ((RAT SIMP) -1404199. 526770.) ((RAT SIMP) -604064. 87795.) 1.
         1. 1. 0. 0. ((RAT SIMP) -11858009. 351180.)
         ((RAT SIMP) 4087187. 105354.) ((RAT SIMP) -171832. 29265.)
         ((RAT SIMP) 1405442. 52677.) 0. ((RAT SIMP) -4785539. 526770.)
         ((RAT SIMP) 8058059. 263385.) 1.
         ((RAT SIMP) -4113373. 263385.) ((RAT SIMP) -5909371. 526770.)
         0. ((RAT SIMP) -10215208. 790155.) ((RAT SIMP) 610492. 52677.)
         ((RAT SIMP) 10219442. 263385.) ((RAT SIMP) 823942. 263385.)
         ((RAT SIMP) -1194401. 105354.) ((RAT SIMP) -7011076. 263385.)
         ((RAT SIMP) -2478488. 158031.) ((RAT SIMP) -364465. 158031.)
         ((RAT SIMP) -3086069. 175590.) ((RAT SIMP) -5880871. 263385.)
         ((RAT SIMP) 5191001. 526770.) ((RAT SIMP) 609553. 526770.)
         ((RAT SIMP) -12420187. 526770.) 0. ((RAT SIMP) 386792. 17559.)
         0. 0. 0. 0. 1. ((RAT SIMP) 18181897. 1316925.)
         ((RAT SIMP) 12089144. 1316925.) ((RAT SIMP) -831581. 263385.)
         ((RAT SIMP) 490702. 87795.))
        ((MLIST SIMP) ((RAT SIMP) 4162921. 175590.)
         ((RAT SIMP) -168581. 7804.) ((RAT SIMP) -41809. 29265.)
         ((RAT SIMP) 219206. 87795.) ((RAT SIMP) 685546. 87795.)
         ((RAT SIMP) 305152. 87795.) 0. 0. ((RAT SIMP) -34928. 17559.)
         ((RAT SIMP) -145624. 29265.) ((RAT SIMP) -225766. 87795.)
         ((RAT SIMP) -393899. 58530.) 1. 1. 1. 0. 0.
         ((RAT SIMP) -3681667. 117060.) ((RAT SIMP) 1275025. 35118.)
         ((RAT SIMP) -71626. 9755.) ((RAT SIMP) 476239. 17559.) 0.
         ((RAT SIMP) -1197967. 175590.) ((RAT SIMP) 2530117. 87795.) 1.
         ((RAT SIMP) -1288199. 87795.) ((RAT SIMP) -2074073. 175590.)
         0. ((RAT SIMP) -3401969. 263385.) ((RAT SIMP) 192230. 17559.)
         ((RAT SIMP) 3201511. 87795.) ((RAT SIMP) 161306. 87795.)
         ((RAT SIMP) -386449. 35118.) ((RAT SIMP) -2124818. 87795.)
         ((RAT SIMP) -833125. 52677.) ((RAT SIMP) -83879. 52677.)
         ((RAT SIMP) -915937. 58530.) ((RAT SIMP) -1875383. 87795.)
         ((RAT SIMP) 1510093. 175590.) ((RAT SIMP) 30419. 175590.)
         ((RAT SIMP) -3890351. 175590.) 0. ((RAT SIMP) 128386. 5853.)
         0. 0. 0. 1. 1. ((RAT SIMP) 11430697. 877950.)
         ((RAT SIMP) 7860929. 877950.) ((RAT SIMP) -578747. 175590.)
         ((RAT SIMP) 289159. 58530.))
        ((MLIST SIMP) ((RAT SIMP) 7111142. 263385.)
         ((RAT SIMP) -143914. 5853.) ((RAT SIMP) -288047. 175590.)
         ((RAT SIMP) 772634. 263385.) ((RAT SIMP) 2285314. 263385.)
         ((RAT SIMP) 1054888. 263385.) 0. 0.
         ((RAT SIMP) -116150. 52677.) ((RAT SIMP) -484906. 87795.)
         ((RAT SIMP) -751684. 263385.) ((RAT SIMP) -1313591. 175590.)
         1. 1. 1. 0. 0. ((RAT SIMP) -12516493. 351180.)
         ((RAT SIMP) 4188763. 105354.) ((RAT SIMP) -205454. 29265.)
         ((RAT SIMP) 1618621. 52677.) 0. ((RAT SIMP) -3990973. 526770.)
         ((RAT SIMP) 8338123. 263385.) 1.
         ((RAT SIMP) -4038071. 263385.) ((RAT SIMP) -6825467. 526770.)
         0. ((RAT SIMP) -11786831. 790155.) ((RAT SIMP) 601538. 52677.)
         ((RAT SIMP) 10453999. 263385.) ((RAT SIMP) 439874. 263385.)
         ((RAT SIMP) -1216915. 105354.) ((RAT SIMP) -7262582. 263385.)
         ((RAT SIMP) -2753707. 158031.) ((RAT SIMP) -288989. 158031.)
         ((RAT SIMP) -3080713. 175590.) ((RAT SIMP) -6140312. 263385.)
         ((RAT SIMP) 4811257. 526770.) ((RAT SIMP) 145691. 526770.)
         ((RAT SIMP) -12634949. 526770.) 0. ((RAT SIMP) 425449. 17559.)
         0. 0. 1. 1. 1. ((RAT SIMP) 19312544. 1316925.)
         ((RAT SIMP) 12981868. 1316925.) ((RAT SIMP) -182648. 52677.)
         ((RAT SIMP) 94348. 17559.))
        ((MLIST SIMP) ((RAT SIMP) 6288104. 263385.)
         ((RAT SIMP) -126694. 5853.) ((RAT SIMP) -126322. 87795.)
         ((RAT SIMP) 651398. 263385.) ((RAT SIMP) 2039728. 263385.)
         ((RAT SIMP) 907366. 263385.) 0. 0.
         ((RAT SIMP) -103715. 52677.) ((RAT SIMP) -436717. 87795.)
         ((RAT SIMP) -680878. 263385.) ((RAT SIMP) -1182167. 175590.)
         1. 1. 1. 0. 0. ((RAT SIMP) -10346761. 351180.)
         ((RAT SIMP) 3616441. 105354.) ((RAT SIMP) -215408. 29265.)
         ((RAT SIMP) 1448554. 52677.) 0. ((RAT SIMP) -3381571. 526770.)
         ((RAT SIMP) 7137916. 263385.) 1.
         ((RAT SIMP) -3692132. 263385.) ((RAT SIMP) -7084229. 526770.)
         0. ((RAT SIMP) -9549857. 790155.) ((RAT SIMP) 553868. 52677.)
         ((RAT SIMP) 9154018. 263385.) ((RAT SIMP) 466148. 263385.)
         ((RAT SIMP) -1118209. 105354.) ((RAT SIMP) -6413444. 263385.)
         ((RAT SIMP) -2361925. 158031.) ((RAT SIMP) -289613. 158031.)
         ((RAT SIMP) -2574901. 175590.) ((RAT SIMP) -5584979. 263385.)
         ((RAT SIMP) 4487659. 526770.) ((RAT SIMP) -14443. 526770.)
         ((RAT SIMP) -11055443. 526770.) 0. ((RAT SIMP) 383020. 17559.)
         0. 1. 1. 1. 1. ((RAT SIMP) 16609838. 1316925.)
         ((RAT SIMP) 11311816. 1316925.) ((RAT SIMP) -952252. 263385.)
         ((RAT SIMP) 400706. 87795.))
        ((MLIST SIMP) ((RAT SIMP) 6410651. 263385.)
         ((RAT SIMP) -128689. 5853.) ((RAT SIMP) -513277. 351180.)
         ((RAT SIMP) 621332. 263385.) ((RAT SIMP) 2093662. 263385.)
         ((RAT SIMP) 916534. 263385.) 0. 0.
         ((RAT SIMP) -112115. 52677.) ((RAT SIMP) -440908. 87795.)
         ((RAT SIMP) -688867. 263385.) ((RAT SIMP) -1175123. 175590.)
         1. 1. 1. 0. 0. ((RAT SIMP) -9951019. 351180.)
         ((RAT SIMP) 3718507. 105354.) ((RAT SIMP) -216182. 29265.)
         ((RAT SIMP) 1375858. 52677.) 0. ((RAT SIMP) -4369309. 526770.)
         ((RAT SIMP) 7424824. 263385.) 1.
         ((RAT SIMP) -4145168. 263385.) ((RAT SIMP) -7473311. 526770.)
         0. ((RAT SIMP) -8293163. 790155.) ((RAT SIMP) 539048. 52677.)
         ((RAT SIMP) 9456982. 263385.) ((RAT SIMP) 833342. 263385.)
         ((RAT SIMP) -1309303. 105354.) ((RAT SIMP) -6860216. 263385.)
         ((RAT SIMP) -2290183. 158031.) ((RAT SIMP) -226157. 158031.)
         ((RAT SIMP) -2658769. 175590.) ((RAT SIMP) -5835506. 263385.)
         ((RAT SIMP) 5505241. 526770.) ((RAT SIMP) 466853. 526770.)
         ((RAT SIMP) -11216807. 526770.) 0. ((RAT SIMP) 382261. 17559.)
         1. 1. 1. 1. 1. ((RAT SIMP) 16419527. 1316925.)
         ((RAT SIMP) 11057329. 1316925.) ((RAT SIMP) -1057369. 263385.)
         ((RAT SIMP) 404867. 87795.))
        ((MLIST SIMP) ((RAT SIMP) 12943849. 526770.)
         ((RAT SIMP) -259373. 11706.) ((RAT SIMP) -1034543. 702360.)
         ((RAT SIMP) 606299. 263385.) ((RAT SIMP) 2120629. 263385.)
         ((RAT SIMP) 921118. 263385.) 0. 0.
         ((RAT SIMP) -116315. 52677.) ((RAT SIMP) -886007. 175590.)
         ((RAT SIMP) -1385723. 526770.) ((RAT SIMP) -1171601. 175590.)
         1. 1. 1. 0. 0. ((RAT SIMP) -2438287. 87795.)
         ((RAT SIMP) 1884770. 52677.) ((RAT SIMP) -245834. 29265.)
         ((RAT SIMP) 1392187. 52677.) 0. ((RAT SIMP) -2168204. 263385.)
         ((RAT SIMP) 7304893. 263385.) 1.
         ((RAT SIMP) -4371686. 263385.) ((RAT SIMP) -4097311. 263385.)
         1. ((RAT SIMP) -7664816. 790155.) ((RAT SIMP) 531638. 52677.)
         ((RAT SIMP) 9608464. 263385.) ((RAT SIMP) 1016939. 263385.)
         ((RAT SIMP) -702425. 52677.) ((RAT SIMP) -7083602. 263385.)
         ((RAT SIMP) -2254312. 158031.) ((RAT SIMP) -194429. 158031.)
         ((RAT SIMP) -1306454. 87795.) ((RAT SIMP) -6092462. 263385.)
         ((RAT SIMP) 3007016. 263385.) ((RAT SIMP) 222058. 263385.)
         ((RAT SIMP) -5517052. 263385.) 0. ((RAT SIMP) 390661. 17559.)
         1. 1. 1. 1. 1. ((RAT SIMP) 32648743. 2633850.)
         ((RAT SIMP) 21860171. 2633850.) ((RAT SIMP) -443971. 105354.)
         ((RAT SIMP) 162779. 35118.))
        ((MLIST SIMP) ((RAT SIMP) 13664113. 526770.)
         ((RAT SIMP) -546073. 23412.) ((RAT SIMP) -272549. 175590.)
         ((RAT SIMP) 599888. 263385.) ((RAT SIMP) 2240143. 263385.)
         ((RAT SIMP) 979261. 263385.) 0. 0.
         ((RAT SIMP) -257815. 105354.) ((RAT SIMP) -923939. 175590.)
         ((RAT SIMP) -720688. 263385.) ((RAT SIMP) -598111. 87795.) 1.
         1. 1. 0. 0. ((RAT SIMP) -4907153. 175590.)
         ((RAT SIMP) 1998383. 52677.) ((RAT SIMP) -282938. 29265.)
         ((RAT SIMP) 1437100. 52677.) 0. ((RAT SIMP) -2399528. 263385.)
         ((RAT SIMP) 7413481. 263385.) 1.
         ((RAT SIMP) -4909172. 263385.) ((RAT SIMP) -4320892. 263385.)
         1. ((RAT SIMP) -7779707. 790155.) ((RAT SIMP) 598784. 52677.)
         ((RAT SIMP) 10204303. 263385.) ((RAT SIMP) 1021913. 263385.)
         ((RAT SIMP) -722951. 52677.) ((RAT SIMP) -7484144. 263385.)
         ((RAT SIMP) -2439967. 158031.) ((RAT SIMP) -161009. 158031.)
         ((RAT SIMP) -1345268. 87795.) ((RAT SIMP) -6444089. 263385.)
         ((RAT SIMP) 3346592. 263385.) ((RAT SIMP) 309271. 263385.)
         ((RAT SIMP) -5821714. 263385.) 1. ((RAT SIMP) 415846. 17559.)
         1. 1. 1. 1. 1. ((RAT SIMP) 33549061. 2633850.)
         ((RAT SIMP) 21946487. 2633850.) ((RAT SIMP) -2433521. 526770.)
         ((RAT SIMP) 860203. 175590.))
        ((MLIST SIMP) ((RAT SIMP) 1270951. 58530.)
         ((RAT SIMP) -151341. 7804.) ((RAT SIMP) -23803. 19510.)
         ((RAT SIMP) 51896. 29265.) ((RAT SIMP) 215821. 29265.)
         ((RAT SIMP) 89047. 29265.) 0. 0. ((RAT SIMP) -32785. 11706.)
         ((RAT SIMP) -87433. 19510.) ((RAT SIMP) -86626. 29265.)
         ((RAT SIMP) -56287. 9755.) 1. 1. 1. 1. 0.
         ((RAT SIMP) -197058. 9755.) ((RAT SIMP) 187286. 5853.)
         ((RAT SIMP) -98148. 9755.) ((RAT SIMP) 136612. 5853.) 0.
         ((RAT SIMP) -244451. 29265.) ((RAT SIMP) 679027. 29265.) 1.
         ((RAT SIMP) -503294. 29265.) ((RAT SIMP) -471709. 29265.) 1.
         ((RAT SIMP) -181019. 87795.) ((RAT SIMP) 19404. 1951.)
         ((RAT SIMP) 972031. 29265.) ((RAT SIMP) 109211. 29265.)
         ((RAT SIMP) -77546. 5853.) ((RAT SIMP) -240276. 9755.)
         ((RAT SIMP) -215911. 17559.) ((RAT SIMP) -3929. 17559.)
         ((RAT SIMP) -121331. 9755.) ((RAT SIMP) -724583. 29265.)
         ((RAT SIMP) 345239. 29265.) ((RAT SIMP) 34702. 29265.)
         ((RAT SIMP) -540163. 29265.) 1. ((RAT SIMP) 34736. 1951.) 1.
         1. 1. 1. 1. ((RAT SIMP) 3204787. 292650.)
         ((RAT SIMP) 1958129. 292650.) ((RAT SIMP) -233519. 58530.)
         ((RAT SIMP) 75157. 19510.))
        ((MLIST SIMP) ((RAT SIMP) 136317. 3902.)
         ((RAT SIMP) -245397. 7804.) ((RAT SIMP) -3864. 1951.)
         ((RAT SIMP) 5872. 1951.) ((RAT SIMP) 22783. 1951.)
         ((RAT SIMP) 10429. 1951.) 0. 0. ((RAT SIMP) -16911. 3902.)
         ((RAT SIMP) -28537. 3902.) ((RAT SIMP) -9054. 1951.)
         ((RAT SIMP) -16034. 1951.) 1. 1. 1. 1. 1.
         ((RAT SIMP) -73473. 1951.) ((RAT SIMP) 108238. 1951.)
         ((RAT SIMP) -17328. 1951.) ((RAT SIMP) 59684. 1951.) 0.
         ((RAT SIMP) -26633. 1951.) ((RAT SIMP) 72937. 1951.) 1.
         ((RAT SIMP) -55354. 1951.) ((RAT SIMP) -35823. 1951.) 1.
         ((RAT SIMP) -37489. 5853.) ((RAT SIMP) 100324. 5853.)
         ((RAT SIMP) 96845. 1951.) ((RAT SIMP) 17033. 1951.)
         ((RAT SIMP) -33994. 1951.) ((RAT SIMP) -227756. 5853.)
         ((RAT SIMP) -115273. 5853.) ((RAT SIMP) -15235. 5853.)
         ((RAT SIMP) -46887. 1951.) ((RAT SIMP) -71469. 1951.)
         ((RAT SIMP) 34653. 1951.) ((RAT SIMP) 6670. 1951.)
         ((RAT SIMP) -61037. 1951.) 1. ((RAT SIMP) 52684. 1951.) 1. 1.
         1. 1. 1. ((RAT SIMP) 362481. 19510.) ((RAT SIMP) 43295. 3902.)
         ((RAT SIMP) -100361. 19510.) ((RAT SIMP) 136393. 19510.))
        ((MLIST SIMP) ((RAT SIMP) 2809123. 87795.)
         ((RAT SIMP) -56180. 1951.) ((RAT SIMP) -210671. 117060.)
         ((RAT SIMP) 245596. 87795.) ((RAT SIMP) 950666. 87795.)
         ((RAT SIMP) 418802. 87795.) 0. 0. ((RAT SIMP) -70507. 17559.)
         ((RAT SIMP) -198554. 29265.) ((RAT SIMP) -386261. 87795.)
         ((RAT SIMP) -450529. 58530.) 1. 1. 1. 1. 1.
         ((RAT SIMP) -4017437. 117060.) ((RAT SIMP) 1770995. 35118.)
         ((RAT SIMP) -89201. 9755.) ((RAT SIMP) 519458. 17559.) 1.
         ((RAT SIMP) -2055077. 175590.) ((RAT SIMP) 2973692. 87795.) 1.
         ((RAT SIMP) -2330974. 87795.) ((RAT SIMP) -3101143. 175590.)
         1. ((RAT SIMP) -1402819. 263385.) ((RAT SIMP) 280006. 17559.)
         ((RAT SIMP) 4014656. 87795.) ((RAT SIMP) 628531. 87795.)
         ((RAT SIMP) -554495. 35118.) ((RAT SIMP) -3095458. 87795.)
         ((RAT SIMP) -967607. 52677.) ((RAT SIMP) -117655. 52677.)
         ((RAT SIMP) -1252547. 58530.) ((RAT SIMP) -3029353. 87795.)
         ((RAT SIMP) 2760833. 175590.) ((RAT SIMP) 387979. 175590.)
         ((RAT SIMP) -5106271. 175590.) 1. ((RAT SIMP) 146867. 5853.)
         1. 1. 1. 1. 1. ((RAT SIMP) 7547071. 438975.)
         ((RAT SIMP) 4615457. 438975.) ((RAT SIMP) -432389. 87795.)
         ((RAT SIMP) 184903. 29265.))
        ((MLIST SIMP) ((RAT SIMP) 4374242. 87795.)
         ((RAT SIMP) -89041. 1951.) ((RAT SIMP) -87841. 29265.)
         ((RAT SIMP) 395984. 87795.) ((RAT SIMP) 1483504. 87795.)
         ((RAT SIMP) 705868. 87795.) 0. 1. ((RAT SIMP) -91193. 17559.)
         ((RAT SIMP) -293296. 29265.) ((RAT SIMP) -526954. 87795.)
         ((RAT SIMP) -754211. 58530.) 1. 1. 1. 1. 1.
         ((RAT SIMP) -8320333. 117060.) ((RAT SIMP) 2941759. 35118.)
         ((RAT SIMP) -72999. 9755.) ((RAT SIMP) 820348. 17559.) 1.
         ((RAT SIMP) -3376993. 175590.) ((RAT SIMP) 5341168. 87795.) 1.
         ((RAT SIMP) -3106436. 87795.) ((RAT SIMP) -3659987. 175590.)
         1. ((RAT SIMP) -4089311. 263385.) ((RAT SIMP) 388748. 17559.)
         ((RAT SIMP) 6681244. 87795.) ((RAT SIMP) 1251269. 87795.)
         ((RAT SIMP) -762379. 35118.) ((RAT SIMP) -5229812. 87795.)
         ((RAT SIMP) -1733827. 52677.) ((RAT SIMP) -381599. 52677.)
         ((RAT SIMP) -2275843. 58530.) ((RAT SIMP) -4510547. 87795.)
         ((RAT SIMP) 4246597. 175590.) ((RAT SIMP) 764711. 175590.)
         ((RAT SIMP) -8307119. 175590.) 1. ((RAT SIMP) 223357. 5853.)
         1. 1. 1. 1. 1. ((RAT SIMP) 12814544. 438975.)
         ((RAT SIMP) 7873468. 438975.) ((RAT SIMP) -489286. 87795.)
         ((RAT SIMP) 344414. 29265.))
        ((MLIST SIMP) ((RAT SIMP) 6550853. 87795.)
         ((RAT SIMP) -133519. 1951.) ((RAT SIMP) -533851. 117060.)
         ((RAT SIMP) 626786. 87795.) ((RAT SIMP) 2077606. 87795.)
         ((RAT SIMP) 1072117. 87795.) 1. 1.
         ((RAT SIMP) -127523. 17559.) ((RAT SIMP) -830333. 58530.)
         ((RAT SIMP) -1506677. 175590.) ((RAT SIMP) -1052099. 58530.)
         1. 1. 1. 1. 1. ((RAT SIMP) -12716647. 117060.)
         ((RAT SIMP) 4075897. 35118.) ((RAT SIMP) -50886. 9755.)
         ((RAT SIMP) 1116991. 17559.) 1. ((RAT SIMP) -4643737. 175590.)
         ((RAT SIMP) 7707577. 87795.) 1. ((RAT SIMP) -3743624. 87795.)
         ((RAT SIMP) -4072373. 175590.) 1.
         ((RAT SIMP) -7037654. 263385.) ((RAT SIMP) 473903. 17559.)
         ((RAT SIMP) 9313756. 87795.) ((RAT SIMP) 1874516. 87795.)
         ((RAT SIMP) -948835. 35118.) ((RAT SIMP) -7371053. 87795.)
         ((RAT SIMP) -2527126. 52677.) ((RAT SIMP) -683087. 52677.)
         ((RAT SIMP) -3301717. 58530.) ((RAT SIMP) -5897408. 87795.)
         ((RAT SIMP) 5665243. 175590.) ((RAT SIMP) 1076369. 175590.)
         ((RAT SIMP) -11380751. 175590.) 1. ((RAT SIMP) 296017. 5853.)
         1. 1. 1. 1. 1. ((RAT SIMP) 18241136. 438975.)
         ((RAT SIMP) 11350882. 438975.) ((RAT SIMP) -470263. 87795.)
         ((RAT SIMP) 104059. 5853.))
        ((MLIST SIMP) ((RAT SIMP) 2. 15.) ((RAT SIMP) 1. 15.) 0.
         ((RAT SIMP) -44. 27.) ((RAT SIMP) -4. 27.) 0.
         ((RAT SIMP) 68. 45.) ((RAT SIMP) 1. 9.) ((RAT SIMP) -1. 9.) 0.
         ((RAT SIMP) -4. 45.) 0. ((RAT SIMP) 11. 9.) ((RAT SIMP) 2. 9.)
         ((RAT SIMP) -1. 18.) ((RAT SIMP) -1. 18.) ((RAT SIMP) -7. 6.)
         ((RAT SIMP) -1. 3.) ((RAT SIMP) 4. 3.) ((RAT SIMP) 13. 3.)
         ((RAT SIMP) -1. 9.) ((RAT SIMP) -10. 9.) ((RAT SIMP) 4. 9.) 1.
         ((RAT SIMP) 18. 5.) ((RAT SIMP) -31. 9.) ((RAT SIMP) -4. 9.)
         ((RAT SIMP) 29. 9.) ((RAT SIMP) 14. 15.) 0.
         ((RAT SIMP) -37. 9.) ((RAT SIMP) -2. 3.) ((RAT SIMP) -8. 9.)
         ((RAT SIMP) -8. 45.) ((RAT SIMP) -34. 9.) ((RAT SIMP) -2. 9.)
         ((RAT SIMP) -2. 15.) ((RAT SIMP) 67. 135.)
         ((RAT SIMP) -298. 135.) ((RAT SIMP) -142. 45.)
         ((RAT SIMP) -1. 27.) ((RAT SIMP) 79. 27.) ((RAT SIMP) 68. 45.)
         0. ((RAT SIMP) -56. 27.) ((RAT SIMP) 143. 45.) 0.
         ((RAT SIMP) 26. 27.) ((RAT SIMP) -86. 45.) ((RAT SIMP) 2. 15.)
         ((RAT SIMP) 8. 135.) ((RAT SIMP) 88. 135.))
        ((MLIST SIMP) ((RAT SIMP) -13. 15.) ((RAT SIMP) -13. 30.) 0.
         ((RAT SIMP) 10. 27.) ((RAT SIMP) -4. 27.) 0.
         ((RAT SIMP) 68. 45.) ((RAT SIMP) 1. 9.) ((RAT SIMP) -1. 9.) 0.
         ((RAT SIMP) 26. 45.) 0. ((RAT SIMP) 35. 36.)
         ((RAT SIMP) -37. 36.) ((RAT SIMP) -1. 18.)
         ((RAT SIMP) -1. 18.) ((RAT SIMP) -11. 12.) ((RAT SIMP) 13. 6.)
         -1. ((RAT SIMP) 23. 6.) ((RAT SIMP) 32. 9.)
         ((RAT SIMP) -19. 9.) ((RAT SIMP) -37. 18.) 2.
         ((RAT SIMP) 74. 15.) ((RAT SIMP) -71. 18.) ((RAT SIMP) 1. 18.)
         ((RAT SIMP) 31. 18.) ((RAT SIMP) -2. 5.) 0.
         ((RAT SIMP) -65. 18.) ((RAT SIMP) 13. 3.) ((RAT SIMP) 1. 9.)
         ((RAT SIMP) 52. 45.) ((RAT SIMP) -34. 9.) ((RAT SIMP) -38. 9.)
         ((RAT SIMP) 13. 15.) ((RAT SIMP) -473. 135.)
         ((RAT SIMP) -703. 135.) ((RAT SIMP) -97. 45.)
         ((RAT SIMP) -1. 27.) ((RAT SIMP) 106. 27.)
         ((RAT SIMP) 113. 45.) 1. ((RAT SIMP) -137. 27.)
         ((RAT SIMP) -82. 45.) -1. ((RAT SIMP) 26. 27.)
         ((RAT SIMP) 49. 45.) ((RAT SIMP) -13. 15.)
         ((RAT SIMP) 413. 135.) ((RAT SIMP) 493. 135.))
        ((MLIST SIMP) ((RAT SIMP) -26. 15.) ((RAT SIMP) -13. 15.) 0.
         ((RAT SIMP) 56. 27.) ((RAT SIMP) -8. 27.) 0.
         ((RAT SIMP) 76. 45.) ((RAT SIMP) 2. 9.) ((RAT SIMP) -2. 9.) 0.
         ((RAT SIMP) 52. 45.) 0. ((RAT SIMP) 17. 18.)
         ((RAT SIMP) -37. 18.) ((RAT SIMP) -1. 9.) ((RAT SIMP) -1. 9.)
         ((RAT SIMP) -5. 6.) ((RAT SIMP) 13. 3.) -3.
         ((RAT SIMP) 22. 3.) ((RAT SIMP) 31. 9.) ((RAT SIMP) -29. 9.)
         ((RAT SIMP) -10. 9.) 1. ((RAT SIMP) 16. 5.)
         ((RAT SIMP) -44. 9.) ((RAT SIMP) -26. 9.) ((RAT SIMP) 22. 9.)
         ((RAT SIMP) 28. 15.) 0. ((RAT SIMP) 16. 9.)
         ((RAT SIMP) 11. 3.) ((RAT SIMP) 11. 9.) ((RAT SIMP) 104. 45.)
         ((RAT SIMP) -68. 9.) ((RAT SIMP) -40. 9.)
         ((RAT SIMP) -49. 15.) ((RAT SIMP) -271. 135.)
         ((RAT SIMP) -1091. 135.) ((RAT SIMP) -29. 45.)
         ((RAT SIMP) 25. 27.) ((RAT SIMP) 5. 27.) ((RAT SIMP) 121. 45.)
         1. ((RAT SIMP) -103. 27.) ((RAT SIMP) -269. 45.) -1.
         ((RAT SIMP) 25. 27.) ((RAT SIMP) 158. 45.)
         ((RAT SIMP) 34. 15.) ((RAT SIMP) 286. 135.)
         ((RAT SIMP) 806. 135.))
        ((MLIST SIMP) ((RAT SIMP) 4. 15.) ((RAT SIMP) -13. 15.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 110. 27.) ((RAT SIMP) -62. 27.)
         0. ((RAT SIMP) 76. 45.) ((RAT SIMP) 11. 9.)
         ((RAT SIMP) -11. 9.) 1. ((RAT SIMP) -113. 45.) -1.
         ((RAT SIMP) -55. 18.) ((RAT SIMP) 17. 18.)
         ((RAT SIMP) -10. 9.) ((RAT SIMP) -10. 9.) ((RAT SIMP) 11. 3.)
         ((RAT SIMP) -8. 3.) ((RAT SIMP) -35. 3.) ((RAT SIMP) -2. 3.)
         ((RAT SIMP) 7. 9.) ((RAT SIMP) -191. 9.) ((RAT SIMP) 44. 9.)
         17. ((RAT SIMP) -92. 15.) ((RAT SIMP) -125. 9.)
         ((RAT SIMP) -98. 9.) ((RAT SIMP) 76. 9.) ((RAT SIMP) 56. 5.)
         0. ((RAT SIMP) 97. 9.) ((RAT SIMP) -25. 3.)
         ((RAT SIMP) 155. 9.) ((RAT SIMP) -316. 45.)
         ((RAT SIMP) -68. 9.) ((RAT SIMP) -76. 9.)
         ((RAT SIMP) 221. 15.) ((RAT SIMP) 3509. 135.)
         ((RAT SIMP) 799. 135.) ((RAT SIMP) 781. 45.)
         ((RAT SIMP) 25. 27.) ((RAT SIMP) -373. 27.)
         ((RAT SIMP) 121. 45.) 1. ((RAT SIMP) -211. 27.)
         ((RAT SIMP) 271. 45.) -17. ((RAT SIMP) 25. 27.)
         ((RAT SIMP) -1102. 45.) ((RAT SIMP) 34. 15.)
         ((RAT SIMP) 286. 135.) ((RAT SIMP) 1346. 135.))
        ((MLIST SIMP) ((RAT SIMP) -49. 10.) ((RAT SIMP) -69. 20.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 109. 18.) ((RAT SIMP) 89. 18.)
         1. ((RAT SIMP) 44. 5.) ((RAT SIMP) 7. 6.) ((RAT SIMP) -8. 3.)
         1. ((RAT SIMP) 73. 30.) ((RAT SIMP) -7. 4.)
         ((RAT SIMP) -13. 24.) ((RAT SIMP) -29. 12.)
         ((RAT SIMP) -11. 6.) ((RAT SIMP) -191. 24.) ((RAT SIMP) 9. 8.)
         ((RAT SIMP) 13. 4.) ((RAT SIMP) -4. 3.) ((RAT SIMP) 15. 4.)
         14. ((RAT SIMP) -269. 12.) ((RAT SIMP) -11. 6.) 5.
         ((RAT SIMP) 53. 15.) ((RAT SIMP) -95. 12.)
         ((RAT SIMP) -14. 3.) ((RAT SIMP) 1. 12.) ((RAT SIMP) 298. 15.)
         0. ((RAT SIMP) 67. 12.) ((RAT SIMP) -27. 4.)
         ((RAT SIMP) 31. 6.) ((RAT SIMP) 43. 15.) ((RAT SIMP) -17. 3.)
         ((RAT SIMP) -31. 3.) ((RAT SIMP) -1. 10.)
         ((RAT SIMP) 271. 90.) ((RAT SIMP) -482. 45.)
         ((RAT SIMP) 133. 10.) ((RAT SIMP) 155. 18.)
         ((RAT SIMP) -10. 9.) ((RAT SIMP) -157. 10.) 1.
         ((RAT SIMP) -173. 18.) ((RAT SIMP) -6. 5.)
         ((RAT SIMP) -11. 2.) ((RAT SIMP) 155. 18.)
         ((RAT SIMP) -71. 10.) ((RAT SIMP) -49. 10.)
         ((RAT SIMP) 929. 90.) ((RAT SIMP) 439. 90.))
        ((MLIST SIMP) ((RAT SIMP) -9. 2.) ((RAT SIMP) -13. 4.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 31. 6.) ((RAT SIMP) 9. 2.) 1.
         ((RAT SIMP) 28. 3.) ((RAT SIMP) 3. 2.) -3. 1.
         ((RAT SIMP) 13. 6.) ((RAT SIMP) -7. 4.) ((RAT SIMP) 1. 8.)
         ((RAT SIMP) -7. 4.) -2. ((RAT SIMP) -65. 8.)
         ((RAT SIMP) 5. 8.) ((RAT SIMP) 9. 4.) ((RAT SIMP) -1. 3.)
         ((RAT SIMP) 23. 4.) ((RAT SIMP) 38. 3.) ((RAT SIMP) -91. 4.)
         ((RAT SIMP) -1. 2.) 5. ((RAT SIMP) 13. 3.)
         ((RAT SIMP) -37. 4.) -6. ((RAT SIMP) 3. 4.)
         ((RAT SIMP) 62. 3.) 0. ((RAT SIMP) 17. 4.)
         ((RAT SIMP) -31. 4.) ((RAT SIMP) 11. 2.) ((RAT SIMP) 7. 3.)
         -7. -9. ((RAT SIMP) -1. 2.) ((RAT SIMP) 9. 2.)
         ((RAT SIMP) -31. 3.) ((RAT SIMP) 71. 6.) ((RAT SIMP) 17. 2.)
         ((RAT SIMP) -1. 3.) ((RAT SIMP) -91. 6.) 1.
         ((RAT SIMP) -71. 6.) ((RAT SIMP) 4. 3.) ((RAT SIMP) -11. 2.)
         ((RAT SIMP) 23. 2.) ((RAT SIMP) -53. 6.) ((RAT SIMP) -9. 2.)
         ((RAT SIMP) 21. 2.) ((RAT SIMP) 17. 6.))
        ((MLIST SIMP) ((RAT SIMP) -127. 30.) ((RAT SIMP) -187. 60.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 247. 54.) ((RAT SIMP) 227. 54.)
         1. ((RAT SIMP) 436. 45.) ((RAT SIMP) 31. 18.)
         ((RAT SIMP) -29. 9.) 1. ((RAT SIMP) 179. 90.)
         ((RAT SIMP) -5. 4.) ((RAT SIMP) 5. 72.) ((RAT SIMP) -47. 36.)
         ((RAT SIMP) -19. 9.) ((RAT SIMP) -629. 72.)
         ((RAT SIMP) 19. 24.) ((RAT SIMP) 19. 12.) ((RAT SIMP) 1. 3.)
         ((RAT SIMP) 65. 12.) ((RAT SIMP) 121. 9.)
         ((RAT SIMP) -863. 36.) ((RAT SIMP) 7. 18.) 6.
         ((RAT SIMP) 53. 15.) ((RAT SIMP) -329. 36.)
         ((RAT SIMP) -62. 9.) ((RAT SIMP) 7. 36.) ((RAT SIMP) 338. 15.)
         0. ((RAT SIMP) 181. 36.) ((RAT SIMP) -121. 12.)
         ((RAT SIMP) 103. 18.) ((RAT SIMP) 89. 45.)
         ((RAT SIMP) -59. 9.) ((RAT SIMP) -85. 9.)
         ((RAT SIMP) -23. 30.) ((RAT SIMP) 1483. 270.)
         ((RAT SIMP) -1361. 135.) ((RAT SIMP) 1157. 90.)
         ((RAT SIMP) 455. 54.) ((RAT SIMP) -49. 27.)
         ((RAT SIMP) -1513. 90.) 1. ((RAT SIMP) -611. 54.)
         ((RAT SIMP) 136. 45.) ((RAT SIMP) -11. 2.)
         ((RAT SIMP) 725. 54.) ((RAT SIMP) -899. 90.)
         ((RAT SIMP) -127. 30.) ((RAT SIMP) 2867. 270.)
         ((RAT SIMP) 397. 270.))
        ((MLIST SIMP) ((RAT SIMP) -109. 30.) ((RAT SIMP) -169. 60.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 247. 54.) ((RAT SIMP) 173. 54.)
         1. ((RAT SIMP) 427. 45.) ((RAT SIMP) 31. 18.)
         ((RAT SIMP) -29. 9.) 1. ((RAT SIMP) 143. 90.)
         ((RAT SIMP) -5. 4.) ((RAT SIMP) 5. 72.) ((RAT SIMP) -47. 36.)
         ((RAT SIMP) -19. 9.) ((RAT SIMP) -575. 72.)
         ((RAT SIMP) 19. 24.) ((RAT SIMP) 1. 12.) ((RAT SIMP) -2. 3.)
         ((RAT SIMP) 77. 12.) ((RAT SIMP) 103. 9.)
         ((RAT SIMP) -917. 36.) ((RAT SIMP) 7. 18.) 9.
         ((RAT SIMP) 71. 15.) ((RAT SIMP) -437. 36.)
         ((RAT SIMP) -89. 9.) ((RAT SIMP) 115. 36.)
         ((RAT SIMP) 356. 15.) 0. ((RAT SIMP) 181. 36.)
         ((RAT SIMP) -127. 12.) ((RAT SIMP) 139. 18.)
         ((RAT SIMP) 143. 45.) ((RAT SIMP) -77. 9.)
         ((RAT SIMP) -85. 9.) ((RAT SIMP) 49. 30.)
         ((RAT SIMP) 2671. 270.) ((RAT SIMP) -1442. 135.)
         ((RAT SIMP) 1139. 90.) ((RAT SIMP) 401. 54.)
         ((RAT SIMP) -49. 27.) ((RAT SIMP) -1261. 90.) 1.
         ((RAT SIMP) -611. 54.) ((RAT SIMP) 262. 45.)
         ((RAT SIMP) -17. 2.) ((RAT SIMP) 671. 54.)
         ((RAT SIMP) -1313. 90.) ((RAT SIMP) -109. 30.)
         ((RAT SIMP) 2489. 270.) ((RAT SIMP) 559. 270.))
        ((MLIST SIMP) ((RAT SIMP) -97. 30.) ((RAT SIMP) -157. 60.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 199. 54.) ((RAT SIMP) 149. 54.)
         1. ((RAT SIMP) 451. 45.) ((RAT SIMP) 23. 9.)
         ((RAT SIMP) -32. 9.) 1. ((RAT SIMP) 37. 45.)
         ((RAT SIMP) -5. 4.) ((RAT SIMP) -1. 72.) ((RAT SIMP) -23. 36.)
         ((RAT SIMP) -41. 18.) ((RAT SIMP) -587. 72.)
         ((RAT SIMP) 25. 24.) ((RAT SIMP) -11. 12.) ((RAT SIMP) -5. 3.)
         ((RAT SIMP) 83. 12.) ((RAT SIMP) 100. 9.)
         ((RAT SIMP) -1037. 36.) ((RAT SIMP) 31. 18.) 12.
         ((RAT SIMP) 68. 15.) ((RAT SIMP) -539. 36.)
         ((RAT SIMP) -101. 9.) ((RAT SIMP) 193. 36.)
         ((RAT SIMP) 383. 15.) 0. ((RAT SIMP) 187. 36.)
         ((RAT SIMP) -151. 12.) ((RAT SIMP) 181. 18.)
         ((RAT SIMP) 119. 45.) ((RAT SIMP) -80. 9.)
         ((RAT SIMP) -82. 9.) ((RAT SIMP) 127. 30.)
         ((RAT SIMP) 3883. 270.) ((RAT SIMP) -1391. 135.)
         ((RAT SIMP) 1277. 90.) ((RAT SIMP) 395. 54.)
         ((RAT SIMP) -109. 27.) ((RAT SIMP) -1213. 90.) 1.
         ((RAT SIMP) -731. 54.) ((RAT SIMP) 376. 45.)
         ((RAT SIMP) -23. 2.) ((RAT SIMP) 665. 54.)
         ((RAT SIMP) -1739. 90.) ((RAT SIMP) -97. 30.)
         ((RAT SIMP) 2537. 270.) ((RAT SIMP) 817. 270.))
        ((MLIST SIMP) ((RAT SIMP) -5. 6.) ((RAT SIMP) -17. 12.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 307. 54.) ((RAT SIMP) 5. 54.)
         1. ((RAT SIMP) 53. 9.) ((RAT SIMP) 23. 9.)
         ((RAT SIMP) -50. 9.) 1. ((RAT SIMP) 11. 9.)
         ((RAT SIMP) -9. 4.) ((RAT SIMP) -325. 72.)
         ((RAT SIMP) 121. 36.) ((RAT SIMP) -59. 18.)
         ((RAT SIMP) -587. 72.) ((RAT SIMP) 157. 24.)
         ((RAT SIMP) -83. 12.) ((RAT SIMP) -29. 3.)
         ((RAT SIMP) -1. 12.) ((RAT SIMP) 82. 9.)
         ((RAT SIMP) -1685. 36.) ((RAT SIMP) 175. 18.) 28.
         ((RAT SIMP) 4. 3.) ((RAT SIMP) -863. 36.)
         ((RAT SIMP) -173. 9.) ((RAT SIMP) 373. 36.)
         ((RAT SIMP) 127. 3.) 0. ((RAT SIMP) 583. 36.)
         ((RAT SIMP) -295. 12.) ((RAT SIMP) 469. 18.)
         ((RAT SIMP) -5. 9.) ((RAT SIMP) -80. 9.) ((RAT SIMP) -118. 9.)
         ((RAT SIMP) 119. 6.) ((RAT SIMP) 2231. 54.)
         ((RAT SIMP) 35. 27.) ((RAT SIMP) 469. 18.)
         ((RAT SIMP) 359. 54.) ((RAT SIMP) -541. 27.)
         ((RAT SIMP) -353. 18.) 1. ((RAT SIMP) -947. 54.)
         ((RAT SIMP) 128. 9.) ((RAT SIMP) -59. 2.)
         ((RAT SIMP) 629. 54.) ((RAT SIMP) -871. 18.)
         ((RAT SIMP) -5. 6.) ((RAT SIMP) 565. 54.)
         ((RAT SIMP) 509. 54.))
        ((MLIST SIMP) ((RAT SIMP) -37. 30.) ((RAT SIMP) -97. 60.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 409. 54.) ((RAT SIMP) -25. 54.)
         1. ((RAT SIMP) 241. 45.) ((RAT SIMP) 20. 9.)
         ((RAT SIMP) -47. 9.) 1. ((RAT SIMP) 67. 45.)
         ((RAT SIMP) -9. 4.) ((RAT SIMP) -373. 72.)
         ((RAT SIMP) 35. 18.) ((RAT SIMP) -28. 9.)
         ((RAT SIMP) -521. 72.) ((RAT SIMP) 169. 24.)
         ((RAT SIMP) -71. 12.) ((RAT SIMP) -41. 3.)
         ((RAT SIMP) 11. 12.) ((RAT SIMP) 94. 9.)
         ((RAT SIMP) -1727. 36.) ((RAT SIMP) 89. 9.) 28.
         ((RAT SIMP) 8. 15.) ((RAT SIMP) -887. 36.)
         ((RAT SIMP) -367. 18.) ((RAT SIMP) 349. 36.)
         ((RAT SIMP) 623. 15.) 2. ((RAT SIMP) 703. 36.)
         ((RAT SIMP) -253. 12.) ((RAT SIMP) 463. 18.)
         ((RAT SIMP) -1. 45.) ((RAT SIMP) -86. 9.)
         ((RAT SIMP) -130. 9.) ((RAT SIMP) 607. 30.)
         ((RAT SIMP) 11293. 270.) ((RAT SIMP) -146. 135.)
         ((RAT SIMP) 2477. 90.) ((RAT SIMP) 311. 54.)
         ((RAT SIMP) -535. 27.) ((RAT SIMP) -1543. 90.) 4.
         ((RAT SIMP) -935. 54.) ((RAT SIMP) 391. 45.)
         ((RAT SIMP) -65. 2.) ((RAT SIMP) 581. 54.)
         ((RAT SIMP) -4199. 90.) ((RAT SIMP) -37. 30.)
         ((RAT SIMP) 2237. 270.) ((RAT SIMP) 3637. 270.))
        ((MLIST SIMP) ((RAT SIMP) -37. 30.) ((RAT SIMP) -97. 60.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 463. 54.) ((RAT SIMP) -25. 54.)
         1. ((RAT SIMP) 196. 45.) ((RAT SIMP) 20. 9.)
         ((RAT SIMP) -47. 9.) 1. ((RAT SIMP) 67. 45.)
         ((RAT SIMP) -9. 4.) ((RAT SIMP) -427. 72.)
         ((RAT SIMP) 35. 18.) ((RAT SIMP) -28. 9.)
         ((RAT SIMP) -521. 72.) ((RAT SIMP) 187. 24.)
         ((RAT SIMP) -71. 12.) ((RAT SIMP) -50. 3.)
         ((RAT SIMP) -7. 12.) ((RAT SIMP) 94. 9.)
         ((RAT SIMP) -1835. 36.) ((RAT SIMP) 89. 9.) 31.
         ((RAT SIMP) 8. 15.) ((RAT SIMP) -905. 36.)
         ((RAT SIMP) -367. 18.) ((RAT SIMP) 367. 36.)
         ((RAT SIMP) 653. 15.) 2. ((RAT SIMP) 757. 36.)
         ((RAT SIMP) -253. 12.) ((RAT SIMP) 517. 18.)
         ((RAT SIMP) -1. 45.) ((RAT SIMP) -86. 9.)
         ((RAT SIMP) -148. 9.) ((RAT SIMP) 697. 30.)
         ((RAT SIMP) 11293. 270.) ((RAT SIMP) -11. 135.)
         ((RAT SIMP) 2657. 90.) ((RAT SIMP) 311. 54.)
         ((RAT SIMP) -589. 27.) ((RAT SIMP) -1363. 90.) 4.
         ((RAT SIMP) -1043. 54.) ((RAT SIMP) 346. 45.)
         ((RAT SIMP) -71. 2.) ((RAT SIMP) 581. 54.)
         ((RAT SIMP) -4379. 90.) ((RAT SIMP) -37. 30.)
         ((RAT SIMP) 2237. 270.) ((RAT SIMP) 4177. 270.))
        ((MLIST SIMP) ((RAT SIMP) -37. 30.) ((RAT SIMP) -97. 60.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 517. 54.) ((RAT SIMP) -79. 54.)
         1. ((RAT SIMP) 196. 45.) ((RAT SIMP) 20. 9.)
         ((RAT SIMP) -85. 18.) 1. ((RAT SIMP) 89. 90.)
         ((RAT SIMP) -9. 4.) ((RAT SIMP) -481. 72.)
         ((RAT SIMP) 35. 18.) ((RAT SIMP) -28. 9.)
         ((RAT SIMP) -521. 72.) ((RAT SIMP) 205. 24.)
         ((RAT SIMP) -71. 12.) ((RAT SIMP) -56. 3.)
         ((RAT SIMP) -25. 12.) ((RAT SIMP) 103. 9.)
         ((RAT SIMP) -1943. 36.) ((RAT SIMP) 89. 9.) 34.
         ((RAT SIMP) -7. 15.) ((RAT SIMP) -959. 36.)
         ((RAT SIMP) -385. 18.) ((RAT SIMP) 385. 36.)
         ((RAT SIMP) 683. 15.) 3. ((RAT SIMP) 811. 36.)
         ((RAT SIMP) -253. 12.) ((RAT SIMP) 571. 18.)
         ((RAT SIMP) -46. 45.) ((RAT SIMP) -86. 9.)
         ((RAT SIMP) -157. 9.) ((RAT SIMP) 787. 30.)
         ((RAT SIMP) 11833. 270.) ((RAT SIMP) 124. 135.)
         ((RAT SIMP) 2927. 90.) ((RAT SIMP) 257. 54.)
         ((RAT SIMP) -643. 27.) ((RAT SIMP) -1363. 90.) 4.
         ((RAT SIMP) -1151. 54.) ((RAT SIMP) 346. 45.)
         ((RAT SIMP) -77. 2.) ((RAT SIMP) 527. 54.)
         ((RAT SIMP) -4649. 90.) ((RAT SIMP) -37. 30.)
         ((RAT SIMP) 2507. 270.) ((RAT SIMP) 4717. 270.))
        ((MLIST SIMP) ((RAT SIMP) -11. 10.) ((RAT SIMP) -31. 20.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 61. 6.) ((RAT SIMP) -5. 2.) 1.
         ((RAT SIMP) 68. 15.) 2. ((RAT SIMP) -9. 2.) 1.
         ((RAT SIMP) 9. 10.) ((RAT SIMP) -9. 4.) ((RAT SIMP) -57. 8.)
         ((RAT SIMP) 3. 2.) ((RAT SIMP) -5. 2.) ((RAT SIMP) -53. 8.)
         ((RAT SIMP) 67. 8.) ((RAT SIMP) -25. 4.) -19.
         ((RAT SIMP) -3. 4.) 11. ((RAT SIMP) -219. 4.) 11. 34.
         ((RAT SIMP) -1. 5.) ((RAT SIMP) -115. 4.) ((RAT SIMP) -45. 2.)
         ((RAT SIMP) 41. 4.) ((RAT SIMP) 229. 5.) 3.
         ((RAT SIMP) 95. 4.) ((RAT SIMP) -83. 4.) ((RAT SIMP) 65. 2.)
         ((RAT SIMP) -6. 5.) -10. -17. ((RAT SIMP) 261. 10.)
         ((RAT SIMP) 451. 10.) ((RAT SIMP) 4. 15.)
         ((RAT SIMP) 961. 30.) ((RAT SIMP) 11. 2.) ((RAT SIMP) -73. 3.)
         ((RAT SIMP) -389. 30.) 6. ((RAT SIMP) -119. 6.)
         ((RAT SIMP) 98. 15.) ((RAT SIMP) -81. 2.) ((RAT SIMP) 17. 2.)
         ((RAT SIMP) -1567. 30.) ((RAT SIMP) -11. 10.)
         ((RAT SIMP) 69. 10.) ((RAT SIMP) 577. 30.))
        ((MLIST SIMP) ((RAT SIMP) -11. 10.) ((RAT SIMP) -31. 20.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 67. 6.) ((RAT SIMP) -7. 2.) 1.
         ((RAT SIMP) 68. 15.) 2. ((RAT SIMP) -9. 2.) 1.
         ((RAT SIMP) 9. 10.) ((RAT SIMP) -9. 4.) ((RAT SIMP) -57. 8.)
         ((RAT SIMP) 3. 4.) ((RAT SIMP) -5. 2.) ((RAT SIMP) -47. 8.)
         ((RAT SIMP) 67. 8.) ((RAT SIMP) -25. 4.) -22.
         ((RAT SIMP) 9. 4.) 11. ((RAT SIMP) -221. 4.)
         ((RAT SIMP) 23. 2.) 34. ((RAT SIMP) -1. 5.)
         ((RAT SIMP) -127. 4.) -24. ((RAT SIMP) 41. 4.)
         ((RAT SIMP) 229. 5.) 5. ((RAT SIMP) 107. 4.)
         ((RAT SIMP) -77. 4.) ((RAT SIMP) 65. 2.) ((RAT SIMP) -6. 5.)
         -12. -17. ((RAT SIMP) 261. 10.) ((RAT SIMP) 471. 10.)
         ((RAT SIMP) -26. 15.) ((RAT SIMP) 961. 30.)
         ((RAT SIMP) 15. 2.) ((RAT SIMP) -79. 3.)
         ((RAT SIMP) -299. 30.) 6. ((RAT SIMP) -113. 6.)
         ((RAT SIMP) 53. 15.) ((RAT SIMP) -81. 2.) ((RAT SIMP) 15. 2.)
         ((RAT SIMP) -1567. 30.) ((RAT SIMP) -11. 10.)
         ((RAT SIMP) 49. 10.) ((RAT SIMP) 637. 30.))
        ((MLIST SIMP) ((RAT SIMP) -7. 10.) ((RAT SIMP) -27. 20.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 203. 18.) ((RAT SIMP) -71. 18.)
         1. ((RAT SIMP) 61. 15.) ((RAT SIMP) 7. 3.)
         ((RAT SIMP) -29. 6.) 1. ((RAT SIMP) 19. 30.)
         ((RAT SIMP) -9. 4.) ((RAT SIMP) -173. 24.)
         ((RAT SIMP) 17. 12.) ((RAT SIMP) -8. 3.)
         ((RAT SIMP) -145. 24.) ((RAT SIMP) 69. 8.)
         ((RAT SIMP) -29. 4.) -24. ((RAT SIMP) 7. 4.)
         ((RAT SIMP) 32. 3.) ((RAT SIMP) -691. 12.) ((RAT SIMP) 77. 6.)
         36. ((RAT SIMP) 3. 5.) ((RAT SIMP) -415. 12.)
         ((RAT SIMP) -76. 3.) ((RAT SIMP) 149. 12.)
         ((RAT SIMP) 243. 5.) 5. ((RAT SIMP) 335. 12.)
         ((RAT SIMP) -85. 4.) ((RAT SIMP) 215. 6.)
         ((RAT SIMP) -26. 15.) ((RAT SIMP) -40. 3.)
         ((RAT SIMP) -53. 3.) ((RAT SIMP) 257. 10.)
         ((RAT SIMP) 4643. 90.) ((RAT SIMP) -16. 45.)
         ((RAT SIMP) 1067. 30.) ((RAT SIMP) 133. 18.)
         ((RAT SIMP) -275. 9.) ((RAT SIMP) -313. 30.) 6.
         ((RAT SIMP) -361. 18.) ((RAT SIMP) 76. 15.)
         ((RAT SIMP) -81. 2.) ((RAT SIMP) 133. 18.)
         ((RAT SIMP) -1679. 30.) ((RAT SIMP) -7. 10.)
         ((RAT SIMP) 457. 90.) ((RAT SIMP) 1907. 90.))
        ((MLIST SIMP) ((RAT SIMP) -7. 10.) ((RAT SIMP) -27. 20.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 221. 18.) ((RAT SIMP) -89. 18.)
         1. ((RAT SIMP) 61. 15.) ((RAT SIMP) 7. 3.)
         ((RAT SIMP) -29. 6.) ((RAT SIMP) 3. 2.) ((RAT SIMP) 2. 15.)
         ((RAT SIMP) -9. 4.) ((RAT SIMP) -191. 24.)
         ((RAT SIMP) 17. 12.) ((RAT SIMP) -8. 3.)
         ((RAT SIMP) -127. 24.) ((RAT SIMP) 69. 8.)
         ((RAT SIMP) -29. 4.) -26. ((RAT SIMP) 13. 4.)
         ((RAT SIMP) 26. 3.) ((RAT SIMP) -709. 12.) ((RAT SIMP) 89. 6.)
         38. ((RAT SIMP) 3. 5.) ((RAT SIMP) -451. 12.)
         ((RAT SIMP) -85. 3.) ((RAT SIMP) 167. 12.)
         ((RAT SIMP) 248. 5.) 6. ((RAT SIMP) 371. 12.)
         ((RAT SIMP) -91. 4.) ((RAT SIMP) 233. 6.)
         ((RAT SIMP) -41. 15.) ((RAT SIMP) -43. 3.)
         ((RAT SIMP) -53. 3.) ((RAT SIMP) 257. 10.)
         ((RAT SIMP) 5093. 90.) ((RAT SIMP) 29. 45.)
         ((RAT SIMP) 1067. 30.) ((RAT SIMP) 115. 18.)
         ((RAT SIMP) -320. 9.) ((RAT SIMP) -223. 30.) 6.
         ((RAT SIMP) -343. 18.) ((RAT SIMP) 76. 15.)
         ((RAT SIMP) -87. 2.) ((RAT SIMP) 115. 18.)
         ((RAT SIMP) -1769. 30.) ((RAT SIMP) 23. 10.)
         ((RAT SIMP) 277. 90.) ((RAT SIMP) 2087. 90.))
        ((MLIST SIMP) ((RAT SIMP) -1. 2.) ((RAT SIMP) -5. 4.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 73. 6.) ((RAT SIMP) -11. 2.) 1.
         ((RAT SIMP) 13. 3.) 2. ((RAT SIMP) -9. 2.) ((RAT SIMP) 3. 2.)
         0. ((RAT SIMP) -9. 4.) ((RAT SIMP) -63. 8.) ((RAT SIMP) 3. 4.)
         ((RAT SIMP) -5. 2.) ((RAT SIMP) -35. 8.) ((RAT SIMP) 67. 8.)
         ((RAT SIMP) -31. 4.) -26. ((RAT SIMP) 19. 4.) 8.
         ((RAT SIMP) -229. 4.) ((RAT SIMP) 27. 2.) 38. 1.
         ((RAT SIMP) -151. 4.) -30. ((RAT SIMP) 59. 4.) 48. 6.
         ((RAT SIMP) 119. 4.) ((RAT SIMP) -89. 4.) ((RAT SIMP) 77. 2.)
         -1. -15. -17. ((RAT SIMP) 51. 2.) ((RAT SIMP) 113. 2.)
         ((RAT SIMP) 5. 3.) ((RAT SIMP) 209. 6.) ((RAT SIMP) 11. 2.)
         ((RAT SIMP) -103. 3.) ((RAT SIMP) -25. 6.) 6.
         ((RAT SIMP) -107. 6.) ((RAT SIMP) 10. 3.) ((RAT SIMP) -87. 2.)
         ((RAT SIMP) 11. 2.) ((RAT SIMP) -359. 6.) ((RAT SIMP) 5. 2.)
         ((RAT SIMP) 3. 2.) ((RAT SIMP) 143. 6.))
        ((MLIST SIMP) ((RAT SIMP) -79. 30.) ((RAT SIMP) -139. 60.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 913. 54.)
         ((RAT SIMP) -277. 54.) 3. ((RAT SIMP) 67. 45.)
         ((RAT SIMP) 2. 9.) ((RAT SIMP) -85. 18.) ((RAT SIMP) 7. 2.)
         ((RAT SIMP) 64. 45.) ((RAT SIMP) -13. 4.)
         ((RAT SIMP) -751. 72.) ((RAT SIMP) -101. 36.)
         ((RAT SIMP) -29. 18.) ((RAT SIMP) -359. 72.)
         ((RAT SIMP) 301. 24.) ((RAT SIMP) -29. 12.)
         ((RAT SIMP) -94. 3.) ((RAT SIMP) 25. 12.) ((RAT SIMP) 64. 9.)
         ((RAT SIMP) -2033. 36.) ((RAT SIMP) 367. 18.) 40.
         ((RAT SIMP) -169. 15.) ((RAT SIMP) -1067. 36.)
         ((RAT SIMP) -332. 9.) ((RAT SIMP) 331. 36.)
         ((RAT SIMP) 776. 15.) 6. ((RAT SIMP) 1603. 36.)
         ((RAT SIMP) -295. 12.) ((RAT SIMP) 661. 18.)
         ((RAT SIMP) 83. 45.) ((RAT SIMP) -131. 9.)
         ((RAT SIMP) -157. 9.) ((RAT SIMP) 529. 30.)
         ((RAT SIMP) 15811. 270.) ((RAT SIMP) -47. 135.)
         ((RAT SIMP) 4019. 90.) ((RAT SIMP) 329. 54.)
         ((RAT SIMP) -877. 27.) ((RAT SIMP) -811. 90.) 6.
         ((RAT SIMP) -647. 54.) ((RAT SIMP) -458. 45.)
         ((RAT SIMP) -119. 2.) ((RAT SIMP) 329. 54.)
         ((RAT SIMP) -4553. 90.) ((RAT SIMP) 11. 30.)
         ((RAT SIMP) 149. 270.) ((RAT SIMP) 9379. 270.))
        ((MLIST SIMP) ((RAT SIMP) -91. 30.) ((RAT SIMP) -151. 60.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) 961. 54.)
         ((RAT SIMP) -307. 54.) 4. ((RAT SIMP) 43. 45.)
         ((RAT SIMP) -1. 9.) ((RAT SIMP) -79. 18.) ((RAT SIMP) 7. 2.)
         ((RAT SIMP) 76. 45.) ((RAT SIMP) -13. 4.)
         ((RAT SIMP) -799. 72.) ((RAT SIMP) -125. 36.)
         ((RAT SIMP) -13. 9.) ((RAT SIMP) -293. 72.)
         ((RAT SIMP) 295. 24.) ((RAT SIMP) -17. 12.)
         ((RAT SIMP) -97. 3.) ((RAT SIMP) 37. 12.) ((RAT SIMP) 49. 9.)
         ((RAT SIMP) -1967. 36.) ((RAT SIMP) 397. 18.) 40.
         ((RAT SIMP) -181. 15.) ((RAT SIMP) -1073. 36.)
         ((RAT SIMP) -347. 9.) ((RAT SIMP) 307. 36.)
         ((RAT SIMP) 764. 15.) 6. ((RAT SIMP) 1669. 36.)
         ((RAT SIMP) -289. 12.) ((RAT SIMP) 655. 18.)
         ((RAT SIMP) 107. 45.) ((RAT SIMP) -137. 9.)
         ((RAT SIMP) -151. 9.) ((RAT SIMP) 481. 30.)
         ((RAT SIMP) 15949. 270.) ((RAT SIMP) -98. 135.)
         ((RAT SIMP) 3881. 90.) ((RAT SIMP) 281. 54.)
         ((RAT SIMP) -898. 27.) ((RAT SIMP) -589. 90.) 7.
         ((RAT SIMP) -527. 54.) ((RAT SIMP) -572. 45.)
         ((RAT SIMP) -123. 2.) ((RAT SIMP) 281. 54.)
         ((RAT SIMP) -4397. 90.) ((RAT SIMP) 59. 30.)
         ((RAT SIMP) -439. 270.) ((RAT SIMP) 9931. 270.))
        ((MLIST SIMP) ((RAT SIMP) -27. 32.) ((RAT SIMP) -9. 32.)
         ((RAT SIMP) -9. 128.) ((RAT SIMP) -57. 16.)
         ((RAT SIMP) -9. 16.) ((RAT SIMP) 21. 16.) ((RAT SIMP) 21. 16.)
         ((RAT SIMP) -47. 32.) ((RAT SIMP) -15. 32.)
         ((RAT SIMP) 15. 32.) ((RAT SIMP) 15. 32.)
         ((RAT SIMP) -33. 32.) ((RAT SIMP) -9. 16.)
         ((RAT SIMP) -9. 16.) ((RAT SIMP) 3. 16.) ((RAT SIMP) 3. 16.)
         ((RAT SIMP) 3. 16.) ((RAT SIMP) -15. 8.) -3.
         ((RAT SIMP) -9. 2.) ((RAT SIMP) -27. 16.) -3.
         ((RAT SIMP) -9. 2.) ((RAT SIMP) -27. 16.)
         ((RAT SIMP) -69. 16.) ((RAT SIMP) -9. 8.) ((RAT SIMP) -3. 4.)
         ((RAT SIMP) -3. 4.) ((RAT SIMP) 21. 16.) ((RAT SIMP) 21. 16.)
         ((RAT SIMP) 7. 8.) ((RAT SIMP) 11. 4.) ((RAT SIMP) 11. 4.)
         ((RAT SIMP) 21. 16.) ((RAT SIMP) 21. 16.) ((RAT SIMP) -9. 16.)
         ((RAT SIMP) -39. 16.) ((RAT SIMP) 21. 16.)
         ((RAT SIMP) -75. 16.) ((RAT SIMP) -39. 16.)
         ((RAT SIMP) 21. 16.) ((RAT SIMP) -75. 16.)
         ((RAT SIMP) 51. 16.) ((RAT SIMP) 51. 16.)
         ((RAT SIMP) -105. 16.) ((RAT SIMP) 99. 16.)
         ((RAT SIMP) 99. 16.) ((RAT SIMP) 39. 16.)
         ((RAT SIMP) 255. 32.) ((RAT SIMP) 255. 32.)
         ((RAT SIMP) -45. 32.) ((RAT SIMP) -45. 32.))
        ((MLIST SIMP) ((RAT SIMP) -27. 16.) ((RAT SIMP) -9. 16.)
         ((RAT SIMP) -9. 64.) ((RAT SIMP) -33. 8.) ((RAT SIMP) -33. 8.)
         ((RAT SIMP) 21. 8.) ((RAT SIMP) 21. 8.) ((RAT SIMP) -31. 16.)
         ((RAT SIMP) -31. 16.) ((RAT SIMP) 15. 16.)
         ((RAT SIMP) 15. 16.) ((RAT SIMP) -33. 16.) ((RAT SIMP) -3. 8.)
         ((RAT SIMP) -3. 8.) ((RAT SIMP) -3. 8.) ((RAT SIMP) -3. 8.)
         ((RAT SIMP) 3. 8.) ((RAT SIMP) -15. 4.) ((RAT SIMP) -15. 2.)
         ((RAT SIMP) -15. 2.) ((RAT SIMP) -27. 8.) ((RAT SIMP) -15. 2.)
         ((RAT SIMP) -15. 2.) ((RAT SIMP) -27. 8.) ((RAT SIMP) -69. 8.)
         ((RAT SIMP) -1. 4.) 2. 2. ((RAT SIMP) 21. 8.)
         ((RAT SIMP) 21. 8.) ((RAT SIMP) -1. 4.) 2. 2.
         ((RAT SIMP) 21. 8.) ((RAT SIMP) 21. 8.) ((RAT SIMP) -9. 8.)
         ((RAT SIMP) -39. 8.) ((RAT SIMP) -27. 8.) ((RAT SIMP) -27. 8.)
         ((RAT SIMP) -39. 8.) ((RAT SIMP) -27. 8.) ((RAT SIMP) -27. 8.)
         ((RAT SIMP) 75. 8.) ((RAT SIMP) 75. 8.) ((RAT SIMP) -33. 8.)
         ((RAT SIMP) 75. 8.) ((RAT SIMP) 75. 8.) ((RAT SIMP) -33. 8.)
         ((RAT SIMP) 255. 16.) ((RAT SIMP) 255. 16.)
         ((RAT SIMP) -45. 16.) ((RAT SIMP) -45. 16.))
        ((MLIST SIMP) ((RAT SIMP) -81. 32.) ((RAT SIMP) -27. 32.)
         ((RAT SIMP) -27. 128.) ((RAT SIMP) -75. 16.)
         ((RAT SIMP) -75. 16.) ((RAT SIMP) 15. 16.)
         ((RAT SIMP) 63. 16.) ((RAT SIMP) -77. 32.)
         ((RAT SIMP) -77. 32.) ((RAT SIMP) 13. 32.)
         ((RAT SIMP) 45. 32.) ((RAT SIMP) -75. 32.)
         ((RAT SIMP) -15. 16.) ((RAT SIMP) -3. 16.)
         ((RAT SIMP) -15. 16.) ((RAT SIMP) -3. 16.)
         ((RAT SIMP) -3. 16.) ((RAT SIMP) -45. 8.) -12. -12.
         ((RAT SIMP) -57. 16.) ((RAT SIMP) -17. 2.)
         ((RAT SIMP) -17. 2.) ((RAT SIMP) -25. 16.)
         ((RAT SIMP) -207. 16.) ((RAT SIMP) -23. 8.)
         ((RAT SIMP) 11. 4.) ((RAT SIMP) 5. 4.) ((RAT SIMP) 63. 16.)
         ((RAT SIMP) 63. 16.) ((RAT SIMP) -23. 8.) ((RAT SIMP) 11. 4.)
         ((RAT SIMP) 5. 4.) ((RAT SIMP) 63. 16.) ((RAT SIMP) 63. 16.)
         ((RAT SIMP) -27. 16.) ((RAT SIMP) -213. 16.)
         ((RAT SIMP) -33. 16.) ((RAT SIMP) -33. 16.)
         ((RAT SIMP) -69. 16.) ((RAT SIMP) 15. 16.)
         ((RAT SIMP) 15. 16.) ((RAT SIMP) 201. 16.)
         ((RAT SIMP) 105. 16.) ((RAT SIMP) -75. 16.)
         ((RAT SIMP) 201. 16.) ((RAT SIMP) 105. 16.)
         ((RAT SIMP) -75. 16.) ((RAT SIMP) 765. 32.)
         ((RAT SIMP) 765. 32.) ((RAT SIMP) -135. 32.)
         ((RAT SIMP) -135. 32.))
        ((MLIST SIMP) ((RAT SIMP) -27. 8.) ((RAT SIMP) -9. 8.)
         ((RAT SIMP) -9. 32.) ((RAT SIMP) -21. 4.) ((RAT SIMP) -21. 4.)
         ((RAT SIMP) 9. 4.) ((RAT SIMP) 9. 4.) ((RAT SIMP) -23. 8.)
         ((RAT SIMP) -23. 8.) ((RAT SIMP) 7. 8.) ((RAT SIMP) 7. 8.)
         ((RAT SIMP) -21. 8.) ((RAT SIMP) -3. 4.) ((RAT SIMP) -3. 4.)
         ((RAT SIMP) -3. 4.) ((RAT SIMP) -3. 4.) ((RAT SIMP) -3. 4.)
         ((RAT SIMP) -15. 2.) -13. -13. ((RAT SIMP) -7. 4.) -13. -13.
         ((RAT SIMP) -7. 4.) ((RAT SIMP) -69. 4.) ((RAT SIMP) -11. 2.)
         2. 2. ((RAT SIMP) 21. 4.) ((RAT SIMP) 21. 4.)
         ((RAT SIMP) -11. 2.) 2. 2. ((RAT SIMP) 21. 4.)
         ((RAT SIMP) 21. 4.) ((RAT SIMP) -9. 4.) ((RAT SIMP) -51. 4.)
         ((RAT SIMP) 9. 4.) ((RAT SIMP) 9. 4.) ((RAT SIMP) -51. 4.)
         ((RAT SIMP) 9. 4.) ((RAT SIMP) 9. 4.) ((RAT SIMP) 39. 4.)
         ((RAT SIMP) 39. 4.) ((RAT SIMP) -21. 4.) ((RAT SIMP) 39. 4.)
         ((RAT SIMP) 39. 4.) ((RAT SIMP) -21. 4.) ((RAT SIMP) 255. 8.)
         ((RAT SIMP) 255. 8.) ((RAT SIMP) -45. 8.)
         ((RAT SIMP) -45. 8.))
        ((MLIST SIMP) ((RAT SIMP) -183. 32.) ((RAT SIMP) -45. 32.)
         ((RAT SIMP) -93. 128.) ((RAT SIMP) -77. 16.)
         ((RAT SIMP) -77. 16.) ((RAT SIMP) 73. 16.)
         ((RAT SIMP) 73. 16.) ((RAT SIMP) -155. 32.)
         ((RAT SIMP) -155. 32.) ((RAT SIMP) -5. 32.)
         ((RAT SIMP) -5. 32.) ((RAT SIMP) -93. 32.)
         ((RAT SIMP) -9. 16.) ((RAT SIMP) -9. 16.) ((RAT SIMP) -9. 16.)
         ((RAT SIMP) -9. 16.) ((RAT SIMP) -9. 16.) ((RAT SIMP) -75. 8.)
         -16. -16. ((RAT SIMP) -31. 16.) -16. -16.
         ((RAT SIMP) -31. 16.) ((RAT SIMP) -393. 16.)
         ((RAT SIMP) -53. 8.) ((RAT SIMP) 11. 4.) ((RAT SIMP) 11. 4.)
         ((RAT SIMP) 57. 16.) ((RAT SIMP) 57. 16.) ((RAT SIMP) -53. 8.)
         ((RAT SIMP) 11. 4.) ((RAT SIMP) 11. 4.) ((RAT SIMP) 57. 16.)
         ((RAT SIMP) 57. 16.) ((RAT SIMP) -93. 16.)
         ((RAT SIMP) -227. 16.) ((RAT SIMP) 73. 16.)
         ((RAT SIMP) 73. 16.) ((RAT SIMP) -227. 16.)
         ((RAT SIMP) 73. 16.) ((RAT SIMP) 73. 16.)
         ((RAT SIMP) 223. 16.) ((RAT SIMP) 223. 16.)
         ((RAT SIMP) -77. 16.) ((RAT SIMP) 223. 16.)
         ((RAT SIMP) 223. 16.) ((RAT SIMP) -77. 16.)
         ((RAT SIMP) 1195. 32.) ((RAT SIMP) 1195. 32.)
         ((RAT SIMP) -305. 32.) ((RAT SIMP) -305. 32.))
        ((MLIST SIMP) ((RAT SIMP) -57. 16.) ((RAT SIMP) -3. 16.)
         ((RAT SIMP) -51. 64.) ((RAT SIMP) -35. 8.)
         ((RAT SIMP) -35. 8.) ((RAT SIMP) 31. 8.) ((RAT SIMP) 31. 8.)
         ((RAT SIMP) -85. 16.) ((RAT SIMP) -85. 16.)
         ((RAT SIMP) -19. 16.) ((RAT SIMP) -19. 16.)
         ((RAT SIMP) -51. 16.) ((RAT SIMP) -9. 8.) ((RAT SIMP) -9. 8.)
         ((RAT SIMP) -9. 8.) ((RAT SIMP) -9. 8.) ((RAT SIMP) -9. 8.)
         ((RAT SIMP) -33. 4.) ((RAT SIMP) -29. 2.) ((RAT SIMP) -29. 2.)
         ((RAT SIMP) -17. 8.) ((RAT SIMP) -29. 2.) ((RAT SIMP) -29. 2.)
         ((RAT SIMP) -17. 8.) ((RAT SIMP) -183. 8.)
         ((RAT SIMP) -25. 4.) 2. 2. ((RAT SIMP) 15. 8.)
         ((RAT SIMP) 15. 8.) ((RAT SIMP) -25. 4.) 2. 2.
         ((RAT SIMP) 15. 8.) ((RAT SIMP) 15. 8.) ((RAT SIMP) -51. 8.)
         ((RAT SIMP) -101. 8.) ((RAT SIMP) 31. 8.) ((RAT SIMP) 31. 8.)
         ((RAT SIMP) -101. 8.) ((RAT SIMP) 31. 8.) ((RAT SIMP) 31. 8.)
         ((RAT SIMP) 97. 8.) ((RAT SIMP) 97. 8.) ((RAT SIMP) -35. 8.)
         ((RAT SIMP) 97. 8.) ((RAT SIMP) 97. 8.) ((RAT SIMP) -35. 8.)
         ((RAT SIMP) 565. 16.) ((RAT SIMP) 565. 16.)
         ((RAT SIMP) -95. 16.) ((RAT SIMP) -95. 16.))
        ((MLIST SIMP) ((RAT SIMP) -57. 16.) ((RAT SIMP) -3. 16.)
         ((RAT SIMP) -51. 64.) ((RAT SIMP) -51. 8.)
         ((RAT SIMP) -51. 8.) ((RAT SIMP) 47. 8.) ((RAT SIMP) 47. 8.)
         ((RAT SIMP) -101. 16.) ((RAT SIMP) -101. 16.)
         ((RAT SIMP) -3. 16.) ((RAT SIMP) -3. 16.)
         ((RAT SIMP) -59. 16.) ((RAT SIMP) -9. 8.) ((RAT SIMP) -9. 8.)
         ((RAT SIMP) -9. 8.) ((RAT SIMP) -9. 8.) ((RAT SIMP) -5. 8.)
         ((RAT SIMP) -33. 4.) ((RAT SIMP) -37. 2.) ((RAT SIMP) -37. 2.)
         ((RAT SIMP) -9. 8.) ((RAT SIMP) -37. 2.) ((RAT SIMP) -37. 2.)
         ((RAT SIMP) -9. 8.) ((RAT SIMP) -215. 8.) ((RAT SIMP) -29. 4.)
         6. 6. ((RAT SIMP) 15. 8.) ((RAT SIMP) 15. 8.)
         ((RAT SIMP) -29. 4.) 6. 6. ((RAT SIMP) 15. 8.)
         ((RAT SIMP) 15. 8.) ((RAT SIMP) -19. 8.) ((RAT SIMP) -117. 8.)
         ((RAT SIMP) 15. 8.) ((RAT SIMP) 15. 8.) ((RAT SIMP) -117. 8.)
         ((RAT SIMP) 15. 8.) ((RAT SIMP) 15. 8.) ((RAT SIMP) 113. 8.)
         ((RAT SIMP) 113. 8.) ((RAT SIMP) -19. 8.) ((RAT SIMP) 113. 8.)
         ((RAT SIMP) 113. 8.) ((RAT SIMP) -19. 8.)
         ((RAT SIMP) 725. 16.) ((RAT SIMP) 725. 16.)
         ((RAT SIMP) -255. 16.) ((RAT SIMP) -255. 16.))
        ((MLIST SIMP) ((RAT SIMP) -57. 16.) ((RAT SIMP) -3. 16.)
         ((RAT SIMP) -51. 64.) ((RAT SIMP) -67. 8.)
         ((RAT SIMP) -51. 8.) ((RAT SIMP) 47. 8.) ((RAT SIMP) 63. 8.)
         ((RAT SIMP) -117. 16.) ((RAT SIMP) -101. 16.)
         ((RAT SIMP) -3. 16.) ((RAT SIMP) 13. 16.)
         ((RAT SIMP) -67. 16.) ((RAT SIMP) -9. 8.) ((RAT SIMP) -9. 8.)
         ((RAT SIMP) -9. 8.) ((RAT SIMP) -5. 8.) ((RAT SIMP) -5. 8.)
         ((RAT SIMP) -33. 4.) ((RAT SIMP) -45. 2.) ((RAT SIMP) -41. 2.)
         ((RAT SIMP) -17. 8.) ((RAT SIMP) -43. 2.) ((RAT SIMP) -37. 2.)
         ((RAT SIMP) 15. 8.) ((RAT SIMP) -263. 8.) ((RAT SIMP) -37. 4.)
         6. 8. ((RAT SIMP) 31. 8.) ((RAT SIMP) 15. 8.)
         ((RAT SIMP) -21. 4.) 7. 10. ((RAT SIMP) 15. 8.)
         ((RAT SIMP) 63. 8.) ((RAT SIMP) -35. 8.) ((RAT SIMP) -165. 8.)
         ((RAT SIMP) 31. 8.) ((RAT SIMP) -1. 8.) ((RAT SIMP) -149. 8.)
         ((RAT SIMP) 15. 8.) ((RAT SIMP) 47. 8.) ((RAT SIMP) 145. 8.)
         ((RAT SIMP) 113. 8.) ((RAT SIMP) -51. 8.) ((RAT SIMP) 129. 8.)
         ((RAT SIMP) 161. 8.) ((RAT SIMP) -35. 8.)
         ((RAT SIMP) 885. 16.) ((RAT SIMP) 725. 16.)
         ((RAT SIMP) -255. 16.) ((RAT SIMP) -415. 16.))
        ((MLIST SIMP) ((RAT SIMP) -57. 16.) ((RAT SIMP) -3. 16.)
         ((RAT SIMP) -51. 64.) ((RAT SIMP) -83. 8.)
         ((RAT SIMP) -51. 8.) ((RAT SIMP) 63. 8.) ((RAT SIMP) 63. 8.)
         ((RAT SIMP) -133. 16.) ((RAT SIMP) -101. 16.)
         ((RAT SIMP) 13. 16.) ((RAT SIMP) 13. 16.)
         ((RAT SIMP) -75. 16.) ((RAT SIMP) -9. 8.) ((RAT SIMP) -9. 8.)
         ((RAT SIMP) -5. 8.) ((RAT SIMP) -5. 8.) ((RAT SIMP) -5. 8.)
         ((RAT SIMP) -33. 4.) ((RAT SIMP) -51. 2.) ((RAT SIMP) -41. 2.)
         ((RAT SIMP) 7. 8.) ((RAT SIMP) -51. 2.) ((RAT SIMP) -41. 2.)
         ((RAT SIMP) 7. 8.) ((RAT SIMP) -311. 8.) ((RAT SIMP) -45. 4.)
         8. 8. ((RAT SIMP) 31. 8.) ((RAT SIMP) 31. 8.)
         ((RAT SIMP) -13. 4.) 11. 11. ((RAT SIMP) 63. 8.)
         ((RAT SIMP) 63. 8.) ((RAT SIMP) -51. 8.) ((RAT SIMP) -197. 8.)
         ((RAT SIMP) 31. 8.) ((RAT SIMP) 31. 8.) ((RAT SIMP) -197. 8.)
         ((RAT SIMP) 31. 8.) ((RAT SIMP) 31. 8.) ((RAT SIMP) 145. 8.)
         ((RAT SIMP) 145. 8.) ((RAT SIMP) -83. 8.) ((RAT SIMP) 177. 8.)
         ((RAT SIMP) 177. 8.) ((RAT SIMP) -51. 8.)
         ((RAT SIMP) 885. 16.) ((RAT SIMP) 885. 16.)
         ((RAT SIMP) -255. 16.) ((RAT SIMP) -575. 16.))
        ((MLIST SIMP) ((RAT SIMP) -153. 16.) ((RAT SIMP) -35. 16.)
         ((RAT SIMP) -83. 64.) ((RAT SIMP) -83. 8.)
         ((RAT SIMP) -67. 8.) ((RAT SIMP) 95. 8.) ((RAT SIMP) 111. 8.)
         ((RAT SIMP) -165. 16.) ((RAT SIMP) -149. 16.)
         ((RAT SIMP) 13. 16.) ((RAT SIMP) 29. 16.)
         ((RAT SIMP) -83. 16.) ((RAT SIMP) -1. 8.) ((RAT SIMP) 3. 8.)
         ((RAT SIMP) 3. 8.) ((RAT SIMP) 3. 8.) ((RAT SIMP) 3. 8.)
         ((RAT SIMP) -49. 4.) ((RAT SIMP) -67. 2.) ((RAT SIMP) -61. 2.)
         ((RAT SIMP) -1. 8.) ((RAT SIMP) -63. 2.) ((RAT SIMP) -59. 2.)
         ((RAT SIMP) 31. 8.) ((RAT SIMP) -455. 8.) ((RAT SIMP) -45. 4.)
         11. 14. ((RAT SIMP) 31. 8.) ((RAT SIMP) 79. 8.)
         ((RAT SIMP) -29. 4.) 13. 15. ((RAT SIMP) 79. 8.)
         ((RAT SIMP) 63. 8.) ((RAT SIMP) -99. 8.) ((RAT SIMP) -277. 8.)
         ((RAT SIMP) 47. 8.) ((RAT SIMP) 79. 8.) ((RAT SIMP) -261. 8.)
         ((RAT SIMP) 95. 8.) ((RAT SIMP) 63. 8.) ((RAT SIMP) 225. 8.)
         ((RAT SIMP) 257. 8.) ((RAT SIMP) -99. 8.) ((RAT SIMP) 273. 8.)
         ((RAT SIMP) 241. 8.) ((RAT SIMP) -83. 8.)
         ((RAT SIMP) 1205. 16.) ((RAT SIMP) 1045. 16.)
         ((RAT SIMP) -575. 16.) ((RAT SIMP) -735. 16.))
        ((MLIST SIMP) ((RAT SIMP) -153. 16.) ((RAT SIMP) -35. 16.)
         ((RAT SIMP) -83. 64.) ((RAT SIMP) -83. 8.)
         ((RAT SIMP) -83. 8.) ((RAT SIMP) 111. 8.) ((RAT SIMP) 111. 8.)
         ((RAT SIMP) -165. 16.) ((RAT SIMP) -165. 16.)
         ((RAT SIMP) 29. 16.) ((RAT SIMP) 29. 16.)
         ((RAT SIMP) -91. 16.) ((RAT SIMP) 3. 8.) ((RAT SIMP) 3. 8.)
         ((RAT SIMP) 3. 8.) ((RAT SIMP) 3. 8.) ((RAT SIMP) 3. 8.)
         ((RAT SIMP) -49. 4.) ((RAT SIMP) -67. 2.) ((RAT SIMP) -67. 2.)
         ((RAT SIMP) 23. 8.) ((RAT SIMP) -67. 2.) ((RAT SIMP) -67. 2.)
         ((RAT SIMP) 23. 8.) ((RAT SIMP) -503. 8.) ((RAT SIMP) -37. 4.)
         15. 15. ((RAT SIMP) 79. 8.) ((RAT SIMP) 79. 8.)
         ((RAT SIMP) -37. 4.) 15. 15. ((RAT SIMP) 79. 8.)
         ((RAT SIMP) 79. 8.) ((RAT SIMP) -115. 8.)
         ((RAT SIMP) -309. 8.) ((RAT SIMP) 79. 8.) ((RAT SIMP) 79. 8.)
         ((RAT SIMP) -309. 8.) ((RAT SIMP) 79. 8.) ((RAT SIMP) 79. 8.)
         ((RAT SIMP) 273. 8.) ((RAT SIMP) 273. 8.)
         ((RAT SIMP) -115. 8.) ((RAT SIMP) 273. 8.)
         ((RAT SIMP) 273. 8.) ((RAT SIMP) -115. 8.)
         ((RAT SIMP) 1205. 16.) ((RAT SIMP) 1205. 16.)
         ((RAT SIMP) -735. 16.) ((RAT SIMP) -735. 16.))
        ((MLIST SIMP) -9. -4. ((RAT SIMP) -1. 4.) 0. -4. -4. -4. 1. -2.
         -2. -2. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
         ((RAT SIMP) 1. 2.) -1. -1. -1. 6. -2. 7. 7. -2. 7. 7. -6. -2.
         7. 7. -6. -6. 10. 10. 10. 12. 12. 12. -8. -8. 8. -8. -8. 8.
         -8. -8. 8. 16. 16. 16. -25. -25. -25. 25.)
        ((MLIST SIMP) -18. -8. ((RAT SIMP) -1. 2.) -4. -4. -8. -8. -1.
         -1. -4. -4. 1. ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.)
         ((RAT SIMP) -1. 2.) ((RAT SIMP) -1. 2.) -2. 12. 5. 5. 14. 5.
         5. 14. -12. 8. 17. 17. 6. 6. 8. 17. 17. 6. 6. 24. -16. 0. 0.
         -16. 0. 0. 8. 8. 24. 8. 8. 24. -50. -50. 0. 0.)
        ((MLIST SIMP) -27. -12. ((RAT SIMP) -3. 4.) -8. -8. -8. -12.
         -3. -3. -3. -6. 0. 0. ((RAT SIMP) -3. 2.) 0.
         ((RAT SIMP) -3. 2.) ((RAT SIMP) -3. 2.) 18. 12. 12. 12. 15.
         15. 24. 0. 15. 15. 24. 0. 18. 15. 15. 24. 0. 18. 18. -8. -8.
         -8. 0. 16. 16. 0. 16. 16. 0. 16. 16. -75. -25. -25. -25.)
        ((MLIST SIMP) -36. -16. -1. -12. -12. -12. -12. -5. -5. -5. -5.
         -1. -1. -1. -1. -1. -1. 24. 22. 22. 22. 22. 22. 22. 12. 22.
         22. 22. 12. 12. 22. 22. 22. 12. 12. 12. 8. 8. 8. 8. 8. 8. 8.
         8. 8. 8. 8. 8. -50. -50. -50. -50.)
        ((MLIST SIMP) 27. 12. ((RAT SIMP) 3. 4.) 16. 16. 16. 16. 9. 9.
         9. 9. 6. 6. 6. 6. 6. 6. 24. 36. 36. 36. 36. 36. 36. 54. 36.
         36. 36. 54. 54. 36. 36. 36. 54. 54. 54. 64. 64. 64. 64. 64.
         64. 64. 64. 64. 64. 64. 64. 125. 125. 125. 125.)))
      (((8. 3.) (MLIST SIMP)
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 1771. 195.)
         ((RAT SIMP) -12277. 1950.) ((RAT SIMP) -443. 975.)
         ((RAT SIMP) -242. 65.) ((RAT SIMP) 847. 325.)
         ((RAT SIMP) 121. 325.) ((RAT SIMP) -209. 39.)
         ((RAT SIMP) 1439. 390.) ((RAT SIMP) 16. 195.) 0. 0. 0.
         ((RAT SIMP) 22. 13.) 0. ((RAT SIMP) -22. 13.)
         ((RAT SIMP) -45. 26.) 0. ((RAT SIMP) 45. 26.)
         ((RAT SIMP) -43. 45.) ((RAT SIMP) 7604. 2925.) 0.
         ((RAT SIMP) 484. 325.) ((RAT SIMP) -9056. 2925.)
         ((RAT SIMP) -109. 2925.) 0. ((RAT SIMP) 2863. 585.)
         ((RAT SIMP) 484. 195.) ((RAT SIMP) -863. 117.)
         ((RAT SIMP) -5207. 780.) ((RAT SIMP) 441. 650.)
         ((RAT SIMP) -15709. 5850.) ((RAT SIMP) 847. 325.)
         ((RAT SIMP) -979. 585.) ((RAT SIMP) 25223. 2925.)
         ((RAT SIMP) 15871. 3900.) ((RAT SIMP) 1109. 1170.)
         ((RAT SIMP) -3829. 650.) ((RAT SIMP) 484. 325.)
         ((RAT SIMP) 2998. 975.) 0. ((RAT SIMP) -242. 65.)
         ((RAT SIMP) -164. 195.) 0. -1. 0. 1.)
        ((MLIST SIMP) ((RAT SIMP) -517. 358.) ((RAT SIMP) 141. 179.) 0.
         ((RAT SIMP) 994481. 139620.) ((RAT SIMP) -2379209. 465400.)
         ((RAT SIMP) -8081. 232700.) ((RAT SIMP) -946781. 139620.)
         ((RAT SIMP) 6267107. 1396200.) ((RAT SIMP) 1152701. 1396200.)
         ((RAT SIMP) 9651. 9308.) ((RAT SIMP) -256651. 279240.)
         ((RAT SIMP) -220843. 279240.) ((RAT SIMP) 356. 537.) 1. 0.
         ((RAT SIMP) 27481. 13962.) 0. ((RAT SIMP) -16490. 6981.)
         ((RAT SIMP) -34919. 18616.) 0. ((RAT SIMP) 33651. 9308.)
         ((RAT SIMP) -12652. 8055.) ((RAT SIMP) 9814079. 2094300.) 0.
         ((RAT SIMP) 1781827. 698100.) ((RAT SIMP) -432121. 58175.)
         ((RAT SIMP) -517657. 174525.) ((RAT SIMP) 3525. 1432.)
         ((RAT SIMP) 948193. 69810.) ((RAT SIMP) 2833657. 418860.)
         ((RAT SIMP) -736739. 83772.) ((RAT SIMP) -9775687. 558480.)
         ((RAT SIMP) -14984977. 1396200.)
         ((RAT SIMP) -68296309. 4188600.) ((RAT SIMP) 2291. 15600.)
         ((RAT SIMP) 351633. 93080.) ((RAT SIMP) 49772971. 4188600.)
         ((RAT SIMP) 6912323. 1396200.) ((RAT SIMP) 1444589. 139620.)
         ((RAT SIMP) -2010677. 232700.) ((RAT SIMP) 1575433. 174525.)
         ((RAT SIMP) 7498943. 698100.) 0. ((RAT SIMP) -694841. 139620.)
         ((RAT SIMP) -108481. 34905.) 0. ((RAT SIMP) -3575. 2148.)
         ((RAT SIMP) -245. 716.) 1.)
        ((MLIST SIMP) ((RAT SIMP) -187. 358.) ((RAT SIMP) 51. 179.) 0.
         ((RAT SIMP) 2176441. 418860.) ((RAT SIMP) -14871067. 4188600.)
         ((RAT SIMP) -281903. 2094300.) ((RAT SIMP) -333709. 46540.)
         ((RAT SIMP) 2235083. 465400.) ((RAT SIMP) 324869. 465400.)
         ((RAT SIMP) 207157. 83772.) ((RAT SIMP) -1516351. 837720.)
         ((RAT SIMP) -472003. 837720.) ((RAT SIMP) -214. 537.) 1. 0.
         ((RAT SIMP) 13459. 13962.) 1. ((RAT SIMP) -14705. 6981.)
         ((RAT SIMP) -17429. 18616.) 0. ((RAT SIMP) 14571. 9308.)
         ((RAT SIMP) -7837. 24165.) ((RAT SIMP) 12297209. 6282900.) 0.
         ((RAT SIMP) 475213. 232700.) ((RAT SIMP) -6253919. 1570725.)
         ((RAT SIMP) -2203816. 1570725.) ((RAT SIMP) 1275. 1432.)
         ((RAT SIMP) 8035739. 628290.) ((RAT SIMP) -335207. 139620.)
         ((RAT SIMP) -1560731. 251316.)
         ((RAT SIMP) -15669887. 1675440.)
         ((RAT SIMP) -15161339. 1396200.)
         ((RAT SIMP) -58121989. 12565800.) ((RAT SIMP) -14421. 5200.)
         ((RAT SIMP) 13453417. 2513160.)
         ((RAT SIMP) 138774091. 12565800.)
         ((RAT SIMP) 31994783. 4188600.) ((RAT SIMP) 4651747. 1256580.)
         ((RAT SIMP) -5663417. 698100.) ((RAT SIMP) 402707. 58175.)
         ((RAT SIMP) 7966423. 2094300.) 0. ((RAT SIMP) -190449. 46540.)
         ((RAT SIMP) -252131. 104715.) 0. ((RAT SIMP) -1613. 2148.)
         ((RAT SIMP) -439. 716.) 1.)
        ((MLIST SIMP) ((RAT SIMP) -187. 358.) ((RAT SIMP) 51. 179.) 0.
         ((RAT SIMP) 989207. 139620.) ((RAT SIMP) -2267703. 465400.)
         ((RAT SIMP) -75277. 232700.) ((RAT SIMP) -954587. 139620.)
         ((RAT SIMP) 6379469. 1396200.) ((RAT SIMP) 928067. 1396200.)
         ((RAT SIMP) 2333. 9308.) ((RAT SIMP) -71077. 279240.)
         ((RAT SIMP) -95281. 279240.) ((RAT SIMP) -214. 537.) 1. 0.
         ((RAT SIMP) 13459. 13962.) 1. ((RAT SIMP) -14705. 6981.)
         ((RAT SIMP) -17429. 18616.) 0. ((RAT SIMP) 14571. 9308.)
         ((RAT SIMP) -4999. 8055.) ((RAT SIMP) 3137243. 2094300.) 0.
         ((RAT SIMP) 1332559. 698100.) ((RAT SIMP) -606971. 174525.)
         ((RAT SIMP) -177644. 174525.) ((RAT SIMP) 1275. 1432.)
         ((RAT SIMP) 268317. 23270.) ((RAT SIMP) -1098701. 418860.)
         ((RAT SIMP) -396137. 83772.) ((RAT SIMP) -4354549. 558480.)
         ((RAT SIMP) -12741259. 1396200.)
         ((RAT SIMP) -9259303. 4188600.) ((RAT SIMP) -46903. 15600.)
         ((RAT SIMP) 1256953. 279240.) ((RAT SIMP) 47219857. 4188600.)
         ((RAT SIMP) 8818841. 1396200.) ((RAT SIMP) 67141. 46540.)
         ((RAT SIMP) -2182559. 232700.) ((RAT SIMP) 1010326. 174525.)
         ((RAT SIMP) 1895321. 698100.) 0. ((RAT SIMP) -524807. 139620.)
         ((RAT SIMP) -53017. 34905.) 1. ((RAT SIMP) -1613. 2148.)
         ((RAT SIMP) -439. 716.) 1.)
        ((MLIST SIMP) ((RAT SIMP) -187. 358.) ((RAT SIMP) 51. 179.) 0.
         ((RAT SIMP) 371383. 46540.) ((RAT SIMP) -7473643. 1396200.)
         ((RAT SIMP) -452087. 698100.) ((RAT SIMP) -1204829. 139620.)
         ((RAT SIMP) 8131163. 1396200.) ((RAT SIMP) 1178309. 1396200.)
         ((RAT SIMP) 32059. 27924.) ((RAT SIMP) -287309. 279240.)
         ((RAT SIMP) -54827. 279240.) ((RAT SIMP) -751. 537.) 1. 1.
         ((RAT SIMP) 8609. 6981.) 1. ((RAT SIMP) -33169. 13962.)
         ((RAT SIMP) 7273. 18616.) 0. ((RAT SIMP) 555. 2327.)
         ((RAT SIMP) -30557. 32220.) ((RAT SIMP) -2878589. 2094300.) 0.
         ((RAT SIMP) 1833043. 698100.) ((RAT SIMP) -442076. 523575.)
         ((RAT SIMP) -2446231. 2094300.) ((RAT SIMP) 1275. 1432.)
         ((RAT SIMP) 3154481. 209430.) ((RAT SIMP) -598217. 418860.)
         ((RAT SIMP) -792085. 83772.) ((RAT SIMP) -1867751. 186160.)
         ((RAT SIMP) -15067543. 1396200.)
         ((RAT SIMP) 41911069. 4188600.) ((RAT SIMP) -27331. 15600.)
         ((RAT SIMP) 4371583. 837720.) ((RAT SIMP) 58229789. 4188600.)
         ((RAT SIMP) 10188907. 1396200.) ((RAT SIMP) -4863107. 418860.)
         ((RAT SIMP) -2378743. 232700.) ((RAT SIMP) 1135447. 174525.)
         ((RAT SIMP) -212271. 232700.) 0. ((RAT SIMP) -775049. 139620.)
         ((RAT SIMP) 37042. 11635.) 1. ((RAT SIMP) -1613. 2148.)
         ((RAT SIMP) -439. 716.) 1.)
        ((MLIST SIMP) ((RAT SIMP) -4949. 537.) ((RAT SIMP) 1030. 179.)
         1. ((RAT SIMP) 3057283. 209430.)
         ((RAT SIMP) -2514539. 232700.) ((RAT SIMP) -592081. 698100.)
         ((RAT SIMP) -419789. 104715.) ((RAT SIMP) 2140583. 1047150.)
         ((RAT SIMP) 576569. 1047150.) ((RAT SIMP) 3355. 6981.)
         ((RAT SIMP) -245779. 209430.) ((RAT SIMP) -47381. 104715.)
         ((RAT SIMP) 596. 1611.) 1. 1. ((RAT SIMP) 64217. 20943.) 1.
         ((RAT SIMP) -60457. 41886.) ((RAT SIMP) -20795. 13962.) 0.
         ((RAT SIMP) 9835. 4654.) ((RAT SIMP) -225643. 96660.)
         ((RAT SIMP) 13465529. 6282900.) 0.
         ((RAT SIMP) 4088977. 2094300.) ((RAT SIMP) -2503688. 523575.)
         ((RAT SIMP) -3150803. 2094300.) ((RAT SIMP) 869. 1432.)
         ((RAT SIMP) 108216. 11635.) ((RAT SIMP) 2760821. 628290.)
         ((RAT SIMP) -1503745. 125658.) ((RAT SIMP) -10087061. 837720.)
         ((RAT SIMP) -8901251. 2094300.)
         ((RAT SIMP) -23547767. 6282900.) ((RAT SIMP) 89683. 23400.)
         ((RAT SIMP) 229427. 418860.) ((RAT SIMP) 91094123. 6282900.)
         ((RAT SIMP) 12209749. 2094300.) ((RAT SIMP) -26018. 34905.)
         ((RAT SIMP) -1833763. 174525.) ((RAT SIMP) 2632213. 523575.)
         ((RAT SIMP) 5750749. 1047150.) 0.
         ((RAT SIMP) -1274623. 209430.) ((RAT SIMP) 61514. 104715.) 1.
         ((RAT SIMP) -5041. 3222.) ((RAT SIMP) -123. 358.) 1.)
        ((MLIST SIMP) ((RAT SIMP) -4949. 537.) ((RAT SIMP) 1030. 179.)
         1. ((RAT SIMP) 2894393. 209430.)
         ((RAT SIMP) -21490621. 2094300.)
         ((RAT SIMP) -1613353. 2094300.) ((RAT SIMP) -280169. 104715.)
         ((RAT SIMP) 1163243. 1047150.) ((RAT SIMP) 436949. 1047150.)
         ((RAT SIMP) -1570. 20943.) ((RAT SIMP) -27389. 34905.)
         ((RAT SIMP) -27709. 69810.) ((RAT SIMP) 596. 1611.) 1. 1.
         ((RAT SIMP) 64217. 20943.) 1. ((RAT SIMP) -60457. 41886.)
         ((RAT SIMP) -20795. 13962.) 0. ((RAT SIMP) 9835. 4654.)
         ((RAT SIMP) -25867. 10740.) ((RAT SIMP) 5295203. 2094300.) 0.
         ((RAT SIMP) 2972017. 2094300.) ((RAT SIMP) -7836844. 1570725.)
         ((RAT SIMP) -6753089. 6282900.) ((RAT SIMP) 869. 1432.)
         ((RAT SIMP) 3084722. 314145.) ((RAT SIMP) 2202341. 628290.)
         ((RAT SIMP) -485735. 41886.) ((RAT SIMP) -9761281. 837720.)
         ((RAT SIMP) -4852271. 2094300.) ((RAT SIMP) -3242123. 698100.)
         ((RAT SIMP) 67843. 23400.) ((RAT SIMP) -2197199. 1256580.)
         ((RAT SIMP) 29961361. 2094300.) ((RAT SIMP) 1483331. 232700.)
         ((RAT SIMP) 242873. 314145.) ((RAT SIMP) -1845398. 174525.)
         ((RAT SIMP) 2352973. 523575.) ((RAT SIMP) 5727479. 1047150.)
         1. ((RAT SIMP) -1204813. 209430.) ((RAT SIMP) -19931. 104715.)
         1. ((RAT SIMP) -5041. 3222.) ((RAT SIMP) -123. 358.) 1.)
        ((MLIST SIMP) ((RAT SIMP) -4949. 537.) ((RAT SIMP) 1030. 179.)
         1. ((RAT SIMP) 2615153. 209430.)
         ((RAT SIMP) -19535941. 2094300.)
         ((RAT SIMP) -1334113. 2094300.) ((RAT SIMP) -489599. 104715.)
         ((RAT SIMP) 2629253. 1047150.) ((RAT SIMP) 646379. 1047150.)
         ((RAT SIMP) 68240. 20943.) ((RAT SIMP) -36278. 11635.)
         ((RAT SIMP) -16993. 23270.) ((RAT SIMP) 596. 1611.) 1. 1.
         ((RAT SIMP) 64217. 20943.) 1. ((RAT SIMP) -60457. 41886.)
         ((RAT SIMP) -20795. 13962.) 0. ((RAT SIMP) 9835. 4654.)
         ((RAT SIMP) -95501. 32220.) ((RAT SIMP) 2525221. 698100.) 1.
         ((RAT SIMP) 2553157. 2094300.) ((RAT SIMP) -9966049. 1570725.)
         ((RAT SIMP) -6613469. 6282900.) ((RAT SIMP) 869. 1432.)
         ((RAT SIMP) 3363962. 314145.) ((RAT SIMP) 3040061. 628290.)
         ((RAT SIMP) -578815. 41886.) ((RAT SIMP) -11715961. 837720.)
         ((RAT SIMP) -5689991. 2094300.)
         ((RAT SIMP) -21919849. 2094300.) ((RAT SIMP) 100603. 23400.)
         ((RAT SIMP) -2476439. 1256580.)
         ((RAT SIMP) 38245481. 2094300.) ((RAT SIMP) 5101553. 698100.)
         ((RAT SIMP) 1778693. 314145.) ((RAT SIMP) -2264258. 174525.)
         ((RAT SIMP) 2771833. 523575.) ((RAT SIMP) 8380259. 1047150.)
         1. ((RAT SIMP) -1623673. 209430.)
         ((RAT SIMP) -159551. 104715.) 1. ((RAT SIMP) -5041. 3222.)
         ((RAT SIMP) -123. 358.) 1.)
        ((MLIST SIMP) ((RAT SIMP) -1811. 179.) ((RAT SIMP) 1118. 179.)
         1. ((RAT SIMP) 947519. 69810.) ((RAT SIMP) -7188083. 698100.)
         ((RAT SIMP) -320819. 698100.) ((RAT SIMP) -114059. 11635.)
         ((RAT SIMP) 700913. 116350.) ((RAT SIMP) 119909. 116350.)
         ((RAT SIMP) 56968. 6981.) ((RAT SIMP) -231266. 34905.)
         ((RAT SIMP) -92221. 69810.) ((RAT SIMP) 252. 179.) 1. 1.
         ((RAT SIMP) 7145. 2327.) 1. ((RAT SIMP) -7881. 4654.)
         ((RAT SIMP) -11207. 4654.) 1. ((RAT SIMP) 14509. 4654.)
         ((RAT SIMP) -103189. 32220.) ((RAT SIMP) 11779607. 2094300.)
         1. ((RAT SIMP) 202997. 232700.) ((RAT SIMP) -5197787. 523575.)
         ((RAT SIMP) -3857047. 2094300.) ((RAT SIMP) 3069. 1432.)
         ((RAT SIMP) 1258186. 104715.) ((RAT SIMP) 778181. 69810.)
         ((RAT SIMP) -595783. 41886.) ((RAT SIMP) -5681323. 279240.)
         ((RAT SIMP) -1277311. 232700.)
         ((RAT SIMP) -49893161. 2094300.) ((RAT SIMP) 12963. 2600.)
         ((RAT SIMP) -413797. 418860.) ((RAT SIMP) 41679809. 2094300.)
         ((RAT SIMP) 3656917. 698100.) ((RAT SIMP) 1523479. 104715.)
         ((RAT SIMP) -837154. 58175.) ((RAT SIMP) 455553. 58175.)
         ((RAT SIMP) 5194157. 349050.) 1. ((RAT SIMP) -195293. 23270.)
         ((RAT SIMP) -104933. 34905.) 1. ((RAT SIMP) -673. 358.)
         ((RAT SIMP) -235. 358.) 1.)
        ((MLIST SIMP) ((RAT SIMP) -6215992. 1316925.)
         ((RAT SIMP) 857416. 438975.) ((RAT SIMP) 212008. 263385.)
         ((RAT SIMP) 853882. 263385.) ((RAT SIMP) 99206. 29265.)
         ((RAT SIMP) 26501. 175590.) ((RAT SIMP) -520334. 263385.)
         ((RAT SIMP) 68582. 87795.) ((RAT SIMP) 26501. 175590.)
         ((RAT SIMP) -236938. 263385.) ((RAT SIMP) 347444. 263385.)
         ((RAT SIMP) 26501. 175590.) ((RAT SIMP) -1070828. 263385.)
         ((RAT SIMP) 3475316. 790155.) ((RAT SIMP) -59512. 52677.)
         ((RAT SIMP) -317638. 52677.) ((RAT SIMP) -11264. 9755.)
         ((RAT SIMP) 98948. 87795.) ((RAT SIMP) 53002. 263385.)
         ((RAT SIMP) -1000538. 263385.) ((RAT SIMP) 104567. 263385.)
         ((RAT SIMP) 942818. 263385.) ((RAT SIMP) 19309. 263385.)
         ((RAT SIMP) -13508. 29265.) ((RAT SIMP) -308521. 263385.)
         ((RAT SIMP) -165220. 52677.) ((RAT SIMP) 143458. 87795.)
         ((RAT SIMP) 354953. 58530.) ((RAT SIMP) -313556. 87795.)
         ((RAT SIMP) -314012. 158031.) ((RAT SIMP) -9610892. 790155.)
         ((RAT SIMP) 475936. 52677.) ((RAT SIMP) 1086514. 158031.)
         ((RAT SIMP) 2430058. 263385.) ((RAT SIMP) 1471478. 87795.)
         ((RAT SIMP) 49672. 5853.) ((RAT SIMP) 2100512. 263385.)
         ((RAT SIMP) 537206. 263385.) ((RAT SIMP) -176032. 87795.)
         ((RAT SIMP) 5512376. 790155.) ((RAT SIMP) -14605994. 1316925.)
         ((RAT SIMP) -16551374. 1316925.)
         ((RAT SIMP) -3806008. 263385.) ((RAT SIMP) -4036682. 263385.)
         ((RAT SIMP) -7564. 87795.) ((RAT SIMP) -904118. 263385.)
         ((RAT SIMP) 1976696. 438975.) ((RAT SIMP) 5610428. 1316925.)
         ((RAT SIMP) -1841812. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 341960. 5853.)
         ((RAT SIMP) -71252. 1951.) ((RAT SIMP) -36046. 5853.)
         ((RAT SIMP) 179408. 5853.) ((RAT SIMP) -20349. 1951.)
         ((RAT SIMP) -2067. 3902.) ((RAT SIMP) 77960. 5853.)
         ((RAT SIMP) -35306. 1951.) ((RAT SIMP) -2009. 1951.)
         ((RAT SIMP) 53482. 5853.) ((RAT SIMP) -118157. 5853.)
         ((RAT SIMP) -2009. 1951.) ((RAT SIMP) -98812. 5853.)
         ((RAT SIMP) 26116. 17559.) ((RAT SIMP) -6220. 5853.)
         ((RAT SIMP) 73700. 5853.) ((RAT SIMP) 12144. 1951.)
         ((RAT SIMP) 73056. 1951.) ((RAT SIMP) -232. 5853.)
         ((RAT SIMP) -11938. 5853.) ((RAT SIMP) -63425. 5853.)
         ((RAT SIMP) -31142. 5853.) ((RAT SIMP) 75290. 5853.)
         ((RAT SIMP) -25508. 1951.) ((RAT SIMP) -30524. 5853.)
         ((RAT SIMP) -46918. 5853.) ((RAT SIMP) -3020. 1951.)
         ((RAT SIMP) -29379. 1951.) ((RAT SIMP) 70200. 1951.)
         ((RAT SIMP) 415900. 17559.) ((RAT SIMP) -97132. 17559.)
         ((RAT SIMP) 110662. 5853.) ((RAT SIMP) -574586. 17559.)
         ((RAT SIMP) 32054. 5853.) ((RAT SIMP) -88740. 1951.)
         ((RAT SIMP) 69996. 1951.) ((RAT SIMP) -4172. 5853.)
         ((RAT SIMP) -285080. 5853.) ((RAT SIMP) -100200. 1951.)
         ((RAT SIMP) -445808. 17559.) ((RAT SIMP) -687712. 29265.)
         ((RAT SIMP) -473572. 29265.) ((RAT SIMP) 187274. 29265.)
         ((RAT SIMP) 388744. 29265.) ((RAT SIMP) 683194. 9755.)
         ((RAT SIMP) 1054012. 29265.) ((RAT SIMP) 47444. 1951.)
         ((RAT SIMP) 13136. 5853.) ((RAT SIMP) -82924. 5853.))
        ((MLIST SIMP) ((RAT SIMP) 125445664. 1316925.)
         ((RAT SIMP) -26229472. 438975.) ((RAT SIMP) -2582926. 263385.)
         ((RAT SIMP) 12689036. 263385.) ((RAT SIMP) -501587. 29265.)
         ((RAT SIMP) -106561. 87795.) ((RAT SIMP) 5590103. 263385.)
         ((RAT SIMP) -5200243. 175590.) ((RAT SIMP) -300917. 175590.)
         ((RAT SIMP) 4543846. 263385.) ((RAT SIMP) -8323493. 263385.)
         ((RAT SIMP) -300917. 175590.) ((RAT SIMP) -6883624. 263385.)
         ((RAT SIMP) 202798. 790155.) ((RAT SIMP) -145370. 52677.)
         ((RAT SIMP) 1377238. 52677.) ((RAT SIMP) 105634. 29265.)
         ((RAT SIMP) 5369509. 87795.) ((RAT SIMP) -250654. 263385.)
         ((RAT SIMP) 276116. 263385.) ((RAT SIMP) -10186933. 526770.)
         ((RAT SIMP) -3179801. 263385.) ((RAT SIMP) 6273632. 263385.)
         ((RAT SIMP) -1350803. 58530.) ((RAT SIMP) -2612318. 263385.)
         ((RAT SIMP) -858913. 105354.) ((RAT SIMP) -338611. 87795.)
         ((RAT SIMP) -2933767. 117060.) ((RAT SIMP) 5253092. 87795.)
         ((RAT SIMP) 5177816. 158031.) ((RAT SIMP) -1672996. 790155.)
         ((RAT SIMP) 1499228. 52677.) ((RAT SIMP) -9783523. 158031.)
         ((RAT SIMP) 1128029. 263385.) ((RAT SIMP) -7369991. 87795.)
         ((RAT SIMP) 375470. 5853.) ((RAT SIMP) -722174. 263385.)
         ((RAT SIMP) -18619697. 263385.) ((RAT SIMP) -6580166. 87795.)
         ((RAT SIMP) -36243602. 790155.)
         ((RAT SIMP) -44209657. 1316925.)
         ((RAT SIMP) -26856547. 1316925.) ((RAT SIMP) 3034144. 263385.)
         ((RAT SIMP) 7385687. 263385.) ((RAT SIMP) 9336442. 87795.)
         ((RAT SIMP) 14653073. 263385.) ((RAT SIMP) 16033918. 438975.)
         ((RAT SIMP) 4227124. 1316925.)
         ((RAT SIMP) -27083096. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 111128266. 1316925.)
         ((RAT SIMP) -23213518. 438975.) ((RAT SIMP) -2299264. 263385.)
         ((RAT SIMP) 11307419. 263385.) ((RAT SIMP) -1778387. 117060.)
         ((RAT SIMP) -710657. 702360.) ((RAT SIMP) 9850429. 526770.)
         ((RAT SIMP) -2309696. 87795.) ((RAT SIMP) -1061837. 702360.)
         ((RAT SIMP) 3969799. 263385.) ((RAT SIMP) -29627183. 1053540.)
         ((RAT SIMP) -1061837. 702360.) ((RAT SIMP) -6144796. 263385.)
         ((RAT SIMP) 30187. 790155.) ((RAT SIMP) -92531. 52677.)
         ((RAT SIMP) 1270642. 52677.) ((RAT SIMP) 72586. 29265.)
         ((RAT SIMP) 9506387. 175590.) ((RAT SIMP) -359477. 526770.)
         ((RAT SIMP) 694063. 526770.) ((RAT SIMP) -18970379. 1053540.)
         ((RAT SIMP) -2997389. 263385.) ((RAT SIMP) 11499691. 526770.)
         ((RAT SIMP) -2480089. 117060.) ((RAT SIMP) -4397059. 526770.)
         ((RAT SIMP) -1475231. 210708.) ((RAT SIMP) -291469. 87795.)
         ((RAT SIMP) -5186081. 234120.) ((RAT SIMP) 4640903. 87795.)
         ((RAT SIMP) 4458131. 158031.) ((RAT SIMP) -851899. 790155.)
         ((RAT SIMP) 1465451. 52677.) ((RAT SIMP) -17624585. 316062.)
         ((RAT SIMP) 2174707. 526770.) ((RAT SIMP) -13192963. 175590.)
         ((RAT SIMP) 341408. 5853.) ((RAT SIMP) -493646. 263385.)
         ((RAT SIMP) -33784501. 526770.) ((RAT SIMP) -5796554. 87795.)
         ((RAT SIMP) -33030008. 790155.)
         ((RAT SIMP) -81146081. 2633850.)
         ((RAT SIMP) -51704051. 2633850.) ((RAT SIMP) 2696131. 263385.)
         ((RAT SIMP) 12914611. 526770.) ((RAT SIMP) 8357962. 87795.)
         ((RAT SIMP) 26440933. 526770.) ((RAT SIMP) 14412892. 438975.)
         ((RAT SIMP) 3866431. 1316925.)
         ((RAT SIMP) -24540749. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 109644092. 1316925.)
         ((RAT SIMP) -22939166. 438975.) ((RAT SIMP) -2281628. 263385.)
         ((RAT SIMP) 22019141. 526770.) ((RAT SIMP) -448081. 29265.)
         ((RAT SIMP) -701839. 702360.) ((RAT SIMP) 4996399. 263385.)
         ((RAT SIMP) -9034573. 351180.) ((RAT SIMP) -1053019. 702360.)
         ((RAT SIMP) 7956481. 526770.) ((RAT SIMP) -7285009. 263385.)
         ((RAT SIMP) -1053019. 702360.) ((RAT SIMP) -5689322. 263385.)
         ((RAT SIMP) -711451. 790155.) ((RAT SIMP) -94219. 52677.)
         ((RAT SIMP) 1243913. 52677.) ((RAT SIMP) 73562. 29265.)
         ((RAT SIMP) 9280999. 175590.) ((RAT SIMP) -350659. 526770.)
         ((RAT SIMP) 483133. 263385.) ((RAT SIMP) -18856513. 1053540.)
         ((RAT SIMP) -3212413. 263385.) ((RAT SIMP) 5636491. 263385.)
         ((RAT SIMP) -2404553. 117060.) ((RAT SIMP) -2101819. 263385.)
         ((RAT SIMP) -1435495. 210708.) ((RAT SIMP) -287123. 87795.)
         ((RAT SIMP) -5095267. 234120.) ((RAT SIMP) 4607041. 87795.)
         ((RAT SIMP) 4102345. 158031.) ((RAT SIMP) -1420133. 790155.)
         ((RAT SIMP) 1440856. 52677.) ((RAT SIMP) -17507815. 316062.)
         ((RAT SIMP) 2680289. 526770.) ((RAT SIMP) -12889001. 175590.)
         ((RAT SIMP) 338281. 5853.) ((RAT SIMP) -1383637. 263385.)
         ((RAT SIMP) -32527337. 526770.) ((RAT SIMP) -5638198. 87795.)
         ((RAT SIMP) -31829986. 790155.)
         ((RAT SIMP) -39337406. 1316925.)
         ((RAT SIMP) -26289776. 1316925.) ((RAT SIMP) 5270263. 526770.)
         ((RAT SIMP) 6954283. 263385.) ((RAT SIMP) 3254447. 35118.)
         ((RAT SIMP) 13171021. 263385.) ((RAT SIMP) 14127629. 438975.)
         ((RAT SIMP) 3545222. 1316925.)
         ((RAT SIMP) -24226588. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 34679596. 438975.)
         ((RAT SIMP) -7269358. 146325.) ((RAT SIMP) -727474. 87795.)
         ((RAT SIMP) 3450509. 87795.) ((RAT SIMP) -144423. 9755.)
         ((RAT SIMP) -54353. 58530.) ((RAT SIMP) 3154339. 175590.)
         ((RAT SIMP) -2864909. 117060.) ((RAT SIMP) -41809. 29265.)
         ((RAT SIMP) 1317859. 87795.) ((RAT SIMP) -2278337. 87795.)
         ((RAT SIMP) -41809. 29265.) ((RAT SIMP) -1686406. 87795.)
         ((RAT SIMP) -336533. 263385.) ((RAT SIMP) -35129. 17559.)
         ((RAT SIMP) 420850. 17559.) ((RAT SIMP) 6146. 9755.)
         ((RAT SIMP) 2902567. 58530.) ((RAT SIMP) -50176. 87795.)
         ((RAT SIMP) 213209. 87795.) ((RAT SIMP) -6115109. 351180.)
         ((RAT SIMP) -1101044. 87795.) ((RAT SIMP) 3552691. 175590.)
         ((RAT SIMP) -794249. 39020.) ((RAT SIMP) -1286299. 175590.)
         ((RAT SIMP) -378383. 70236.) ((RAT SIMP) -87094. 29265.)
         ((RAT SIMP) -1596341. 78040.) ((RAT SIMP) 1461788. 29265.)
         ((RAT SIMP) 1140452. 52677.) ((RAT SIMP) -476194. 263385.)
         ((RAT SIMP) 500774. 17559.) ((RAT SIMP) -5642495. 105354.)
         ((RAT SIMP) 255577. 175590.) ((RAT SIMP) -4111423. 58530.)
         ((RAT SIMP) 108823. 1951.) ((RAT SIMP) -295811. 87795.)
         ((RAT SIMP) -10115431. 175590.) ((RAT SIMP) -1700069. 29265.)
         ((RAT SIMP) -10355603. 263385.)
         ((RAT SIMP) -24948671. 877950.)
         ((RAT SIMP) -15450791. 877950.) ((RAT SIMP) 847249. 87795.)
         ((RAT SIMP) 4233907. 175590.) ((RAT SIMP) 2575426. 29265.)
         ((RAT SIMP) 8311687. 175590.) ((RAT SIMP) 4416577. 146325.)
         ((RAT SIMP) 1233136. 438975.) ((RAT SIMP) -7762994. 438975.))
        ((MLIST SIMP) ((RAT SIMP) 118462834. 1316925.)
         ((RAT SIMP) -24884782. 438975.) ((RAT SIMP) -2479966. 263385.)
         ((RAT SIMP) 23177617. 526770.) ((RAT SIMP) -2000303. 117060.)
         ((RAT SIMP) -100126. 87795.) ((RAT SIMP) 5541458. 263385.)
         ((RAT SIMP) -2420324. 87795.) ((RAT SIMP) -288047. 175590.)
         ((RAT SIMP) 9199697. 526770.) ((RAT SIMP) -30927107. 1053540.)
         ((RAT SIMP) -288047. 175590.) ((RAT SIMP) -5717314. 263385.)
         ((RAT SIMP) -1559447. 790155.) ((RAT SIMP) -107255. 52677.)
         ((RAT SIMP) 1442056. 52677.) ((RAT SIMP) 56134. 29265.)
         ((RAT SIMP) 9559253. 175590.) ((RAT SIMP) -186443. 526770.)
         ((RAT SIMP) 1393867. 526770.) ((RAT SIMP) -20317661. 1053540.)
         ((RAT SIMP) -3720836. 263385.) ((RAT SIMP) 11507539. 526770.)
         ((RAT SIMP) -2650891. 117060.) ((RAT SIMP) -4146031. 526770.)
         ((RAT SIMP) -1329845. 210708.) ((RAT SIMP) -309316. 87795.)
         ((RAT SIMP) -5455379. 234120.) ((RAT SIMP) 4758572. 87795.)
         ((RAT SIMP) 3865220. 158031.) ((RAT SIMP) -450886. 790155.)
         ((RAT SIMP) 1603052. 52677.) ((RAT SIMP) -18652943. 316062.)
         ((RAT SIMP) -100547. 526770.) ((RAT SIMP) -13749217. 175590.)
         ((RAT SIMP) 348182. 5853.) ((RAT SIMP) -1446044. 263385.)
         ((RAT SIMP) -33805849. 526770.) ((RAT SIMP) -5568656. 87795.)
         ((RAT SIMP) -34227602. 790155.)
         ((RAT SIMP) -39350107. 1316925.)
         ((RAT SIMP) -23413147. 1316925.) ((RAT SIMP) 1318117. 105354.)
         ((RAT SIMP) 7440398. 263385.) ((RAT SIMP) 17007677. 175590.)
         ((RAT SIMP) 2766856. 52677.) ((RAT SIMP) 14472958. 438975.)
         ((RAT SIMP) 3778969. 1316925.)
         ((RAT SIMP) -24921701. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 104122618. 1316925.)
         ((RAT SIMP) -21991414. 438975.) ((RAT SIMP) -2196742. 263385.)
         ((RAT SIMP) 20722999. 526770.) ((RAT SIMP) -1745741. 117060.)
         ((RAT SIMP) -164849. 175590.) ((RAT SIMP) 4782581. 263385.)
         ((RAT SIMP) -4302661. 175590.) ((RAT SIMP) -126322. 87795.)
         ((RAT SIMP) 8480969. 526770.) ((RAT SIMP) -26900159. 1053540.)
         ((RAT SIMP) -126322. 87795.) ((RAT SIMP) -5110648. 263385.)
         ((RAT SIMP) -422939. 790155.) ((RAT SIMP) -108437. 52677.)
         ((RAT SIMP) 1277479. 52677.) ((RAT SIMP) 16318. 29265.)
         ((RAT SIMP) 8343311. 175590.) ((RAT SIMP) -44831. 526770.)
         ((RAT SIMP) 636047. 263385.) ((RAT SIMP) -18459767. 1053540.)
         ((RAT SIMP) -3313427. 263385.) ((RAT SIMP) 5103779. 263385.)
         ((RAT SIMP) -2476777. 117060.) ((RAT SIMP) -1837871. 263385.)
         ((RAT SIMP) -1092311. 210708.) ((RAT SIMP) -261127. 87795.)
         ((RAT SIMP) -4556903. 234120.) ((RAT SIMP) 3937424. 87795.)
         ((RAT SIMP) 3128636. 158031.) ((RAT SIMP) -1835542. 790155.)
         ((RAT SIMP) 1521731. 52677.) ((RAT SIMP) -15986633. 316062.)
         ((RAT SIMP) 155491. 526770.) ((RAT SIMP) -11463619. 175590.)
         ((RAT SIMP) 318149. 5853.) ((RAT SIMP) -657143. 263385.)
         ((RAT SIMP) -28677673. 526770.) ((RAT SIMP) -4712552. 87795.)
         ((RAT SIMP) -32776274. 790155.)
         ((RAT SIMP) -36756484. 1316925.)
         ((RAT SIMP) -22217539. 1316925.) ((RAT SIMP) 4382411. 526770.)
         ((RAT SIMP) 6204314. 263385.) ((RAT SIMP) 14652011. 175590.)
         ((RAT SIMP) 12554663. 263385.) ((RAT SIMP) 12783916. 438975.)
         ((RAT SIMP) 4110463. 1316925.)
         ((RAT SIMP) -21832877. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 105690622. 1316925.)
         ((RAT SIMP) -22449106. 438975.) ((RAT SIMP) -2228698. 263385.)
         ((RAT SIMP) 21865411. 526770.) ((RAT SIMP) -1685939. 117060.)
         ((RAT SIMP) -337687. 351180.) ((RAT SIMP) 4762469. 263385.)
         ((RAT SIMP) -2205032. 87795.) ((RAT SIMP) -513277. 351180.)
         ((RAT SIMP) 8511131. 526770.) ((RAT SIMP) -27474191. 1053540.)
         ((RAT SIMP) -513277. 351180.) ((RAT SIMP) -5617552. 263385.)
         ((RAT SIMP) 905359. 790155.) ((RAT SIMP) -109799. 52677.)
         ((RAT SIMP) 1213783. 52677.) ((RAT SIMP) 13222. 29265.)
         ((RAT SIMP) 8555489. 175590.) ((RAT SIMP) -60809. 526770.)
         ((RAT SIMP) 992731. 526770.) ((RAT SIMP) -18161303. 1053540.)
         ((RAT SIMP) -3108698. 263385.) ((RAT SIMP) 5255261. 263385.)
         ((RAT SIMP) -2529283. 117060.) ((RAT SIMP) -2106389. 263385.)
         ((RAT SIMP) -1299917. 210708.) ((RAT SIMP) -265318. 87795.)
         ((RAT SIMP) -4415597. 234120.) ((RAT SIMP) 3874526. 87795.)
         ((RAT SIMP) 3191702. 158031.) ((RAT SIMP) -4834888. 790155.)
         ((RAT SIMP) 1723766. 52677.) ((RAT SIMP) -16742861. 316062.)
         ((RAT SIMP) 1672519. 526770.) ((RAT SIMP) -10896931. 175590.)
         ((RAT SIMP) 324662. 5853.) ((RAT SIMP) -63632. 263385.)
         ((RAT SIMP) -29846527. 526770.) ((RAT SIMP) -4922228. 87795.)
         ((RAT SIMP) -31734986. 790155.)
         ((RAT SIMP) -37325596. 1316925.)
         ((RAT SIMP) -27405766. 1316925.) ((RAT SIMP) 4330097. 526770.)
         ((RAT SIMP) 1059481. 52677.) ((RAT SIMP) 3034621. 35118.)
         ((RAT SIMP) 12691241. 263385.) ((RAT SIMP) 13481314. 438975.)
         ((RAT SIMP) 4842727. 1316925.)
         ((RAT SIMP) -23324783. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 106474624. 1316925.)
         ((RAT SIMP) -22677952. 438975.) ((RAT SIMP) -2244676. 263385.)
         ((RAT SIMP) 22436617. 526770.) ((RAT SIMP) -828019. 58530.)
         ((RAT SIMP) -683363. 702360.) ((RAT SIMP) 9241441. 526770.)
         ((RAT SIMP) -4507663. 175590.) ((RAT SIMP) -1034543. 702360.)
         ((RAT SIMP) 8789597. 526770.) ((RAT SIMP) -13748911. 526770.)
         ((RAT SIMP) -1034543. 702360.) ((RAT SIMP) -5871004. 263385.)
         ((RAT SIMP) 1569508. 790155.) ((RAT SIMP) -110480. 52677.)
         ((RAT SIMP) 1234612. 52677.) ((RAT SIMP) -17591. 29265.)
         ((RAT SIMP) 4330789. 87795.) ((RAT SIMP) -34399. 263385.)
         ((RAT SIMP) 492371. 263385.) ((RAT SIMP) -4568864. 263385.)
         ((RAT SIMP) -6012667. 526770.) ((RAT SIMP) 5331002. 263385.)
         ((RAT SIMP) -1307033. 58530.) ((RAT SIMP) -2240648. 263385.)
         ((RAT SIMP) -649183. 105354.) ((RAT SIMP) -534827. 175590.)
         ((RAT SIMP) -543118. 29265.) ((RAT SIMP) 3843077. 87795.)
         ((RAT SIMP) 2907173. 158031.) ((RAT SIMP) -4754251. 790155.)
         ((RAT SIMP) 1745768. 52677.) ((RAT SIMP) -8481472. 158031.)
         ((RAT SIMP) 1083824. 263385.) ((RAT SIMP) -5175101. 87795.)
         ((RAT SIMP) 324992. 5853.) ((RAT SIMP) 364816. 263385.)
         ((RAT SIMP) -15215477. 263385.) ((RAT SIMP) -4851476. 87795.)
         ((RAT SIMP) -32794652. 790155.)
         ((RAT SIMP) -71269529. 2633850.)
         ((RAT SIMP) -57365909. 2633850.) ((RAT SIMP) 702757. 105354.)
         ((RAT SIMP) 9161131. 526770.) ((RAT SIMP) 15170267. 175590.)
         ((RAT SIMP) 5261843. 105354.) ((RAT SIMP) 13391038. 438975.)
         ((RAT SIMP) 6525784. 1316925.)
         ((RAT SIMP) -24070736. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 112048498. 1316925.)
         ((RAT SIMP) -23977204. 438975.) ((RAT SIMP) -2355982. 263385.)
         ((RAT SIMP) 23810389. 526770.) ((RAT SIMP) -1720061. 117060.)
         ((RAT SIMP) -92377. 87795.) ((RAT SIMP) 9736507. 526770.)
         ((RAT SIMP) -9500297. 351180.) ((RAT SIMP) -272549. 175590.)
         ((RAT SIMP) 9509549. 526770.) ((RAT SIMP) -28727849. 1053540.)
         ((RAT SIMP) -272549. 175590.) ((RAT SIMP) -6284368. 263385.)
         ((RAT SIMP) 1793926. 790155.) ((RAT SIMP) -109982. 52677.)
         ((RAT SIMP) 1287373. 52677.) ((RAT SIMP) -48947. 29265.)
         ((RAT SIMP) 4579363. 87795.) ((RAT SIMP) -124451. 526770.)
         ((RAT SIMP) 929089. 526770.) ((RAT SIMP) -4723778. 263385.)
         ((RAT SIMP) -6155419. 526770.) ((RAT SIMP) 11257843. 526770.)
         ((RAT SIMP) -1362281. 58530.) ((RAT SIMP) -5144707. 526770.)
         ((RAT SIMP) -718207. 105354.) ((RAT SIMP) -572759. 175590.)
         ((RAT SIMP) -2199079. 117060.) ((RAT SIMP) 3875744. 87795.)
         ((RAT SIMP) 2731652. 158031.) ((RAT SIMP) -5027872. 790155.)
         ((RAT SIMP) 1829231. 52677.) ((RAT SIMP) -8858386. 158031.)
         ((RAT SIMP) 1560668. 263385.) ((RAT SIMP) -5316992. 87795.)
         ((RAT SIMP) 355769. 5853.) ((RAT SIMP) 519097. 263385.)
         ((RAT SIMP) -15047039. 263385.) ((RAT SIMP) -5315117. 87795.)
         ((RAT SIMP) -33749729. 790155.)
         ((RAT SIMP) -75524663. 2633850.)
         ((RAT SIMP) -56966873. 2633850.) ((RAT SIMP) 2114579. 526770.)
         ((RAT SIMP) 9183391. 526770.) ((RAT SIMP) 15885377. 175590.)
         ((RAT SIMP) 26672989. 526770.) ((RAT SIMP) 13806301. 438975.)
         ((RAT SIMP) 7769893. 1316925.)
         ((RAT SIMP) -24496397. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 10268266. 146325.)
         ((RAT SIMP) -2190268. 48775.) ((RAT SIMP) -229444. 29265.)
         ((RAT SIMP) 2286073. 58530.) ((RAT SIMP) -457351. 39020.)
         ((RAT SIMP) -7024. 9755.) ((RAT SIMP) 802129. 58530.)
         ((RAT SIMP) -951999. 39020.) ((RAT SIMP) -7024. 9755.)
         ((RAT SIMP) 899153. 58530.) ((RAT SIMP) -2641913. 117060.)
         ((RAT SIMP) -23803. 19510.) ((RAT SIMP) -617036. 29265.)
         ((RAT SIMP) 622132. 87795.) ((RAT SIMP) -10988. 5853.)
         ((RAT SIMP) 122611. 5853.) ((RAT SIMP) -31657. 9755.)
         ((RAT SIMP) 433276. 9755.) ((RAT SIMP) -26927. 58530.)
         ((RAT SIMP) -26927. 58530.) ((RAT SIMP) -925447. 58530.)
         ((RAT SIMP) -507703. 58530.) ((RAT SIMP) 1089091. 58530.)
         ((RAT SIMP) -208758. 9755.) ((RAT SIMP) -550159. 58530.)
         ((RAT SIMP) -33116. 5853.) ((RAT SIMP) -28903. 19510.)
         ((RAT SIMP) -135306. 9755.) ((RAT SIMP) 991484. 29265.)
         ((RAT SIMP) 199172. 17559.) ((RAT SIMP) -764224. 87795.)
         ((RAT SIMP) 205379. 5853.) ((RAT SIMP) -743623. 17559.)
         ((RAT SIMP) 236911. 29265.) ((RAT SIMP) -443489. 9755.)
         ((RAT SIMP) 98801. 1951.) ((RAT SIMP) 19173. 9755.)
         ((RAT SIMP) -1350578. 29265.) ((RAT SIMP) -483799. 9755.)
         ((RAT SIMP) -2806823. 87795.) ((RAT SIMP) -8165621. 292650.)
         ((RAT SIMP) -6641291. 292650.) ((RAT SIMP) -1429. 58530.)
         ((RAT SIMP) 118613. 11706.) ((RAT SIMP) 292401. 3902.)
         ((RAT SIMP) 2397931. 58530.) ((RAT SIMP) 1330267. 48775.)
         ((RAT SIMP) 953281. 146325.) ((RAT SIMP) -2353949. 146325.))
        ((MLIST SIMP) ((RAT SIMP) 1113078. 9755.)
         ((RAT SIMP) -704952. 9755.) ((RAT SIMP) -24510. 1951.)
         ((RAT SIMP) 236915. 3902.) ((RAT SIMP) -152603. 7804.)
         ((RAT SIMP) -5777. 3902.) ((RAT SIMP) 92315. 3902.)
         ((RAT SIMP) -297203. 7804.) ((RAT SIMP) -5777. 3902.)
         ((RAT SIMP) 92063. 3902.) ((RAT SIMP) -297455. 7804.)
         ((RAT SIMP) -5777. 3902.) ((RAT SIMP) -192524. 5853.)
         ((RAT SIMP) 48476. 5853.) ((RAT SIMP) -5728. 1951.)
         ((RAT SIMP) 56271. 1951.) ((RAT SIMP) 2875. 1951.)
         ((RAT SIMP) 145352. 1951.) ((RAT SIMP) -8353. 3902.)
         ((RAT SIMP) -8353. 3902.) ((RAT SIMP) -89245. 3902.)
         ((RAT SIMP) -43201. 3902.) ((RAT SIMP) 108551. 3902.)
         ((RAT SIMP) -56484. 1951.) ((RAT SIMP) -60559. 3902.)
         ((RAT SIMP) -21732. 1951.) ((RAT SIMP) -16831. 3902.)
         ((RAT SIMP) -97737. 3902.) ((RAT SIMP) 362284. 5853.)
         ((RAT SIMP) 169484. 5853.) ((RAT SIMP) -83020. 5853.)
         ((RAT SIMP) 72463. 1951.) ((RAT SIMP) -414853. 5853.)
         ((RAT SIMP) 39211. 5853.) ((RAT SIMP) -154519. 1951.)
         ((RAT SIMP) 158861. 1951.) ((RAT SIMP) -1505. 5853.)
         ((RAT SIMP) -136788. 1951.) ((RAT SIMP) -160735. 1951.)
         ((RAT SIMP) -280573. 5853.) ((RAT SIMP) -154987. 3902.)
         ((RAT SIMP) -100901. 3902.) ((RAT SIMP) 12949. 19510.)
         ((RAT SIMP) 443199. 19510.) ((RAT SIMP) 2304353. 19510.)
         ((RAT SIMP) 1204413. 19510.) ((RAT SIMP) 416223. 9755.)
         ((RAT SIMP) 81883. 9755.) ((RAT SIMP) -231007. 9755.))
        ((MLIST SIMP) ((RAT SIMP) 45821306. 438975.)
         ((RAT SIMP) -9656438. 146325.) ((RAT SIMP) -1018274. 87795.)
         ((RAT SIMP) 9712643. 175590.) ((RAT SIMP) -707687. 39020.)
         ((RAT SIMP) -152141. 117060.) ((RAT SIMP) 1856692. 87795.)
         ((RAT SIMP) -2061407. 58530.) ((RAT SIMP) -152141. 117060.)
         ((RAT SIMP) 3886993. 175590.) ((RAT SIMP) -12194833. 351180.)
         ((RAT SIMP) -152141. 117060.) ((RAT SIMP) -2604266. 87795.)
         ((RAT SIMP) 2185967. 263385.) ((RAT SIMP) -53185. 17559.)
         ((RAT SIMP) 488393. 17559.) ((RAT SIMP) 4131. 9755.)
         ((RAT SIMP) 3981697. 58530.) ((RAT SIMP) -333547. 175590.)
         ((RAT SIMP) -333547. 175590.) ((RAT SIMP) -7602649. 351180.)
         ((RAT SIMP) -1899053. 175590.) ((RAT SIMP) 2270713. 87795.)
         ((RAT SIMP) -1062939. 39020.) ((RAT SIMP) -1254637. 87795.)
         ((RAT SIMP) -676837. 70236.) ((RAT SIMP) -192253. 58530.)
         ((RAT SIMP) -1783771. 78040.) ((RAT SIMP) 1648298. 29265.)
         ((RAT SIMP) 1367134. 52677.) ((RAT SIMP) -3327884. 263385.)
         ((RAT SIMP) 605374. 17559.) ((RAT SIMP) -7010095. 105354.)
         ((RAT SIMP) 930797. 175590.) ((RAT SIMP) -4259993. 58530.)
         ((RAT SIMP) 152046. 1951.) ((RAT SIMP) -48076. 87795.)
         ((RAT SIMP) -11163581. 175590.) ((RAT SIMP) -2180644. 29265.)
         ((RAT SIMP) -11680918. 263385.)
         ((RAT SIMP) -16002218. 438975.)
         ((RAT SIMP) -10167728. 438975.) ((RAT SIMP) -195953. 175590.)
         ((RAT SIMP) 1842073. 87795.) ((RAT SIMP) 6310279. 58530.)
         ((RAT SIMP) 4956709. 87795.) ((RAT SIMP) 5677622. 146325.)
         ((RAT SIMP) 3489821. 438975.) ((RAT SIMP) -9457009. 438975.))
        ((MLIST SIMP) ((RAT SIMP) 73158634. 438975.)
         ((RAT SIMP) -15150382. 146325.) ((RAT SIMP) -1581046. 87795.)
         ((RAT SIMP) 14930197. 175590.) ((RAT SIMP) -1132983. 39020.)
         ((RAT SIMP) -146417. 58530.) ((RAT SIMP) 3006293. 87795.)
         ((RAT SIMP) -3185743. 58530.) ((RAT SIMP) -146417. 58530.)
         ((RAT SIMP) 5095607. 175590.) ((RAT SIMP) -20031437. 351180.)
         ((RAT SIMP) -146417. 58530.) ((RAT SIMP) -4262254. 87795.)
         ((RAT SIMP) 2075923. 263385.) ((RAT SIMP) -52049. 17559.)
         ((RAT SIMP) 743719. 17559.) ((RAT SIMP) 68939. 9755.)
         ((RAT SIMP) 6479573. 58530.) ((RAT SIMP) -88163. 175590.)
         ((RAT SIMP) -88163. 175590.) ((RAT SIMP) -11199401. 351180.)
         ((RAT SIMP) -2922817. 175590.) ((RAT SIMP) 3691802. 87795.)
         ((RAT SIMP) -1575911. 39020.) ((RAT SIMP) -1745798. 87795.)
         ((RAT SIMP) -1168601. 70236.) ((RAT SIMP) -381737. 58530.)
         ((RAT SIMP) -3622979. 78040.) ((RAT SIMP) 1031464. 9755.)
         ((RAT SIMP) 3191876. 52677.) ((RAT SIMP) -2092486. 263385.)
         ((RAT SIMP) 715796. 17559.) ((RAT SIMP) -11603423. 105354.)
         ((RAT SIMP) 42973. 175590.) ((RAT SIMP) -8465677. 58530.)
         ((RAT SIMP) 213790. 1951.) ((RAT SIMP) -1109324. 87795.)
         ((RAT SIMP) -21336709. 175590.) ((RAT SIMP) -3898316. 29265.)
         ((RAT SIMP) -20003102. 263385.)
         ((RAT SIMP) -22889557. 438975.)
         ((RAT SIMP) -11651497. 438975.) ((RAT SIMP) 3675233. 175590.)
         ((RAT SIMP) 4698692. 87795.) ((RAT SIMP) 2226721. 11706.)
         ((RAT SIMP) 8831162. 87795.) ((RAT SIMP) 9002758. 146325.)
         ((RAT SIMP) 2037469. 438975.) ((RAT SIMP) -16812701. 438975.))
        ((MLIST SIMP) ((RAT SIMP) 109848496. 438975.)
         ((RAT SIMP) -22910908. 146325.) ((RAT SIMP) -2310994. 87795.)
         ((RAT SIMP) 21625273. 175590.) ((RAT SIMP) -1762337. 39020.)
         ((RAT SIMP) -475321. 117060.) ((RAT SIMP) 4984247. 87795.)
         ((RAT SIMP) -2293151. 29265.) ((RAT SIMP) -475321. 117060.)
         ((RAT SIMP) 7836203. 175590.) ((RAT SIMP) -29650103. 351180.)
         ((RAT SIMP) -475321. 117060.) ((RAT SIMP) -5854096. 87795.)
         ((RAT SIMP) 1865677. 263385.) ((RAT SIMP) -34235. 17559.)
         ((RAT SIMP) 1026610. 17559.) ((RAT SIMP) 157391. 9755.)
         ((RAT SIMP) 9010037. 58530.) ((RAT SIMP) -270466. 87795.)
         ((RAT SIMP) -270466. 87795.) ((RAT SIMP) -16180619. 351180.)
         ((RAT SIMP) -2043449. 87795.) ((RAT SIMP) 5008058. 87795.)
         ((RAT SIMP) -2099649. 39020.) ((RAT SIMP) -2246042. 87795.)
         ((RAT SIMP) -1714439. 70236.) ((RAT SIMP) -312739. 29265.)
         ((RAT SIMP) -5485601. 78040.) ((RAT SIMP) 1511356. 9755.)
         ((RAT SIMP) 5052848. 52677.) ((RAT SIMP) -410794. 263385.)
         ((RAT SIMP) 806027. 17559.) ((RAT SIMP) -16280585. 105354.)
         ((RAT SIMP) -1330793. 175590.) ((RAT SIMP) -12729313. 58530.)
         ((RAT SIMP) 266395. 1951.) ((RAT SIMP) -2421611. 87795.)
         ((RAT SIMP) -31651801. 175590.) ((RAT SIMP) -5642729. 29265.)
         ((RAT SIMP) -28710923. 263385.)
         ((RAT SIMP) -28729318. 438975.)
         ((RAT SIMP) -12137878. 438975.) ((RAT SIMP) 8153909. 175590.)
         ((RAT SIMP) 7774889. 87795.) ((RAT SIMP) 15989873. 58530.)
         ((RAT SIMP) 2561623. 17559.) ((RAT SIMP) 12516802. 146325.)
         ((RAT SIMP) 1127311. 438975.) ((RAT SIMP) -23220419. 438975.))
        ((MLIST SIMP) ((RAT SIMP) 4. 3.) 0. ((RAT SIMP) 2. 3.)
         ((RAT SIMP) -44. 9.) ((RAT SIMP) -8. 3.) ((RAT SIMP) 1. 9.)
         ((RAT SIMP) 2. 9.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -1. 36.)
         ((RAT SIMP) -7. 3.) 0. ((RAT SIMP) -7. 12.)
         ((RAT SIMP) -46. 27.) ((RAT SIMP) 52. 27.) ((RAT SIMP) 46. 9.)
         ((RAT SIMP) -17. 9.) ((RAT SIMP) 139. 27.)
         ((RAT SIMP) 29. 27.) ((RAT SIMP) 41. 18.) ((RAT SIMP) 2. 9.)
         -4. ((RAT SIMP) -5. 18.) ((RAT SIMP) -2. 3.)
         ((RAT SIMP) -1. 9.) ((RAT SIMP) -28. 9.) ((RAT SIMP) 26. 9.)
         ((RAT SIMP) -13. 18.) 1. ((RAT SIMP) 76. 9.)
         ((RAT SIMP) -16. 3.) ((RAT SIMP) -28. 9.) ((RAT SIMP) 46. 9.)
         ((RAT SIMP) -248. 27.) ((RAT SIMP) -460. 27.)
         ((RAT SIMP) 304. 27.) ((RAT SIMP) 26. 9.)
         ((RAT SIMP) -130. 27.) ((RAT SIMP) -28. 27.)
         ((RAT SIMP) -11. 3.) ((RAT SIMP) 121. 27.)
         ((RAT SIMP) -5. 27.) ((RAT SIMP) 530. 27.)
         ((RAT SIMP) -209. 27.) -12. ((RAT SIMP) -85. 27.)
         ((RAT SIMP) 25. 9.) ((RAT SIMP) -10. 3.) ((RAT SIMP) 74. 9.)
         ((RAT SIMP) 82. 9.))
        ((MLIST SIMP) ((RAT SIMP) 8. 3.) 0. ((RAT SIMP) 4. 3.)
         ((RAT SIMP) -133. 18.) ((RAT SIMP) -8. 3.)
         ((RAT SIMP) -37. 72.) ((RAT SIMP) -43. 9.) ((RAT SIMP) -7. 3.)
         ((RAT SIMP) -1. 36.) ((RAT SIMP) -11. 6.) 0.
         ((RAT SIMP) -11. 24.) ((RAT SIMP) 98. 27.)
         ((RAT SIMP) 16. 27.) ((RAT SIMP) 58. 9.) ((RAT SIMP) 34. 9.)
         ((RAT SIMP) 166. 27.) ((RAT SIMP) -34. 27.)
         ((RAT SIMP) -37. 18.) ((RAT SIMP) 25. 18.) ((RAT SIMP) -7. 3.)
         ((RAT SIMP) 20. 9.) ((RAT SIMP) -2. 3.) ((RAT SIMP) -10. 9.)
         ((RAT SIMP) -28. 9.) ((RAT SIMP) -1. 9.) ((RAT SIMP) -11. 9.)
         2. ((RAT SIMP) 49. 9.) ((RAT SIMP) 8. 3.) ((RAT SIMP) -73. 9.)
         ((RAT SIMP) 160. 9.) ((RAT SIMP) -284. 27.)
         ((RAT SIMP) -316. 27.) ((RAT SIMP) 250. 27.)
         ((RAT SIMP) 47. 9.) ((RAT SIMP) -283. 27.)
         ((RAT SIMP) 98. 27.) ((RAT SIMP) -43. 3.)
         ((RAT SIMP) -347. 27.) ((RAT SIMP) -347. 27.)
         ((RAT SIMP) 601. 54.) ((RAT SIMP) -319. 54.)
         ((RAT SIMP) -91. 6.) ((RAT SIMP) -143. 54.)
         ((RAT SIMP) 217. 9.) ((RAT SIMP) 14. 3.) ((RAT SIMP) 164. 9.)
         ((RAT SIMP) 46. 9.))
        ((MLIST SIMP) 4. 0. 2. ((RAT SIMP) -88. 9.)
         ((RAT SIMP) -17. 6.) ((RAT SIMP) -37. 36.)
         ((RAT SIMP) -41. 9.) ((RAT SIMP) -13. 6.) ((RAT SIMP) -1. 18.)
         ((RAT SIMP) -20. 3.) ((RAT SIMP) -5. 2.) ((RAT SIMP) -5. 12.)
         ((RAT SIMP) 232. 27.) ((RAT SIMP) 68. 27.) ((RAT SIMP) 44. 9.)
         ((RAT SIMP) 47. 9.) ((RAT SIMP) 305. 27.)
         ((RAT SIMP) -95. 27.) ((RAT SIMP) -95. 18.)
         ((RAT SIMP) 29. 18.) ((RAT SIMP) -5. 6.) ((RAT SIMP) 35. 18.)
         ((RAT SIMP) 13. 6.) ((RAT SIMP) -67. 18.)
         ((RAT SIMP) -67. 18.) ((RAT SIMP) -13. 18.)
         ((RAT SIMP) -35. 18.) 3. ((RAT SIMP) 26. 9.)
         ((RAT SIMP) -8. 3.) ((RAT SIMP) -2. 9.) ((RAT SIMP) 146. 9.)
         ((RAT SIMP) -181. 27.) ((RAT SIMP) -461. 27.)
         ((RAT SIMP) 554. 27.) ((RAT SIMP) 13. 9.)
         ((RAT SIMP) -233. 27.) ((RAT SIMP) 250. 27.)
         ((RAT SIMP) -89. 3.) ((RAT SIMP) -577. 27.)
         ((RAT SIMP) -316. 27.) ((RAT SIMP) 169. 27.)
         ((RAT SIMP) -481. 27.) -23. ((RAT SIMP) 505. 27.)
         ((RAT SIMP) 230. 9.) ((RAT SIMP) 46. 3.) ((RAT SIMP) 238. 9.)
         ((RAT SIMP) 2. 9.))
        ((MLIST SIMP) ((RAT SIMP) -76. 3.) -26. ((RAT SIMP) 1. 3.)
         ((RAT SIMP) 146. 9.) ((RAT SIMP) 37. 6.) ((RAT SIMP) 35. 36.)
         ((RAT SIMP) 175. 9.) ((RAT SIMP) 59. 6.) ((RAT SIMP) -1. 18.)
         ((RAT SIMP) 67. 3.) ((RAT SIMP) 13. 2.) ((RAT SIMP) 7. 3.)
         ((RAT SIMP) 142. 27.) ((RAT SIMP) 158. 27.)
         ((RAT SIMP) -22. 9.) ((RAT SIMP) 5. 9.) ((RAT SIMP) -73. 27.)
         ((RAT SIMP) -437. 27.) ((RAT SIMP) 109. 18.)
         ((RAT SIMP) -127. 18.) ((RAT SIMP) 33. 2.)
         ((RAT SIMP) -109. 18.) ((RAT SIMP) 25. 6.)
         ((RAT SIMP) -139. 18.) ((RAT SIMP) -121. 18.)
         ((RAT SIMP) -31. 18.) ((RAT SIMP) -233. 18.)
         ((RAT SIMP) -13. 2.) ((RAT SIMP) 404. 9.) ((RAT SIMP) 94. 3.)
         ((RAT SIMP) 358. 9.) ((RAT SIMP) 302. 9.) ((RAT SIMP) 71. 27.)
         ((RAT SIMP) -497. 27.) ((RAT SIMP) 338. 27.)
         ((RAT SIMP) -395. 9.) ((RAT SIMP) -1673. 27.)
         ((RAT SIMP) 502. 27.) -47. ((RAT SIMP) -757. 27.)
         ((RAT SIMP) -1486. 27.) ((RAT SIMP) -911. 27.)
         ((RAT SIMP) -1192. 27.) ((RAT SIMP) -163. 3.)
         ((RAT SIMP) -332. 27.) ((RAT SIMP) 146. 9.)
         ((RAT SIMP) 202. 3.) ((RAT SIMP) 742. 9.)
         ((RAT SIMP) 362. 9.))
        ((MLIST SIMP) ((RAT SIMP) 2. 3.) -17. ((RAT SIMP) 53. 6.)
         ((RAT SIMP) -25. 3.) ((RAT SIMP) -11. 4.)
         ((RAT SIMP) -17. 24.) ((RAT SIMP) -95. 12.) 3.
         ((RAT SIMP) -167. 48.) ((RAT SIMP) -3. 4.) ((RAT SIMP) -5. 2.)
         ((RAT SIMP) 17. 16.) ((RAT SIMP) 235. 9.) ((RAT SIMP) 299. 9.)
         ((RAT SIMP) 49. 3.) ((RAT SIMP) 43. 2.) ((RAT SIMP) 175. 18.)
         ((RAT SIMP) 17. 18.) ((RAT SIMP) 1. 2.) ((RAT SIMP) -88. 3.)
         ((RAT SIMP) 43. 3.) ((RAT SIMP) -41. 3.) 4.
         ((RAT SIMP) -131. 12.) ((RAT SIMP) -55. 6.)
         ((RAT SIMP) -41. 12.) ((RAT SIMP) -131. 6.)
         ((RAT SIMP) -5. 2.) ((RAT SIMP) 11. 3.) ((RAT SIMP) -29. 2.)
         ((RAT SIMP) -13. 6.) 43. ((RAT SIMP) 311. 9.)
         ((RAT SIMP) 73. 9.) ((RAT SIMP) 17. 9.) -55.
         ((RAT SIMP) -689. 9.) ((RAT SIMP) 214. 9.)
         ((RAT SIMP) -88. 3.) ((RAT SIMP) -40. 9.)
         ((RAT SIMP) -1345. 36.) ((RAT SIMP) -325. 18.)
         ((RAT SIMP) -439. 36.) ((RAT SIMP) -149. 6.)
         ((RAT SIMP) 253. 36.) ((RAT SIMP) 601. 12.) 32.
         ((RAT SIMP) 142. 3.) ((RAT SIMP) -1. 3.))
        ((MLIST SIMP) ((RAT SIMP) 2. 3.) -17. ((RAT SIMP) 53. 6.) -8.
         ((RAT SIMP) -13. 4.) ((RAT SIMP) -3. 8.) ((RAT SIMP) -29. 4.)
         ((RAT SIMP) 7. 2.) ((RAT SIMP) -57. 16.) ((RAT SIMP) -7. 4.)
         ((RAT SIMP) -5. 2.) ((RAT SIMP) 13. 16.) 25. 33.
         ((RAT SIMP) 53. 3.) ((RAT SIMP) 113. 6.) ((RAT SIMP) 73. 6.)
         ((RAT SIMP) 7. 6.) ((RAT SIMP) 23. 6.) ((RAT SIMP) -92. 3.)
         ((RAT SIMP) 37. 3.) -14. ((RAT SIMP) 9. 2.)
         ((RAT SIMP) -45. 4.) -11. ((RAT SIMP) -3. 4.)
         ((RAT SIMP) -45. 2.) ((RAT SIMP) -5. 2.) 5.
         ((RAT SIMP) -33. 2.) ((RAT SIMP) -3. 2.) ((RAT SIMP) 121. 3.)
         31. 1. ((RAT SIMP) 5. 3.) ((RAT SIMP) -163. 3.) -79.
         ((RAT SIMP) 80. 3.) ((RAT SIMP) -82. 3.) 6.
         ((RAT SIMP) -419. 12.) ((RAT SIMP) -37. 6.)
         ((RAT SIMP) -173. 12.) ((RAT SIMP) -239. 6.)
         ((RAT SIMP) 55. 12.) ((RAT SIMP) 665. 12.) 28. 54. -3.)
        ((MLIST SIMP) ((RAT SIMP) 2. 3.) -17. ((RAT SIMP) 53. 6.)
         ((RAT SIMP) -70. 9.) ((RAT SIMP) -43. 12.)
         ((RAT SIMP) -11. 72.) ((RAT SIMP) -281. 36.)
         ((RAT SIMP) 23. 6.) ((RAT SIMP) -557. 144.)
         ((RAT SIMP) -17. 12.) ((RAT SIMP) -5. 2.) ((RAT SIMP) 43. 48.)
         ((RAT SIMP) 655. 27.) ((RAT SIMP) 923. 27.)
         ((RAT SIMP) 155. 9.) ((RAT SIMP) 355. 18.)
         ((RAT SIMP) 601. 54.) ((RAT SIMP) 71. 54.)
         ((RAT SIMP) 109. 18.) ((RAT SIMP) -302. 9.) 13.
         ((RAT SIMP) -131. 9.) ((RAT SIMP) 31. 6.)
         ((RAT SIMP) -377. 36.) ((RAT SIMP) -101. 9.)
         ((RAT SIMP) 1. 36.) ((RAT SIMP) -431. 18.) ((RAT SIMP) -5. 2.)
         ((RAT SIMP) 53. 9.) ((RAT SIMP) -103. 6.)
         ((RAT SIMP) -31. 18.) ((RAT SIMP) 371. 9.)
         ((RAT SIMP) 917. 27.) ((RAT SIMP) 43. 27.)
         ((RAT SIMP) -31. 27.) ((RAT SIMP) -533. 9.)
         ((RAT SIMP) -2321. 27.) ((RAT SIMP) 772. 27.)
         ((RAT SIMP) -70. 3.) ((RAT SIMP) 278. 27.)
         ((RAT SIMP) -3919. 108.) ((RAT SIMP) -517. 54.)
         ((RAT SIMP) -1393. 108.) ((RAT SIMP) -77. 2.)
         ((RAT SIMP) 499. 108.) ((RAT SIMP) 2063. 36.)
         ((RAT SIMP) 88. 3.) ((RAT SIMP) 490. 9.) ((RAT SIMP) -43. 9.))
        ((MLIST SIMP) ((RAT SIMP) -10. 3.) -20. ((RAT SIMP) 25. 3.)
         ((RAT SIMP) -70. 9.) ((RAT SIMP) -43. 12.)
         ((RAT SIMP) -11. 72.) ((RAT SIMP) -119. 36.)
         ((RAT SIMP) 16. 3.) ((RAT SIMP) -503. 144.)
         ((RAT SIMP) 19. 12.) -1. ((RAT SIMP) 43. 48.)
         ((RAT SIMP) 682. 27.) ((RAT SIMP) 896. 27.)
         ((RAT SIMP) 164. 9.) ((RAT SIMP) 301. 18.)
         ((RAT SIMP) 655. 54.) ((RAT SIMP) -37. 54.)
         ((RAT SIMP) 127. 18.) ((RAT SIMP) -559. 18.)
         ((RAT SIMP) 25. 2.) ((RAT SIMP) -253. 18.) ((RAT SIMP) 31. 6.)
         ((RAT SIMP) -431. 36.) ((RAT SIMP) -229. 18.)
         ((RAT SIMP) 1. 36.) ((RAT SIMP) -431. 18.)
         ((RAT SIMP) -13. 4.) ((RAT SIMP) 134. 9.) ((RAT SIMP) -67. 6.)
         ((RAT SIMP) 95. 18.) ((RAT SIMP) 398. 9.)
         ((RAT SIMP) 728. 27.) ((RAT SIMP) -92. 27.)
         ((RAT SIMP) 158. 27.) ((RAT SIMP) -524. 9.)
         ((RAT SIMP) -2240. 27.) ((RAT SIMP) 718. 27.)
         ((RAT SIMP) -94. 3.) ((RAT SIMP) 170. 27.)
         ((RAT SIMP) -4513. 108.) ((RAT SIMP) -409. 54.)
         ((RAT SIMP) -2473. 108.) ((RAT SIMP) -107. 2.)
         ((RAT SIMP) -257. 108.) ((RAT SIMP) 1901. 36.)
         ((RAT SIMP) 106. 3.) ((RAT SIMP) 598. 9.) ((RAT SIMP) 65. 9.))
        ((MLIST SIMP) ((RAT SIMP) -110. 3.) -49. ((RAT SIMP) 37. 6.)
         ((RAT SIMP) 301. 18.) ((RAT SIMP) 65. 12.)
         ((RAT SIMP) 53. 36.) ((RAT SIMP) 907. 36.)
         ((RAT SIMP) 113. 6.) ((RAT SIMP) -449. 144.)
         ((RAT SIMP) 421. 12.) ((RAT SIMP) 19. 2.)
         ((RAT SIMP) 193. 48.) ((RAT SIMP) 673. 27.)
         ((RAT SIMP) 959. 27.) ((RAT SIMP) 89. 9.)
         ((RAT SIMP) 235. 18.) ((RAT SIMP) -47. 54.)
         ((RAT SIMP) -1045. 54.) ((RAT SIMP) 295. 18.)
         ((RAT SIMP) -335. 9.) ((RAT SIMP) 97. 3.)
         ((RAT SIMP) -361. 18.) ((RAT SIMP) 26. 3.)
         ((RAT SIMP) -647. 36.) ((RAT SIMP) -301. 18.)
         ((RAT SIMP) -89. 36.) ((RAT SIMP) -328. 9.)
         ((RAT SIMP) -27. 2.) ((RAT SIMP) 602. 9.) ((RAT SIMP) 173. 6.)
         ((RAT SIMP) 923. 18.) ((RAT SIMP) 617. 9.)
         ((RAT SIMP) 1007. 27.) ((RAT SIMP) -47. 27.)
         ((RAT SIMP) 131. 27.) ((RAT SIMP) -887. 9.)
         ((RAT SIMP) -3707. 27.) ((RAT SIMP) 808. 27.)
         ((RAT SIMP) -194. 3.) ((RAT SIMP) -334. 27.)
         ((RAT SIMP) -11623. 108.) ((RAT SIMP) -1352. 27.)
         ((RAT SIMP) -6127. 108.) ((RAT SIMP) -307. 3.)
         ((RAT SIMP) -3875. 108.) ((RAT SIMP) 2015. 36.)
         ((RAT SIMP) 298. 3.) ((RAT SIMP) 1210. 9.)
         ((RAT SIMP) 479. 9.))
        ((MLIST SIMP) ((RAT SIMP) -122. 3.) -52. ((RAT SIMP) 17. 3.)
         ((RAT SIMP) 355. 18.) ((RAT SIMP) 83. 12.)
         ((RAT SIMP) 53. 36.) ((RAT SIMP) 907. 36.)
         ((RAT SIMP) 113. 6.) ((RAT SIMP) -449. 144.)
         ((RAT SIMP) 475. 12.) 11. ((RAT SIMP) 211. 48.)
         ((RAT SIMP) 700. 27.) ((RAT SIMP) 986. 27.)
         ((RAT SIMP) 80. 9.) ((RAT SIMP) 253. 18.)
         ((RAT SIMP) -155. 54.) ((RAT SIMP) -1207. 54.)
         ((RAT SIMP) 143. 9.) ((RAT SIMP) -326. 9.)
         ((RAT SIMP) 209. 6.) ((RAT SIMP) -361. 18.)
         ((RAT SIMP) 26. 3.) ((RAT SIMP) -647. 36.)
         ((RAT SIMP) -146. 9.) ((RAT SIMP) -143. 36.)
         ((RAT SIMP) -683. 18.) ((RAT SIMP) -57. 4.)
         ((RAT SIMP) 665. 9.) ((RAT SIMP) 227. 6.)
         ((RAT SIMP) 1031. 18.) ((RAT SIMP) 680. 9.)
         ((RAT SIMP) 1088. 27.) ((RAT SIMP) -20. 27.)
         ((RAT SIMP) 77. 27.) ((RAT SIMP) -923. 9.)
         ((RAT SIMP) -3923. 27.) ((RAT SIMP) 889. 27.)
         ((RAT SIMP) -215. 3.) ((RAT SIMP) -469. 27.)
         ((RAT SIMP) -13243. 108.) ((RAT SIMP) -1622. 27.)
         ((RAT SIMP) -6613. 108.) ((RAT SIMP) -328. 3.)
         ((RAT SIMP) -4469. 108.) ((RAT SIMP) 2087. 36.)
         ((RAT SIMP) 334. 3.) ((RAT SIMP) 1318. 9.)
         ((RAT SIMP) 533. 9.))
        ((MLIST SIMP) ((RAT SIMP) -134. 3.) -55. ((RAT SIMP) 31. 6.)
         21. ((RAT SIMP) 35. 4.) ((RAT SIMP) 7. 8.)
         ((RAT SIMP) 109. 4.) ((RAT SIMP) 37. 2.) ((RAT SIMP) -39. 16.)
         ((RAT SIMP) 175. 4.) ((RAT SIMP) 25. 2.) ((RAT SIMP) 75. 16.)
         ((RAT SIMP) 89. 3.) ((RAT SIMP) 103. 3.) ((RAT SIMP) 25. 3.)
         ((RAT SIMP) 85. 6.) ((RAT SIMP) 1. 6.) ((RAT SIMP) -59. 2.)
         ((RAT SIMP) 61. 6.) ((RAT SIMP) -88. 3.) ((RAT SIMP) 110. 3.)
         -18. ((RAT SIMP) 19. 2.) ((RAT SIMP) -81. 4.) -17.
         ((RAT SIMP) -27. 4.) ((RAT SIMP) -75. 2.) -15. 81.
         ((RAT SIMP) 93. 2.) ((RAT SIMP) 127. 2.) ((RAT SIMP) 245. 3.)
         ((RAT SIMP) 133. 3.) ((RAT SIMP) -13. 3.) ((RAT SIMP) 23. 3.)
         ((RAT SIMP) -281. 3.) ((RAT SIMP) -415. 3.) 30.
         ((RAT SIMP) -272. 3.) ((RAT SIMP) -104. 3.)
         ((RAT SIMP) -535. 4.) ((RAT SIMP) -415. 6.)
         ((RAT SIMP) -337. 4.) ((RAT SIMP) -733. 6.)
         ((RAT SIMP) -359. 12.) ((RAT SIMP) 751. 12.) 122. 164. 61.)
        ((MLIST SIMP) ((RAT SIMP) -146. 3.) -58. ((RAT SIMP) 14. 3.)
         ((RAT SIMP) 73. 3.) ((RAT SIMP) 39. 4.) ((RAT SIMP) 29. 24.)
         ((RAT SIMP) 371. 12.) ((RAT SIMP) 41. 2.)
         ((RAT SIMP) -121. 48.) ((RAT SIMP) 177. 4.)
         ((RAT SIMP) 25. 2.) ((RAT SIMP) 77. 16.) ((RAT SIMP) 266. 9.)
         ((RAT SIMP) 316. 9.) ((RAT SIMP) 26. 3.) ((RAT SIMP) 27. 2.)
         ((RAT SIMP) -7. 18.) ((RAT SIMP) -581. 18.) 13.
         ((RAT SIMP) -187. 6.) ((RAT SIMP) 116. 3.)
         ((RAT SIMP) -113. 6.) ((RAT SIMP) 21. 2.)
         ((RAT SIMP) -247. 12.) ((RAT SIMP) -113. 6.)
         ((RAT SIMP) -67. 12.) ((RAT SIMP) -235. 6.)
         ((RAT SIMP) -63. 4.) ((RAT SIMP) 268. 3.) ((RAT SIMP) 103. 2.)
         ((RAT SIMP) 433. 6.) 81. ((RAT SIMP) 403. 9.)
         ((RAT SIMP) -103. 9.) ((RAT SIMP) 94. 9.) -98.
         ((RAT SIMP) -1330. 9.) ((RAT SIMP) 323. 9.)
         ((RAT SIMP) -269. 3.) ((RAT SIMP) -317. 9.)
         ((RAT SIMP) -5051. 36.) ((RAT SIMP) -1463. 18.)
         ((RAT SIMP) -3491. 36.) ((RAT SIMP) -781. 6.)
         ((RAT SIMP) -1003. 36.) ((RAT SIMP) 719. 12.) 136.
         ((RAT SIMP) 530. 3.) ((RAT SIMP) 193. 3.))
        ((MLIST SIMP) ((RAT SIMP) -158. 3.) -61. ((RAT SIMP) 25. 6.)
         ((RAT SIMP) 227. 9.) ((RAT SIMP) 173. 12.)
         ((RAT SIMP) -65. 72.) ((RAT SIMP) 1285. 36.)
         ((RAT SIMP) 131. 6.) ((RAT SIMP) -287. 144.)
         ((RAT SIMP) 553. 12.) ((RAT SIMP) 19. 2.)
         ((RAT SIMP) 325. 48.) ((RAT SIMP) 1015. 27.)
         ((RAT SIMP) 905. 27.) ((RAT SIMP) 29. 9.)
         ((RAT SIMP) 223. 18.) ((RAT SIMP) 61. 54.)
         ((RAT SIMP) -1981. 54.) ((RAT SIMP) -155. 18.)
         ((RAT SIMP) -245. 9.) ((RAT SIMP) 178. 3.)
         ((RAT SIMP) -212. 9.) ((RAT SIMP) 85. 6.)
         ((RAT SIMP) -1169. 36.) ((RAT SIMP) -92. 9.)
         ((RAT SIMP) -359. 36.) ((RAT SIMP) -593. 18.)
         ((RAT SIMP) -33. 2.) ((RAT SIMP) 791. 9.) ((RAT SIMP) 347. 6.)
         ((RAT SIMP) 1607. 18.) ((RAT SIMP) 863. 9.)
         ((RAT SIMP) 1817. 27.) ((RAT SIMP) 727. 27.)
         ((RAT SIMP) 509. 27.) ((RAT SIMP) -929. 9.)
         ((RAT SIMP) -3581. 27.) ((RAT SIMP) 556. 27.)
         ((RAT SIMP) -430. 3.) ((RAT SIMP) -1954. 27.)
         ((RAT SIMP) -16069. 108.) ((RAT SIMP) -3487. 54.)
         ((RAT SIMP) -11815. 108.) ((RAT SIMP) -865. 6.)
         ((RAT SIMP) -5171. 108.) ((RAT SIMP) 2093. 36.)
         ((RAT SIMP) 394. 3.) ((RAT SIMP) 1696. 9.)
         ((RAT SIMP) 785. 9.))
        ((MLIST SIMP) 9. ((RAT SIMP) 117. 16.) ((RAT SIMP) 27. 32.)
         ((RAT SIMP) -441. 32.) ((RAT SIMP) -99. 16.)
         ((RAT SIMP) -45. 128.) ((RAT SIMP) -9. 32.)
         ((RAT SIMP) -3. 16.) ((RAT SIMP) 3. 128.) ((RAT SIMP) -9. 32.)
         ((RAT SIMP) -3. 16.) ((RAT SIMP) 3. 128.)
         ((RAT SIMP) -119. 16.) ((RAT SIMP) 9. 16.) ((RAT SIMP) 9. 16.)
         ((RAT SIMP) -63. 8.) ((RAT SIMP) -63. 8.) ((RAT SIMP) -15. 8.)
         ((RAT SIMP) -63. 32.) ((RAT SIMP) 33. 32.)
         ((RAT SIMP) 33. 32.) ((RAT SIMP) -63. 32.)
         ((RAT SIMP) -63. 32.) ((RAT SIMP) -111. 32.)
         ((RAT SIMP) -15. 32.) ((RAT SIMP) -111. 32.)
         ((RAT SIMP) -15. 32.) ((RAT SIMP) -75. 32.)
         ((RAT SIMP) -141. 16.) ((RAT SIMP) 51. 16.)
         ((RAT SIMP) 51. 16.) ((RAT SIMP) -111. 8.)
         ((RAT SIMP) 51. 16.) ((RAT SIMP) -77. 16.)
         ((RAT SIMP) -111. 8.) ((RAT SIMP) 51. 16.)
         ((RAT SIMP) -77. 16.) ((RAT SIMP) 81. 8.)
         ((RAT SIMP) 147. 16.) ((RAT SIMP) 147. 16.)
         ((RAT SIMP) -15. 32.) ((RAT SIMP) -1215. 32.)
         ((RAT SIMP) -15. 32.) ((RAT SIMP) -1215. 32.)
         ((RAT SIMP) 465. 32.) ((RAT SIMP) 465. 32.)
         ((RAT SIMP) 81. 4.) ((RAT SIMP) 81. 4.) ((RAT SIMP) 81. 4.))
        ((MLIST SIMP) 18. ((RAT SIMP) 117. 8.) ((RAT SIMP) 27. 16.)
         ((RAT SIMP) -225. 16.) ((RAT SIMP) -51. 8.)
         ((RAT SIMP) -21. 64.) ((RAT SIMP) -225. 16.)
         ((RAT SIMP) -51. 8.) ((RAT SIMP) -21. 64.)
         ((RAT SIMP) -9. 16.) ((RAT SIMP) -3. 8.) ((RAT SIMP) 3. 64.)
         ((RAT SIMP) -55. 8.) ((RAT SIMP) -55. 8.) ((RAT SIMP) 9. 8.)
         ((RAT SIMP) -63. 4.) ((RAT SIMP) -39. 4.) ((RAT SIMP) -39. 4.)
         ((RAT SIMP) -15. 16.) ((RAT SIMP) -15. 16.)
         ((RAT SIMP) 33. 16.) ((RAT SIMP) -87. 16.)
         ((RAT SIMP) -39. 16.) ((RAT SIMP) -87. 16.)
         ((RAT SIMP) -39. 16.) ((RAT SIMP) -63. 16.)
         ((RAT SIMP) -63. 16.) ((RAT SIMP) -75. 16.)
         ((RAT SIMP) -45. 8.) ((RAT SIMP) -45. 8.) ((RAT SIMP) 51. 8.)
         ((RAT SIMP) -111. 4.) ((RAT SIMP) -13. 8.)
         ((RAT SIMP) -13. 8.) ((RAT SIMP) -15. 4.) ((RAT SIMP) 99. 8.)
         ((RAT SIMP) 35. 8.) ((RAT SIMP) -15. 4.) ((RAT SIMP) 99. 8.)
         ((RAT SIMP) 35. 8.) ((RAT SIMP) -615. 16.)
         ((RAT SIMP) -615. 16.) ((RAT SIMP) 225. 16.)
         ((RAT SIMP) -375. 16.) ((RAT SIMP) 225. 16.)
         ((RAT SIMP) -375. 16.) ((RAT SIMP) 81. 2.) ((RAT SIMP) 81. 2.)
         ((RAT SIMP) 81. 2.))
        ((MLIST SIMP) 27. ((RAT SIMP) 351. 16.) ((RAT SIMP) 81. 32.)
         ((RAT SIMP) -459. 32.) ((RAT SIMP) -105. 16.)
         ((RAT SIMP) -39. 128.) ((RAT SIMP) -459. 32.)
         ((RAT SIMP) -105. 16.) ((RAT SIMP) -39. 128.)
         ((RAT SIMP) -459. 32.) ((RAT SIMP) -105. 16.)
         ((RAT SIMP) -39. 128.) ((RAT SIMP) -101. 16.)
         ((RAT SIMP) -101. 16.) ((RAT SIMP) -101. 16.)
         ((RAT SIMP) -141. 8.) ((RAT SIMP) -141. 8.)
         ((RAT SIMP) -141. 8.) ((RAT SIMP) 3. 32.) ((RAT SIMP) 3. 32.)
         ((RAT SIMP) 3. 32.) ((RAT SIMP) -189. 32.)
         ((RAT SIMP) -189. 32.) ((RAT SIMP) -189. 32.)
         ((RAT SIMP) -189. 32.) ((RAT SIMP) -189. 32.)
         ((RAT SIMP) -189. 32.) ((RAT SIMP) -225. 32.)
         ((RAT SIMP) -39. 16.) ((RAT SIMP) -39. 16.)
         ((RAT SIMP) -39. 16.) ((RAT SIMP) -141. 8.)
         ((RAT SIMP) 121. 16.) ((RAT SIMP) 121. 16.)
         ((RAT SIMP) -141. 8.) ((RAT SIMP) 121. 16.)
         ((RAT SIMP) 121. 16.) ((RAT SIMP) -141. 8.)
         ((RAT SIMP) 121. 16.) ((RAT SIMP) 121. 16.)
         ((RAT SIMP) -765. 32.) ((RAT SIMP) -765. 32.)
         ((RAT SIMP) -765. 32.) ((RAT SIMP) -765. 32.)
         ((RAT SIMP) -765. 32.) ((RAT SIMP) -765. 32.)
         ((RAT SIMP) 243. 4.) ((RAT SIMP) 243. 4.)
         ((RAT SIMP) 243. 4.))
        ((MLIST SIMP) 28. ((RAT SIMP) 105. 4.) ((RAT SIMP) 7. 8.)
         ((RAT SIMP) -105. 8.) ((RAT SIMP) -21. 4.)
         ((RAT SIMP) -21. 32.) ((RAT SIMP) -105. 8.)
         ((RAT SIMP) -21. 4.) ((RAT SIMP) -21. 32.)
         ((RAT SIMP) -105. 8.) ((RAT SIMP) -21. 4.)
         ((RAT SIMP) -21. 32.) ((RAT SIMP) -35. 4.)
         ((RAT SIMP) -35. 4.) ((RAT SIMP) -35. 4.) ((RAT SIMP) -35. 2.)
         ((RAT SIMP) -35. 2.) ((RAT SIMP) -35. 2.) ((RAT SIMP) -35. 8.)
         ((RAT SIMP) -35. 8.) ((RAT SIMP) -35. 8.) ((RAT SIMP) -63. 8.)
         ((RAT SIMP) -63. 8.) ((RAT SIMP) -63. 8.) ((RAT SIMP) -63. 8.)
         ((RAT SIMP) -63. 8.) ((RAT SIMP) -63. 8.) ((RAT SIMP) -63. 8.)
         ((RAT SIMP) -21. 4.) ((RAT SIMP) -21. 4.) ((RAT SIMP) -21. 4.)
         ((RAT SIMP) -35. 2.) ((RAT SIMP) 7. 4.) ((RAT SIMP) 7. 4.)
         ((RAT SIMP) -35. 2.) ((RAT SIMP) 7. 4.) ((RAT SIMP) 7. 4.)
         ((RAT SIMP) -35. 2.) ((RAT SIMP) 7. 4.) ((RAT SIMP) 7. 4.)
         ((RAT SIMP) -175. 8.) ((RAT SIMP) -175. 8.)
         ((RAT SIMP) -175. 8.) ((RAT SIMP) -175. 8.)
         ((RAT SIMP) -175. 8.) ((RAT SIMP) -175. 8.) 63. 63. 63.)
        ((MLIST SIMP) 46. ((RAT SIMP) 375. 8.) ((RAT SIMP) -7. 16.)
         ((RAT SIMP) -267. 16.) ((RAT SIMP) -45. 8.)
         ((RAT SIMP) -87. 64.) ((RAT SIMP) -267. 16.)
         ((RAT SIMP) -45. 8.) ((RAT SIMP) -87. 64.)
         ((RAT SIMP) -123. 16.) ((RAT SIMP) -13. 8.)
         ((RAT SIMP) -71. 64.) ((RAT SIMP) -141. 8.)
         ((RAT SIMP) -141. 8.) ((RAT SIMP) -77. 8.)
         ((RAT SIMP) -85. 4.) ((RAT SIMP) -85. 4.) ((RAT SIMP) -85. 4.)
         ((RAT SIMP) -229. 16.) ((RAT SIMP) -229. 16.)
         ((RAT SIMP) -149. 16.) ((RAT SIMP) -189. 16.)
         ((RAT SIMP) -205. 16.) ((RAT SIMP) -189. 16.)
         ((RAT SIMP) -205. 16.) ((RAT SIMP) -205. 16.)
         ((RAT SIMP) -205. 16.) ((RAT SIMP) -161. 16.)
         ((RAT SIMP) -7. 8.) ((RAT SIMP) -7. 8.) ((RAT SIMP) 57. 8.)
         ((RAT SIMP) -69. 4.) ((RAT SIMP) -143. 8.)
         ((RAT SIMP) -143. 8.) ((RAT SIMP) -21. 4.)
         ((RAT SIMP) -127. 8.) ((RAT SIMP) 129. 8.)
         ((RAT SIMP) -21. 4.) ((RAT SIMP) -127. 8.)
         ((RAT SIMP) 129. 8.) ((RAT SIMP) -605. 16.)
         ((RAT SIMP) -605. 16.) ((RAT SIMP) -525. 16.)
         ((RAT SIMP) -125. 16.) ((RAT SIMP) -525. 16.)
         ((RAT SIMP) -125. 16.) ((RAT SIMP) 207. 2.)
         ((RAT SIMP) 63. 2.) ((RAT SIMP) 63. 2.))
        ((MLIST SIMP) 62. ((RAT SIMP) 471. 8.) ((RAT SIMP) 25. 16.)
         ((RAT SIMP) -363. 16.) ((RAT SIMP) -69. 8.)
         ((RAT SIMP) -87. 64.) ((RAT SIMP) -219. 16.)
         ((RAT SIMP) -37. 8.) ((RAT SIMP) -71. 64.)
         ((RAT SIMP) -219. 16.) ((RAT SIMP) -37. 8.)
         ((RAT SIMP) -71. 64.) ((RAT SIMP) -173. 8.)
         ((RAT SIMP) -109. 8.) ((RAT SIMP) -109. 8.)
         ((RAT SIMP) -101. 4.) ((RAT SIMP) -101. 4.)
         ((RAT SIMP) -101. 4.) ((RAT SIMP) -245. 16.)
         ((RAT SIMP) -165. 16.) ((RAT SIMP) -165. 16.)
         ((RAT SIMP) -205. 16.) ((RAT SIMP) -205. 16.)
         ((RAT SIMP) -205. 16.) ((RAT SIMP) -221. 16.)
         ((RAT SIMP) -205. 16.) ((RAT SIMP) -221. 16.)
         ((RAT SIMP) -169. 16.) ((RAT SIMP) 73. 8.)
         ((RAT SIMP) 137. 8.) ((RAT SIMP) 137. 8.) ((RAT SIMP) -21. 4.)
         ((RAT SIMP) -191. 8.) ((RAT SIMP) 65. 8.) ((RAT SIMP) -21. 4.)
         ((RAT SIMP) -191. 8.) ((RAT SIMP) 65. 8.) ((RAT SIMP) 27. 4.)
         ((RAT SIMP) 81. 8.) ((RAT SIMP) 81. 8.) ((RAT SIMP) -845. 16.)
         ((RAT SIMP) -445. 16.) ((RAT SIMP) -845. 16.)
         ((RAT SIMP) -445. 16.) ((RAT SIMP) -365. 16.)
         ((RAT SIMP) -365. 16.) ((RAT SIMP) 135. 2.)
         ((RAT SIMP) 135. 2.) ((RAT SIMP) -9. 2.))
        ((MLIST SIMP) 78. ((RAT SIMP) 567. 8.) ((RAT SIMP) 57. 16.)
         ((RAT SIMP) -315. 16.) ((RAT SIMP) -61. 8.)
         ((RAT SIMP) -71. 64.) ((RAT SIMP) -315. 16.)
         ((RAT SIMP) -61. 8.) ((RAT SIMP) -71. 64.)
         ((RAT SIMP) -315. 16.) ((RAT SIMP) -61. 8.)
         ((RAT SIMP) -71. 64.) ((RAT SIMP) -141. 8.)
         ((RAT SIMP) -141. 8.) ((RAT SIMP) -141. 8.)
         ((RAT SIMP) -117. 4.) ((RAT SIMP) -117. 4.)
         ((RAT SIMP) -117. 4.) ((RAT SIMP) -181. 16.)
         ((RAT SIMP) -181. 16.) ((RAT SIMP) -181. 16.)
         ((RAT SIMP) -221. 16.) ((RAT SIMP) -221. 16.)
         ((RAT SIMP) -221. 16.) ((RAT SIMP) -221. 16.)
         ((RAT SIMP) -221. 16.) ((RAT SIMP) -221. 16.)
         ((RAT SIMP) -177. 16.) ((RAT SIMP) 217. 8.)
         ((RAT SIMP) 217. 8.) ((RAT SIMP) 217. 8.) ((RAT SIMP) 27. 4.)
         ((RAT SIMP) 17. 8.) ((RAT SIMP) 17. 8.) ((RAT SIMP) 27. 4.)
         ((RAT SIMP) 17. 8.) ((RAT SIMP) 17. 8.) ((RAT SIMP) 27. 4.)
         ((RAT SIMP) 17. 8.) ((RAT SIMP) 17. 8.) ((RAT SIMP) -685. 16.)
         ((RAT SIMP) -685. 16.) ((RAT SIMP) -685. 16.)
         ((RAT SIMP) -685. 16.) ((RAT SIMP) -685. 16.)
         ((RAT SIMP) -685. 16.) ((RAT SIMP) 63. 2.) ((RAT SIMP) 63. 2.)
         ((RAT SIMP) 63. 2.))
        ((MLIST SIMP) -64. -54. -5. 0. 0. 0. -27. -12.
         ((RAT SIMP) -3. 4.) -27. -12. ((RAT SIMP) -3. 4.) 10. -22.
         -22. 4. 4. -12. 10. -14. -14. 6. 6. 3. -6. 3. -6. 3. 36. 54.
         54. 40. -52. 76. 40. -52. 76. 72. 92. 92. -75. 50. -75. 50.
         125. 125. -216. -216. 216.)
        ((MLIST SIMP) -128. -108. -10. -27. -12. ((RAT SIMP) -3. 4.)
         -27. -12. ((RAT SIMP) -3. 4.) -54. -24. ((RAT SIMP) -3. 2.)
         -12. -12. -44. 8. -8. -8. -4. -4. -28. 9. 0. 9. 0. -3. -3. 6.
         90. 90. 108. 80. 24. 24. 112. 40. 168. 112. 40. 168. -25. -25.
         50. 175. 50. 175. -432. 0. 0.)
        ((MLIST SIMP) -192. -162. -15. -54. -24. ((RAT SIMP) -3. 2.)
         -54. -24. ((RAT SIMP) -3. 2.) -54. -24. ((RAT SIMP) -3. 2.)
         -34. -34. -34. -4. -4. -4. -18. -18. -18. 3. 3. 3. 3. 3. 3. 9.
         144. 144. 144. 152. 116. 116. 152. 116. 116. 152. 116. 116.
         100. 100. 100. 100. 100. 100. -216. -216. -216.)
        ((MLIST SIMP) 256. 216. 20. 135. 60. ((RAT SIMP) 15. 4.) 135.
         60. ((RAT SIMP) 15. 4.) 135. 60. ((RAT SIMP) 15. 4.) 120. 120.
         120. 80. 80. 80. 80. 80. 80. 45. 45. 45. 45. 45. 45. 30. 270.
         270. 270. 320. 480. 480. 320. 480. 480. 320. 480. 480. 625.
         625. 625. 625. 625. 625. 1296. 1296. 1296.)))
      (((8. 2.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) 5630835656. 939189675.)
         ((RAT SIMP) -14537779256. 939189675.)
         ((RAT SIMP) 10671302072. 939189675.)
         ((RAT SIMP) -515575576. 313063225.) 0.
         ((RAT SIMP) 801170524. 939189675.)
         ((RAT SIMP) -9642411. 626126450.)
         ((RAT SIMP) -87230528. 62612645.) 0.
         ((RAT SIMP) 53010804. 313063225.) 0.
         ((RAT SIMP) -57899072. 62612645.)
         ((RAT SIMP) 4125044. 313063225.)
         ((RAT SIMP) -3975830268. 313063225.)
         ((RAT SIMP) 95667726. 12522529.) 1.
         ((RAT SIMP) -12950272564. 939189675.)
         ((RAT SIMP) 544258022. 62612645.)
         ((RAT SIMP) 67501221. 62612645.)
         ((RAT SIMP) 6261431198. 313063225.)
         ((RAT SIMP) -3643567081. 313063225.)
         ((RAT SIMP) -523816557. 313063225.)
         ((RAT SIMP) 1709006684. 939189675.)
         ((RAT SIMP) 1279346684. 939189675.)
         ((RAT SIMP) -321562472. 313063225.)
         ((RAT SIMP) -1060167416. 939189675.)
         ((RAT SIMP) 656578312. 313063225.)
         ((RAT SIMP) 719213192. 313063225.)
         ((RAT SIMP) -79019017. 62612645.)
         ((RAT SIMP) -69299153. 62612645.)
         ((RAT SIMP) -871430464. 939189675.)
         ((RAT SIMP) -17607265984. 939189675.)
         ((RAT SIMP) 3231000868. 313063225.)
         ((RAT SIMP) 9419547884. 939189675.) 0.
         ((RAT SIMP) 9700768. 62612645.)
         ((RAT SIMP) -186462844. 187837935.)
         ((RAT SIMP) -186462844. 187837935.))
        ((MLIST SIMP) ((RAT SIMP) 6500414992. 939189675.)
         ((RAT SIMP) -15307125892. 939189675.)
         ((RAT SIMP) 10998417829. 939189675.)
         ((RAT SIMP) -562966407. 313063225.) 0.
         ((RAT SIMP) 779066918. 939189675.)
         ((RAT SIMP) -16738429. 1252252900.)
         ((RAT SIMP) -192744476. 62612645.) 1.
         ((RAT SIMP) 231235581. 626126450.) 0.
         ((RAT SIMP) -65321079. 62612645.)
         ((RAT SIMP) 15199741. 626126450.)
         ((RAT SIMP) -4010172576. 313063225.)
         ((RAT SIMP) 92675744. 12522529.) 1.
         ((RAT SIMP) -14290455148. 939189675.)
         ((RAT SIMP) 609034134. 62612645.)
         ((RAT SIMP) 73414437. 62612645.)
         ((RAT SIMP) 13863332347. 626126450.)
         ((RAT SIMP) -4070248042. 313063225.)
         ((RAT SIMP) -4550896017. 2504505800.)
         ((RAT SIMP) 2098301338. 939189675.)
         ((RAT SIMP) 1148925088. 939189675.)
         ((RAT SIMP) -279304729. 313063225.)
         ((RAT SIMP) -1048886687. 939189675.)
         ((RAT SIMP) 685769884. 313063225.)
         ((RAT SIMP) 824167844. 313063225.)
         ((RAT SIMP) -210594443. 125225290.)
         ((RAT SIMP) -83820221. 62612645.)
         ((RAT SIMP) -766141723. 939189675.)
         ((RAT SIMP) -18228683813. 939189675.)
         ((RAT SIMP) 3382083376. 313063225.)
         ((RAT SIMP) 9542024888. 939189675.) 0.
         ((RAT SIMP) 21434806. 62612645.)
         ((RAT SIMP) -201434708. 187837935.)
         ((RAT SIMP) -201434708. 187837935.))
        ((MLIST SIMP) ((RAT SIMP) 2170994948. 313063225.)
         ((RAT SIMP) -6689261948. 313063225.)
         ((RAT SIMP) 14984658853. 939189675.)
         ((RAT SIMP) -947657349. 313063225.) 1.
         ((RAT SIMP) 353766242. 313063225.)
         ((RAT SIMP) 209572541. 3756758700.)
         ((RAT SIMP) -147164972. 62612645.) 1.
         ((RAT SIMP) 82928317. 626126450.) 0.
         ((RAT SIMP) -35067783. 62612645.)
         ((RAT SIMP) -82020163. 626126450.)
         ((RAT SIMP) -3750595632. 313063225.)
         ((RAT SIMP) 79649312. 12522529.) 1.
         ((RAT SIMP) -12977302636. 939189675.)
         ((RAT SIMP) 509457918. 62612645.)
         ((RAT SIMP) 70860069. 62612645.)
         ((RAT SIMP) 11186605279. 626126450.)
         ((RAT SIMP) -3285872869. 313063225.)
         ((RAT SIMP) -3586398569. 2504505800.)
         ((RAT SIMP) 850832222. 313063225.)
         ((RAT SIMP) 609208472. 313063225.)
         ((RAT SIMP) -244586953. 313063225.)
         ((RAT SIMP) -894843359. 939189675.)
         ((RAT SIMP) 520854838. 313063225.)
         ((RAT SIMP) 626524958. 313063225.)
         ((RAT SIMP) -197698571. 125225290.)
         ((RAT SIMP) -82451087. 62612645.)
         ((RAT SIMP) -31289611. 939189675.)
         ((RAT SIMP) -4465100297. 313063225.)
         ((RAT SIMP) 2503647832. 313063225.)
         ((RAT SIMP) 7049603216. 939189675.) 0.
         ((RAT SIMP) 16365982. 62612645.)
         ((RAT SIMP) -60120692. 62612645.)
         ((RAT SIMP) -60120692. 62612645.))
        ((MLIST SIMP) ((RAT SIMP) 8767050392. 939189675.)
         ((RAT SIMP) -25885413392. 939189675.)
         ((RAT SIMP) 6413465893. 313063225.)
         ((RAT SIMP) -1151447057. 313063225.) 1.
         ((RAT SIMP) 1481782318. 939189675.)
         ((RAT SIMP) 294549113. 3756758700.)
         ((RAT SIMP) -166832496. 62612645.) 1.
         ((RAT SIMP) 172474881. 626126450.) 0.
         ((RAT SIMP) -48122059. 62612645.)
         ((RAT SIMP) -14517759. 626126450.)
         ((RAT SIMP) -5333303526. 313063225.)
         ((RAT SIMP) 119750461. 12522529.) 1.
         ((RAT SIMP) -5985342966. 313063225.)
         ((RAT SIMP) 724826249. 62612645.)
         ((RAT SIMP) 71962277. 62612645.)
         ((RAT SIMP) 16090802097. 626126450.)
         ((RAT SIMP) -9538954159. 626126450.)
         ((RAT SIMP) -3685085117. 2504505800.)
         ((RAT SIMP) 1986006488. 939189675.)
         ((RAT SIMP) 1164261488. 939189675.)
         ((RAT SIMP) -59568629. 313063225.)
         ((RAT SIMP) -120438629. 313063225.)
         ((RAT SIMP) 1041956884. 313063225.)
         ((RAT SIMP) 1161749044. 313063225.)
         ((RAT SIMP) -342500114. 62612645.)
         ((RAT SIMP) -323910416. 62612645.)
         ((RAT SIMP) 1499754709. 313063225.)
         ((RAT SIMP) -9776115101. 1878379350.)
         ((RAT SIMP) 794675276. 313063225.)
         ((RAT SIMP) 620343596. 313063225.) 1.
         ((RAT SIMP) 81165821. 62612645.)
         ((RAT SIMP) -213425668. 187837935.)
         ((RAT SIMP) -213425668. 187837935.))
        ((MLIST SIMP) ((RAT SIMP) 8756103518. 939189675.)
         ((RAT SIMP) -26836457018. 939189675.)
         ((RAT SIMP) 6698196897. 313063225.)
         ((RAT SIMP) -1171548528. 313063225.) 1.
         ((RAT SIMP) 1588114072. 939189675.)
         ((RAT SIMP) 73921613. 939189675.)
         ((RAT SIMP) -166486259. 62612645.) 1.
         ((RAT SIMP) 87721587. 313063225.) 1.
         ((RAT SIMP) -89451251. 62612645.)
         ((RAT SIMP) -40670093. 313063225.)
         ((RAT SIMP) -16393862762. 939189675.)
         ((RAT SIMP) 122094209. 12522529.) 1.
         ((RAT SIMP) -19080057442. 939189675.)
         ((RAT SIMP) 783599201. 62612645.)
         ((RAT SIMP) 75451813. 62612645.)
         ((RAT SIMP) 16448262663. 626126450.)
         ((RAT SIMP) -19421802747. 1252252900.)
         ((RAT SIMP) -1845857659. 1252252900.)
         ((RAT SIMP) 4137587329. 1878379350.)
         ((RAT SIMP) 1880702329. 1878379350.)
         ((RAT SIMP) -186653623. 939189675.)
         ((RAT SIMP) -437418623. 939189675.)
         ((RAT SIMP) 1072369661. 313063225.)
         ((RAT SIMP) 1236871501. 313063225.)
         ((RAT SIMP) -2908473433. 500901160.)
         ((RAT SIMP) -2704250417. 500901160.)
         ((RAT SIMP) 1628125961. 313063225.)
         ((RAT SIMP) -18065051233. 3756758700.)
         ((RAT SIMP) 2252524312. 939189675.)
         ((RAT SIMP) 1534333352. 939189675.) 1.
         ((RAT SIMP) 88090369. 62612645.)
         ((RAT SIMP) -217614832. 187837935.)
         ((RAT SIMP) -217614832. 187837935.))
        ((MLIST SIMP) ((RAT SIMP) -177. 13.) ((RAT SIMP) 2683. 195.)
         ((RAT SIMP) -457. 78.) ((RAT SIMP) -121. 195.)
         ((RAT SIMP) 1057. 390.) 0. ((RAT SIMP) 8. 195.)
         ((RAT SIMP) 5429. 225.) ((RAT SIMP) -977. 75.)
         ((RAT SIMP) -14372. 2925.) ((RAT SIMP) -38432. 2925.)
         ((RAT SIMP) 2112. 325.) ((RAT SIMP) 1772. 2925.)
         ((RAT SIMP) 89617. 5850.) ((RAT SIMP) -119863. 11700.)
         ((RAT SIMP) 1384. 2925.) ((RAT SIMP) -17839. 1950.)
         ((RAT SIMP) 36041. 3900.) ((RAT SIMP) 1532. 975.)
         ((RAT SIMP) 1613. 780.) ((RAT SIMP) -8323. 1560.)
         ((RAT SIMP) -16. 195.) ((RAT SIMP) -2941. 1170.)
         ((RAT SIMP) -2959. 585.) ((RAT SIMP) 1324. 585.)
         ((RAT SIMP) 4843. 585.) ((RAT SIMP) -4687. 1170.)
         ((RAT SIMP) 1433. 234.) ((RAT SIMP) -60839. 23400.)
         ((RAT SIMP) -10489. 5850.) ((RAT SIMP) -589. 390.)
         ((RAT SIMP) 2707. 130.) ((RAT SIMP) 2807. 390.)
         ((RAT SIMP) -42197. 1170.) ((RAT SIMP) -7381. 1950.)
         ((RAT SIMP) 25081. 1950.) ((RAT SIMP) -15679. 5850.)
         ((RAT SIMP) 15679. 5850.))
        ((MLIST SIMP) ((RAT SIMP) 40493. 13962.)
         ((RAT SIMP) -205789. 46540.) ((RAT SIMP) 99415. 55848.)
         ((RAT SIMP) 270923. 279240.) ((RAT SIMP) 752879. 558480.) 0.
         ((RAT SIMP) -220843. 558480.) ((RAT SIMP) 212252. 13425.)
         ((RAT SIMP) -16077. 8950.) ((RAT SIMP) -440202. 58175.)
         ((RAT SIMP) -16347389. 698100.) ((RAT SIMP) 13002941. 698100.)
         ((RAT SIMP) -294863. 349050.) ((RAT SIMP) 40525417. 4188600.)
         ((RAT SIMP) -156093763. 8377200.)
         ((RAT SIMP) 3105259. 2094300.)
         ((RAT SIMP) -22553239. 1396200.) ((RAT SIMP) 3436447. 930800.)
         ((RAT SIMP) 497169. 232700.) ((RAT SIMP) -4636907. 558480.)
         ((RAT SIMP) -8273623. 1116960.) ((RAT SIMP) 1129061. 558480.)
         ((RAT SIMP) 299621. 34905.) ((RAT SIMP) 573419. 279240.)
         ((RAT SIMP) 2454989. 418860.) ((RAT SIMP) 1292813. 69810.)
         ((RAT SIMP) -217783. 34905.) ((RAT SIMP) 74561. 13962.)
         ((RAT SIMP) -6018619. 2792400.)
         ((RAT SIMP) -13578527. 5584800.) ((RAT SIMP) -27943. 93080.)
         ((RAT SIMP) 9507181. 279240.) ((RAT SIMP) 7053481. 837720.)
         ((RAT SIMP) -13297939. 279240.) ((RAT SIMP) -3796197. 465400.)
         ((RAT SIMP) 7035697. 465400.) ((RAT SIMP) -1280091. 465400.)
         ((RAT SIMP) 1280091. 465400.))
        ((MLIST SIMP) ((RAT SIMP) 107635. 13962.)
         ((RAT SIMP) -3208007. 418860.) ((RAT SIMP) 446879. 167544.)
         ((RAT SIMP) 459163. 837720.) ((RAT SIMP) -204961. 1675440.) 0.
         ((RAT SIMP) -472003. 1675440.) ((RAT SIMP) 1559456. 120825.)
         ((RAT SIMP) -315481. 80550.) ((RAT SIMP) -12628531. 3141450.)
         ((RAT SIMP) -139041167. 6282900.)
         ((RAT SIMP) 11965747. 698100.) ((RAT SIMP) 527603. 1570725.)
         ((RAT SIMP) 142711657. 12565800.)
         ((RAT SIMP) -292080523. 25131600.)
         ((RAT SIMP) 229291. 1570725.) ((RAT SIMP) -69708919. 4188600.)
         ((RAT SIMP) 28192661. 8377200.) ((RAT SIMP) 970568. 523575.)
         ((RAT SIMP) -12763987. 1675440.)
         ((RAT SIMP) -8243983. 3350880.) ((RAT SIMP) 1689881. 1675440.)
         ((RAT SIMP) 827428. 314145.) ((RAT SIMP) 10405297. 2513160.)
         ((RAT SIMP) -4556951. 1256580.) ((RAT SIMP) 10503629. 628290.)
         ((RAT SIMP) -1719869. 314145.) ((RAT SIMP) 613943. 125658.)
         ((RAT SIMP) 57495203. 25131600.)
         ((RAT SIMP) -180317101. 50263200.)
         ((RAT SIMP) 205811. 837720.) ((RAT SIMP) 2567069. 93080.)
         ((RAT SIMP) 6645667. 837720.) ((RAT SIMP) -97430777. 2513160.)
         ((RAT SIMP) -36436471. 4188600.)
         ((RAT SIMP) 52644571. 4188600.)
         ((RAT SIMP) -21981139. 12565800.)
         ((RAT SIMP) 21981139. 12565800.))
        ((MLIST SIMP) ((RAT SIMP) 14555. 13962.)
         ((RAT SIMP) -66863. 46540.) ((RAT SIMP) 24853. 55848.)
         ((RAT SIMP) 91001. 279240.) ((RAT SIMP) 366053. 558480.) 0.
         ((RAT SIMP) -95281. 558480.) ((RAT SIMP) 248254. 13425.)
         ((RAT SIMP) -75229. 8950.) ((RAT SIMP) -1491079. 349050.)
         ((RAT SIMP) -15004303. 698100.) ((RAT SIMP) 10755707. 698100.)
         ((RAT SIMP) 102577. 174525.) ((RAT SIMP) 60353539. 4188600.)
         ((RAT SIMP) -96367321. 8377200.) ((RAT SIMP) -125243. 523575.)
         ((RAT SIMP) -23360413. 1396200.) ((RAT SIMP) 4952749. 930800.)
         ((RAT SIMP) 113012. 58175.) ((RAT SIMP) -2144849. 558480.)
         ((RAT SIMP) -3616741. 1116960.) ((RAT SIMP) 439187. 558480.)
         ((RAT SIMP) 4359. 11635.) ((RAT SIMP) 306091. 93080.)
         ((RAT SIMP) -1860277. 418860.) ((RAT SIMP) 1079161. 69810.)
         ((RAT SIMP) -62837. 11635.) ((RAT SIMP) 73387. 13962.)
         ((RAT SIMP) 3135727. 2792400.) ((RAT SIMP) -5957903. 1861600.)
         ((RAT SIMP) -18501. 93080.) ((RAT SIMP) 5094967. 279240.)
         ((RAT SIMP) 13347427. 837720.) ((RAT SIMP) -3470651. 93080.)
         ((RAT SIMP) -4524239. 465400.) ((RAT SIMP) 6325139. 465400.)
         ((RAT SIMP) -3104251. 1396200.)
         ((RAT SIMP) 3104251. 1396200.))
        ((MLIST SIMP) ((RAT SIMP) 21508. 6981.)
         ((RAT SIMP) -493433. 139620.) ((RAT SIMP) 24991. 18616.)
         ((RAT SIMP) 2529. 93080.) ((RAT SIMP) -220709. 558480.) 1.
         ((RAT SIMP) -54827. 558480.) ((RAT SIMP) 918929. 40275.)
         ((RAT SIMP) -350629. 26850.) ((RAT SIMP) -3073099. 1047150.)
         ((RAT SIMP) -56529053. 2094300.)
         ((RAT SIMP) 13320419. 698100.) ((RAT SIMP) 533987. 523575.)
         ((RAT SIMP) 90338903. 4188600.)
         ((RAT SIMP) -68107517. 8377200.)
         ((RAT SIMP) -4563019. 2094300.)
         ((RAT SIMP) -27436601. 1396200.)
         ((RAT SIMP) 17376419. 2792400.) ((RAT SIMP) 1957763. 698100.)
         ((RAT SIMP) -1198011. 186160.) ((RAT SIMP) -3699797. 1116960.)
         ((RAT SIMP) 358279. 558480.) ((RAT SIMP) -2518291. 209430.)
         ((RAT SIMP) 3742183. 837720.) ((RAT SIMP) -646823. 139620.)
         ((RAT SIMP) 4089881. 209430.) ((RAT SIMP) -1013249. 418860.)
         ((RAT SIMP) 484177. 83772.) ((RAT SIMP) 15137687. 8377200.)
         ((RAT SIMP) 1011821. 16754400.) ((RAT SIMP) -1500391. 279240.)
         ((RAT SIMP) 4394719. 279240.) ((RAT SIMP) 19510039. 837720.)
         ((RAT SIMP) -37478663. 837720.)
         ((RAT SIMP) -15593269. 1396200.)
         ((RAT SIMP) 24217969. 1396200.)
         ((RAT SIMP) -12229021. 4188600.)
         ((RAT SIMP) 12229021. 4188600.))
        ((MLIST SIMP) ((RAT SIMP) -1288429. 41886.)
         ((RAT SIMP) 64871. 23270.) ((RAT SIMP) 938807. 83772.)
         ((RAT SIMP) 266356. 104715.) ((RAT SIMP) 153914. 104715.) 3.
         ((RAT SIMP) -47381. 209430.) ((RAT SIMP) 1309192. 40275.)
         ((RAT SIMP) -219896. 13425.) ((RAT SIMP) -6989137. 1047150.)
         ((RAT SIMP) -23153447. 1047150.)
         ((RAT SIMP) 14142943. 1047150.) ((RAT SIMP) 511156. 523575.)
         ((RAT SIMP) 194488571. 6282900.)
         ((RAT SIMP) -305215919. 12565800.)
         ((RAT SIMP) -13535107. 12565800.)
         ((RAT SIMP) -12319757. 2094300.) ((RAT SIMP) 832937. 465400.)
         ((RAT SIMP) 2268763. 1396200.) ((RAT SIMP) 4937849. 837720.)
         ((RAT SIMP) -19629449. 1675440.) ((RAT SIMP) 9881. 1675440.)
         ((RAT SIMP) 13462. 34905.) ((RAT SIMP) 77303. 46540.)
         ((RAT SIMP) 3006067. 628290.) ((RAT SIMP) 1825544. 104715.)
         ((RAT SIMP) -311113. 46540.) ((RAT SIMP) 415643. 83772.)
         ((RAT SIMP) -24580297. 4188600.)
         ((RAT SIMP) -4612817. 2792400.) ((RAT SIMP) -915439. 139620.)
         ((RAT SIMP) 13027493. 418860.) ((RAT SIMP) 18801203. 1256580.)
         ((RAT SIMP) -8515499. 139620.) ((RAT SIMP) -1426817. 232700.)
         ((RAT SIMP) 16368851. 698100.) ((RAT SIMP) -8651459. 2094300.)
         ((RAT SIMP) 8651459. 2094300.))
        ((MLIST SIMP) ((RAT SIMP) -1358239. 41886.)
         ((RAT SIMP) 909619. 209430.) ((RAT SIMP) 892267. 83772.)
         ((RAT SIMP) 521077. 209430.) ((RAT SIMP) 232367. 139620.) 3.
         ((RAT SIMP) -27709. 139620.) ((RAT SIMP) 3592846. 120825.)
         ((RAT SIMP) -604198. 40275.) ((RAT SIMP) -20641631. 3141450.)
         ((RAT SIMP) -55870661. 3141450.)
         ((RAT SIMP) 11071303. 1047150.) ((RAT SIMP) 1370578. 1570725.)
         ((RAT SIMP) 60144497. 2094300.)
         ((RAT SIMP) -32475311. 1396200.)
         ((RAT SIMP) -2820749. 4188600.) ((RAT SIMP) -675933. 232700.)
         ((RAT SIMP) 5355593. 4188600.) ((RAT SIMP) 4805069. 4188600.)
         ((RAT SIMP) 5729029. 837720.) ((RAT SIMP) -6651743. 558480.)
         ((RAT SIMP) -27733. 558480.) ((RAT SIMP) 598193. 314145.)
         ((RAT SIMP) -798299. 1256580.) ((RAT SIMP) 2354507. 628290.)
         ((RAT SIMP) 5639522. 314145.) ((RAT SIMP) -7957921. 1256580.)
         ((RAT SIMP) 1186427. 251316.)
         ((RAT SIMP) -67713961. 12565800.)
         ((RAT SIMP) -58455913. 25131600.)
         ((RAT SIMP) -2792857. 418860.) ((RAT SIMP) 12050153. 418860.)
         ((RAT SIMP) 17963483. 1256580.)
         ((RAT SIMP) -72823211. 1256580.)
         ((RAT SIMP) -12329413. 2094300.)
         ((RAT SIMP) 48594613. 2094300.)
         ((RAT SIMP) -22510417. 6282900.)
         ((RAT SIMP) 22510417. 6282900.))
        ((MLIST SIMP) ((RAT SIMP) -939379. 41886.)
         ((RAT SIMP) -1045061. 209430.) ((RAT SIMP) 1171507. 83772.)
         ((RAT SIMP) 590887. 209430.) ((RAT SIMP) 23159. 46540.) 3.
         ((RAT SIMP) -16993. 46540.) ((RAT SIMP) 3088066. 120825.)
         ((RAT SIMP) -405508. 40275.) ((RAT SIMP) -23224601. 3141450.)
         ((RAT SIMP) -72066581. 3141450.)
         ((RAT SIMP) 15678763. 1047150.) ((RAT SIMP) 2662063. 1570725.)
         ((RAT SIMP) 5989793. 232700.)
         ((RAT SIMP) -111574093. 4188600.)
         ((RAT SIMP) -819529. 4188600.) ((RAT SIMP) -3051679. 698100.)
         ((RAT SIMP) 6472553. 4188600.) ((RAT SIMP) 4665449. 4188600.)
         ((RAT SIMP) 981949. 837720.) ((RAT SIMP) -2000061. 186160.)
         ((RAT SIMP) 52809. 186160.) ((RAT SIMP) 2134013. 314145.)
         ((RAT SIMP) -1077539. 1256580.) ((RAT SIMP) 2494127. 628290.)
         ((RAT SIMP) 6547052. 314145.) ((RAT SIMP) -8097541. 1256580.)
         ((RAT SIMP) 1046807. 251316.)
         ((RAT SIMP) -82513681. 12565800.)
         ((RAT SIMP) 463727. 25131600.) ((RAT SIMP) -2513617. 418860.)
         ((RAT SIMP) 17914193. 418860.) ((RAT SIMP) 20476643. 1256580.)
         ((RAT SIMP) -93207731. 1256580.)
         ((RAT SIMP) -20427373. 2094300.)
         ((RAT SIMP) 56692573. 2094300.)
         ((RAT SIMP) -25582057. 6282900.)
         ((RAT SIMP) 25582057. 6282900.))
        ((MLIST SIMP) ((RAT SIMP) -44831. 4654.)
         ((RAT SIMP) -1309783. 69810.) ((RAT SIMP) 550441. 27924.)
         ((RAT SIMP) 273211. 69810.) ((RAT SIMP) -105277. 139620.) 3.
         ((RAT SIMP) -92221. 139620.) ((RAT SIMP) 1112678. 40275.)
         ((RAT SIMP) -73664. 13425.) ((RAT SIMP) -10749763. 1047150.)
         ((RAT SIMP) -40593823. 1047150.) ((RAT SIMP) 3103843. 116350.)
         ((RAT SIMP) 1274369. 523575.) ((RAT SIMP) 53504393. 2094300.)
         ((RAT SIMP) -158005277. 4188600.)
         ((RAT SIMP) 2396519. 4188600.) ((RAT SIMP) -9208031. 698100.)
         ((RAT SIMP) 5135539. 1396200.) ((RAT SIMP) 1642387. 1396200.)
         ((RAT SIMP) -1716953. 279240.) ((RAT SIMP) -6352607. 558480.)
         ((RAT SIMP) 917363. 558480.) ((RAT SIMP) 1775569. 104715.)
         ((RAT SIMP) 680783. 418860.) ((RAT SIMP) 2219381. 209430.)
         ((RAT SIMP) 2320096. 104715.) ((RAT SIMP) -4607003. 418860.)
         ((RAT SIMP) 548809. 83772.) ((RAT SIMP) -29119703. 4188600.)
         ((RAT SIMP) 7134901. 8377200.) ((RAT SIMP) -700931. 139620.)
         ((RAT SIMP) 2352273. 46540.) ((RAT SIMP) 2739403. 139620.)
         ((RAT SIMP) -34638673. 418860.) ((RAT SIMP) -8684519. 698100.)
         ((RAT SIMP) 19221719. 698100.)
         ((RAT SIMP) -11677571. 2094300.)
         ((RAT SIMP) 11677571. 2094300.))
        ((MLIST SIMP) ((RAT SIMP) -4883576. 263385.)
         ((RAT SIMP) 2578384. 263385.) ((RAT SIMP) 276994. 52677.)
         ((RAT SIMP) 113824. 52677.) ((RAT SIMP) 292009. 175590.)
         ((RAT SIMP) 42152. 87795.) ((RAT SIMP) 26501. 351180.)
         ((RAT SIMP) -21261416. 1316925.) ((RAT SIMP) 2208908. 438975.)
         ((RAT SIMP) -121430. 52677.) ((RAT SIMP) -7118272. 438975.)
         ((RAT SIMP) -3012092. 438975.) ((RAT SIMP) 189962. 52677.)
         ((RAT SIMP) 599282. 87795.) ((RAT SIMP) 2277353. 263385.)
         ((RAT SIMP) 128909. 263385.) ((RAT SIMP) 744362. 87795.)
         ((RAT SIMP) 2822803. 263385.) ((RAT SIMP) -35006. 263385.)
         ((RAT SIMP) 182095. 17559.) ((RAT SIMP) 140050. 52677.)
         ((RAT SIMP) 1170863. 351180.) ((RAT SIMP) -504488. 29265.)
         ((RAT SIMP) 4005608. 263385.) ((RAT SIMP) -7764244. 790155.)
         ((RAT SIMP) -10517644. 790155.) ((RAT SIMP) -1289044. 263385.)
         ((RAT SIMP) -5865404. 263385.) ((RAT SIMP) 1355002. 52677.)
         ((RAT SIMP) 642088. 52677.) ((RAT SIMP) -745606. 790155.)
         ((RAT SIMP) 867568. 9755.) ((RAT SIMP) -35114594. 790155.)
         ((RAT SIMP) -12487394. 790155.) ((RAT SIMP) -514168. 48775.)
         ((RAT SIMP) -12360136. 1316925.)
         ((RAT SIMP) -12901882. 1316925.)
         ((RAT SIMP) -12901882. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 1531328. 5853.)
         ((RAT SIMP) -635824. 5853.) ((RAT SIMP) -302864. 5853.)
         ((RAT SIMP) -132884. 5853.) ((RAT SIMP) -42279. 1951.)
         ((RAT SIMP) -26104. 1951.) ((RAT SIMP) -2009. 3902.)
         ((RAT SIMP) 3822488. 29265.) ((RAT SIMP) -561364. 9755.)
         ((RAT SIMP) -77150. 5853.) ((RAT SIMP) 1430856. 9755.)
         ((RAT SIMP) -796404. 9755.) ((RAT SIMP) 40370. 5853.)
         ((RAT SIMP) 132436. 1951.) ((RAT SIMP) -323036. 5853.)
         ((RAT SIMP) 25417. 5853.) ((RAT SIMP) -8588. 1951.)
         ((RAT SIMP) -417052. 5853.) ((RAT SIMP) -33343. 5853.)
         ((RAT SIMP) 113052. 1951.) ((RAT SIMP) -37934. 5853.)
         ((RAT SIMP) -17732. 1951.) ((RAT SIMP) -176952. 1951.)
         ((RAT SIMP) 644344. 5853.) ((RAT SIMP) 1032316. 17559.)
         ((RAT SIMP) 750268. 17559.) ((RAT SIMP) 1363196. 29265.)
         ((RAT SIMP) -1010708. 29265.) ((RAT SIMP) -421532. 5853.)
         ((RAT SIMP) -597812. 5853.) ((RAT SIMP) -560264. 17559.)
         ((RAT SIMP) -550512. 1951.) ((RAT SIMP) 5826796. 87795.)
         ((RAT SIMP) 5544748. 87795.) ((RAT SIMP) 159016. 9755.)
         ((RAT SIMP) 1652248. 29265.) ((RAT SIMP) 1993516. 29265.)
         ((RAT SIMP) 1993516. 29265.))
        ((MLIST SIMP) ((RAT SIMP) 111967787. 263385.)
         ((RAT SIMP) -46524388. 263385.) ((RAT SIMP) -4424269. 52677.)
         ((RAT SIMP) -3917159. 105354.) ((RAT SIMP) -12388541. 351180.)
         ((RAT SIMP) -1964234. 87795.) ((RAT SIMP) -300917. 351180.)
         ((RAT SIMP) 276958892. 1316925.)
         ((RAT SIMP) -42543971. 438975.) ((RAT SIMP) -2213435. 105354.)
         ((RAT SIMP) 105338164. 438975.)
         ((RAT SIMP) -56804071. 438975.) ((RAT SIMP) 1060001. 105354.)
         ((RAT SIMP) 9943321. 87795.) ((RAT SIMP) -47343337. 526770.)
         ((RAT SIMP) 4092149. 526770.) ((RAT SIMP) -1890419. 87795.)
         ((RAT SIMP) -64019117. 526770.) ((RAT SIMP) -5320571. 526770.)
         ((RAT SIMP) 3512761. 35118.) ((RAT SIMP) -672155. 105354.)
         ((RAT SIMP) -10857457. 702360.) ((RAT SIMP) -4413124. 29265.)
         ((RAT SIMP) 49141384. 263385.) ((RAT SIMP) 75802123. 790155.)
         ((RAT SIMP) 55178203. 790155.) ((RAT SIMP) 44869823. 526770.)
         ((RAT SIMP) -24681101. 526770.) ((RAT SIMP) -6663538. 52677.)
         ((RAT SIMP) -8872789. 52677.) ((RAT SIMP) -45403043. 790155.)
         ((RAT SIMP) -4544956. 9755.) ((RAT SIMP) 18978745. 158031.)
         ((RAT SIMP) 67591061. 790155.) ((RAT SIMP) 1154216. 48775.)
         ((RAT SIMP) 127046932. 1316925.)
         ((RAT SIMP) 154233709. 1316925.)
         ((RAT SIMP) 154233709. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 198098491. 526770.)
         ((RAT SIMP) -41000782. 263385.) ((RAT SIMP) -3912511. 52677.)
         ((RAT SIMP) -7159183. 210708.) ((RAT SIMP) -11165279. 351180.)
         ((RAT SIMP) -1687061. 87795.) ((RAT SIMP) -1061837. 1404720.)
         ((RAT SIMP) 242979878. 1316925.)
         ((RAT SIMP) -77144353. 877950.) ((RAT SIMP) -3906121. 210708.)
         ((RAT SIMP) 92761726. 438975.)
         ((RAT SIMP) -101914253. 877950.) ((RAT SIMP) 1890691. 210708.)
         ((RAT SIMP) 17921393. 175590.) ((RAT SIMP) -42021313. 526770.)
         ((RAT SIMP) 15549929. 2107080.) ((RAT SIMP) -3495907. 175590.)
         ((RAT SIMP) -57196973. 526770.)
         ((RAT SIMP) -18350651. 2107080.) ((RAT SIMP) 6559367. 70236.)
         ((RAT SIMP) -730897. 210708.) ((RAT SIMP) -19103231. 1404720.)
         ((RAT SIMP) -3926626. 29265.) ((RAT SIMP) 44144116. 263385.)
         ((RAT SIMP) 133539869. 1580310.)
         ((RAT SIMP) 96792389. 1580310.)
         ((RAT SIMP) 82547413. 1053540.)
         ((RAT SIMP) -41403223. 1053540.) ((RAT SIMP) -6032224. 52677.)
         ((RAT SIMP) -15920405. 105354.)
         ((RAT SIMP) -41237537. 790155.) ((RAT SIMP) -4070394. 9755.)
         ((RAT SIMP) 34478459. 316062.)
         ((RAT SIMP) 118687039. 1580310.) ((RAT SIMP) 954494. 48775.)
         ((RAT SIMP) 112278688. 1316925.)
         ((RAT SIMP) 279308687. 2633850.)
         ((RAT SIMP) 279308687. 2633850.))
        ((MLIST SIMP) ((RAT SIMP) 97756126. 263385.)
         ((RAT SIMP) -40496234. 263385.) ((RAT SIMP) -3862094. 52677.)
         ((RAT SIMP) -3547117. 105354.) ((RAT SIMP) -22083191. 702360.)
         ((RAT SIMP) -1678117. 87795.) ((RAT SIMP) -1053019. 1404720.)
         ((RAT SIMP) 237174766. 1316925.)
         ((RAT SIMP) -78269141. 877950.) ((RAT SIMP) -3838181. 210708.)
         ((RAT SIMP) 91951322. 438975.) ((RAT SIMP) -99389341. 877950.)
         ((RAT SIMP) 1790579. 210708.) ((RAT SIMP) 9077288. 87795.)
         ((RAT SIMP) -81478867. 1053540.)
         ((RAT SIMP) 15175873. 2107080.) ((RAT SIMP) -1765582. 87795.)
         ((RAT SIMP) -113475767. 1053540.)
         ((RAT SIMP) -17884447. 2107080.) ((RAT SIMP) 6449341. 70236.)
         ((RAT SIMP) -789563. 210708.) ((RAT SIMP) -18795517. 1404720.)
         ((RAT SIMP) -3720022. 29265.) ((RAT SIMP) 42849362. 263385.)
         ((RAT SIMP) 126502333. 1580310.)
         ((RAT SIMP) 95188033. 1580310.) ((RAT SIMP) 40218931. 526770.)
         ((RAT SIMP) -18984451. 526770.)
         ((RAT SIMP) -12108049. 105354.) ((RAT SIMP) -7734614. 52677.)
         ((RAT SIMP) -41841994. 790155.) ((RAT SIMP) -4032118. 9755.)
         ((RAT SIMP) 73810933. 790155.) ((RAT SIMP) 59828041. 790155.)
         ((RAT SIMP) 4866904. 146325.) ((RAT SIMP) 115039586. 1316925.)
         ((RAT SIMP) 136462907. 1316925.)
         ((RAT SIMP) 136462907. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 61876711. 175590.)
         ((RAT SIMP) -12787972. 87795.) ((RAT SIMP) -2432159. 35118.)
         ((RAT SIMP) -2261203. 70236.) ((RAT SIMP) -7016083. 234120.)
         ((RAT SIMP) -181177. 9755.) ((RAT SIMP) -41809. 58530.)
         ((RAT SIMP) 74535188. 438975.) ((RAT SIMP) -25333663. 292650.)
         ((RAT SIMP) -1199131. 70236.) ((RAT SIMP) 28929496. 146325.)
         ((RAT SIMP) -31733963. 292650.) ((RAT SIMP) 549169. 70236.)
         ((RAT SIMP) 5684363. 58530.) ((RAT SIMP) -26001851. 351180.)
         ((RAT SIMP) 2398747. 351180.) ((RAT SIMP) -1160357. 58530.)
         ((RAT SIMP) -36155671. 351180.) ((RAT SIMP) -2791423. 351180.)
         ((RAT SIMP) 2172875. 23412.) ((RAT SIMP) -73843. 70236.)
         ((RAT SIMP) -5892791. 468240.) ((RAT SIMP) -3441598. 29265.)
         ((RAT SIMP) 13518976. 87795.) ((RAT SIMP) 39447659. 526770.)
         ((RAT SIMP) 29777279. 526770.) ((RAT SIMP) 26066947. 351180.)
         ((RAT SIMP) -10817317. 351180.) ((RAT SIMP) -1947043. 17559.)
         ((RAT SIMP) -2459257. 17559.) ((RAT SIMP) -28334269. 526770.)
         ((RAT SIMP) -3766212. 9755.) ((RAT SIMP) 44106079. 526770.)
         ((RAT SIMP) 6987539. 105354.) ((RAT SIMP) 4636016. 146325.)
         ((RAT SIMP) 36054448. 438975.) ((RAT SIMP) 88581227. 877950.)
         ((RAT SIMP) 88581227. 877950.))
        ((MLIST SIMP) ((RAT SIMP) 106022207. 263385.)
         ((RAT SIMP) -43879648. 263385.) ((RAT SIMP) -8368001. 105354.)
         ((RAT SIMP) -1893541. 52677.) ((RAT SIMP) -2961854. 87795.)
         ((RAT SIMP) -1832069. 87795.) ((RAT SIMP) -288047. 351180.)
         ((RAT SIMP) 257310812. 1316925.)
         ((RAT SIMP) -85074037. 877950.) ((RAT SIMP) -4072945. 210708.)
         ((RAT SIMP) 98781304. 438975.)
         ((RAT SIMP) -106548137. 877950.) ((RAT SIMP) 1626595. 210708.)
         ((RAT SIMP) 9266701. 87795.) ((RAT SIMP) -22475591. 263385.)
         ((RAT SIMP) 7376233. 1053540.) ((RAT SIMP) -1682339. 87795.)
         ((RAT SIMP) -30545596. 263385.)
         ((RAT SIMP) -9330877. 1053540.) ((RAT SIMP) 7277729. 70236.)
         ((RAT SIMP) -434995. 210708.) ((RAT SIMP) -20272529. 1404720.)
         ((RAT SIMP) -3730024. 29265.) ((RAT SIMP) 43644094. 263385.)
         ((RAT SIMP) 132254921. 1580310.)
         ((RAT SIMP) 100515941. 1580310.) ((RAT SIMP) 8496061. 105354.)
         ((RAT SIMP) -3487591. 105354.) ((RAT SIMP) -13163897. 105354.)
         ((RAT SIMP) -16578161. 105354.)
         ((RAT SIMP) -94590451. 1580310.) ((RAT SIMP) -4246556. 9755.)
         ((RAT SIMP) 74324459. 790155.) ((RAT SIMP) 60299099. 790155.)
         ((RAT SIMP) 1784726. 48775.) ((RAT SIMP) 120309802. 1316925.)
         ((RAT SIMP) 149976799. 1316925.)
         ((RAT SIMP) 149976799. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 93375644. 263385.)
         ((RAT SIMP) -38532016. 263385.) ((RAT SIMP) -7325615. 105354.)
         ((RAT SIMP) -3361619. 105354.) ((RAT SIMP) -10488977. 351180.)
         ((RAT SIMP) -1645223. 87795.) ((RAT SIMP) -63161. 87795.)
         ((RAT SIMP) 225142304. 1316925.)
         ((RAT SIMP) -76138879. 877950.) ((RAT SIMP) -3582235. 210708.)
         ((RAT SIMP) 85473568. 438975.) ((RAT SIMP) -96881879. 877950.)
         ((RAT SIMP) 1409197. 210708.) ((RAT SIMP) 8342497. 87795.)
         ((RAT SIMP) -39305299. 526770.) ((RAT SIMP) 3356753. 526770.)
         ((RAT SIMP) -1158083. 87795.) ((RAT SIMP) -52870199. 526770.)
         ((RAT SIMP) -4111667. 526770.) ((RAT SIMP) 6739865. 70236.)
         ((RAT SIMP) -152149. 210708.) ((RAT SIMP) -17010653. 1404720.)
         ((RAT SIMP) -3306988. 29265.) ((RAT SIMP) 39653608. 263385.)
         ((RAT SIMP) 112599887. 1580310.)
         ((RAT SIMP) 80684687. 1580310.) ((RAT SIMP) 18864964. 263385.)
         ((RAT SIMP) -8055526. 263385.) ((RAT SIMP) -11267411. 105354.)
         ((RAT SIMP) -14519333. 105354.)
         ((RAT SIMP) -88874197. 1580310.) ((RAT SIMP) -3616192. 9755.)
         ((RAT SIMP) 12385351. 158031.) ((RAT SIMP) 7111471. 158031.)
         ((RAT SIMP) 1717142. 48775.) ((RAT SIMP) 122802934. 1316925.)
         ((RAT SIMP) 130782883. 1316925.)
         ((RAT SIMP) 130782883. 1316925.))
        ((MLIST SIMP) ((RAT SIMP) 2022201. 3902.)
         ((RAT SIMP) -420294. 1951.) ((RAT SIMP) -194327. 1951.)
         ((RAT SIMP) -328723. 7804.) ((RAT SIMP) -672025. 15608.)
         ((RAT SIMP) -54748. 1951.) ((RAT SIMP) -5777. 7804.)
         ((RAT SIMP) 2449118. 9755.) ((RAT SIMP) -1113557. 9755.)
         ((RAT SIMP) -112717. 3902.) ((RAT SIMP) 2787338. 9755.)
         ((RAT SIMP) -1620887. 9755.) ((RAT SIMP) 56393. 3902.)
         ((RAT SIMP) 552437. 3902.) ((RAT SIMP) -833219. 7804.)
         ((RAT SIMP) 73889. 7804.) ((RAT SIMP) -56359. 3902.)
         ((RAT SIMP) -1103795. 7804.) ((RAT SIMP) -95221. 7804.)
         ((RAT SIMP) 251883. 1951.) ((RAT SIMP) -19949. 1951.)
         ((RAT SIMP) -120845. 7804.) ((RAT SIMP) -361590. 1951.)
         ((RAT SIMP) 483960. 1951.) ((RAT SIMP) 207013. 1951.)
         ((RAT SIMP) 139369. 1951.) ((RAT SIMP) 3465033. 39020.)
         ((RAT SIMP) -3367011. 39020.) ((RAT SIMP) -487049. 3902.)
         ((RAT SIMP) -370357. 1951.) ((RAT SIMP) -438029. 5853.)
         ((RAT SIMP) -866566. 1951.) ((RAT SIMP) 1309677. 19510.)
         ((RAT SIMP) 1174389. 19510.) ((RAT SIMP) 383298. 9755.)
         ((RAT SIMP) 1228848. 9755.) ((RAT SIMP) 2535827. 19510.)
         ((RAT SIMP) 2535827. 19510.))
        ((MLIST SIMP) ((RAT SIMP) 65451782. 87795.)
         ((RAT SIMP) -27528988. 87795.) ((RAT SIMP) -5172731. 35118.)
         ((RAT SIMP) -2226617. 35118.) ((RAT SIMP) -7313201. 117060.)
         ((RAT SIMP) -1140779. 29265.) ((RAT SIMP) -146417. 117060.)
         ((RAT SIMP) 165080612. 438975.)
         ((RAT SIMP) -45106087. 292650.) ((RAT SIMP) -2888059. 70236.)
         ((RAT SIMP) 62277004. 146325.) ((RAT SIMP) -66856487. 292650.)
         ((RAT SIMP) 1462021. 70236.) ((RAT SIMP) 5452861. 29265.)
         ((RAT SIMP) -28715587. 175590.) ((RAT SIMP) 2374049. 175590.)
         ((RAT SIMP) -1072259. 29265.) ((RAT SIMP) -37415747. 175590.)
         ((RAT SIMP) -3063551. 175590.) ((RAT SIMP) 3556229. 23412.)
         ((RAT SIMP) -1455793. 70236.) ((RAT SIMP) -13211609. 468240.)
         ((RAT SIMP) -2621024. 9755.) ((RAT SIMP) 30786784. 87795.)
         ((RAT SIMP) 91747631. 526770.) ((RAT SIMP) 65647151. 526770.)
         ((RAT SIMP) 13527931. 87795.) ((RAT SIMP) -8439973. 87795.)
         ((RAT SIMP) -7394717. 35118.) ((RAT SIMP) -10657277. 35118.)
         ((RAT SIMP) -50502961. 526770.) ((RAT SIMP) -8015468. 9755.)
         ((RAT SIMP) 9219775. 52677.) ((RAT SIMP) 43488827. 263385.)
         ((RAT SIMP) 3213378. 48775.) ((RAT SIMP) 83296402. 438975.)
         ((RAT SIMP) 86762599. 438975.) ((RAT SIMP) 86762599. 438975.))
        ((MLIST SIMP) ((RAT SIMP) -25. 9.) ((RAT SIMP) 28. 9.) -4.
         ((RAT SIMP) -37. 6.) ((RAT SIMP) -4. 3.) ((RAT SIMP) 58. 9.)
         ((RAT SIMP) -7. 24.) ((RAT SIMP) 604. 27.) ((RAT SIMP) 83. 9.)
         ((RAT SIMP) 355. 54.) ((RAT SIMP) 68. 27.) ((RAT SIMP) 16. 9.)
         ((RAT SIMP) 10. 27.) ((RAT SIMP) -305. 9.)
         ((RAT SIMP) -140. 9.) ((RAT SIMP) -25. 36.)
         ((RAT SIMP) -121. 9.) ((RAT SIMP) -7. 3.)
         ((RAT SIMP) -79. 36.) ((RAT SIMP) -4. 3.) ((RAT SIMP) -11. 6.)
         ((RAT SIMP) 7. 12.) ((RAT SIMP) 302. 27.)
         ((RAT SIMP) 442. 27.) ((RAT SIMP) -278. 27.)
         ((RAT SIMP) 311. 27.) ((RAT SIMP) 395. 54.)
         ((RAT SIMP) -959. 54.) ((RAT SIMP) 119. 54.)
         ((RAT SIMP) 281. 27.) ((RAT SIMP) -55. 9.) ((RAT SIMP) 56. 3.)
         ((RAT SIMP) -2377. 27.) ((RAT SIMP) 505. 27.)
         ((RAT SIMP) 436. 9.) ((RAT SIMP) 116. 9.)
         ((RAT SIMP) -245. 27.) ((RAT SIMP) 245. 27.))
        ((MLIST SIMP) ((RAT SIMP) 325. 18.) ((RAT SIMP) 124. 9.)
         ((RAT SIMP) 1. 2.) ((RAT SIMP) -29. 12.) ((RAT SIMP) 1. 6.)
         ((RAT SIMP) 82. 9.) ((RAT SIMP) -11. 48.)
         ((RAT SIMP) 100. 27.) ((RAT SIMP) -7. 9.)
         ((RAT SIMP) 121. 54.) ((RAT SIMP) -796. 27.)
         ((RAT SIMP) -254. 9.) ((RAT SIMP) -17. 27.)
         ((RAT SIMP) -403. 18.) ((RAT SIMP) -68. 9.)
         ((RAT SIMP) -131. 72.) ((RAT SIMP) -485. 18.)
         ((RAT SIMP) -28. 3.) ((RAT SIMP) -149. 72.)
         ((RAT SIMP) 103. 6.) ((RAT SIMP) 23. 3.) ((RAT SIMP) 11. 24.)
         ((RAT SIMP) 302. 27.) ((RAT SIMP) 370. 27.)
         ((RAT SIMP) 460. 27.) ((RAT SIMP) 473. 27.)
         ((RAT SIMP) -1523. 108.) ((RAT SIMP) -1243. 108.)
         ((RAT SIMP) 497. 54.) ((RAT SIMP) 355. 54.)
         ((RAT SIMP) -101. 18.) ((RAT SIMP) -160. 3.)
         ((RAT SIMP) -5879. 54.) ((RAT SIMP) -1609. 54.)
         ((RAT SIMP) 382. 9.) ((RAT SIMP) 1538. 9.)
         ((RAT SIMP) 2597. 54.) ((RAT SIMP) -2597. 54.))
        ((MLIST SIMP) ((RAT SIMP) 175. 9.) ((RAT SIMP) 128. 9.) 1.
         ((RAT SIMP) -11. 6.) ((RAT SIMP) 1. 3.) ((RAT SIMP) 80. 9.)
         ((RAT SIMP) -5. 24.) ((RAT SIMP) 56. 27.) ((RAT SIMP) -32. 9.)
         ((RAT SIMP) 76. 27.) ((RAT SIMP) -872. 27.)
         ((RAT SIMP) -256. 9.) ((RAT SIMP) -52. 27.)
         ((RAT SIMP) -196. 9.) ((RAT SIMP) -73. 9.)
         ((RAT SIMP) -25. 18.) ((RAT SIMP) -224. 9.)
         ((RAT SIMP) -23. 3.) ((RAT SIMP) -43. 18.) ((RAT SIMP) 55. 3.)
         ((RAT SIMP) 25. 3.) ((RAT SIMP) 5. 12.) ((RAT SIMP) 352. 27.)
         ((RAT SIMP) 272. 27.) ((RAT SIMP) 452. 27.)
         ((RAT SIMP) 532. 27.) ((RAT SIMP) -407. 54.)
         ((RAT SIMP) -991. 54.) ((RAT SIMP) 499. 54.)
         ((RAT SIMP) 323. 54.) ((RAT SIMP) -47. 9.)
         ((RAT SIMP) -176. 3.) ((RAT SIMP) -3278. 27.)
         ((RAT SIMP) -466. 27.) ((RAT SIMP) 368. 9.)
         ((RAT SIMP) 1600. 9.) ((RAT SIMP) 1274. 27.)
         ((RAT SIMP) -1274. 27.))
        ((MLIST SIMP) ((RAT SIMP) 550. 9.) ((RAT SIMP) -112. 9.) 4.
         ((RAT SIMP) 113. 3.) ((RAT SIMP) 71. 6.) ((RAT SIMP) -16. 9.)
         ((RAT SIMP) 7. 6.) ((RAT SIMP) -520. 27.)
         ((RAT SIMP) -194. 9.) ((RAT SIMP) 31. 27.)
         ((RAT SIMP) -2168. 27.) ((RAT SIMP) -346. 9.)
         ((RAT SIMP) -565. 27.) ((RAT SIMP) 497. 9.)
         ((RAT SIMP) 134. 9.) ((RAT SIMP) 229. 36.)
         ((RAT SIMP) 559. 9.) ((RAT SIMP) 100. 3.)
         ((RAT SIMP) -41. 36.) ((RAT SIMP) 172. 3.)
         ((RAT SIMP) 100. 3.) ((RAT SIMP) -7. 3.)
         ((RAT SIMP) -728. 27.) ((RAT SIMP) -2032. 27.)
         ((RAT SIMP) 254. 27.) ((RAT SIMP) 910. 27.)
         ((RAT SIMP) 1178. 27.) ((RAT SIMP) -2156. 27.)
         ((RAT SIMP) -1553. 54.) ((RAT SIMP) -2089. 54.)
         ((RAT SIMP) -92. 9.) ((RAT SIMP) -896. 3.)
         ((RAT SIMP) -6401. 27.) ((RAT SIMP) 3233. 27.)
         ((RAT SIMP) 260. 9.) ((RAT SIMP) 2716. 9.)
         ((RAT SIMP) 1715. 27.) ((RAT SIMP) -1715. 27.))
        ((MLIST SIMP) ((RAT SIMP) 375. 4.) -12. ((RAT SIMP) -75. 4.)
         ((RAT SIMP) 287. 8.) ((RAT SIMP) 59. 4.) 34.
         ((RAT SIMP) 17. 32.) ((RAT SIMP) -268. 9.)
         ((RAT SIMP) -134. 3.) ((RAT SIMP) 67. 9.)
         ((RAT SIMP) -920. 9.) ((RAT SIMP) -148. 3.)
         ((RAT SIMP) -238. 9.) ((RAT SIMP) 611. 12.)
         ((RAT SIMP) 133. 6.) ((RAT SIMP) 79. 48.)
         ((RAT SIMP) 793. 12.) 54. ((RAT SIMP) -503. 48.)
         ((RAT SIMP) 259. 4.) ((RAT SIMP) 173. 4.)
         ((RAT SIMP) -87. 16.) ((RAT SIMP) 772. 9.) ((RAT SIMP) 38. 9.)
         ((RAT SIMP) 254. 9.) ((RAT SIMP) 610. 9.)
         ((RAT SIMP) 1801. 72.) ((RAT SIMP) -12979. 72.)
         ((RAT SIMP) -499. 9.) ((RAT SIMP) -626. 9.)
         ((RAT SIMP) -665. 12.) -276. ((RAT SIMP) -14237. 36.)
         ((RAT SIMP) 4493. 36.) ((RAT SIMP) 29. 3.)
         ((RAT SIMP) 1051. 3.) ((RAT SIMP) 2303. 36.)
         ((RAT SIMP) -2303. 36.))
        ((MLIST SIMP) ((RAT SIMP) 1025. 12.) ((RAT SIMP) -44. 3.)
         ((RAT SIMP) -87. 4.) ((RAT SIMP) 259. 8.) ((RAT SIMP) 55. 4.)
         ((RAT SIMP) 106. 3.) ((RAT SIMP) 13. 32.) ((RAT SIMP) -20. 3.)
         -32. ((RAT SIMP) 38. 3.) ((RAT SIMP) -296. 3.) -44.
         ((RAT SIMP) -82. 3.) ((RAT SIMP) 169. 4.) ((RAT SIMP) 33. 2.)
         ((RAT SIMP) 37. 16.) ((RAT SIMP) 235. 4.) 53.
         ((RAT SIMP) -189. 16.) ((RAT SIMP) 231. 4.)
         ((RAT SIMP) 157. 4.) ((RAT SIMP) -83. 16.)
         ((RAT SIMP) 292. 3.) ((RAT SIMP) 10. 3.) ((RAT SIMP) 58. 3.)
         ((RAT SIMP) 196. 3.) ((RAT SIMP) 1007. 24.)
         ((RAT SIMP) -4693. 24.) ((RAT SIMP) -157. 3.)
         ((RAT SIMP) -208. 3.) ((RAT SIMP) -231. 4.) -244.
         ((RAT SIMP) -5359. 12.) ((RAT SIMP) 2111. 12.) -49. 377.
         ((RAT SIMP) 343. 4.) ((RAT SIMP) -343. 4.))
        ((MLIST SIMP) ((RAT SIMP) 5125. 36.) ((RAT SIMP) -328. 9.)
         ((RAT SIMP) -53. 4.) ((RAT SIMP) 1879. 24.)
         ((RAT SIMP) 325. 12.) ((RAT SIMP) 200. 9.)
         ((RAT SIMP) 193. 96.) ((RAT SIMP) -1168. 27.)
         ((RAT SIMP) -554. 9.) ((RAT SIMP) 247. 27.)
         ((RAT SIMP) -4868. 27.) ((RAT SIMP) -679. 9.)
         ((RAT SIMP) -2831. 54.) ((RAT SIMP) 4823. 36.)
         ((RAT SIMP) 799. 18.) ((RAT SIMP) 1627. 144.)
         ((RAT SIMP) 5773. 36.) ((RAT SIMP) 304. 3.)
         ((RAT SIMP) -1523. 144.) ((RAT SIMP) 1315. 12.)
         ((RAT SIMP) 859. 12.) ((RAT SIMP) -403. 48.)
         ((RAT SIMP) 1378. 27.) ((RAT SIMP) -2572. 27.)
         ((RAT SIMP) 551. 27.) ((RAT SIMP) 2476. 27.)
         ((RAT SIMP) 21817. 216.) ((RAT SIMP) -57883. 216.)
         ((RAT SIMP) -2491. 27.) ((RAT SIMP) -3191. 27.)
         ((RAT SIMP) -2105. 36.) ((RAT SIMP) -1628. 3.)
         ((RAT SIMP) -64889. 108.) ((RAT SIMP) 37961. 108.)
         ((RAT SIMP) -631. 9.) ((RAT SIMP) 5119. 9.)
         ((RAT SIMP) 13475. 108.) ((RAT SIMP) -13475. 108.))
        ((MLIST SIMP) ((RAT SIMP) 1875. 32.) 51. ((RAT SIMP) 783. 32.)
         ((RAT SIMP) 171. 64.) ((RAT SIMP) 81. 64.) ((RAT SIMP) 9. 4.)
         ((RAT SIMP) 3. 256.) -93. ((RAT SIMP) -1233. 16.)
         ((RAT SIMP) -255. 32.) 3. ((RAT SIMP) 63. 16.)
         ((RAT SIMP) -15. 32.) ((RAT SIMP) -1647. 32.)
         ((RAT SIMP) -717. 32.) ((RAT SIMP) -213. 128.)
         ((RAT SIMP) 81. 32.) ((RAT SIMP) 51. 32.)
         ((RAT SIMP) -21. 128.) ((RAT SIMP) -387. 8.)
         ((RAT SIMP) -339. 16.) ((RAT SIMP) -3. 2.)
         ((RAT SIMP) -129. 4.) ((RAT SIMP) 15. 4.)
         ((RAT SIMP) -413. 16.) ((RAT SIMP) -621. 16.)
         ((RAT SIMP) -795. 64.) ((RAT SIMP) 165. 64.)
         ((RAT SIMP) -255. 32.) ((RAT SIMP) -783. 32.)
         ((RAT SIMP) -375. 32.) 18. ((RAT SIMP) -2705. 32.)
         ((RAT SIMP) 2415. 32.) ((RAT SIMP) -1269. 4.)
         ((RAT SIMP) 459. 4.) ((RAT SIMP) 5145. 32.)
         ((RAT SIMP) 5145. 32.))
        ((MLIST SIMP) ((RAT SIMP) 1875. 16.) 102. ((RAT SIMP) 783. 16.)
         ((RAT SIMP) 171. 32.) ((RAT SIMP) 81. 32.) ((RAT SIMP) 9. 2.)
         ((RAT SIMP) 3. 128.) -90. ((RAT SIMP) -585. 8.)
         ((RAT SIMP) -135. 16.) -90. ((RAT SIMP) -585. 8.)
         ((RAT SIMP) -135. 16.) ((RAT SIMP) -783. 16.)
         ((RAT SIMP) -333. 16.) ((RAT SIMP) -117. 64.)
         ((RAT SIMP) -783. 16.) ((RAT SIMP) -333. 16.)
         ((RAT SIMP) -117. 64.) ((RAT SIMP) -387. 4.)
         ((RAT SIMP) -339. 8.) -3. ((RAT SIMP) -57. 2.)
         ((RAT SIMP) -57. 2.) ((RAT SIMP) -517. 8.)
         ((RAT SIMP) -517. 8.) ((RAT SIMP) -315. 32.)
         ((RAT SIMP) -315. 32.) ((RAT SIMP) -519. 16.)
         ((RAT SIMP) -519. 16.) ((RAT SIMP) -375. 16.) 36.
         ((RAT SIMP) -145. 16.) ((RAT SIMP) -145. 16.)
         ((RAT SIMP) -405. 2.) ((RAT SIMP) -405. 2.)
         ((RAT SIMP) 5145. 16.) ((RAT SIMP) 5145. 16.))
        ((MLIST SIMP) ((RAT SIMP) 3625. 32.) 121.
         ((RAT SIMP) 1917. 32.) ((RAT SIMP) -207. 64.)
         ((RAT SIMP) -45. 64.) ((RAT SIMP) -5. 4.)
         ((RAT SIMP) -39. 256.) -87. ((RAT SIMP) -963. 16.)
         ((RAT SIMP) -429. 32.) -87. ((RAT SIMP) -963. 16.)
         ((RAT SIMP) -429. 32.) ((RAT SIMP) -1917. 32.)
         ((RAT SIMP) -711. 32.) ((RAT SIMP) -495. 128.)
         ((RAT SIMP) -1917. 32.) ((RAT SIMP) -711. 32.)
         ((RAT SIMP) -495. 128.) ((RAT SIMP) -765. 8.)
         ((RAT SIMP) -633. 16.) ((RAT SIMP) -33. 8.)
         ((RAT SIMP) -211. 4.) ((RAT SIMP) -211. 4.)
         ((RAT SIMP) -1175. 16.) ((RAT SIMP) -1175. 16.)
         ((RAT SIMP) -2625. 64.) ((RAT SIMP) -2625. 64.)
         ((RAT SIMP) -1485. 32.) ((RAT SIMP) -1485. 32.)
         ((RAT SIMP) -1173. 32.) -10. ((RAT SIMP) -1475. 32.)
         ((RAT SIMP) -1475. 32.) ((RAT SIMP) -783. 4.)
         ((RAT SIMP) -783. 4.) ((RAT SIMP) 9947. 32.)
         ((RAT SIMP) 9947. 32.))
        ((MLIST SIMP) ((RAT SIMP) 3625. 16.) 274.
         ((RAT SIMP) 2205. 16.) ((RAT SIMP) -591. 32.)
         ((RAT SIMP) -189. 32.) ((RAT SIMP) -21. 2.)
         ((RAT SIMP) -71. 128.) -110. ((RAT SIMP) -411. 8.)
         ((RAT SIMP) -469. 16.) -110. ((RAT SIMP) -411. 8.)
         ((RAT SIMP) -469. 16.) ((RAT SIMP) -1917. 16.)
         ((RAT SIMP) -631. 16.) ((RAT SIMP) -655. 64.)
         ((RAT SIMP) -1917. 16.) ((RAT SIMP) -631. 16.)
         ((RAT SIMP) -655. 64.) ((RAT SIMP) -453. 4.)
         ((RAT SIMP) -329. 8.) ((RAT SIMP) -31. 4.)
         ((RAT SIMP) -299. 2.) ((RAT SIMP) -299. 2.)
         ((RAT SIMP) -847. 8.) ((RAT SIMP) -847. 8.)
         ((RAT SIMP) -4705. 32.) ((RAT SIMP) -4705. 32.)
         ((RAT SIMP) -1365. 16.) ((RAT SIMP) -1365. 16.)
         ((RAT SIMP) -1109. 16.) 44. ((RAT SIMP) 285. 16.)
         ((RAT SIMP) 285. 16.) ((RAT SIMP) -207. 2.)
         ((RAT SIMP) -207. 2.) ((RAT SIMP) -1029. 16.)
         ((RAT SIMP) -1029. 16.))
        ((MLIST SIMP) -625. -512. -243. ((RAT SIMP) -81. 2.) -18. -32.
         ((RAT SIMP) -3. 8.) 0. 0. 0. -256. -216. -20. 81. 36.
         ((RAT SIMP) 9. 4.) -189. -84. ((RAT SIMP) -21. 4.) 27. 12.
         ((RAT SIMP) 3. 4.) 128. -192. 72. 32. ((RAT SIMP) 225. 2.)
         ((RAT SIMP) -275. 2.) 64. 24. 45. 768. 675. 925. 432. 1296.
         -2401. 2401.)
        ((MLIST SIMP) -1250. -1024. -486. -81. -36. -64.
         ((RAT SIMP) -3. 4.) -256. -216. -20. -256. -216. -20. -108.
         -48. -3. -108. -48. -3. 54. 24. ((RAT SIMP) 3. 2.) -64. -64.
         104. 104. -25. -25. 88. 88. 90. 1536. 1600. 1600. 1728. 1728.
         0. 0.)
        ((MLIST SIMP) 3125. 2560. 1215. ((RAT SIMP) 405. 2.) 90. 160.
         ((RAT SIMP) 15. 8.) 1536. 1296. 120. 1536. 1296. 120. 1215.
         540. ((RAT SIMP) 135. 4.) 1215. 540. ((RAT SIMP) 135. 4.) 810.
         360. ((RAT SIMP) 45. 2.) 1280. 1280. 720. 720.
         ((RAT SIMP) 1875. 2.) ((RAT SIMP) 1875. 2.) 480. 480. 405.
         5120. 5625. 5625. 7776. 7776. 16807. 16807.)))
      (((8. 1.) (MLIST SIMP)
        ((MLIST SIMP) ((RAT SIMP) 11404. 3221.)
         ((RAT SIMP) -152256. 3221.) ((RAT SIMP) 117020. 3221.) 0.
         ((RAT SIMP) -2856. 3221.) ((RAT SIMP) -25564. 3221.)
         ((RAT SIMP) 31416. 3221.) ((RAT SIMP) 1239. 3221.)
         ((RAT SIMP) 59836. 3221.) ((RAT SIMP) 252294. 3221.)
         ((RAT SIMP) -249683. 3221.) ((RAT SIMP) 29463. 3221.)
         ((RAT SIMP) -16800. 3221.) ((RAT SIMP) -32312. 3221.)
         ((RAT SIMP) -3717. 12884.) ((RAT SIMP) -212492. 3221.)
         ((RAT SIMP) 134316. 3221.) ((RAT SIMP) 29288. 3221.)
         ((RAT SIMP) 159215. 3221.) ((RAT SIMP) -243201. 6442.)
         ((RAT SIMP) -13461. 3221.) ((RAT SIMP) 16240. 3221.)
         ((RAT SIMP) -15491. 3221.) 1.)
        ((MLIST SIMP) ((RAT SIMP) 11990. 3221.)
         ((RAT SIMP) -160169. 3221.) ((RAT SIMP) 123180. 3221.) 1.
         ((RAT SIMP) -4981. 3221.) ((RAT SIMP) -27943. 3221.)
         ((RAT SIMP) 67709. 6442.) ((RAT SIMP) 953. 3221.)
         ((RAT SIMP) 152883. 6442.) ((RAT SIMP) 263663. 3221.)
         ((RAT SIMP) -267296. 3221.) ((RAT SIMP) 107299. 12884.)
         ((RAT SIMP) -121665. 25768.) ((RAT SIMP) -35954. 3221.)
         ((RAT SIMP) -2859. 12884.) ((RAT SIMP) -251956. 3221.)
         ((RAT SIMP) 158560. 3221.) ((RAT SIMP) 33901. 3221.)
         ((RAT SIMP) 360755. 6442.) ((RAT SIMP) -280417. 6442.)
         ((RAT SIMP) -116951. 25768.) ((RAT SIMP) 22955. 3221.)
         ((RAT SIMP) -36587. 6442.) 1.)
        ((MLIST SIMP) ((RAT SIMP) -1584993704. 313063225.)
         ((RAT SIMP) -7374408608. 313063225.)
         ((RAT SIMP) 19332694976. 939189675.)
         ((RAT SIMP) 530760972. 313063225.)
         ((RAT SIMP) 12602996. 62612645.)
         ((RAT SIMP) -11534946976. 939189675.)
         ((RAT SIMP) 693725648. 62612645.)
         ((RAT SIMP) 310641394. 313063225.)
         ((RAT SIMP) 52550575336. 939189675.)
         ((RAT SIMP) -60629209564. 939189675.)
         ((RAT SIMP) 29455595666. 939189675.)
         ((RAT SIMP) 279399638. 313063225.)
         ((RAT SIMP) -1942020619. 313063225.)
         ((RAT SIMP) 59067932. 939189675.)
         ((RAT SIMP) -266729484. 313063225.)
         ((RAT SIMP) -32378621408. 939189675.)
         ((RAT SIMP) 8210885368. 313063225.)
         ((RAT SIMP) 2733424484. 939189675.)
         ((RAT SIMP) -27723980914. 939189675.)
         ((RAT SIMP) 244359962. 313063225.)
         ((RAT SIMP) 63030247. 626126450.)
         ((RAT SIMP) 16459994096. 939189675.)
         ((RAT SIMP) 881554338. 313063225.)
         ((RAT SIMP) -837761344. 939189675.))
        ((MLIST SIMP) ((RAT SIMP) -1377868928. 313063225.)
         ((RAT SIMP) -6994579181. 313063225.)
         ((RAT SIMP) 18118994132. 939189675.)
         ((RAT SIMP) 618757104. 313063225.)
         ((RAT SIMP) 21099722. 62612645.)
         ((RAT SIMP) -13357461607. 939189675.)
         ((RAT SIMP) 751207226. 62612645.)
         ((RAT SIMP) 1383057907. 1252252900.)
         ((RAT SIMP) 35138907993. 626126450.)
         ((RAT SIMP) -21757529066. 313063225.)
         ((RAT SIMP) 67343591399. 1878379350.)
         ((RAT SIMP) 1758212589. 1252252900.)
         ((RAT SIMP) -2129056783. 313063225.)
         ((RAT SIMP) 141295658. 313063225.)
         ((RAT SIMP) -4617849733. 5009011600.)
         ((RAT SIMP) -34935749156. 939189675.)
         ((RAT SIMP) 8659701526. 313063225.)
         ((RAT SIMP) 3288166238. 939189675.)
         ((RAT SIMP) -25983009073. 939189675.)
         ((RAT SIMP) -966649607. 626126450.)
         ((RAT SIMP) -94705198. 313063225.)
         ((RAT SIMP) 6195752899. 313063225.)
         ((RAT SIMP) 596315916. 313063225.)
         ((RAT SIMP) -298038736. 313063225.))
        ((MLIST SIMP) ((RAT SIMP) 48535504. 313063225.)
         ((RAT SIMP) -14614306217. 313063225.)
         ((RAT SIMP) 34841234924. 939189675.)
         ((RAT SIMP) -881265872. 313063225.)
         ((RAT SIMP) 160488194. 62612645.)
         ((RAT SIMP) -12836486899. 939189675.)
         ((RAT SIMP) 837110552. 62612645.)
         ((RAT SIMP) 1754326299. 1252252900.)
         ((RAT SIMP) 87519181903. 1878379350.)
         ((RAT SIMP) -59783009186. 939189675.)
         ((RAT SIMP) 67285892243. 1878379350.)
         ((RAT SIMP) -1094129727. 1252252900.)
         ((RAT SIMP) -2989073537. 626126450.)
         ((RAT SIMP) 415240318. 939189675.)
         ((RAT SIMP) -9920905543. 15027034800.)
         ((RAT SIMP) -32189467292. 939189675.)
         ((RAT SIMP) 6924183982. 313063225.)
         ((RAT SIMP) 3484343366. 939189675.)
         ((RAT SIMP) -24428633611. 939189675.)
         ((RAT SIMP) 1135048651. 626126450.)
         ((RAT SIMP) 149767164. 313063225.)
         ((RAT SIMP) 18221375029. 939189675.)
         ((RAT SIMP) 438927912. 313063225.)
         ((RAT SIMP) -1541901656. 939189675.))
        ((MLIST SIMP) ((RAT SIMP) -600315278. 313063225.)
         ((RAT SIMP) -17784462581. 313063225.)
         ((RAT SIMP) 14401580094. 313063225.)
         ((RAT SIMP) -867864346. 313063225.)
         ((RAT SIMP) 226998172. 62612645.)
         ((RAT SIMP) -5938957919. 313063225.)
         ((RAT SIMP) 1086431231. 62612645.)
         ((RAT SIMP) 2013826007. 1252252900.)
         ((RAT SIMP) 123329910979. 1878379350.)
         ((RAT SIMP) -82226182973. 939189675.)
         ((RAT SIMP) 15241525004. 313063225.)
         ((RAT SIMP) -1673465161. 1252252900.)
         ((RAT SIMP) -11180855657. 1252252900.)
         ((RAT SIMP) 1637891074. 939189675.)
         ((RAT SIMP) -9877058899. 15027034800.)
         ((RAT SIMP) -13993188102. 313063225.)
         ((RAT SIMP) 7762365376. 313063225.)
         ((RAT SIMP) 2887439296. 313063225.)
         ((RAT SIMP) -19249601557. 626126450.)
         ((RAT SIMP) 11655150261. 1252252900.)
         ((RAT SIMP) -1914082017. 1252252900.)
         ((RAT SIMP) 15962310097. 939189675.)
         ((RAT SIMP) 1969211407. 626126450.)
         ((RAT SIMP) -2448722258. 939189675.))
        ((MLIST SIMP) ((RAT SIMP) -496346287. 313063225.)
         ((RAT SIMP) -37164534523. 626126450.)
         ((RAT SIMP) 44982150653. 939189675.)
         ((RAT SIMP) -1387092793. 626126450.)
         ((RAT SIMP) 421311061. 125225290.)
         ((RAT SIMP) -38121123431. 1878379350.)
         ((RAT SIMP) 4607672291. 250450580.)
         ((RAT SIMP) 1009534489. 626126450.)
         ((RAT SIMP) 250830093307. 3756758700.)
         ((RAT SIMP) -84279819067. 939189675.)
         ((RAT SIMP) 15704986291. 313063225.)
         ((RAT SIMP) -3360430863. 2504505800.)
         ((RAT SIMP) -45952300587. 5009011600.)
         ((RAT SIMP) 1677024971. 939189675.)
         ((RAT SIMP) -4946200073. 7513517400.)
         ((RAT SIMP) -41589013549. 939189675.)
         ((RAT SIMP) 22836881212. 939189675.)
         ((RAT SIMP) 17904258029. 1878379350.)
         ((RAT SIMP) -30202308592. 939189675.)
         ((RAT SIMP) 26408381813. 2504505800.)
         ((RAT SIMP) -8246048597. 5009011600.)
         ((RAT SIMP) 31498558051. 1878379350.)
         ((RAT SIMP) 4207308031. 1252252900.)
         ((RAT SIMP) -2533892257. 939189675.))
        ((MLIST SIMP) ((RAT SIMP) -11147. 75.)
         ((RAT SIMP) 105467. 1170.) ((RAT SIMP) -57349. 2925.)
         ((RAT SIMP) 30359. 5850.) ((RAT SIMP) 39389. 1950.)
         ((RAT SIMP) -83279. 5850.) ((RAT SIMP) 141953. 11700.)
         ((RAT SIMP) 6202. 2925.) ((RAT SIMP) 229999. 2340.)
         ((RAT SIMP) -52766. 2925.) ((RAT SIMP) -20629. 650.)
         ((RAT SIMP) -89971. 7800.) ((RAT SIMP) -89971. 15600.)
         ((RAT SIMP) -4529. 2925.) 0. ((RAT SIMP) 17507. 195.)
         ((RAT SIMP) -2324. 65.) ((RAT SIMP) -15029. 1950.)
         ((RAT SIMP) 603029. 11700.) ((RAT SIMP) -141953. 5850.)
         ((RAT SIMP) 71449. 46800.) ((RAT SIMP) -13979. 390.)
         ((RAT SIMP) -33789. 1300.) ((RAT SIMP) 29948. 2925.))
        ((MLIST SIMP) ((RAT SIMP) -1034527. 8950.)
         ((RAT SIMP) 2567259. 46540.) ((RAT SIMP) -187984. 58175.)
         ((RAT SIMP) 1186427. 349050.) ((RAT SIMP) 14081497. 698100.)
         ((RAT SIMP) -9667909. 698100.) ((RAT SIMP) 3450871. 465400.)
         ((RAT SIMP) -919357. 1396200.) ((RAT SIMP) 18220799. 279240.)
         ((RAT SIMP) -771831. 58175.) ((RAT SIMP) -4954303. 349050.)
         ((RAT SIMP) -11783491. 930800.)
         ((RAT SIMP) -20734641. 1861600.) ((RAT SIMP) 1181641. 349050.)
         ((RAT SIMP) 3525. 5728.) ((RAT SIMP) 1981579. 34905.)
         ((RAT SIMP) -1240627. 34905.) ((RAT SIMP) -5177977. 698100.)
         ((RAT SIMP) 60274609. 1396200.) ((RAT SIMP) -4818623. 116350.)
         ((RAT SIMP) 53336729. 5584800.) ((RAT SIMP) 1438551. 46540.)
         ((RAT SIMP) -15210297. 465400.) ((RAT SIMP) 827898. 58175.))
        ((MLIST SIMP) ((RAT SIMP) -6733921. 80550.)
         ((RAT SIMP) 55726231. 1256580.)
         ((RAT SIMP) -8726026. 1570725.)
         ((RAT SIMP) 11157911. 3141450.)
         ((RAT SIMP) 29007577. 2094300.)
         ((RAT SIMP) -67441867. 6282900.)
         ((RAT SIMP) 65227819. 12565800.)
         ((RAT SIMP) 4163909. 12565800.)
         ((RAT SIMP) 135818537. 2513160.)
         ((RAT SIMP) -13074809. 1570725.)
         ((RAT SIMP) -1993507. 116350.)
         ((RAT SIMP) -90925733. 8377200.)
         ((RAT SIMP) -120064583. 16754400.)
         ((RAT SIMP) 27261083. 3141450.) ((RAT SIMP) 1275. 5728.)
         ((RAT SIMP) 815233. 20943.) ((RAT SIMP) -751057. 34905.)
         ((RAT SIMP) -18194617. 2094300.)
         ((RAT SIMP) 497792167. 12565800.)
         ((RAT SIMP) -62821847. 3141450.)
         ((RAT SIMP) 274074527. 50263200.)
         ((RAT SIMP) -5229727. 418860.)
         ((RAT SIMP) -18835477. 1396200.)
         ((RAT SIMP) 13796642. 1570725.))
        ((MLIST SIMP) ((RAT SIMP) -1038989. 8950.)
         ((RAT SIMP) 8916979. 139620.) ((RAT SIMP) -1716784. 174525.)
         ((RAT SIMP) 1547449. 349050.) ((RAT SIMP) 11515279. 698100.)
         ((RAT SIMP) -8108903. 698100.) ((RAT SIMP) 11555071. 1396200.)
         ((RAT SIMP) 1693381. 1396200.) ((RAT SIMP) 21859933. 279240.)
         ((RAT SIMP) -2683481. 174525.) ((RAT SIMP) -8749651. 349050.)
         ((RAT SIMP) -9487497. 930800.)
         ((RAT SIMP) -12725147. 1861600.) ((RAT SIMP) 804549. 116350.)
         ((RAT SIMP) 1275. 5728.) ((RAT SIMP) 456353. 6981.)
         ((RAT SIMP) -751057. 34905.) ((RAT SIMP) -7910959. 698100.)
         ((RAT SIMP) 55925603. 1396200.) ((RAT SIMP) -9133973. 349050.)
         ((RAT SIMP) 18760843. 5584800.) ((RAT SIMP) -1196443. 46540.)
         ((RAT SIMP) -8124579. 465400.) ((RAT SIMP) 1708778. 174525.))
        ((MLIST SIMP) ((RAT SIMP) -3366706. 13425.)
         ((RAT SIMP) 5360981. 209430.) ((RAT SIMP) 35447873. 523575.)
         ((RAT SIMP) 10460407. 1047150.)
         ((RAT SIMP) 22109441. 1047150.)
         ((RAT SIMP) 15516983. 1047150.)
         ((RAT SIMP) 12104947. 1047150.) ((RAT SIMP) 3165193. 4188600.)
         ((RAT SIMP) 59637107. 418860.) ((RAT SIMP) -25868168. 523575.)
         ((RAT SIMP) -39213431. 2094300.)
         ((RAT SIMP) -4414961. 465400.) ((RAT SIMP) -4149701. 349050.)
         ((RAT SIMP) 1236436. 174525.) ((RAT SIMP) -1279. 5728.)
         ((RAT SIMP) 15412513. 104715.) ((RAT SIMP) -6880693. 104715.)
         ((RAT SIMP) -21828401. 1047150.)
         ((RAT SIMP) 249030667. 2094300.)
         ((RAT SIMP) -164556913. 2094300.)
         ((RAT SIMP) -37939123. 8377200.) ((RAT SIMP) -1531357. 69810.)
         ((RAT SIMP) -11027554. 174525.) ((RAT SIMP) 9189704. 523575.))
        ((MLIST SIMP) ((RAT SIMP) -68504072. 438975.)
         ((RAT SIMP) 4241546. 87795.) ((RAT SIMP) 581536. 29265.)
         ((RAT SIMP) -22669648. 1316925.)
         ((RAT SIMP) -17490238. 1316925.) ((RAT SIMP) 9782378. 263385.)
         ((RAT SIMP) 5954546. 263385.) ((RAT SIMP) 372769. 175590.)
         ((RAT SIMP) -51197471. 790155.) ((RAT SIMP) -707552. 158031.)
         ((RAT SIMP) 5378831. 263385.) ((RAT SIMP) 14887123. 526770.)
         ((RAT SIMP) 3572417. 526770.) ((RAT SIMP) -13781176. 790155.)
         ((RAT SIMP) 27197. 15608.) ((RAT SIMP) -41266816. 438975.)
         ((RAT SIMP) -12711268. 1316925.) ((RAT SIMP) -258286. 52677.)
         ((RAT SIMP) 40983046. 263385.) ((RAT SIMP) 18227138. 263385.)
         ((RAT SIMP) 10991041. 526770.)
         ((RAT SIMP) -107017558. 790155.) ((RAT SIMP) 3560866. 48775.)
         ((RAT SIMP) -48866432. 3950775.))
        ((MLIST SIMP) ((RAT SIMP) 20494184. 9755.)
         ((RAT SIMP) -1023552. 1951.) ((RAT SIMP) -937688. 1951.)
         ((RAT SIMP) -1120844. 29265.) ((RAT SIMP) -5204624. 29265.)
         ((RAT SIMP) 120304. 5853.) ((RAT SIMP) -505178. 5853.)
         ((RAT SIMP) -10413. 1951.) ((RAT SIMP) 15020252. 17559.)
         ((RAT SIMP) -2064056. 17559.) ((RAT SIMP) -589640. 5853.)
         ((RAT SIMP) -928202. 5853.) ((RAT SIMP) -521860. 5853.)
         ((RAT SIMP) 52432. 17559.) ((RAT SIMP) -19741. 3902.)
         ((RAT SIMP) 21412936. 29265.) ((RAT SIMP) -6568784. 29265.)
         ((RAT SIMP) -8988. 1951.) ((RAT SIMP) -1711840. 5853.)
         ((RAT SIMP) -2818652. 5853.) ((RAT SIMP) -274250. 5853.)
         ((RAT SIMP) 14525144. 87795.) ((RAT SIMP) -3526228. 9755.)
         ((RAT SIMP) 26559104. 87795.))
        ((MLIST SIMP) ((RAT SIMP) 1500141944. 438975.)
         ((RAT SIMP) -74809067. 87795.) ((RAT SIMP) -22840372. 29265.)
         ((RAT SIMP) -77294654. 1316925.)
         ((RAT SIMP) -368451449. 1316925.)
         ((RAT SIMP) 5613529. 263385.) ((RAT SIMP) -37807082. 263385.)
         ((RAT SIMP) -3585881. 351180.)
         ((RAT SIMP) 2201174209. 1580310.)
         ((RAT SIMP) -29884684. 158031.)
         ((RAT SIMP) -87424039. 526770.)
         ((RAT SIMP) -273349397. 1053540.)
         ((RAT SIMP) -75694319. 526770.) ((RAT SIMP) 4298572. 790155.)
         ((RAT SIMP) -268025. 31216.) ((RAT SIMP) 525622732. 438975.)
         ((RAT SIMP) -465466514. 1316925.) ((RAT SIMP) -546707. 52677.)
         ((RAT SIMP) -132275377. 263385.)
         ((RAT SIMP) -207460361. 263385.)
         ((RAT SIMP) -85295999. 1053540.)
         ((RAT SIMP) 42154013. 158031.) ((RAT SIMP) -28678332. 48775.)
         ((RAT SIMP) 1925790464. 3950775.))
        ((MLIST SIMP) ((RAT SIMP) 1312634032. 438975.)
         ((RAT SIMP) -131342027. 175590.)
         ((RAT SIMP) -19924696. 29265.)
         ((RAT SIMP) -64879912. 1316925.)
         ((RAT SIMP) -641549819. 2633850.)
         ((RAT SIMP) 8312149. 526770.) ((RAT SIMP) -33575356. 263385.)
         ((RAT SIMP) -6136241. 702360.)
         ((RAT SIMP) 3878335879. 3160620.)
         ((RAT SIMP) -25695734. 158031.)
         ((RAT SIMP) -150826849. 1053540.)
         ((RAT SIMP) -473123507. 2107080.)
         ((RAT SIMP) -131635739. 1053540.)
         ((RAT SIMP) 3704606. 790155.) ((RAT SIMP) -464479. 62432.)
         ((RAT SIMP) 451021196. 438975.)
         ((RAT SIMP) -426689617. 1316925.)
         ((RAT SIMP) -1269905. 105354.)
         ((RAT SIMP) -223197847. 526770.)
         ((RAT SIMP) -358731581. 526770.)
         ((RAT SIMP) -149823869. 2107080.)
         ((RAT SIMP) 384424153. 1580310.)
         ((RAT SIMP) -25501771. 48775.)
         ((RAT SIMP) 1679468992. 3950775.))
        ((MLIST SIMP) ((RAT SIMP) 881865884. 146325.)
         ((RAT SIMP) -87684799. 58530.) ((RAT SIMP) -13473432. 9755.)
         ((RAT SIMP) -44642744. 438975.)
         ((RAT SIMP) -441470653. 877950.)
         ((RAT SIMP) 12805253. 175590.) ((RAT SIMP) -21128957. 87795.)
         ((RAT SIMP) -3405037. 234120.)
         ((RAT SIMP) 2542847123. 1053540.)
         ((RAT SIMP) -15397222. 52677.) ((RAT SIMP) -95070323. 351180.)
         ((RAT SIMP) -341365279. 702360.)
         ((RAT SIMP) -186611531. 702360.) ((RAT SIMP) 896122. 263385.)
         ((RAT SIMP) -958863. 62432.) ((RAT SIMP) 302647852. 146325.)
         ((RAT SIMP) -287678129. 438975.) ((RAT SIMP) -566419. 35118.)
         ((RAT SIMP) -167521079. 175590.)
         ((RAT SIMP) -250159117. 175590.)
         ((RAT SIMP) -97347613. 702360.)
         ((RAT SIMP) 274429541. 526770.) ((RAT SIMP) -94395237. 97550.)
         ((RAT SIMP) 1205511104. 1316925.))
        ((MLIST SIMP) -56. ((RAT SIMP) 350. 27.) ((RAT SIMP) -308. 9.)
         ((RAT SIMP) -1162. 27.) -28. ((RAT SIMP) 154. 9.)
         ((RAT SIMP) 434. 27.) ((RAT SIMP) -203. 54.) 175.
         ((RAT SIMP) 952. 9.) ((RAT SIMP) 112. 3.)
         ((RAT SIMP) 343. 18.) ((RAT SIMP) 343. 36.)
         ((RAT SIMP) 280. 9.) 0. ((RAT SIMP) -4732. 27.)
         ((RAT SIMP) -1568. 9.) ((RAT SIMP) -14. 27.)
         ((RAT SIMP) -217. 3.) ((RAT SIMP) -868. 27.)
         ((RAT SIMP) -217. 108.) ((RAT SIMP) 2338. 27.)
         ((RAT SIMP) 329. 9.) ((RAT SIMP) 3584. 27.))
        ((MLIST SIMP) -76. ((RAT SIMP) 475. 27.) ((RAT SIMP) -292. 9.)
         ((RAT SIMP) -1442. 27.) -35. ((RAT SIMP) 119. 9.)
         ((RAT SIMP) 427. 27.) ((RAT SIMP) -497. 108.) 175.
         ((RAT SIMP) 896. 9.) ((RAT SIMP) 98. 3.) ((RAT SIMP) 371. 18.)
         ((RAT SIMP) 371. 36.) ((RAT SIMP) 308. 9.) 0.
         ((RAT SIMP) -5180. 27.) ((RAT SIMP) -1750. 9.)
         ((RAT SIMP) 35. 27.) ((RAT SIMP) -203. 3.)
         ((RAT SIMP) -854. 27.) ((RAT SIMP) -119. 108.)
         ((RAT SIMP) 3227. 27.) ((RAT SIMP) 595. 9.)
         ((RAT SIMP) 4864. 27.))
        ((MLIST SIMP) -30. ((RAT SIMP) 3275. 18.) ((RAT SIMP) -622. 3.)
         ((RAT SIMP) -1967. 9.) ((RAT SIMP) -273. 2.)
         ((RAT SIMP) 1351. 6.) ((RAT SIMP) 2765. 18.)
         ((RAT SIMP) -1477. 72.) 175. ((RAT SIMP) 224. 3.)
         ((RAT SIMP) -77. 2.) ((RAT SIMP) -49. 6.)
         ((RAT SIMP) 217. 24.) ((RAT SIMP) 350. 3.)
         ((RAT SIMP) -35. 16.) ((RAT SIMP) -4130. 9.)
         ((RAT SIMP) -1099. 3.) ((RAT SIMP) -833. 18.) 133.
         ((RAT SIMP) 1393. 9.) ((RAT SIMP) -1589. 36.)
         ((RAT SIMP) 13363. 18.) ((RAT SIMP) -2443. 6.)
         ((RAT SIMP) 640. 9.))
        ((MLIST SIMP) 486. ((RAT SIMP) 7125. 16.) 423.
         ((RAT SIMP) 21. 2.) ((RAT SIMP) 189. 16.)
         ((RAT SIMP) 315. 16.) ((RAT SIMP) 21. 2.)
         ((RAT SIMP) -21. 64.) ((RAT SIMP) -28875. 32.) -714.
         ((RAT SIMP) -10773. 32.) ((RAT SIMP) -4347. 64.)
         ((RAT SIMP) -945. 32.) ((RAT SIMP) -105. 2.)
         ((RAT SIMP) -189. 256.) -497. ((RAT SIMP) -3213. 8.)
         ((RAT SIMP) -763. 16.) ((RAT SIMP) -4977. 16.)
         ((RAT SIMP) -525. 4.) ((RAT SIMP) -777. 64.)
         ((RAT SIMP) -3675. 16.) ((RAT SIMP) -945. 8.) 1536.)
        ((MLIST SIMP) 324. ((RAT SIMP) 4125. 8.) 534. -63.
         ((RAT SIMP) -315. 8.) ((RAT SIMP) -525. 8.) -21.
         ((RAT SIMP) -189. 32.) ((RAT SIMP) -14875. 16.) -644.
         ((RAT SIMP) -4725. 16.) ((RAT SIMP) -3339. 32.)
         ((RAT SIMP) -693. 16.) -77. ((RAT SIMP) -189. 128.) -602.
         ((RAT SIMP) -1701. 4.) ((RAT SIMP) -707. 8.)
         ((RAT SIMP) -3801. 8.) ((RAT SIMP) -357. 2.)
         ((RAT SIMP) -945. 32.) ((RAT SIMP) -3955. 8.)
         ((RAT SIMP) -1701. 4.) 1024.)
        ((MLIST SIMP) -7776. -6250. -5760. -448. -378. -630. -280.
         ((RAT SIMP) -35. 2.) 0. 0. 0. 0. 0. 0. 0. 896. 756. 70. 1260.
         560. 35. 1750. 1512. 32768.)
        ((MLIST SIMP) 46656. 37500. 34560. 2688. 2268. 3780. 1680. 105.
         21875. 17920. 8505. ((RAT SIMP) 2835. 2.) 630. 1120.
         ((RAT SIMP) 105. 8.) 16128. 13608. 1260. 15120. 6720. 420.
         17500. 13608. 262144.))))) 
(ADD2LNC '$SPLIT_BASIS $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$OLD_BASIS_ON_SPLIT_BASIS) 
(MREMPROP '$OLD_BASIS_ON_SPLIT_BASIS 'ARRAY) 
(MPUTPROP '$OLD_BASIS_ON_SPLIT_BASIS AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 8. 2.
      (((8. 0.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -1268040. 578347.)
         ((RAT SIMP) 153000. 52577.) ((RAT SIMP) -103639293. 18033911.)
         ((RAT SIMP) 13580604. 2576273.)
         ((RAT SIMP) 2252469426954. 857623247789.)
         ((RAT SIMP) -534249651021. 155931499598.)
         ((RAT SIMP) -4362316122. 2107182427.)
         ((RAT SIMP) 6267308721. 2942103766.)
         ((RAT SIMP) 928686362. 1440662377.)
         ((RAT SIMP) -2540523. 30652391.)
         ((RAT SIMP) 522482167. 6224275568.)
         ((RAT SIMP) -29236375624303. 94347569059744.)
         ((RAT SIMP) 327592158703. 1684778018924.)
         ((RAT SIMP) 3213475. 3003934318.)
         ((RAT SIMP) 371092. 4505901477.)
         ((RAT SIMP) 444221. 2523304827120.))
        ((MLIST SIMP) ((RAT SIMP) -3370. 82621.)
         ((RAT SIMP) 300. 7511.) ((RAT SIMP) -543093. 144271288.)
         ((RAT SIMP) 39077. 5152546.)
         ((RAT SIMP) -23849397133153. 99484296743524.)
         ((RAT SIMP) 7207601570231. 36176107906736.)
         ((RAT SIMP) -82420078205. 18088053953368.)
         ((RAT SIMP) 17411267315. 682568073712.)
         ((RAT SIMP) -214499981833. 12283087426302.)
         ((RAT SIMP) -373028969. 174228190444.)
         ((RAT SIMP) -444280997305. 47653053748608.)
         ((RAT SIMP) 4274832827185619. 65665908065581824.)
         ((RAT SIMP) -47444414228675. 1172605501171104.)
         ((RAT SIMP) -362998499. 696912761776.)
         ((RAT SIMP) 2824561. 18667306119.)
         ((RAT SIMP) -26773937. 585406719891840.))
        ((MLIST SIMP) ((RAT SIMP) -116980. 578347.)
         ((RAT SIMP) 17100. 52577.) ((RAT SIMP) -5364984. 18033911.)
         ((RAT SIMP) 665912. 2576273.)
         ((RAT SIMP) 386383061739. 3553010597983.)
         ((RAT SIMP) -58788563425. 646001926906.)
         ((RAT SIMP) 73171216673. 323000963453.)
         ((RAT SIMP) -2200244987. 12188715602.)
         ((RAT SIMP) -203569447208. 6141543713151.)
         ((RAT SIMP) -20234492. 43557047611.)
         ((RAT SIMP) -47168002319. 5956631718576.)
         ((RAT SIMP) 667083980567545. 8208238508197728.)
         ((RAT SIMP) -7377592257661. 146575687646388.)
         ((RAT SIMP) -183055049. 261342285666.)
         ((RAT SIMP) 96754120. 392013428499.)
         ((RAT SIMP) -480719. 19957047269040.))
        ((MLIST SIMP) ((RAT SIMP) 106640. 578347.)
         ((RAT SIMP) -6150. 52577.) ((RAT SIMP) 5114955. 72135644.)
         ((RAT SIMP) -174165. 2576273.)
         ((RAT SIMP) 1271818551413. 7106021195966.)
         ((RAT SIMP) -419991834387. 2584007707624.)
         ((RAT SIMP) -12329053255. 323000963453.)
         ((RAT SIMP) 1521463747. 48754862408.)
         ((RAT SIMP) -3324213945. 4094362475434.)
         ((RAT SIMP) -390096489. 174228190444.)
         ((RAT SIMP) 35905540879. 23826526874304.)
         ((RAT SIMP) -192370143753269. 32832954032790912.)
         ((RAT SIMP) 2118385969541. 586302750585552.)
         ((RAT SIMP) 419085659. 1045369142664.)
         ((RAT SIMP) -67678813. 392013428499.)
         ((RAT SIMP) 72796183. 878110079837760.))
        ((MLIST SIMP) ((RAT SIMP) 105670. 578347.)
         ((RAT SIMP) -12750. 52577.) ((RAT SIMP) 2718693. 10305092.)
         ((RAT SIMP) -89323. 368039.)
         ((RAT SIMP) -202773375187. 1715246495578.)
         ((RAT SIMP) 54015419175. 623725998392.)
         ((RAT SIMP) 3840509249. 77965749799.)
         ((RAT SIMP) -212766215. 11768415064.)
         ((RAT SIMP) 1289873471. 38504976258.)
         ((RAT SIMP) -5300987. 546169876.)
         ((RAT SIMP) 3213709283. 821604374976.)
         ((RAT SIMP) 36369449970647. 1132170828716928.)
         ((RAT SIMP) -395700321143. 20217336227088.)
         ((RAT SIMP) -241497. 546169876.)
         ((RAT SIMP) 357850. 1501967159.)
         ((RAT SIMP) 2161. 68661355840.))
        ((MLIST SIMP) ((RAT SIMP) -46243. 578347.)
         ((RAT SIMP) 2445. 52577.) ((RAT SIMP) -327442. 18033911.)
         ((RAT SIMP) 41618. 2576273.)
         ((RAT SIMP) 444660094341. 14212042391932.)
         ((RAT SIMP) -90291601455. 2584007707624.)
         ((RAT SIMP) 5317459143. 1292003853812.)
         ((RAT SIMP) 31275579. 48754862408.)
         ((RAT SIMP) -24817560374. 6141543713151.)
         ((RAT SIMP) 26467759. 43557047611.)
         ((RAT SIMP) 5955968549. 7942175624768.)
         ((RAT SIMP) -26970720432211. 10944318010930304.)
         ((RAT SIMP) 299214790351. 195434250195184.)
         ((RAT SIMP) 61376031. 348456380888.)
         ((RAT SIMP) -23460986. 130671142833.)
         ((RAT SIMP) -5737499. 97567786648640.))
        ((MLIST SIMP) ((RAT SIMP) 71255. 2313388.)
         ((RAT SIMP) -750. 52577.) ((RAT SIMP) 1432983. 577085152.)
         ((RAT SIMP) -17043. 20610184.)
         ((RAT SIMP) -24003432387351. 397937186974096.)
         ((RAT SIMP) 230336571783. 3910930584512.)
         ((RAT SIMP) -60632081877. 72352215813472.)
         ((RAT SIMP) -5889426297. 2730272294848.)
         ((RAT SIMP) -67137501. 49779482984.)
         ((RAT SIMP) 146328219. 99558965968.)
         ((RAT SIMP) 87228650097. 63537404998144.)
         ((RAT SIMP) -211048680628755. 87554544087442432.)
         ((RAT SIMP) 2397948169203. 1563474001561472.)
         ((RAT SIMP) 29127531. 696912761776.)
         ((RAT SIMP) -52559481. 348456380888.)
         ((RAT SIMP) -17416801. 156108458637824.))
        ((MLIST SIMP) ((RAT SIMP) -1011. 165242.)
         ((RAT SIMP) 45. 7511.) ((RAT SIMP) -111017. 11777248.)
         ((RAT SIMP) 4505. 420616.)
         ((RAT SIMP) -4118665674751. 397937186974096.)
         ((RAT SIMP) 1272895277931. 144704431626944.)
         ((RAT SIMP) 628470200195. 72352215813472.)
         ((RAT SIMP) -12339211553. 2730272294848.)
         ((RAT SIMP) 55870914205. 16377449901736.)
         ((RAT SIMP) -512144337. 696912761776.)
         ((RAT SIMP) -35089231981. 190612214994432.)
         ((RAT SIMP) -524863623244321. 262663632262327296.)
         ((RAT SIMP) 151657704733. 126768162288768.)
         ((RAT SIMP) 533003131. 2787651047104.)
         ((RAT SIMP) -29890313. 130671142833.)
         ((RAT SIMP) -7185083. 66903625130496.))
        ((MLIST SIMP) ((RAT SIMP) -15165. 165242.)
         ((RAT SIMP) 675. 7511.) ((RAT SIMP) 158583. 2944312.)
         ((RAT SIMP) -2778. 52577.)
         ((RAT SIMP) -22627431516153. 198968593487048.)
         ((RAT SIMP) 1824545930367. 18088053953368.)
         ((RAT SIMP) 293629284363. 36176107906736.)
         ((RAT SIMP) -1079547999. 682568073712.)
         ((RAT SIMP) 1299649441. 442633781128.)
         ((RAT SIMP) -540930135. 696912761776.)
         ((RAT SIMP) 16938199933. 7942175624768.)
         ((RAT SIMP) -196222166545883. 10944318010930304.)
         ((RAT SIMP) 2169864812657. 195434250195184.)
         ((RAT SIMP) -75774975. 1393825523552.)
         ((RAT SIMP) -17577139. 43557047611.)
         ((RAT SIMP) -507879. 1267114112320.))
        ((MLIST SIMP) ((RAT SIMP) 674. 82621.) ((RAT SIMP) -60. 7511.)
         ((RAT SIMP) 2117683. 288542576.)
         ((RAT SIMP) -90911. 10305092.)
         ((RAT SIMP) 1933332438019. 99484296743524.)
         ((RAT SIMP) -1166175454579. 72352215813472.)
         ((RAT SIMP) -90830888795. 18088053953368.)
         ((RAT SIMP) 1506178571. 1365136147424.)
         ((RAT SIMP) 76564925. 1327901343384.)
         ((RAT SIMP) 600247603. 696912761776.)
         ((RAT SIMP) -4091860247. 2888063863552.)
         ((RAT SIMP) 275070853261671. 43777272043721216.)
         ((RAT SIMP) -3083121230543. 781737000780736.)
         ((RAT SIMP) 4284097. 199117931936.)
         ((RAT SIMP) -238366993. 1568053713996.)
         ((RAT SIMP) -11988479. 94930819441920.))
        ((MLIST SIMP) ((RAT SIMP) 5392. 82621.)
         ((RAT SIMP) -480. 7511.) ((RAT SIMP) -370123. 36067822.)
         ((RAT SIMP) 25822. 2576273.)
         ((RAT SIMP) -360177272095. 24871074185881.)
         ((RAT SIMP) 32129711151. 9044026976684.)
         ((RAT SIMP) 16237709266. 2261006744171.)
         ((RAT SIMP) 152688397. 170642018428.)
         ((RAT SIMP) -11905899545. 6141543713151.)
         ((RAT SIMP) -831799. 87114095222.)
         ((RAT SIMP) -9138475. 1083023948832.)
         ((RAT SIMP) -141154374661637. 16416477016395456.)
         ((RAT SIMP) 1544336760125. 293151375292776.)
         ((RAT SIMP) -39830905. 522684571332.)
         ((RAT SIMP) -19694930. 56001918357.)
         ((RAT SIMP) -157961429. 439055039918880.))
        ((MLIST SIMP) ((RAT SIMP) -1685. 165242.)
         ((RAT SIMP) 75. 7511.) ((RAT SIMP) 149326. 18033911.)
         ((RAT SIMP) -17838. 2576273.)
         ((RAT SIMP) 1736735158527. 99484296743524.)
         ((RAT SIMP) -323669520925. 18088053953368.)
         ((RAT SIMP) 10398111389. 9044026976684.)
         ((RAT SIMP) 65317009. 341284036856.)
         ((RAT SIMP) -194812701. 2047181237717.)
         ((RAT SIMP) 35848311. 87114095222.)
         ((RAT SIMP) -8564488865. 23826526874304.)
         ((RAT SIMP) 50011849864495. 32832954032790912.)
         ((RAT SIMP) -564701915755. 586302750585552.)
         ((RAT SIMP) -1226909. 37334612238.)
         ((RAT SIMP) 31339003. 392013428499.)
         ((RAT SIMP) 55716469. 79828189076160.))
        ((MLIST SIMP) ((RAT SIMP) -1685. 82621.)
         ((RAT SIMP) 150. 7511.) ((RAT SIMP) -5018169. 288542576.)
         ((RAT SIMP) 175459. 10305092.)
         ((RAT SIMP) 7404168184755. 99484296743524.)
         ((RAT SIMP) -4067390582707. 72352215813472.)
         ((RAT SIMP) -39467076809. 2261006744171.)
         ((RAT SIMP) 5274876751. 1365136147424.)
         ((RAT SIMP) -19828821295. 49132349705208.)
         ((RAT SIMP) 528094075. 696912761776.)
         ((RAT SIMP) -4528349585. 31768702499072.)
         ((RAT SIMP) 138499050045995. 43777272043721216.)
         ((RAT SIMP) -1546853145715. 781737000780736.)
         ((RAT SIMP) -299262595. 2090738285328.)
         ((RAT SIMP) -64414120. 392013428499.)
         ((RAT SIMP) -152335153. 702488063870208.))
        ((MLIST SIMP) ((RAT SIMP) 5055. 660968.)
         ((RAT SIMP) -225. 30044.) ((RAT SIMP) -3385097. 577085152.)
         ((RAT SIMP) 25943. 5152546.)
         ((RAT SIMP) -1946766653285. 795874373948192.)
         ((RAT SIMP) 180353195019. 72352215813472.)
         ((RAT SIMP) -15205655333. 144704431626944.)
         ((RAT SIMP) 731892601. 2730272294848.)
         ((RAT SIMP) -14039245315. 65509799606944.)
         ((RAT SIMP) 21756045. 75341920192.)
         ((RAT SIMP) 828617215. 95306107497216.)
         ((RAT SIMP) 44585667927595. 131331816131163648.)
         ((RAT SIMP) -512621008465. 2345211002342208.)
         ((RAT SIMP) -102097045. 5575302094208.)
         ((RAT SIMP) 10463945. 149338448952.)
         ((RAT SIMP) 38066927. 58540671989184.))
        ((MLIST SIMP) ((RAT SIMP) -1011. 330484.)
         ((RAT SIMP) 45. 15022.) ((RAT SIMP) 787295. 577085152.)
         ((RAT SIMP) -25917. 20610184.)
         ((RAT SIMP) -122839976547. 28424084783864.)
         ((RAT SIMP) 112090908471. 20672061660992.)
         ((RAT SIMP) -3815741709. 2584007707624.)
         ((RAT SIMP) -117420243. 390038899264.)
         ((RAT SIMP) 5912053519. 32754899803472.)
         ((RAT SIMP) -503491665. 1393825523552.)
         ((RAT SIMP) -5870160365. 63537404998144.)
         ((RAT SIMP) 38564712197287. 87554544087442432.)
         ((RAT SIMP) -442487006095. 1563474001561472.)
         ((RAT SIMP) 56433787. 2787651047104.)
         ((RAT SIMP) 13030543. 348456380888.)
         ((RAT SIMP) 386735837. 780542293189120.))
        ((MLIST SIMP) ((RAT SIMP) 337. 660968.)
         ((RAT SIMP) -15. 30044.) ((RAT SIMP) 14899. 41220368.)
         ((RAT SIMP) -929. 2944312.)
         ((RAT SIMP) -221976173381. 113696339135456.)
         ((RAT SIMP) 21368387995. 20672061660992.)
         ((RAT SIMP) 21700935491. 20672061660992.)
         ((RAT SIMP) -4969149. 48754862408.)
         ((RAT SIMP) 1473636169. 28075628402976.)
         ((RAT SIMP) -51566521. 398235863872.)
         ((RAT SIMP) 5913110347. 27230316427776.)
         ((RAT SIMP) -36790631816129. 37523376037475328.)
         ((RAT SIMP) 426376875053. 670060286383488.)
         ((RAT SIMP) 4625531. 2389415183232.)
         ((RAT SIMP) -259398. 6222435373.)
         ((RAT SIMP) 18638633. 111506041884160.))))
      (((8. 7.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 1. 7.))
        ((MLIST SIMP) 0. 0. 0. 0. -1. ((RAT SIMP) 6. 7.)
         ((RAT SIMP) 1. 7.))
        ((MLIST SIMP) 0. 0. 0. -1. 1. ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 1. 7.))
        ((MLIST SIMP) 0. 0. -1. 1. 0. ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 1. 7.))
        ((MLIST SIMP) 0. -1. 1. 0. 0. ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 1. 7.))
        ((MLIST SIMP) -1. 1. 0. 0. 0. ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 1. 7.))
        ((MLIST SIMP) 1. 0. 0. 0. 0. ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 1. 7.))))
      (((8. 6.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -226. 203.) 0. 0. 0.
         0. 0. 0. 0. 0. ((RAT SIMP) 66. 203.) 0. 0. 0. 0. 0.
         ((RAT SIMP) -37. 203.) ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) 2. 7.) 0.
         ((RAT SIMP) -52. 203.) 0. 0. ((RAT SIMP) 1. 7.) 0.
         ((RAT SIMP) -1. 7.) 0. ((RAT SIMP) 1. 7.) 0.
         ((RAT SIMP) -3. 29.) 0. 0. 0. ((RAT SIMP) -1. 7.) 0.
         ((RAT SIMP) 3. 29.) ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) 2. 7.) ((RAT SIMP) -2. 7.)
         ((RAT SIMP) 2. 7.) ((RAT SIMP) -52. 203.) 0.
         ((RAT SIMP) 1. 7.) ((RAT SIMP) -1. 7.) 0. 0.
         ((RAT SIMP) 1. 7.) ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.)
         ((RAT SIMP) -3. 29.) 0. 0. ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 1. 7.) ((RAT SIMP) -1. 7.) ((RAT SIMP) 3. 29.)
         ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) 2. 7.) 0. ((RAT SIMP) -2. 7.)
         ((RAT SIMP) 6. 203.) 0. ((RAT SIMP) 1. 7.) 0. 0.
         ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.) 0. ((RAT SIMP) -6. 7.)
         ((RAT SIMP) 153. 203.) 0. 0. ((RAT SIMP) -1. 7.) 0.
         ((RAT SIMP) 1. 7.) ((RAT SIMP) -8. 203.) ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) 0. ((RAT SIMP) 2. 7.) ((RAT SIMP) -2. 7.) 0.
         ((RAT SIMP) 2. 7.) ((RAT SIMP) -52. 203.) ((RAT SIMP) 1. 7.)
         ((RAT SIMP) -1. 7.) 0. ((RAT SIMP) 1. 7.) 0.
         ((RAT SIMP) -1. 7.) 0. 0. ((RAT SIMP) 8. 203.) 0.
         ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.) 0. ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 3. 29.) ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) 0. ((RAT SIMP) 2. 7.) ((RAT SIMP) -2. 7.)
         ((RAT SIMP) 2. 7.) ((RAT SIMP) -2. 7.) ((RAT SIMP) 6. 203.)
         ((RAT SIMP) 1. 7.) ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.)
         ((RAT SIMP) -6. 7.) ((RAT SIMP) 6. 7.) ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 1. 7.) 0. ((RAT SIMP) -3. 29.) 0.
         ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.) ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 1. 7.) ((RAT SIMP) -8. 203.) ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) 0. ((RAT SIMP) 2. 7.) 0. ((RAT SIMP) -2. 7.) 0.
         ((RAT SIMP) 6. 203.) ((RAT SIMP) 1. 7.) 0. ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 1. 7.) 0. 0. ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 1. 7.) ((RAT SIMP) -3. 29.) 0. ((RAT SIMP) -1. 7.)
         0. ((RAT SIMP) 1. 7.) 0. ((RAT SIMP) -8. 203.)
         ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) ((RAT SIMP) 2. 7.) ((RAT SIMP) -2. 7.) 0. 0.
         ((RAT SIMP) 2. 7.) ((RAT SIMP) -23. 203.) ((RAT SIMP) -1. 7.)
         0. 0. 0. ((RAT SIMP) 1. 7.) 0. 0. ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 8. 203.) ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.) 0.
         0. ((RAT SIMP) -1. 7.) ((RAT SIMP) 3. 29.)
         ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) ((RAT SIMP) 2. 7.) ((RAT SIMP) -2. 7.) 0.
         ((RAT SIMP) 2. 7.) ((RAT SIMP) -2. 7.) ((RAT SIMP) 5. 29.)
         ((RAT SIMP) -1. 7.) 0. ((RAT SIMP) 1. 7.) 0. 0. 0.
         ((RAT SIMP) -6. 7.) ((RAT SIMP) 6. 7.) ((RAT SIMP) -3. 29.)
         ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.) 0. ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 1. 7.) ((RAT SIMP) -8. 203.) ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) ((RAT SIMP) 2. 7.) ((RAT SIMP) -2. 7.)
         ((RAT SIMP) 2. 7.) ((RAT SIMP) -2. 7.) 0. ((RAT SIMP) 5. 29.)
         ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.) ((RAT SIMP) -1. 7.) 0.
         ((RAT SIMP) 1. 7.) ((RAT SIMP) -6. 7.) ((RAT SIMP) 6. 7.) 0.
         ((RAT SIMP) -3. 29.) ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.)
         ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.) 0.
         ((RAT SIMP) -8. 203.) ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) ((RAT SIMP) 2. 7.) 0. ((RAT SIMP) -2. 7.) 0. 0.
         ((RAT SIMP) 5. 29.) 0. ((RAT SIMP) -1. 7.) 0.
         ((RAT SIMP) 1. 7.) ((RAT SIMP) -6. 7.) ((RAT SIMP) 6. 7.) 0.
         ((RAT SIMP) -1. 7.) ((RAT SIMP) 8. 203.) ((RAT SIMP) -1. 7.)
         0. ((RAT SIMP) 1. 7.) 0. 0. ((RAT SIMP) -8. 203.)
         ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) ((RAT SIMP) -2. 7.) 0. 0. 0. ((RAT SIMP) 2. 7.)
         ((RAT SIMP) -23. 203.) 0. 0. 0. ((RAT SIMP) -1. 7.) 0. 0. 0.
         0. ((RAT SIMP) 8. 203.) ((RAT SIMP) 1. 7.) 0. 0. 0.
         ((RAT SIMP) -1. 7.) ((RAT SIMP) 3. 29.) ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) ((RAT SIMP) -2. 7.) 0. 0. ((RAT SIMP) 2. 7.)
         ((RAT SIMP) -2. 7.) ((RAT SIMP) 5. 29.) 0. 0.
         ((RAT SIMP) -6. 7.) ((RAT SIMP) 6. 7.) ((RAT SIMP) -1. 7.) 0.
         ((RAT SIMP) 1. 7.) 0. ((RAT SIMP) -3. 29.) ((RAT SIMP) 1. 7.)
         0. 0. ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.)
         ((RAT SIMP) -8. 203.) ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) ((RAT SIMP) -2. 7.) 0. ((RAT SIMP) 2. 7.)
         ((RAT SIMP) -2. 7.) 0. ((RAT SIMP) 5. 29.) 0.
         ((RAT SIMP) -6. 7.) ((RAT SIMP) 6. 7.) ((RAT SIMP) -1. 7.) 0.
         ((RAT SIMP) 1. 7.) ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.)
         ((RAT SIMP) -3. 29.) ((RAT SIMP) 1. 7.) 0. ((RAT SIMP) -1. 7.)
         ((RAT SIMP) 1. 7.) 0. ((RAT SIMP) -8. 203.)
         ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) ((RAT SIMP) -2. 7.) ((RAT SIMP) 2. 7.)
         ((RAT SIMP) -2. 7.) 0. 0. ((RAT SIMP) 5. 29.)
         ((RAT SIMP) -6. 7.) ((RAT SIMP) 6. 7.) 0. 0. 0.
         ((RAT SIMP) -1. 7.) 0. 0. ((RAT SIMP) 8. 203.)
         ((RAT SIMP) 1. 7.) ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.) 0.
         0. ((RAT SIMP) -8. 203.) ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) 0. ((RAT SIMP) -2. 7.) 0. 0. 0.
         ((RAT SIMP) -139. 203.) ((RAT SIMP) 6. 7.) 0. 0.
         ((RAT SIMP) -1. 7.) ((RAT SIMP) 1. 7.) 0. 0.
         ((RAT SIMP) -1. 7.) ((RAT SIMP) 8. 203.) 0. ((RAT SIMP) 1. 7.)
         0. 0. 0. ((RAT SIMP) -8. 203.) ((RAT SIMP) 4. 203.))
        ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -4. 7.)
         ((RAT SIMP) 101. 203.) 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) 9. 203.) 0. 0. 0. 0. ((RAT SIMP) -3. 14.)
         ((RAT SIMP) 69. 406.) ((RAT SIMP) 9. 406.))
        ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -4. 7.) ((RAT SIMP) 4. 7.)
         ((RAT SIMP) -15. 203.) 0. 0. ((RAT SIMP) 3. 14.) 0.
         ((RAT SIMP) -3. 14.) 0. ((RAT SIMP) 3. 14.) 0.
         ((RAT SIMP) -69. 406.) 0. 0. 0. ((RAT SIMP) -3. 14.)
         ((RAT SIMP) 3. 14.) ((RAT SIMP) -9. 203.)
         ((RAT SIMP) 9. 406.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -4. 7.) ((RAT SIMP) 4. 7.) 0.
         ((RAT SIMP) -15. 203.) 0. ((RAT SIMP) 3. 14.)
         ((RAT SIMP) -3. 14.) 0. 0. ((RAT SIMP) 3. 14.)
         ((RAT SIMP) -3. 14.) ((RAT SIMP) 3. 14.)
         ((RAT SIMP) -69. 406.) 0. 0. ((RAT SIMP) -3. 14.)
         ((RAT SIMP) 3. 14.) 0. ((RAT SIMP) -9. 203.)
         ((RAT SIMP) 9. 406.))
        ((MLIST SIMP) 0. ((RAT SIMP) -4. 7.) ((RAT SIMP) 4. 7.) 0. 0.
         ((RAT SIMP) -15. 203.) ((RAT SIMP) 3. 14.)
         ((RAT SIMP) -3. 14.) 0. ((RAT SIMP) 3. 14.) 0.
         ((RAT SIMP) -3. 14.) 0. 0. ((RAT SIMP) 9. 203.) 0.
         ((RAT SIMP) -3. 14.) ((RAT SIMP) 3. 14.) 0. 0.
         ((RAT SIMP) -9. 203.) ((RAT SIMP) 9. 406.))
        ((MLIST SIMP) ((RAT SIMP) -4. 7.) ((RAT SIMP) 4. 7.) 0. 0. 0.
         ((RAT SIMP) 57. 406.) ((RAT SIMP) -3. 14.) 0. 0. 0.
         ((RAT SIMP) 3. 14.) 0. 0. ((RAT SIMP) -3. 14.)
         ((RAT SIMP) 9. 203.) ((RAT SIMP) -3. 14.) ((RAT SIMP) 3. 14.)
         0. 0. 0. ((RAT SIMP) -9. 203.) ((RAT SIMP) 9. 406.))
        ((MLIST SIMP) ((RAT SIMP) 4. 7.) 0. 0. 0. 0.
         ((RAT SIMP) 57. 406.) 0. 0. 0. ((RAT SIMP) -3. 14.) 0. 0. 0.
         0. ((RAT SIMP) 9. 203.) ((RAT SIMP) 3. 14.) 0. 0. 0. 0.
         ((RAT SIMP) -9. 203.) ((RAT SIMP) 9. 406.))))
      (((8. 5.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -43. 196.)
         ((RAT SIMP) -23. 196.) ((RAT SIMP) -1. 49.)
         ((RAT SIMP) 25. 98.) ((RAT SIMP) -25. 98.) 0.
         ((RAT SIMP) 27. 196.) ((RAT SIMP) -27. 196.) 0. 0.
         ((RAT SIMP) 25. 98.) ((RAT SIMP) -25. 98.) 0. 0. 0.
         ((RAT SIMP) 27. 196.) ((RAT SIMP) -27. 196.)
         ((RAT SIMP) 6. 49.) 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
         ((RAT SIMP) 3593. 8526.) 0. 0. 0. 0. 0. 0. 0. 0.
         ((RAT SIMP) 279. 2842.) 0. 0. 0. 0. ((RAT SIMP) -181. 5684.)
         ((RAT SIMP) 83. 17052.))
        ((MLIST SIMP) ((RAT SIMP) -214. 203.) 0.
         ((RAT SIMP) 1137. 2842.) ((RAT SIMP) -155. 2842.)
         ((RAT SIMP) -876. 1421.) ((RAT SIMP) 569. 1421.)
         ((RAT SIMP) -569. 1421.) 0. ((RAT SIMP) 1907. 2842.)
         ((RAT SIMP) -171. 2842.) 0. 0. ((RAT SIMP) 135. 1421.)
         ((RAT SIMP) -135. 1421.) 0. 0. ((RAT SIMP) 138. 203.)
         ((RAT SIMP) -1761. 2842.) ((RAT SIMP) -171. 2842.)
         ((RAT SIMP) -50. 1421.) ((RAT SIMP) -66. 203.) 0. 0. 0.
         ((RAT SIMP) 202. 609.) ((RAT SIMP) -1252. 4263.) 0. 0. 0.
         ((RAT SIMP) -33. 203.) 0. 0. 0. 0. ((RAT SIMP) 129. 1421.)
         ((RAT SIMP) 2. 203.) 0. 0. 0. ((RAT SIMP) -73. 2842.)
         ((RAT SIMP) 17. 8526.))
        ((MLIST SIMP) ((RAT SIMP) 214. 203.) ((RAT SIMP) -214. 203.)
         ((RAT SIMP) 1137. 2842.) ((RAT SIMP) -155. 2842.)
         ((RAT SIMP) 958. 1421.) ((RAT SIMP) -1265. 1421.)
         ((RAT SIMP) 299. 1421.) 0. ((RAT SIMP) 171. 2842.)
         ((RAT SIMP) -1907. 2842.) 0. 0. ((RAT SIMP) 569. 1421.)
         ((RAT SIMP) 1265. 1421.) ((RAT SIMP) -138. 203.) 0. 0.
         ((RAT SIMP) 171. 2842.) ((RAT SIMP) -171. 2842.)
         ((RAT SIMP) -50. 1421.) ((RAT SIMP) 66. 203.)
         ((RAT SIMP) -66. 203.) 0. 0. ((RAT SIMP) 202. 609.)
         ((RAT SIMP) -1252. 4263.) ((RAT SIMP) -33. 203.) 0. 0. 0.
         ((RAT SIMP) 33. 203.) 0. 0. ((RAT SIMP) -33. 203.)
         ((RAT SIMP) 129. 1421.) ((RAT SIMP) -2. 203.)
         ((RAT SIMP) 2. 203.) 0. 0. ((RAT SIMP) -73. 2842.)
         ((RAT SIMP) 17. 8526.))
        ((MLIST SIMP) 0. ((RAT SIMP) 214. 203.)
         ((RAT SIMP) -1859. 2842.) ((RAT SIMP) -155. 2842.)
         ((RAT SIMP) -8. 1421.) ((RAT SIMP) 135. 1421.)
         ((RAT SIMP) -135. 1421.) 0. ((RAT SIMP) 171. 2842.)
         ((RAT SIMP) 1761. 2842.) ((RAT SIMP) -138. 203.) 0.
         ((RAT SIMP) -299. 1421.) ((RAT SIMP) -569. 1421.) 0. 0.
         ((RAT SIMP) 124. 203.) ((RAT SIMP) -1271. 2842.)
         ((RAT SIMP) 3203. 2842.) ((RAT SIMP) -1016. 1421.) 0.
         ((RAT SIMP) 66. 203.) ((RAT SIMP) -66. 203.) 0.
         ((RAT SIMP) 202. 609.) ((RAT SIMP) -1945. 4263.)
         ((RAT SIMP) 33. 203.) ((RAT SIMP) -33. 203.) 0.
         ((RAT SIMP) 33. 203.) 0. ((RAT SIMP) -33. 203.) 0. 0.
         ((RAT SIMP) 129. 1421.) 0. ((RAT SIMP) -2. 203.)
         ((RAT SIMP) 2. 203.) 0. ((RAT SIMP) -73. 2842.)
         ((RAT SIMP) 17. 8526.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) 1137. 2842.)
         ((RAT SIMP) -155. 2842.) ((RAT SIMP) -8. 1421.)
         ((RAT SIMP) 135. 1421.) ((RAT SIMP) 831. 1421.)
         ((RAT SIMP) -138. 203.) ((RAT SIMP) -1271. 2842.)
         ((RAT SIMP) 1271. 2842.) ((RAT SIMP) 138. 203.)
         ((RAT SIMP) -138. 203.) ((RAT SIMP) 135. 1421.)
         ((RAT SIMP) -135. 1421.) ((RAT SIMP) 138. 203.)
         ((RAT SIMP) -138. 203.) ((RAT SIMP) -124. 203.)
         ((RAT SIMP) 1907. 2842.) ((RAT SIMP) -171. 2842.)
         ((RAT SIMP) -50. 1421.) 0. 0. ((RAT SIMP) 66. 203.)
         ((RAT SIMP) -66. 203.) ((RAT SIMP) 202. 609.)
         ((RAT SIMP) -1945. 4263.) 0. ((RAT SIMP) 33. 203.)
         ((RAT SIMP) -33. 203.) 0. 0. ((RAT SIMP) 33. 203.)
         ((RAT SIMP) -33. 203.) ((RAT SIMP) 33. 203.)
         ((RAT SIMP) -102. 1421.) 0. 0. ((RAT SIMP) -2. 203.)
         ((RAT SIMP) 2. 203.) ((RAT SIMP) -73. 2842.)
         ((RAT SIMP) 17. 8526.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -305. 2842.)
         ((RAT SIMP) 1287. 2842.) ((RAT SIMP) -8. 1421.)
         ((RAT SIMP) -299. 1421.) ((RAT SIMP) 299. 1421.)
         ((RAT SIMP) 138. 203.) ((RAT SIMP) -1761. 2842.)
         ((RAT SIMP) -171. 2842.) 0. ((RAT SIMP) 138. 203.)
         ((RAT SIMP) -1265. 1421.) ((RAT SIMP) 299. 1421.) 0.
         ((RAT SIMP) 138. 203.) ((RAT SIMP) -138. 203.)
         ((RAT SIMP) 171. 2842.) ((RAT SIMP) -1907. 2842.)
         ((RAT SIMP) 818. 1421.) 0. 0. 0. ((RAT SIMP) 66. 203.)
         ((RAT SIMP) 4. 609.) ((RAT SIMP) -1945. 4263.) 0. 0.
         ((RAT SIMP) 33. 203.) 0. ((RAT SIMP) -33. 203.) 0.
         ((RAT SIMP) 33. 203.) 0. ((RAT SIMP) -102. 1421.) 0. 0. 0.
         ((RAT SIMP) -2. 203.) ((RAT SIMP) -45. 2842.)
         ((RAT SIMP) 17. 8526.))
        ((MLIST SIMP) 0. ((RAT SIMP) -36. 203.) ((RAT SIMP) 619. 5684.)
         ((RAT SIMP) 167. 5684.) ((RAT SIMP) 10. 1421.)
         ((RAT SIMP) -5. 98.) ((RAT SIMP) -51. 2842.) 0.
         ((RAT SIMP) 185. 5684.) ((RAT SIMP) -185. 5684.) 0. 0.
         ((RAT SIMP) 345. 2842.) ((RAT SIMP) -373. 2842.)
         ((RAT SIMP) 44. 203.) 0. ((RAT SIMP) -44. 203.)
         ((RAT SIMP) 241. 5684.) ((RAT SIMP) 991. 5684.)
         ((RAT SIMP) -235. 1421.) 0. ((RAT SIMP) 16. 203.) 0. 0.
         ((RAT SIMP) -18. 203.) ((RAT SIMP) 61. 2842.)
         ((RAT SIMP) 8. 203.) 0. 0. ((RAT SIMP) -3. 29.)
         ((RAT SIMP) 3. 29.) 0. 0. ((RAT SIMP) -3. 29.)
         ((RAT SIMP) 227. 2842.) 0. ((RAT SIMP) -4. 203.) 0. 0.
         ((RAT SIMP) 67. 5684.) ((RAT SIMP) 15. 5684.))
        ((MLIST SIMP) ((RAT SIMP) -36. 203.) ((RAT SIMP) 36. 203.)
         ((RAT SIMP) -389. 5684.) ((RAT SIMP) 167. 5684.)
         ((RAT SIMP) -88. 1421.) ((RAT SIMP) 345. 2842.)
         ((RAT SIMP) -345. 2842.) 0. ((RAT SIMP) 185. 5684.)
         ((RAT SIMP) -241. 5684.) ((RAT SIMP) 44. 203.) 0.
         ((RAT SIMP) -243. 2842.) ((RAT SIMP) -345. 2842.) 0. 0.
         ((RAT SIMP) -2. 203.) ((RAT SIMP) 325. 5684.)
         ((RAT SIMP) -325. 5684.) ((RAT SIMP) 73. 1421.)
         ((RAT SIMP) 16. 203.) ((RAT SIMP) -16. 203.)
         ((RAT SIMP) 16. 203.) 0. ((RAT SIMP) -18. 203.)
         ((RAT SIMP) 173. 2842.) ((RAT SIMP) -8. 203.)
         ((RAT SIMP) 8. 203.) 0. 0. 0. ((RAT SIMP) -3. 29.) 0. 0.
         ((RAT SIMP) 227. 2842.) ((RAT SIMP) -4. 203.)
         ((RAT SIMP) 4. 203.) ((RAT SIMP) -4. 203.) 0.
         ((RAT SIMP) 67. 5684.) ((RAT SIMP) 15. 5684.))
        ((MLIST SIMP) ((RAT SIMP) -36. 203.) 0. ((RAT SIMP) 619. 5684.)
         ((RAT SIMP) 167. 5684.) ((RAT SIMP) -88. 1421.)
         ((RAT SIMP) 345. 2842.) ((RAT SIMP) -149. 2842.)
         ((RAT SIMP) -2. 29.) ((RAT SIMP) 269. 5684.)
         ((RAT SIMP) 907. 5684.) ((RAT SIMP) -44. 203.)
         ((RAT SIMP) 44. 203.) ((RAT SIMP) -2385. 2842.)
         ((RAT SIMP) 2385. 2842.) ((RAT SIMP) -44. 203.)
         ((RAT SIMP) 44. 203.) ((RAT SIMP) -4. 29.)
         ((RAT SIMP) -207. 5684.) ((RAT SIMP) 991. 5684.)
         ((RAT SIMP) -235. 1421.) ((RAT SIMP) 16. 203.) 0.
         ((RAT SIMP) -16. 203.) ((RAT SIMP) 16. 203.)
         ((RAT SIMP) -18. 203.) ((RAT SIMP) 173. 2842.) 0.
         ((RAT SIMP) -8. 203.) ((RAT SIMP) 8. 203.)
         ((RAT SIMP) -3. 29.) 0. ((RAT SIMP) 3. 29.)
         ((RAT SIMP) -3. 29.) ((RAT SIMP) 3. 29.)
         ((RAT SIMP) -67. 2842.) ((RAT SIMP) -4. 203.) 0.
         ((RAT SIMP) 4. 203.) ((RAT SIMP) -4. 203.)
         ((RAT SIMP) 67. 5684.) ((RAT SIMP) 15. 5684.))
        ((MLIST SIMP) ((RAT SIMP) -36. 203.) 0. ((RAT SIMP) 703. 5684.)
         ((RAT SIMP) 83. 5684.) ((RAT SIMP) -88. 1421.)
         ((RAT SIMP) 51. 2842.) ((RAT SIMP) -51. 2842.)
         ((RAT SIMP) 2. 29.) ((RAT SIMP) -207. 5684.)
         ((RAT SIMP) 991. 5684.) 0. ((RAT SIMP) -44. 203.)
         ((RAT SIMP) 373. 2842.) ((RAT SIMP) 243. 2842.) 0.
         ((RAT SIMP) -44. 203.) 0. ((RAT SIMP) 241. 5684.)
         ((RAT SIMP) -185. 5684.) ((RAT SIMP) 59. 1421.)
         ((RAT SIMP) 16. 203.) 0. 0. ((RAT SIMP) -16. 203.)
         ((RAT SIMP) -2. 203.) ((RAT SIMP) 173. 2842.) 0. 0.
         ((RAT SIMP) -8. 203.) ((RAT SIMP) 8. 203.)
         ((RAT SIMP) -3. 29.) 0. ((RAT SIMP) 3. 29.) 0.
         ((RAT SIMP) -67. 2842.) ((RAT SIMP) -4. 203.) 0. 0.
         ((RAT SIMP) 4. 203.) ((RAT SIMP) -45. 5684.)
         ((RAT SIMP) 15. 5684.))
        ((MLIST SIMP) ((RAT SIMP) 36. 203.) 0. ((RAT SIMP) -389. 5684.)
         ((RAT SIMP) 167. 5684.) ((RAT SIMP) -102. 1421.)
         ((RAT SIMP) 373. 2842.) ((RAT SIMP) 243. 2842.) 0.
         ((RAT SIMP) -991. 5684.) ((RAT SIMP) 207. 5684.)
         ((RAT SIMP) -2. 29.) 0. ((RAT SIMP) 51. 2842.)
         ((RAT SIMP) 5. 98.) ((RAT SIMP) -2. 29.) 0.
         ((RAT SIMP) 6. 29.) ((RAT SIMP) -907. 5684.)
         ((RAT SIMP) -325. 5684.) ((RAT SIMP) 73. 1421.)
         ((RAT SIMP) -16. 203.) 0. ((RAT SIMP) 16. 203.) 0.
         ((RAT SIMP) -18. 203.) ((RAT SIMP) 173. 2842.) 0.
         ((RAT SIMP) -3. 29.) 0. ((RAT SIMP) 3. 29.)
         ((RAT SIMP) -8. 203.) ((RAT SIMP) 8. 203.) 0.
         ((RAT SIMP) -3. 29.) ((RAT SIMP) 227. 2842.)
         ((RAT SIMP) 4. 203.) 0. ((RAT SIMP) -4. 203.) 0.
         ((RAT SIMP) 67. 5684.) ((RAT SIMP) 15. 5684.))
        ((MLIST SIMP) ((RAT SIMP) 36. 203.) ((RAT SIMP) -36. 203.)
         ((RAT SIMP) 619. 5684.) ((RAT SIMP) 167. 5684.)
         ((RAT SIMP) -102. 1421.) ((RAT SIMP) 373. 2842.)
         ((RAT SIMP) -373. 2842.) ((RAT SIMP) 44. 203.)
         ((RAT SIMP) -907. 5684.) ((RAT SIMP) -269. 5684.)
         ((RAT SIMP) 2. 29.) ((RAT SIMP) -2. 29.)
         ((RAT SIMP) 345. 2842.) ((RAT SIMP) -373. 2842.) 0.
         ((RAT SIMP) 44. 203.) ((RAT SIMP) -6. 29.)
         ((RAT SIMP) 185. 5684.) ((RAT SIMP) 991. 5684.)
         ((RAT SIMP) -235. 1421.) ((RAT SIMP) -16. 203.)
         ((RAT SIMP) 16. 203.) ((RAT SIMP) -16. 203.)
         ((RAT SIMP) 16. 203.) ((RAT SIMP) -18. 203.)
         ((RAT SIMP) 173. 2842.) ((RAT SIMP) -3. 29.)
         ((RAT SIMP) 3. 29.) ((RAT SIMP) -3. 29.) 0.
         ((RAT SIMP) 3. 29.) ((RAT SIMP) -8. 203.) ((RAT SIMP) 8. 203.)
         0. ((RAT SIMP) -67. 2842.) ((RAT SIMP) 4. 203.)
         ((RAT SIMP) -4. 203.) ((RAT SIMP) 4. 203.)
         ((RAT SIMP) -4. 203.) ((RAT SIMP) 67. 5684.)
         ((RAT SIMP) 15. 5684.))
        ((MLIST SIMP) ((RAT SIMP) 36. 203.) ((RAT SIMP) -36. 203.)
         ((RAT SIMP) 703. 5684.) ((RAT SIMP) 83. 5684.)
         ((RAT SIMP) -102. 1421.) ((RAT SIMP) 79. 2842.)
         ((RAT SIMP) 537. 2842.) ((RAT SIMP) -44. 203.)
         ((RAT SIMP) 241. 5684.) ((RAT SIMP) -185. 5684.) 0.
         ((RAT SIMP) 2. 29.) ((RAT SIMP) -5. 98.)
         ((RAT SIMP) -79. 2842.) ((RAT SIMP) 44. 203.)
         ((RAT SIMP) -44. 203.) ((RAT SIMP) 44. 203.)
         ((RAT SIMP) -991. 5684.) ((RAT SIMP) -185. 5684.)
         ((RAT SIMP) 59. 1421.) ((RAT SIMP) -16. 203.)
         ((RAT SIMP) 16. 203.) 0. ((RAT SIMP) -16. 203.)
         ((RAT SIMP) -2. 203.) ((RAT SIMP) 173. 2842.)
         ((RAT SIMP) -3. 29.) 0. ((RAT SIMP) 3. 29.) 0. 0. 0.
         ((RAT SIMP) -8. 203.) ((RAT SIMP) 8. 203.)
         ((RAT SIMP) -67. 2842.) ((RAT SIMP) 4. 203.)
         ((RAT SIMP) -4. 203.) 0. ((RAT SIMP) 4. 203.)
         ((RAT SIMP) -45. 5684.) ((RAT SIMP) 15. 5684.))
        ((MLIST SIMP) 0. ((RAT SIMP) 36. 203.) ((RAT SIMP) -389. 5684.)
         ((RAT SIMP) 167. 5684.) ((RAT SIMP) 206. 1421.)
         ((RAT SIMP) -2385. 2842.) ((RAT SIMP) 61. 98.)
         ((RAT SIMP) 44. 203.) ((RAT SIMP) -907. 5684.)
         ((RAT SIMP) -325. 5684.) 0. ((RAT SIMP) 44. 203.)
         ((RAT SIMP) -243. 2842.) ((RAT SIMP) -345. 2842.)
         ((RAT SIMP) 2. 29.) ((RAT SIMP) -2. 29.) 0.
         ((RAT SIMP) 269. 5684.) ((RAT SIMP) -325. 5684.)
         ((RAT SIMP) 73. 1421.) 0. ((RAT SIMP) -16. 203.) 0.
         ((RAT SIMP) 16. 203.) ((RAT SIMP) -18. 203.)
         ((RAT SIMP) -121. 2842.) ((RAT SIMP) 3. 29.) 0.
         ((RAT SIMP) -3. 29.) ((RAT SIMP) 3. 29.) 0. 0.
         ((RAT SIMP) -3. 29.) ((RAT SIMP) 3. 29.)
         ((RAT SIMP) -67. 2842.) 0. ((RAT SIMP) 4. 203.) 0.
         ((RAT SIMP) -4. 203.) ((RAT SIMP) 67. 5684.)
         ((RAT SIMP) 15. 5684.))
        ((MLIST SIMP) 0. ((RAT SIMP) 36. 203.) ((RAT SIMP) -305. 5684.)
         ((RAT SIMP) 83. 5684.) ((RAT SIMP) 206. 1421.)
         ((RAT SIMP) -243. 2842.) ((RAT SIMP) 243. 2842.)
         ((RAT SIMP) -44. 203.) ((RAT SIMP) 241. 5684.)
         ((RAT SIMP) -241. 5684.) ((RAT SIMP) 44. 203.)
         ((RAT SIMP) -44. 203.) ((RAT SIMP) 79. 2842.)
         ((RAT SIMP) -51. 2842.) 0. ((RAT SIMP) 2. 29.)
         ((RAT SIMP) 4. 29.) ((RAT SIMP) -907. 5684.)
         ((RAT SIMP) 123. 5684.) ((RAT SIMP) -39. 1421.) 0.
         ((RAT SIMP) -16. 203.) ((RAT SIMP) 16. 203.)
         ((RAT SIMP) -16. 203.) ((RAT SIMP) -2. 203.)
         ((RAT SIMP) -121. 2842.) ((RAT SIMP) 3. 29.)
         ((RAT SIMP) -3. 29.) ((RAT SIMP) 3. 29.) ((RAT SIMP) -8. 203.)
         ((RAT SIMP) 8. 203.) ((RAT SIMP) -3. 29.) ((RAT SIMP) 3. 29.)
         0. ((RAT SIMP) -67. 2842.) 0. ((RAT SIMP) 4. 203.)
         ((RAT SIMP) -4. 203.) ((RAT SIMP) 4. 203.)
         ((RAT SIMP) -45. 5684.) ((RAT SIMP) 15. 5684.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) 703. 5684.)
         ((RAT SIMP) 83. 5684.) ((RAT SIMP) 206. 1421.)
         ((RAT SIMP) -243. 2842.) ((RAT SIMP) -373. 2842.) 0.
         ((RAT SIMP) 325. 5684.) ((RAT SIMP) 907. 5684.)
         ((RAT SIMP) -44. 203.) 0. ((RAT SIMP) 373. 2842.)
         ((RAT SIMP) 243. 2842.) ((RAT SIMP) -44. 203.) 0.
         ((RAT SIMP) 2. 203.) ((RAT SIMP) 185. 5684.)
         ((RAT SIMP) -185. 5684.) ((RAT SIMP) 59. 1421.) 0. 0.
         ((RAT SIMP) -16. 203.) 0. ((RAT SIMP) -2. 203.)
         ((RAT SIMP) -121. 2842.) 0. ((RAT SIMP) 3. 29.) 0. 0.
         ((RAT SIMP) -3. 29.) ((RAT SIMP) 3. 29.) 0.
         ((RAT SIMP) -8. 203.) ((RAT SIMP) 45. 2842.) 0. 0.
         ((RAT SIMP) 4. 203.) 0. ((RAT SIMP) -45. 5684.)
         ((RAT SIMP) 15. 5684.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -513. 22736.)
         ((RAT SIMP) 171. 22736.) ((RAT SIMP) 45. 1421.)
         ((RAT SIMP) -657. 11368.) ((RAT SIMP) 993. 11368.)
         ((RAT SIMP) -27. 203.) ((RAT SIMP) 2805. 22736.)
         ((RAT SIMP) -453. 22736.) ((RAT SIMP) 6. 203.)
         ((RAT SIMP) -27. 203.) ((RAT SIMP) 519. 11368.)
         ((RAT SIMP) 657. 11368.) ((RAT SIMP) 6. 203.)
         ((RAT SIMP) -27. 203.) ((RAT SIMP) 3. 203.)
         ((RAT SIMP) 1629. 22736.) ((RAT SIMP) 947. 22736.)
         ((RAT SIMP) -233. 5684.) 0. 0. ((RAT SIMP) 18. 203.)
         ((RAT SIMP) -23. 203.) ((RAT SIMP) 3. 58.)
         ((RAT SIMP) -323. 11368.) 0. ((RAT SIMP) 9. 203.)
         ((RAT SIMP) 3. 203.) 0. ((RAT SIMP) -12. 203.)
         ((RAT SIMP) 9. 203.) ((RAT SIMP) 3. 203.)
         ((RAT SIMP) -69. 406.) ((RAT SIMP) 1461. 11368.) 0. 0.
         ((RAT SIMP) -9. 406.) ((RAT SIMP) -3. 406.)
         ((RAT SIMP) 471. 22736.) ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) 0. ((RAT SIMP) 3. 203.) ((RAT SIMP) -849. 22736.)
         ((RAT SIMP) 171. 22736.) ((RAT SIMP) 45. 1421.)
         ((RAT SIMP) -657. 11368.) ((RAT SIMP) 657. 11368.)
         ((RAT SIMP) -3. 29.) ((RAT SIMP) 1965. 22736.)
         ((RAT SIMP) 1059. 22736.) ((RAT SIMP) -6. 203.)
         ((RAT SIMP) -3. 29.) ((RAT SIMP) 2451. 11368.)
         ((RAT SIMP) -2283. 11368.) 0. ((RAT SIMP) 66. 203.)
         ((RAT SIMP) -48. 203.) ((RAT SIMP) 453. 22736.)
         ((RAT SIMP) -12213. 22736.) ((RAT SIMP) 2847. 5684.) 0.
         ((RAT SIMP) 18. 203.) ((RAT SIMP) -18. 203.)
         ((RAT SIMP) -5. 203.) ((RAT SIMP) 3. 58.)
         ((RAT SIMP) -323. 11368.) ((RAT SIMP) 9. 203.)
         ((RAT SIMP) -9. 203.) ((RAT SIMP) 12. 203.)
         ((RAT SIMP) -69. 406.) ((RAT SIMP) 9. 58.)
         ((RAT SIMP) -9. 203.) ((RAT SIMP) 12. 203.) 0.
         ((RAT SIMP) -471. 11368.) 0. ((RAT SIMP) -9. 406.)
         ((RAT SIMP) 9. 406.) ((RAT SIMP) -6. 203.)
         ((RAT SIMP) 471. 22736.) ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) 3. 203.) ((RAT SIMP) -3. 203.)
         ((RAT SIMP) -513. 22736.) ((RAT SIMP) 171. 22736.)
         ((RAT SIMP) 3. 49.) ((RAT SIMP) 939. 11368.)
         ((RAT SIMP) -1275. 11368.) ((RAT SIMP) -3. 29.)
         ((RAT SIMP) 1965. 22736.) ((RAT SIMP) -1629. 22736.) 0.
         ((RAT SIMP) 66. 203.) ((RAT SIMP) -1413. 11368.)
         ((RAT SIMP) -939. 11368.) ((RAT SIMP) -6. 203.)
         ((RAT SIMP) -3. 29.) ((RAT SIMP) 3. 29.)
         ((RAT SIMP) -387. 22736.) ((RAT SIMP) 947. 22736.)
         ((RAT SIMP) -233. 5684.) ((RAT SIMP) 18. 203.)
         ((RAT SIMP) -18. 203.) 0. ((RAT SIMP) -5. 203.)
         ((RAT SIMP) 3. 58.) ((RAT SIMP) 181. 11368.)
         ((RAT SIMP) -9. 203.) 0. ((RAT SIMP) 12. 203.) 0.
         ((RAT SIMP) -3. 203.) 0. ((RAT SIMP) -9. 58.)
         ((RAT SIMP) 69. 406.) ((RAT SIMP) -471. 11368.)
         ((RAT SIMP) -9. 406.) ((RAT SIMP) 9. 406.) 0.
         ((RAT SIMP) -6. 203.) ((RAT SIMP) 471. 22736.)
         ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) -3. 203.) 0.
         ((RAT SIMP) -513. 22736.) ((RAT SIMP) 171. 22736.)
         ((RAT SIMP) -81. 1421.) ((RAT SIMP) 2283. 11368.)
         ((RAT SIMP) -2283. 11368.) ((RAT SIMP) 66. 203.)
         ((RAT SIMP) -5763. 22736.) ((RAT SIMP) 387. 22736.) 0.
         ((RAT SIMP) -3. 29.) ((RAT SIMP) 519. 11368.)
         ((RAT SIMP) 657. 11368.) 0. ((RAT SIMP) -3. 29.)
         ((RAT SIMP) 27. 203.) ((RAT SIMP) -1059. 22736.)
         ((RAT SIMP) 947. 22736.) ((RAT SIMP) -233. 5684.)
         ((RAT SIMP) -18. 203.) 0. 0. ((RAT SIMP) -5. 203.)
         ((RAT SIMP) 3. 58.) ((RAT SIMP) 181. 11368.) 0. 0.
         ((RAT SIMP) -9. 58.) ((RAT SIMP) 69. 406.)
         ((RAT SIMP) -12. 203.) 0. ((RAT SIMP) 12. 203.) 0.
         ((RAT SIMP) -471. 11368.) ((RAT SIMP) 9. 406.) 0. 0.
         ((RAT SIMP) -6. 203.) ((RAT SIMP) 471. 22736.)
         ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) 831. 22736.)
         ((RAT SIMP) -1173. 22736.) ((RAT SIMP) 45. 1421.)
         ((RAT SIMP) -489. 11368.) ((RAT SIMP) -687. 11368.)
         ((RAT SIMP) 27. 203.) ((RAT SIMP) -1563. 22736.)
         ((RAT SIMP) 891. 22736.) ((RAT SIMP) -3. 29.)
         ((RAT SIMP) 27. 203.) ((RAT SIMP) -825. 11368.)
         ((RAT SIMP) 489. 11368.) ((RAT SIMP) -3. 29.)
         ((RAT SIMP) 27. 203.) ((RAT SIMP) -1. 203.)
         ((RAT SIMP) -947. 22736.) ((RAT SIMP) -1629. 22736.)
         ((RAT SIMP) 411. 5684.) 0. 0. ((RAT SIMP) -5. 203.)
         ((RAT SIMP) 23. 203.) ((RAT SIMP) -25. 406.)
         ((RAT SIMP) -323. 11368.) 0. ((RAT SIMP) 12. 203.)
         ((RAT SIMP) -3. 203.) 0. ((RAT SIMP) -9. 203.)
         ((RAT SIMP) 12. 203.) ((RAT SIMP) -3. 203.)
         ((RAT SIMP) -9. 58.) ((RAT SIMP) 1461. 11368.) 0. 0.
         ((RAT SIMP) -6. 203.) ((RAT SIMP) 3. 406.)
         ((RAT SIMP) 303. 22736.) ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) 0. ((RAT SIMP) 3. 203.) ((RAT SIMP) -345. 22736.)
         ((RAT SIMP) -333. 22736.) ((RAT SIMP) 45. 1421.)
         ((RAT SIMP) 15. 11368.) ((RAT SIMP) -1191. 11368.)
         ((RAT SIMP) 3. 29.) ((RAT SIMP) -891. 22736.)
         ((RAT SIMP) 1563. 22736.) ((RAT SIMP) -27. 203.)
         ((RAT SIMP) 3. 29.) ((RAT SIMP) -489. 11368.)
         ((RAT SIMP) -519. 11368.) ((RAT SIMP) 66. 203.)
         ((RAT SIMP) -66. 203.) ((RAT SIMP) 23. 203.)
         ((RAT SIMP) -107. 22736.) ((RAT SIMP) 219. 22736.)
         ((RAT SIMP) -9. 196.) 0. ((RAT SIMP) 18. 203.)
         ((RAT SIMP) -23. 203.) ((RAT SIMP) 5. 203.)
         ((RAT SIMP) 11. 406.) ((RAT SIMP) -323. 11368.)
         ((RAT SIMP) 9. 203.) ((RAT SIMP) 3. 203.)
         ((RAT SIMP) -12. 203.) ((RAT SIMP) 9. 203.) 0.
         ((RAT SIMP) 3. 203.) ((RAT SIMP) -12. 203.)
         ((RAT SIMP) 12. 203.) ((RAT SIMP) -471. 11368.) 0.
         ((RAT SIMP) -9. 406.) ((RAT SIMP) -3. 406.)
         ((RAT SIMP) 6. 203.) ((RAT SIMP) -201. 22736.)
         ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) 3. 203.) ((RAT SIMP) -3. 203.)
         ((RAT SIMP) -9. 22736.) ((RAT SIMP) -333. 22736.)
         ((RAT SIMP) 3. 49.) ((RAT SIMP) -825. 11368.)
         ((RAT SIMP) -687. 11368.) ((RAT SIMP) 3. 29.)
         ((RAT SIMP) -891. 22736.) ((RAT SIMP) -1125. 22736.)
         ((RAT SIMP) 66. 203.) ((RAT SIMP) -66. 203.)
         ((RAT SIMP) 519. 11368.) ((RAT SIMP) 825. 11368.)
         ((RAT SIMP) -27. 203.) ((RAT SIMP) 3. 29.)
         ((RAT SIMP) 5. 203.) ((RAT SIMP) -947. 22736.)
         ((RAT SIMP) 387. 22736.) ((RAT SIMP) -93. 5684.)
         ((RAT SIMP) 18. 203.) ((RAT SIMP) -18. 203.)
         ((RAT SIMP) -5. 203.) ((RAT SIMP) 5. 203.)
         ((RAT SIMP) 11. 406.) ((RAT SIMP) 181. 11368.)
         ((RAT SIMP) -9. 203.) ((RAT SIMP) 12. 203.)
         ((RAT SIMP) -12. 203.) 0. ((RAT SIMP) 9. 203.)
         ((RAT SIMP) -9. 58.) ((RAT SIMP) 9. 58.) ((RAT SIMP) 3. 203.)
         ((RAT SIMP) -471. 11368.) ((RAT SIMP) -9. 406.)
         ((RAT SIMP) 9. 406.) ((RAT SIMP) -6. 203.)
         ((RAT SIMP) 6. 203.) ((RAT SIMP) -201. 22736.)
         ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) -3. 203.) 0. ((RAT SIMP) -9. 22736.)
         ((RAT SIMP) -333. 22736.) ((RAT SIMP) -81. 1421.)
         ((RAT SIMP) 519. 11368.) ((RAT SIMP) 3177. 11368.)
         ((RAT SIMP) -66. 203.) ((RAT SIMP) 1125. 22736.)
         ((RAT SIMP) 891. 22736.) ((RAT SIMP) -3. 29.)
         ((RAT SIMP) 3. 29.) ((RAT SIMP) 15. 11368.)
         ((RAT SIMP) -15. 11368.) ((RAT SIMP) -3. 29.)
         ((RAT SIMP) 3. 29.) ((RAT SIMP) -15. 29.)
         ((RAT SIMP) 11373. 22736.) ((RAT SIMP) 387. 22736.)
         ((RAT SIMP) -93. 5684.) ((RAT SIMP) -18. 203.) 0.
         ((RAT SIMP) -5. 203.) ((RAT SIMP) 5. 203.)
         ((RAT SIMP) 11. 406.) ((RAT SIMP) 181. 11368.) 0.
         ((RAT SIMP) -9. 58.) ((RAT SIMP) 9. 58.) ((RAT SIMP) -9. 203.)
         0. ((RAT SIMP) 12. 203.) ((RAT SIMP) -12. 203.)
         ((RAT SIMP) 12. 203.) ((RAT SIMP) -471. 11368.)
         ((RAT SIMP) 9. 406.) 0. ((RAT SIMP) -6. 203.)
         ((RAT SIMP) 6. 203.) ((RAT SIMP) -201. 22736.)
         ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) 0. ((RAT SIMP) 33. 203.)
         ((RAT SIMP) -2865. 22736.) ((RAT SIMP) -1173. 22736.)
         ((RAT SIMP) 45. 1421.) ((RAT SIMP) -489. 11368.)
         ((RAT SIMP) 489. 11368.) ((RAT SIMP) 6. 203.)
         ((RAT SIMP) -1059. 22736.) ((RAT SIMP) -1965. 22736.)
         ((RAT SIMP) 3. 29.) ((RAT SIMP) 6. 203.)
         ((RAT SIMP) 939. 11368.) ((RAT SIMP) -995. 11368.) 0.
         ((RAT SIMP) -110. 203.) ((RAT SIMP) 15. 29.)
         ((RAT SIMP) -891. 22736.) ((RAT SIMP) 6267. 22736.)
         ((RAT SIMP) -1437. 5684.) 0. ((RAT SIMP) -5. 203.)
         ((RAT SIMP) 5. 203.) ((RAT SIMP) 18. 203.)
         ((RAT SIMP) -25. 406.) ((RAT SIMP) -323. 11368.)
         ((RAT SIMP) 12. 203.) ((RAT SIMP) -12. 203.)
         ((RAT SIMP) 9. 203.) ((RAT SIMP) -9. 58.)
         ((RAT SIMP) 69. 406.) ((RAT SIMP) -12. 203.)
         ((RAT SIMP) 9. 203.) 0. ((RAT SIMP) -303. 11368.) 0.
         ((RAT SIMP) -6. 203.) ((RAT SIMP) 6. 203.)
         ((RAT SIMP) -9. 406.) ((RAT SIMP) 303. 22736.)
         ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) 0. ((RAT SIMP) 33. 203.)
         ((RAT SIMP) -3705. 22736.) ((RAT SIMP) -333. 22736.)
         ((RAT SIMP) 45. 1421.) ((RAT SIMP) 15. 11368.)
         ((RAT SIMP) 321. 11368.) ((RAT SIMP) -6. 203.)
         ((RAT SIMP) 453. 22736.) ((RAT SIMP) -2805. 22736.)
         ((RAT SIMP) 27. 203.) ((RAT SIMP) -6. 203.)
         ((RAT SIMP) -657. 11368.) ((RAT SIMP) 937. 11368.)
         ((RAT SIMP) -110. 203.) ((RAT SIMP) 110. 203.)
         ((RAT SIMP) -23. 203.) ((RAT SIMP) 1125. 22736.)
         ((RAT SIMP) -1461. 22736.) ((RAT SIMP) 495. 5684.) 0.
         ((RAT SIMP) -5. 203.) ((RAT SIMP) 23. 203.)
         ((RAT SIMP) -18. 203.) ((RAT SIMP) 11. 406.)
         ((RAT SIMP) -323. 11368.) ((RAT SIMP) 12. 203.)
         ((RAT SIMP) -3. 203.) ((RAT SIMP) -9. 203.)
         ((RAT SIMP) 12. 203.) 0. ((RAT SIMP) -3. 203.)
         ((RAT SIMP) -9. 203.) ((RAT SIMP) 9. 203.)
         ((RAT SIMP) -303. 11368.) 0. ((RAT SIMP) -6. 203.)
         ((RAT SIMP) 3. 406.) ((RAT SIMP) 9. 406.)
         ((RAT SIMP) -201. 22736.) ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) 3. 203.) ((RAT SIMP) 30. 203.)
         ((RAT SIMP) -3705. 22736.) ((RAT SIMP) -333. 22736.)
         ((RAT SIMP) 3. 49.) ((RAT SIMP) -825. 11368.)
         ((RAT SIMP) 489. 11368.) 0. ((RAT SIMP) -387. 22736.)
         ((RAT SIMP) 5763. 22736.) ((RAT SIMP) -66. 203.) 0.
         ((RAT SIMP) 2283. 11368.) ((RAT SIMP) -7155. 11368.)
         ((RAT SIMP) 110. 203.) 0. ((RAT SIMP) -5. 203.)
         ((RAT SIMP) -891. 22736.) ((RAT SIMP) -1461. 22736.)
         ((RAT SIMP) 495. 5684.) ((RAT SIMP) 18. 203.)
         ((RAT SIMP) -23. 203.) ((RAT SIMP) 5. 203.) 0.
         ((RAT SIMP) 11. 406.) ((RAT SIMP) 181. 11368.)
         ((RAT SIMP) 3. 203.) ((RAT SIMP) -12. 203.) 0.
         ((RAT SIMP) 12. 203.) ((RAT SIMP) -69. 406.)
         ((RAT SIMP) 9. 58.) 0. ((RAT SIMP) -9. 203.)
         ((RAT SIMP) 201. 11368.) ((RAT SIMP) -9. 406.)
         ((RAT SIMP) -3. 406.) ((RAT SIMP) 6. 203.) 0.
         ((RAT SIMP) -201. 22736.) ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) -3. 203.) ((RAT SIMP) 33. 203.)
         ((RAT SIMP) -3705. 22736.) ((RAT SIMP) -333. 22736.)
         ((RAT SIMP) -81. 1421.) ((RAT SIMP) 519. 11368.)
         ((RAT SIMP) -519. 11368.) 0. ((RAT SIMP) 1629. 22736.)
         ((RAT SIMP) -1965. 22736.) ((RAT SIMP) 3. 29.) 0.
         ((RAT SIMP) -657. 11368.) ((RAT SIMP) 937. 11368.) 0. 0.
         ((RAT SIMP) 1. 203.) ((RAT SIMP) -1563. 22736.)
         ((RAT SIMP) -1461. 22736.) ((RAT SIMP) 495. 5684.)
         ((RAT SIMP) -18. 203.) ((RAT SIMP) -5. 203.)
         ((RAT SIMP) 5. 203.) 0. ((RAT SIMP) 11. 406.)
         ((RAT SIMP) 181. 11368.) ((RAT SIMP) -9. 58.)
         ((RAT SIMP) 9. 58.) 0. ((RAT SIMP) 3. 203.) 0.
         ((RAT SIMP) -12. 203.) 0. 0. ((RAT SIMP) 201. 11368.)
         ((RAT SIMP) 9. 406.) ((RAT SIMP) -6. 203.)
         ((RAT SIMP) 6. 203.) 0. ((RAT SIMP) -201. 22736.)
         ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) 33. 203.) ((RAT SIMP) -33. 203.)
         ((RAT SIMP) 831. 22736.) ((RAT SIMP) -1173. 22736.)
         ((RAT SIMP) -102. 1421.) ((RAT SIMP) 2451. 11368.)
         ((RAT SIMP) -1275. 11368.) ((RAT SIMP) 6. 203.)
         ((RAT SIMP) -1059. 22736.) ((RAT SIMP) 947. 22736.) 0.
         ((RAT SIMP) -110. 203.) ((RAT SIMP) 7155. 11368.)
         ((RAT SIMP) -2451. 11368.) ((RAT SIMP) 3. 29.)
         ((RAT SIMP) 6. 203.) ((RAT SIMP) -6. 203.)
         ((RAT SIMP) -387. 22736.) ((RAT SIMP) -1629. 22736.)
         ((RAT SIMP) 411. 5684.) ((RAT SIMP) -5. 203.)
         ((RAT SIMP) 5. 203.) 0. ((RAT SIMP) 18. 203.)
         ((RAT SIMP) -25. 406.) ((RAT SIMP) 349. 11368.)
         ((RAT SIMP) -12. 203.) 0. ((RAT SIMP) 9. 203.) 0.
         ((RAT SIMP) 3. 203.) 0. ((RAT SIMP) -69. 406.)
         ((RAT SIMP) 9. 58.) ((RAT SIMP) -303. 11368.)
         ((RAT SIMP) -6. 203.) ((RAT SIMP) 6. 203.) 0.
         ((RAT SIMP) -9. 406.) ((RAT SIMP) 303. 22736.)
         ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) 33. 203.) ((RAT SIMP) -33. 203.)
         ((RAT SIMP) -9. 22736.) ((RAT SIMP) -333. 22736.)
         ((RAT SIMP) -102. 1421.) ((RAT SIMP) 519. 11368.)
         ((RAT SIMP) 993. 11368.) ((RAT SIMP) -6. 203.)
         ((RAT SIMP) 453. 22736.) ((RAT SIMP) 107. 22736.)
         ((RAT SIMP) -110. 203.) ((RAT SIMP) 110. 203.)
         ((RAT SIMP) -937. 11368.) ((RAT SIMP) -519. 11368.)
         ((RAT SIMP) 27. 203.) ((RAT SIMP) -6. 203.)
         ((RAT SIMP) -18. 203.) ((RAT SIMP) 1629. 22736.)
         ((RAT SIMP) 387. 22736.) ((RAT SIMP) -93. 5684.)
         ((RAT SIMP) -5. 203.) ((RAT SIMP) 5. 203.)
         ((RAT SIMP) 18. 203.) ((RAT SIMP) -18. 203.)
         ((RAT SIMP) 11. 406.) ((RAT SIMP) 349. 11368.)
         ((RAT SIMP) -12. 203.) ((RAT SIMP) 9. 203.)
         ((RAT SIMP) -9. 203.) 0. ((RAT SIMP) 12. 203.)
         ((RAT SIMP) -69. 406.) ((RAT SIMP) 69. 406.)
         ((RAT SIMP) -3. 203.) ((RAT SIMP) -303. 11368.)
         ((RAT SIMP) -6. 203.) ((RAT SIMP) 6. 203.)
         ((RAT SIMP) -9. 406.) ((RAT SIMP) 9. 406.)
         ((RAT SIMP) -201. 22736.) ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) 33. 203.) ((RAT SIMP) -30. 203.)
         ((RAT SIMP) -345. 22736.) ((RAT SIMP) -333. 22736.)
         ((RAT SIMP) -102. 1421.) ((RAT SIMP) 519. 11368.)
         ((RAT SIMP) 657. 11368.) 0. ((RAT SIMP) -387. 22736.)
         ((RAT SIMP) -11373. 22736.) ((RAT SIMP) 110. 203.) 0.
         ((RAT SIMP) 995. 11368.) ((RAT SIMP) 1413. 11368.)
         ((RAT SIMP) -66. 203.) 0. ((RAT SIMP) 18. 203.)
         ((RAT SIMP) 453. 22736.) ((RAT SIMP) 219. 22736.)
         ((RAT SIMP) -9. 196.) ((RAT SIMP) -5. 203.)
         ((RAT SIMP) 23. 203.) ((RAT SIMP) -18. 203.) 0.
         ((RAT SIMP) 11. 406.) ((RAT SIMP) 349. 11368.)
         ((RAT SIMP) -3. 203.) ((RAT SIMP) -9. 203.) 0.
         ((RAT SIMP) 9. 203.) ((RAT SIMP) -9. 58.)
         ((RAT SIMP) 69. 406.) 0. ((RAT SIMP) -12. 203.)
         ((RAT SIMP) 201. 11368.) ((RAT SIMP) -6. 203.)
         ((RAT SIMP) 3. 406.) ((RAT SIMP) 9. 406.) 0.
         ((RAT SIMP) -201. 22736.) ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) 30. 203.) ((RAT SIMP) -33. 203.)
         ((RAT SIMP) -9. 22736.) ((RAT SIMP) -333. 22736.)
         ((RAT SIMP) 381. 1421.) ((RAT SIMP) -1413. 11368.)
         ((RAT SIMP) -2283. 11368.) 0. ((RAT SIMP) 1629. 22736.)
         ((RAT SIMP) 947. 22736.) 0. 0. ((RAT SIMP) -937. 11368.)
         ((RAT SIMP) -519. 11368.) ((RAT SIMP) 3. 29.) 0.
         ((RAT SIMP) 6. 203.) ((RAT SIMP) -1059. 22736.)
         ((RAT SIMP) 387. 22736.) ((RAT SIMP) -93. 5684.)
         ((RAT SIMP) -23. 203.) ((RAT SIMP) 5. 203.) 0. 0.
         ((RAT SIMP) 11. 406.) ((RAT SIMP) -1583. 11368.)
         ((RAT SIMP) 9. 58.) 0. 0. ((RAT SIMP) -9. 203.)
         ((RAT SIMP) 12. 203.) 0. 0. ((RAT SIMP) -12. 203.)
         ((RAT SIMP) 201. 11368.) ((RAT SIMP) -3. 406.)
         ((RAT SIMP) 6. 203.) 0. 0. ((RAT SIMP) -201. 22736.)
         ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) -33. 203.) 0.
         ((RAT SIMP) 831. 22736.) ((RAT SIMP) -1173. 22736.)
         ((RAT SIMP) 80. 1421.) ((RAT SIMP) 995. 11368.)
         ((RAT SIMP) -995. 11368.) ((RAT SIMP) -110. 203.)
         ((RAT SIMP) 11373. 22736.) ((RAT SIMP) 387. 22736.) 0.
         ((RAT SIMP) 6. 203.) ((RAT SIMP) -825. 11368.)
         ((RAT SIMP) 489. 11368.) 0. ((RAT SIMP) 6. 203.)
         ((RAT SIMP) -27. 203.) ((RAT SIMP) 1965. 22736.)
         ((RAT SIMP) -1629. 22736.) ((RAT SIMP) 411. 5684.)
         ((RAT SIMP) 5. 203.) 0. 0. ((RAT SIMP) 18. 203.)
         ((RAT SIMP) -25. 406.) ((RAT SIMP) 349. 11368.) 0. 0.
         ((RAT SIMP) -69. 406.) ((RAT SIMP) 9. 58.)
         ((RAT SIMP) -9. 203.) 0. ((RAT SIMP) 9. 203.) 0.
         ((RAT SIMP) -303. 11368.) ((RAT SIMP) 6. 203.) 0. 0.
         ((RAT SIMP) -9. 406.) ((RAT SIMP) 303. 22736.)
         ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) -33. 203.) 0. ((RAT SIMP) -9. 22736.)
         ((RAT SIMP) -333. 22736.) ((RAT SIMP) 80. 1421.)
         ((RAT SIMP) -937. 11368.) ((RAT SIMP) -5223. 11368.)
         ((RAT SIMP) 110. 203.) ((RAT SIMP) -107. 22736.)
         ((RAT SIMP) -453. 22736.) ((RAT SIMP) 6. 203.)
         ((RAT SIMP) -6. 203.) ((RAT SIMP) 15. 11368.)
         ((RAT SIMP) -15. 11368.) ((RAT SIMP) 6. 203.)
         ((RAT SIMP) -6. 203.) ((RAT SIMP) 48. 203.)
         ((RAT SIMP) -5763. 22736.) ((RAT SIMP) 387. 22736.)
         ((RAT SIMP) -93. 5684.) ((RAT SIMP) 5. 203.) 0.
         ((RAT SIMP) 18. 203.) ((RAT SIMP) -18. 203.)
         ((RAT SIMP) 11. 406.) ((RAT SIMP) 349. 11368.) 0.
         ((RAT SIMP) -69. 406.) ((RAT SIMP) 69. 406.)
         ((RAT SIMP) -12. 203.) 0. ((RAT SIMP) 9. 203.)
         ((RAT SIMP) -9. 203.) ((RAT SIMP) 9. 203.)
         ((RAT SIMP) -303. 11368.) ((RAT SIMP) 6. 203.) 0.
         ((RAT SIMP) -9. 406.) ((RAT SIMP) 9. 406.)
         ((RAT SIMP) -201. 22736.) ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) -33. 203.) ((RAT SIMP) 3. 203.)
         ((RAT SIMP) -345. 22736.) ((RAT SIMP) -333. 22736.)
         ((RAT SIMP) 80. 1421.) ((RAT SIMP) -937. 11368.)
         ((RAT SIMP) 937. 11368.) 0. ((RAT SIMP) -947. 22736.)
         ((RAT SIMP) 1059. 22736.) ((RAT SIMP) -6. 203.) 0.
         ((RAT SIMP) -489. 11368.) ((RAT SIMP) -519. 11368.) 0. 0.
         ((RAT SIMP) -3. 203.) ((RAT SIMP) 2805. 22736.)
         ((RAT SIMP) 219. 22736.) ((RAT SIMP) -9. 196.)
         ((RAT SIMP) 5. 203.) ((RAT SIMP) 18. 203.)
         ((RAT SIMP) -18. 203.) 0. ((RAT SIMP) 11. 406.)
         ((RAT SIMP) 349. 11368.) ((RAT SIMP) -69. 406.)
         ((RAT SIMP) 69. 406.) 0. ((RAT SIMP) -3. 203.) 0.
         ((RAT SIMP) -9. 203.) 0. 0. ((RAT SIMP) 201. 11368.)
         ((RAT SIMP) 6. 203.) ((RAT SIMP) -9. 406.)
         ((RAT SIMP) 9. 406.) 0. ((RAT SIMP) -201. 22736.)
         ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) ((RAT SIMP) -30. 203.) ((RAT SIMP) -3. 203.)
         ((RAT SIMP) -9. 22736.) ((RAT SIMP) -333. 22736.)
         ((RAT SIMP) -690. 1421.) ((RAT SIMP) 7155. 11368.)
         ((RAT SIMP) -995. 11368.) 0. ((RAT SIMP) -947. 22736.)
         ((RAT SIMP) -1629. 22736.) 0. 0. ((RAT SIMP) 519. 11368.)
         ((RAT SIMP) 825. 11368.) ((RAT SIMP) -6. 203.) 0.
         ((RAT SIMP) -3. 29.) ((RAT SIMP) 1965. 22736.)
         ((RAT SIMP) 387. 22736.) ((RAT SIMP) -93. 5684.)
         ((RAT SIMP) 23. 203.) ((RAT SIMP) -18. 203.) 0. 0.
         ((RAT SIMP) 11. 406.) ((RAT SIMP) -1583. 11368.)
         ((RAT SIMP) 69. 406.) 0. 0. ((RAT SIMP) -12. 203.)
         ((RAT SIMP) 9. 203.) 0. 0. ((RAT SIMP) -9. 203.)
         ((RAT SIMP) 201. 11368.) ((RAT SIMP) 3. 406.)
         ((RAT SIMP) 9. 406.) 0. 0. ((RAT SIMP) -201. 22736.)
         ((RAT SIMP) 67. 22736.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) 199. 5684.)
         ((RAT SIMP) -57. 5684.) ((RAT SIMP) -32. 1421.)
         ((RAT SIMP) -159. 2842.) ((RAT SIMP) 159. 2842.)
         ((RAT SIMP) 1. 203.) ((RAT SIMP) -81. 5684.)
         ((RAT SIMP) 53. 5684.) 0. ((RAT SIMP) 1. 203.)
         ((RAT SIMP) -173. 2842.) ((RAT SIMP) 159. 2842.) 0.
         ((RAT SIMP) 1. 203.) ((RAT SIMP) -1. 203.)
         ((RAT SIMP) -53. 5684.) ((RAT SIMP) 781. 5684.)
         ((RAT SIMP) -179. 1421.) 0. 0. 0. ((RAT SIMP) -26. 203.)
         ((RAT SIMP) 74. 609.) ((RAT SIMP) -139. 8526.) 0. 0.
         ((RAT SIMP) 16. 203.) 0. ((RAT SIMP) -16. 203.) 0.
         ((RAT SIMP) 16. 203.) 0. ((RAT SIMP) -165. 2842.) 0. 0. 0.
         ((RAT SIMP) -8. 203.) ((RAT SIMP) 165. 5684.)
         ((RAT SIMP) 59. 17052.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -39. 5684.)
         ((RAT SIMP) 181. 5684.) ((RAT SIMP) -32. 1421.)
         ((RAT SIMP) 65. 2842.) ((RAT SIMP) -51. 2842.)
         ((RAT SIMP) -1. 203.) ((RAT SIMP) 185. 5684.)
         ((RAT SIMP) -185. 5684.) ((RAT SIMP) 1. 203.)
         ((RAT SIMP) -1. 203.) ((RAT SIMP) 65. 2842.)
         ((RAT SIMP) -65. 2842.) ((RAT SIMP) 1. 203.)
         ((RAT SIMP) -1. 203.) ((RAT SIMP) 26. 203.)
         ((RAT SIMP) -781. 5684.) ((RAT SIMP) 53. 5684.)
         ((RAT SIMP) 3. 1421.) 0. 0. ((RAT SIMP) -26. 203.)
         ((RAT SIMP) 26. 203.) ((RAT SIMP) -4. 609.)
         ((RAT SIMP) -139. 8526.) 0. ((RAT SIMP) 16. 203.)
         ((RAT SIMP) -16. 203.) 0. 0. ((RAT SIMP) 16. 203.)
         ((RAT SIMP) -16. 203.) ((RAT SIMP) 16. 203.)
         ((RAT SIMP) -165. 2842.) 0. 0. ((RAT SIMP) -8. 203.)
         ((RAT SIMP) 8. 203.) ((RAT SIMP) -59. 5684.)
         ((RAT SIMP) 59. 17052.))
        ((MLIST SIMP) 0. ((RAT SIMP) -43. 203.)
         ((RAT SIMP) 1165. 5684.) ((RAT SIMP) 181. 5684.)
         ((RAT SIMP) -32. 1421.) ((RAT SIMP) 65. 2842.)
         ((RAT SIMP) -65. 2842.) 0. ((RAT SIMP) -53. 5684.)
         ((RAT SIMP) 81. 5684.) ((RAT SIMP) -1. 203.) 0.
         ((RAT SIMP) -159. 2842.) ((RAT SIMP) 523. 2842.) 0. 0.
         ((RAT SIMP) -26. 203.) ((RAT SIMP) 185. 5684.)
         ((RAT SIMP) -157. 5684.) ((RAT SIMP) -4. 1421.) 0.
         ((RAT SIMP) -26. 203.) ((RAT SIMP) 26. 203.) 0.
         ((RAT SIMP) -4. 609.) ((RAT SIMP) -139. 8526.)
         ((RAT SIMP) 16. 203.) ((RAT SIMP) -16. 203.) 0.
         ((RAT SIMP) 16. 203.) 0. ((RAT SIMP) -16. 203.) 0. 0.
         ((RAT SIMP) 59. 2842.) 0. ((RAT SIMP) -8. 203.)
         ((RAT SIMP) 8. 203.) 0. ((RAT SIMP) -59. 5684.)
         ((RAT SIMP) 59. 17052.))
        ((MLIST SIMP) ((RAT SIMP) -43. 203.) ((RAT SIMP) 43. 203.)
         ((RAT SIMP) -39. 5684.) ((RAT SIMP) 181. 5684.)
         ((RAT SIMP) -25. 1421.) ((RAT SIMP) -173. 2842.)
         ((RAT SIMP) 159. 2842.) 0. ((RAT SIMP) -53. 5684.)
         ((RAT SIMP) 781. 5684.) 0. 0. ((RAT SIMP) -523. 2842.)
         ((RAT SIMP) 173. 2842.) ((RAT SIMP) -1. 203.) 0. 0.
         ((RAT SIMP) -53. 5684.) ((RAT SIMP) 53. 5684.)
         ((RAT SIMP) 3. 1421.) ((RAT SIMP) -26. 203.)
         ((RAT SIMP) 26. 203.) 0. 0. ((RAT SIMP) -4. 609.)
         ((RAT SIMP) 533. 8526.) ((RAT SIMP) -16. 203.) 0. 0. 0.
         ((RAT SIMP) 16. 203.) 0. 0. ((RAT SIMP) -16. 203.)
         ((RAT SIMP) 59. 2842.) ((RAT SIMP) -8. 203.)
         ((RAT SIMP) 8. 203.) 0. 0. ((RAT SIMP) -59. 5684.)
         ((RAT SIMP) 59. 17052.))
        ((MLIST SIMP) ((RAT SIMP) 43. 203.) 0. ((RAT SIMP) -39. 5684.)
         ((RAT SIMP) 181. 5684.) ((RAT SIMP) 150. 1421.)
         ((RAT SIMP) -523. 2842.) ((RAT SIMP) 523. 2842.) 0.
         ((RAT SIMP) -781. 5684.) ((RAT SIMP) 53. 5684.) 0. 0.
         ((RAT SIMP) 65. 2842.) ((RAT SIMP) -65. 2842.) 0. 0.
         ((RAT SIMP) 1. 203.) ((RAT SIMP) -81. 5684.)
         ((RAT SIMP) 53. 5684.) ((RAT SIMP) 3. 1421.)
         ((RAT SIMP) 26. 203.) 0. 0. 0. ((RAT SIMP) -4. 609.)
         ((RAT SIMP) 533. 8526.) 0. 0. 0. ((RAT SIMP) -16. 203.) 0. 0.
         0. 0. ((RAT SIMP) 59. 2842.) ((RAT SIMP) 8. 203.) 0. 0. 0.
         ((RAT SIMP) -59. 5684.) ((RAT SIMP) 59. 17052.))))
      (((8. 4.) ($MATRIX SIMP)
        ((MLIST SIMP) 0. 0. ((RAT SIMP) 133195. 2944312.)
         ((RAT SIMP) -147429. 1472156.) 0. 0. 0. 0.
         ((RAT SIMP) 7305. 105154.) ((RAT SIMP) -7305. 105154.)
         ((RAT SIMP) 161663. 2944312.) 0. ((RAT SIMP) 42877. 2944312.)
         ((RAT SIMP) 27931. 2944312.) ((RAT SIMP) -589. 8584.)
         ((RAT SIMP) 54865. 1472156.) 0. 0.
         ((RAT SIMP) -193563. 11777248.) ((RAT SIMP) -7467. 11777248.)
         ((RAT SIMP) -22027. 736078.) ((RAT SIMP) -143077. 5888624.)
         ((RAT SIMP) 143077. 5888624.) ((RAT SIMP) 24847. 420616.)
         ((RAT SIMP) -414651. 11777248.)
         ((RAT SIMP) -281065. 11777248.) 0. ((RAT SIMP) 24847. 420616.)
         ((RAT SIMP) -490935. 5888624.) ((RAT SIMP) 143077. 5888624.)
         0. ((RAT SIMP) 24847. 420616.) ((RAT SIMP) -24847. 420616.)
         ((RAT SIMP) 281065. 11777248.) ((RAT SIMP) 833727. 11777248.)
         ((RAT SIMP) -202677. 2944312.) 0. 0. 0.
         ((RAT SIMP) 171257. 2944312.) ((RAT SIMP) -276159. 1472156.)
         ((RAT SIMP) 535513. 5888624.) 0. 0. 0. 0.
         ((RAT SIMP) 138933. 5888624.) 0. 0. 0.
         ((RAT SIMP) -63873. 11777248.) ((RAT SIMP) 8781. 11777248.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -18115. 368039.)
         ((RAT SIMP) 12632. 368039.) 0. 0. 0. 0.
         ((RAT SIMP) 1510. 52577.) ((RAT SIMP) -1510. 52577.)
         ((RAT SIMP) 5483. 368039.) 0. ((RAT SIMP) 5087. 368039.)
         ((RAT SIMP) -44129. 368039.) ((RAT SIMP) 1417. 7511.)
         ((RAT SIMP) -32450. 368039.) 0. 0.
         ((RAT SIMP) -16293. 736078.) ((RAT SIMP) -36289. 736078.)
         ((RAT SIMP) -11474. 368039.) ((RAT SIMP) 4363. 368039.)
         ((RAT SIMP) -4363. 368039.) ((RAT SIMP) -60. 52577.)
         ((RAT SIMP) 21633. 736078.) ((RAT SIMP) -717. 25382.) 0.
         ((RAT SIMP) -60. 52577.) ((RAT SIMP) 4783. 368039.)
         ((RAT SIMP) -4363. 368039.) 0. ((RAT SIMP) -60. 52577.)
         ((RAT SIMP) 60. 52577.) ((RAT SIMP) 717. 25382.)
         ((RAT SIMP) 89975. 736078.) ((RAT SIMP) -41504. 368039.) 0. 0.
         0. ((RAT SIMP) -12791. 368039.) ((RAT SIMP) -62436. 368039.)
         ((RAT SIMP) 55815. 368039.) 0. 0. 0. 0.
         ((RAT SIMP) 9105. 368039.) 0. 0. 0.
         ((RAT SIMP) -4775. 736078.) ((RAT SIMP) 15. 12691.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -76359. 52577.)
         ((RAT SIMP) 175870. 52577.) 0. 0. 0. 0.
         ((RAT SIMP) -12192. 7511.) ((RAT SIMP) 12192. 7511.)
         ((RAT SIMP) -99511. 52577.) 0. ((RAT SIMP) 14167. 52577.)
         ((RAT SIMP) 40981. 52577.) ((RAT SIMP) -4675. 7511.)
         ((RAT SIMP) 806. 52577.) 0. 0. ((RAT SIMP) -8915. 30044.)
         ((RAT SIMP) 33165. 30044.) ((RAT SIMP) 80. 7511.)
         ((RAT SIMP) -6725. 15022.) ((RAT SIMP) 6725. 15022.)
         ((RAT SIMP) 1755. 1073.) ((RAT SIMP) -44475. 30044.)
         ((RAT SIMP) -4665. 30044.) 0. ((RAT SIMP) 1755. 1073.)
         ((RAT SIMP) -31295. 15022.) ((RAT SIMP) 6725. 15022.) 0.
         ((RAT SIMP) 1755. 1073.) ((RAT SIMP) -1755. 1073.)
         ((RAT SIMP) 4665. 30044.) ((RAT SIMP) -53105. 30044.)
         ((RAT SIMP) 395. 259.) 0. 0. 0. ((RAT SIMP) 41861. 52577.)
         ((RAT SIMP) -123766. 157731.) ((RAT SIMP) 653. 315462.) 0. 0.
         0. 0. ((RAT SIMP) 5931. 105154.) 0. 0. 0.
         ((RAT SIMP) -439. 210308.) ((RAT SIMP) -235. 630924.))
        ((MLIST SIMP) ((RAT SIMP) 549. 22736.) 0.
         ((RAT SIMP) 1387723. 11777248.)
         ((RAT SIMP) -1293871. 5888624.) 0. 0. ((RAT SIMP) 482. 1421.)
         ((RAT SIMP) -3033. 11368.) ((RAT SIMP) -48155. 420616.)
         ((RAT SIMP) 20047. 52577.) ((RAT SIMP) -3079179. 11777248.) 0.
         ((RAT SIMP) -79053. 11777248.) ((RAT SIMP) 535709. 11777248.)
         ((RAT SIMP) -1391. 1682464.) ((RAT SIMP) -122639. 5888624.)
         ((RAT SIMP) -1775. 11368.) 0. ((RAT SIMP) -48535. 23554496.)
         ((RAT SIMP) -393233. 23554496.) ((RAT SIMP) -467833. 2944312.)
         ((RAT SIMP) 469135. 1472156.) ((RAT SIMP) -469135. 1472156.)
         ((RAT SIMP) 671509. 1682464.) ((RAT SIMP) -1176911. 5888624.)
         ((RAT SIMP) -115197. 11777248.) 0.
         ((RAT SIMP) -212199. 1682464.) ((RAT SIMP) 47511. 406112.)
         ((RAT SIMP) 53787. 5888624.) 0. ((RAT SIMP) -212199. 1682464.)
         ((RAT SIMP) 443967. 1682464.) ((RAT SIMP) -1507179. 11777248.)
         ((RAT SIMP) 320749. 11777248.) ((RAT SIMP) -61349. 1472156.)
         ((RAT SIMP) -685. 11368.) 0. 0.
         ((RAT SIMP) -692845. 35331744.) ((RAT SIMP) -5599. 2944312.)
         ((RAT SIMP) 380225. 17665872.) 0. 0. ((RAT SIMP) -629. 22736.)
         0. ((RAT SIMP) 120091. 5888624.) ((RAT SIMP) 79. 22736.) 0. 0.
         ((RAT SIMP) -6619. 1472156.) ((RAT SIMP) 38765. 70663488.))
        ((MLIST SIMP) ((RAT SIMP) -549. 22736.) 0.
         ((RAT SIMP) 1672105. 11777248.) ((RAT SIMP) 703537. 5888624.)
         ((RAT SIMP) -3033. 11368.) 0. ((RAT SIMP) -823. 11368.) 0.
         ((RAT SIMP) 17323. 52577.) ((RAT SIMP) -108133. 420616.)
         ((RAT SIMP) 11979. 406112.) ((RAT SIMP) -549. 22736.)
         ((RAT SIMP) -1411349. 11777248.) ((RAT SIMP) 57805. 406112.)
         ((RAT SIMP) 25989. 1682464.) ((RAT SIMP) -122639. 5888624.)
         ((RAT SIMP) 1775. 11368.) ((RAT SIMP) -1775. 11368.)
         ((RAT SIMP) -48535. 23554496.) ((RAT SIMP) -393233. 23554496.)
         ((RAT SIMP) 495647. 2944312.) ((RAT SIMP) -12605. 1472156.)
         ((RAT SIMP) -47548. 368039.) ((RAT SIMP) -212199. 1682464.)
         ((RAT SIMP) 800295. 5888624.) ((RAT SIMP) -2346741. 11777248.)
         0. ((RAT SIMP) 671509. 1682464.)
         ((RAT SIMP) -947483. 11777248.) ((RAT SIMP) 12605. 1472156.)
         ((RAT SIMP) -27. 196.) ((RAT SIMP) -212199. 1682464.)
         ((RAT SIMP) 212199. 1682464.) ((RAT SIMP) 115197. 11777248.)
         ((RAT SIMP) 320749. 11777248.) ((RAT SIMP) -61349. 1472156.)
         ((RAT SIMP) 685. 11368.) ((RAT SIMP) -685. 11368.) 0.
         ((RAT SIMP) -1996133. 35331744.) ((RAT SIMP) 634847. 8832936.)
         ((RAT SIMP) -90473. 5888624.) ((RAT SIMP) -629. 22736.) 0.
         ((RAT SIMP) 629. 22736.) 0. ((RAT SIMP) -10705. 1472156.)
         ((RAT SIMP) -79. 22736.) ((RAT SIMP) 79. 22736.) 0.
         ((RAT SIMP) -6619. 1472156.) ((RAT SIMP) 38765. 70663488.))
        ((MLIST SIMP) ((RAT SIMP) -549. 22736.)
         ((RAT SIMP) 549. 22736.) ((RAT SIMP) -1915045. 11777248.)
         ((RAT SIMP) 783827. 5888624.) ((RAT SIMP) 3033. 11368.)
         ((RAT SIMP) -3033. 11368.) 0. ((RAT SIMP) 3033. 11368.)
         ((RAT SIMP) -20047. 52577.) ((RAT SIMP) 2213. 52577.)
         ((RAT SIMP) 915637. 11777248.) ((RAT SIMP) 549. 22736.)
         ((RAT SIMP) 2680333. 11777248.)
         ((RAT SIMP) -2699719. 11777248.) ((RAT SIMP) 25989. 1682464.)
         ((RAT SIMP) -122639. 5888624.) 0. ((RAT SIMP) 1775. 11368.)
         ((RAT SIMP) -3726335. 23554496.)
         ((RAT SIMP) -393233. 23554496.) ((RAT SIMP) 90053. 2944312.)
         ((RAT SIMP) -53787. 5888624.) ((RAT SIMP) 53787. 5888624.)
         ((RAT SIMP) -212199. 1682464.) ((RAT SIMP) 800295. 5888624.)
         ((RAT SIMP) 1507179. 11777248.) ((RAT SIMP) -27. 196.)
         ((RAT SIMP) -212199. 1682464.) ((RAT SIMP) 3006929. 11777248.)
         ((RAT SIMP) -469135. 1472156.) 0.
         ((RAT SIMP) 671509. 1682464.) ((RAT SIMP) -352717. 1682464.)
         ((RAT SIMP) -227201. 11777248.)
         ((RAT SIMP) -5691677. 11777248.) ((RAT SIMP) 6319. 12691.) 0.
         ((RAT SIMP) 685. 11368.) ((RAT SIMP) -685. 11368.)
         ((RAT SIMP) -1996133. 35331744.) ((RAT SIMP) 634847. 8832936.)
         ((RAT SIMP) -31673. 736078.) ((RAT SIMP) 629. 22736.)
         ((RAT SIMP) -629. 22736.) ((RAT SIMP) 629. 22736.)
         ((RAT SIMP) -629. 22736.) ((RAT SIMP) 120091. 5888624.) 0.
         ((RAT SIMP) -79. 22736.) ((RAT SIMP) 79. 22736.)
         ((RAT SIMP) -6619. 1472156.) ((RAT SIMP) 38765. 70663488.))
        ((MLIST SIMP) ((RAT SIMP) 549. 22736.)
         ((RAT SIMP) -549. 22736.) ((RAT SIMP) -1630663. 11777248.)
         ((RAT SIMP) 783827. 5888624.) 0. ((RAT SIMP) 3033. 11368.)
         ((RAT SIMP) -3033. 11368.) 0. ((RAT SIMP) -573. 420616.)
         ((RAT SIMP) 573. 420616.) ((RAT SIMP) 11979. 406112.) 0.
         ((RAT SIMP) -1695731. 11777248.) ((RAT SIMP) 57805. 406112.)
         ((RAT SIMP) -137107. 1682464.) ((RAT SIMP) 448197. 5888624.)
         0. 0. ((RAT SIMP) -48535. 23554496.)
         ((RAT SIMP) -393233. 23554496.) ((RAT SIMP) 90053. 2944312.)
         ((RAT SIMP) -53787. 5888624.) ((RAT SIMP) 864975. 5888624.)
         ((RAT SIMP) -443967. 1682464.) ((RAT SIMP) 78637. 736078.)
         ((RAT SIMP) 227201. 11777248.) ((RAT SIMP) 27. 196.)
         ((RAT SIMP) -443967. 1682464.) ((RAT SIMP) 47511. 406112.)
         ((RAT SIMP) 53787. 5888624.) ((RAT SIMP) 27. 196.)
         ((RAT SIMP) -443967. 1682464.) ((RAT SIMP) -106593. 1682464.)
         ((RAT SIMP) 2346741. 11777248.) ((RAT SIMP) 320749. 11777248.)
         ((RAT SIMP) -61349. 1472156.) 0. 0. ((RAT SIMP) 685. 11368.)
         ((RAT SIMP) -2821825. 35331744.) ((RAT SIMP) -5599. 2944312.)
         ((RAT SIMP) -27127. 4416468.) 0. ((RAT SIMP) 629. 22736.)
         ((RAT SIMP) -629. 22736.) ((RAT SIMP) 629. 22736.)
         ((RAT SIMP) -10705. 1472156.) 0. 0. ((RAT SIMP) -79. 22736.)
         ((RAT SIMP) -6015. 5888624.) ((RAT SIMP) 38765. 70663488.))
        ((MLIST SIMP) ((RAT SIMP) 3627. 22736.) 0.
         ((RAT SIMP) -3603339. 11777248.)
         ((RAT SIMP) -1710705. 5888624.) 0. 0. ((RAT SIMP) 156. 1421.)
         ((RAT SIMP) 5121. 11368.) ((RAT SIMP) -27501. 420616.)
         ((RAT SIMP) -20247. 52577.) ((RAT SIMP) 3853035. 11777248.) 0.
         ((RAT SIMP) -169299. 11777248.)
         ((RAT SIMP) -2523453. 11777248.) ((RAT SIMP) 460239. 1682464.)
         ((RAT SIMP) -98481. 5888624.) ((RAT SIMP) -4521. 11368.) 0.
         ((RAT SIMP) 2777151. 23554496.)
         ((RAT SIMP) -576039. 23554496.) ((RAT SIMP) -191671. 2944312.)
         ((RAT SIMP) 96931. 736078.) ((RAT SIMP) -96931. 736078.)
         ((RAT SIMP) -133955. 240352.) ((RAT SIMP) 3843453. 5888624.)
         ((RAT SIMP) -31167. 11777248.) 0. ((RAT SIMP) 26625. 240352.)
         ((RAT SIMP) -1760979. 11777248.) ((RAT SIMP) 228177. 5888624.)
         0. ((RAT SIMP) 26625. 240352.) ((RAT SIMP) -133983. 1682464.)
         ((RAT SIMP) -335577. 11777248.)
         ((RAT SIMP) -1860169. 11777248.) ((RAT SIMP) 190055. 1472156.)
         ((RAT SIMP) -23. 392.) 0. 0. ((RAT SIMP) 785039. 11777248.)
         ((RAT SIMP) -15041. 2944312.) ((RAT SIMP) -262503. 5888624.)
         0. 0. ((RAT SIMP) -723. 22736.) 0.
         ((RAT SIMP) 116289. 5888624.) ((RAT SIMP) 17. 22736.) 0. 0.
         ((RAT SIMP) -10705. 2944312.) ((RAT SIMP) 4057. 23554496.))
        ((MLIST SIMP) ((RAT SIMP) -3627. 22736.) 0.
         ((RAT SIMP) -1724553. 11777248.)
         ((RAT SIMP) -1064241. 5888624.) ((RAT SIMP) 5121. 11368.) 0.
         ((RAT SIMP) -6369. 11368.) 0. ((RAT SIMP) 25797. 52577.)
         ((RAT SIMP) 29277. 420616.) ((RAT SIMP) 426465. 11777248.)
         ((RAT SIMP) -3627. 22736.) ((RAT SIMP) 682293. 11777248.)
         ((RAT SIMP) -779865. 11777248.) ((RAT SIMP) 89499. 1682464.)
         ((RAT SIMP) -98481. 5888624.) ((RAT SIMP) 4521. 11368.)
         ((RAT SIMP) -4521. 11368.) ((RAT SIMP) 2777151. 23554496.)
         ((RAT SIMP) -576039. 23554496.) ((RAT SIMP) 173001. 2944312.)
         ((RAT SIMP) 5763. 736078.) ((RAT SIMP) -57369. 1472156.)
         ((RAT SIMP) 26625. 240352.) ((RAT SIMP) -636729. 5888624.)
         ((RAT SIMP) -1123111. 11777248.) 0.
         ((RAT SIMP) -133955. 240352.) ((RAT SIMP) 8114691. 11777248.)
         ((RAT SIMP) -5763. 736078.) ((RAT SIMP) -177. 5684.)
         ((RAT SIMP) 26625. 240352.) ((RAT SIMP) -26625. 240352.)
         ((RAT SIMP) 31167. 11777248.) ((RAT SIMP) -1860169. 11777248.)
         ((RAT SIMP) 190055. 1472156.) ((RAT SIMP) 23. 392.)
         ((RAT SIMP) -23. 392.) 0. ((RAT SIMP) 285687. 11777248.)
         ((RAT SIMP) 234635. 2944312.) ((RAT SIMP) -512179. 5888624.)
         ((RAT SIMP) -723. 22736.) 0. ((RAT SIMP) 723. 22736.) 0.
         ((RAT SIMP) -8871. 736078.) ((RAT SIMP) -17. 22736.)
         ((RAT SIMP) 17. 22736.) 0. ((RAT SIMP) -10705. 2944312.)
         ((RAT SIMP) 4057. 23554496.))
        ((MLIST SIMP) ((RAT SIMP) -3627. 22736.)
         ((RAT SIMP) 3627. 22736.) ((RAT SIMP) 5467877. 11777248.)
         ((RAT SIMP) -2947171. 5888624.) ((RAT SIMP) -5121. 11368.)
         ((RAT SIMP) 5121. 11368.) 0. ((RAT SIMP) -5121. 11368.)
         ((RAT SIMP) 20247. 52577.) ((RAT SIMP) -531. 1073.)
         ((RAT SIMP) 177447. 406112.) ((RAT SIMP) 3627. 22736.)
         ((RAT SIMP) -1246221. 11777248.)
         ((RAT SIMP) -730137. 11777248.) ((RAT SIMP) 89499. 1682464.)
         ((RAT SIMP) -98481. 5888624.) 0. ((RAT SIMP) 4521. 11368.)
         ((RAT SIMP) -6590361. 23554496.)
         ((RAT SIMP) -576039. 23554496.) ((RAT SIMP) 81315. 2944312.)
         ((RAT SIMP) -228177. 5888624.) ((RAT SIMP) 228177. 5888624.)
         ((RAT SIMP) 26625. 240352.) ((RAT SIMP) -636729. 5888624.)
         ((RAT SIMP) 335577. 11777248.) ((RAT SIMP) -177. 5684.)
         ((RAT SIMP) 26625. 240352.) ((RAT SIMP) -845673. 11777248.)
         ((RAT SIMP) -96931. 736078.) 0. ((RAT SIMP) -133955. 240352.)
         ((RAT SIMP) 37713. 58016.) ((RAT SIMP) -1586547. 11777248.)
         ((RAT SIMP) 6419025. 11777248.) ((RAT SIMP) -321315. 736078.)
         0. ((RAT SIMP) 23. 392.) ((RAT SIMP) -23. 392.)
         ((RAT SIMP) 285687. 11777248.) ((RAT SIMP) 234635. 2944312.)
         ((RAT SIMP) -174859. 1472156.) ((RAT SIMP) 723. 22736.)
         ((RAT SIMP) -723. 22736.) ((RAT SIMP) 723. 22736.)
         ((RAT SIMP) -723. 22736.) ((RAT SIMP) 116289. 5888624.) 0.
         ((RAT SIMP) -17. 22736.) ((RAT SIMP) 17. 22736.)
         ((RAT SIMP) -10705. 2944312.) ((RAT SIMP) 4057. 23554496.))
        ((MLIST SIMP) ((RAT SIMP) 3627. 22736.)
         ((RAT SIMP) -3627. 22736.) ((RAT SIMP) 7346663. 11777248.)
         ((RAT SIMP) -2947171. 5888624.) 0. ((RAT SIMP) -5121. 11368.)
         ((RAT SIMP) 5121. 11368.) 0. ((RAT SIMP) -57915. 420616.)
         ((RAT SIMP) 57915. 420616.) ((RAT SIMP) 426465. 11777248.) 0.
         ((RAT SIMP) -1196493. 11777248.)
         ((RAT SIMP) -779865. 11777248.) ((RAT SIMP) 115251. 1682464.)
         ((RAT SIMP) -188613. 5888624.) 0. 0.
         ((RAT SIMP) 2777151. 23554496.)
         ((RAT SIMP) -576039. 23554496.) ((RAT SIMP) 81315. 2944312.)
         ((RAT SIMP) -228177. 5888624.) ((RAT SIMP) 411549. 5888624.)
         ((RAT SIMP) 133983. 1682464.) ((RAT SIMP) -722793. 2944312.)
         ((RAT SIMP) 1586547. 11777248.) ((RAT SIMP) 177. 5684.)
         ((RAT SIMP) 133983. 1682464.) ((RAT SIMP) -1760979. 11777248.)
         ((RAT SIMP) 228177. 5888624.) ((RAT SIMP) 177. 5684.)
         ((RAT SIMP) 133983. 1682464.) ((RAT SIMP) -342367. 1682464.)
         ((RAT SIMP) 1123111. 11777248.)
         ((RAT SIMP) -1860169. 11777248.) ((RAT SIMP) 190055. 1472156.)
         0. 0. ((RAT SIMP) 23. 392.) ((RAT SIMP) 94027. 11777248.)
         ((RAT SIMP) -15041. 2944312.) ((RAT SIMP) -28110. 368039.) 0.
         ((RAT SIMP) 723. 22736.) ((RAT SIMP) -723. 22736.)
         ((RAT SIMP) 723. 22736.) ((RAT SIMP) -8871. 736078.) 0. 0.
         ((RAT SIMP) -17. 22736.) ((RAT SIMP) -17007. 5888624.)
         ((RAT SIMP) 4057. 23554496.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -31455. 368039.)
         ((RAT SIMP) 295440. 368039.) ((RAT SIMP) -30. 49.) 0.
         ((RAT SIMP) 30. 49.) ((RAT SIMP) -30. 49.)
         ((RAT SIMP) -27316. 52577.) ((RAT SIMP) 530. 7511.)
         ((RAT SIMP) 126587. 368039.) ((RAT SIMP) -5. 49.)
         ((RAT SIMP) 5174. 368039.) ((RAT SIMP) 66448. 368039.)
         ((RAT SIMP) -1570. 7511.) ((RAT SIMP) 19228. 368039.) 0.
         ((RAT SIMP) 38. 1421.) ((RAT SIMP) 69507. 1472156.)
         ((RAT SIMP) 13623. 1472156.) ((RAT SIMP) 56340. 368039.)
         ((RAT SIMP) -668033. 736078.) ((RAT SIMP) 437005. 736078.)
         ((RAT SIMP) 1578. 7511.) ((RAT SIMP) -72327. 1472156.)
         ((RAT SIMP) -236961. 1472156.) 0. ((RAT SIMP) 1578. 7511.)
         ((RAT SIMP) -4755. 736078.) ((RAT SIMP) -6921. 736078.)
         ((RAT SIMP) -40. 1421.) ((RAT SIMP) -568. 7511.)
         ((RAT SIMP) 5456. 52577.) ((RAT SIMP) -48975. 1472156.)
         ((RAT SIMP) -98081. 1472156.) ((RAT SIMP) 12737. 368039.) 0.
         ((RAT SIMP) -62. 1421.) 0. ((RAT SIMP) -33940. 1104117.)
         ((RAT SIMP) 157970. 1104117.) ((RAT SIMP) -180857. 2208234.)
         ((RAT SIMP) -31. 1421.) 0. 0. 0. ((RAT SIMP) -2777. 736078.)
         0. ((RAT SIMP) 1. 1421.) 0. ((RAT SIMP) -4969. 1472156.)
         ((RAT SIMP) 271. 1472156.))
        ((MLIST SIMP) 0. ((RAT SIMP) -23. 49.)
         ((RAT SIMP) 171342. 368039.) ((RAT SIMP) 40066. 368039.)
         ((RAT SIMP) 30. 49.) ((RAT SIMP) -30. 49.)
         ((RAT SIMP) -22. 49.) 0. ((RAT SIMP) 45648. 52577.)
         ((RAT SIMP) 10148. 52577.) ((RAT SIMP) -301540. 368039.)
         ((RAT SIMP) 5. 49.) ((RAT SIMP) 42729. 368039.)
         ((RAT SIMP) -8662. 368039.) ((RAT SIMP) -1570. 7511.)
         ((RAT SIMP) 19228. 368039.) ((RAT SIMP) 38. 1421.)
         ((RAT SIMP) -38. 1421.) ((RAT SIMP) 108875. 1472156.)
         ((RAT SIMP) 13623. 1472156.) ((RAT SIMP) -59174. 368039.)
         ((RAT SIMP) 149889. 736078.) ((RAT SIMP) -149889. 736078.)
         ((RAT SIMP) 1578. 7511.) ((RAT SIMP) -72327. 1472156.)
         ((RAT SIMP) 48975. 1472156.) ((RAT SIMP) -40. 1421.)
         ((RAT SIMP) -568. 7511.) ((RAT SIMP) 83305. 736078.)
         ((RAT SIMP) -149889. 736078.) 0. ((RAT SIMP) 1578. 7511.)
         ((RAT SIMP) -834. 52577.) ((RAT SIMP) -177439. 1472156.)
         ((RAT SIMP) 492439. 1472156.) ((RAT SIMP) -102777. 368039.)
         ((RAT SIMP) -62. 1421.) ((RAT SIMP) 62. 1421.)
         ((RAT SIMP) -62. 1421.) ((RAT SIMP) -33940. 1104117.)
         ((RAT SIMP) 157970. 1104117.) ((RAT SIMP) -229031. 2208234.)
         ((RAT SIMP) 31. 1421.) ((RAT SIMP) -31. 1421.) 0.
         ((RAT SIMP) -31. 1421.) ((RAT SIMP) 13281. 736078.)
         ((RAT SIMP) 1. 1421.) ((RAT SIMP) -1. 1421.)
         ((RAT SIMP) 1. 1421.) ((RAT SIMP) -4969. 1472156.)
         ((RAT SIMP) 271. 1472156.))
        ((MLIST SIMP) ((RAT SIMP) -18. 49.) ((RAT SIMP) 23. 49.)
         ((RAT SIMP) -1411. 368039.) ((RAT SIMP) 40066. 368039.) 0.
         ((RAT SIMP) 30. 49.) ((RAT SIMP) -52. 49.)
         ((RAT SIMP) 12. 49.) ((RAT SIMP) 582. 52577.)
         ((RAT SIMP) -13458. 52577.) ((RAT SIMP) 126587. 368039.) 0.
         ((RAT SIMP) -32381. 368039.) ((RAT SIMP) 66448. 368039.)
         ((RAT SIMP) -6698. 52577.) ((RAT SIMP) -10816. 368039.)
         ((RAT SIMP) 38. 1421.) 0. ((RAT SIMP) 69507. 1472156.)
         ((RAT SIMP) 13623. 1472156.) ((RAT SIMP) -59174. 368039.)
         ((RAT SIMP) 149889. 736078.) ((RAT SIMP) 81139. 736078.)
         ((RAT SIMP) -5456. 52577.) ((RAT SIMP) -200791. 1472156.)
         ((RAT SIMP) 135999. 1472156.) ((RAT SIMP) 40. 1421.)
         ((RAT SIMP) -5456. 52577.) ((RAT SIMP) 39275. 736078.)
         ((RAT SIMP) 16389. 736078.) ((RAT SIMP) 40. 1421.)
         ((RAT SIMP) -5456. 52577.) ((RAT SIMP) 1678. 7511.)
         ((RAT SIMP) -225095. 1472156.) ((RAT SIMP) -98081. 1472156.)
         ((RAT SIMP) 12737. 368039.) ((RAT SIMP) -62. 1421.) 0.
         ((RAT SIMP) 62. 1421.) ((RAT SIMP) -16666. 368039.)
         ((RAT SIMP) 31246. 368039.) ((RAT SIMP) -54933. 736078.) 0.
         ((RAT SIMP) 31. 1421.) ((RAT SIMP) -62. 1421.)
         ((RAT SIMP) 31. 1421.) ((RAT SIMP) -2777. 736078.)
         ((RAT SIMP) 1. 1421.) 0. ((RAT SIMP) -1. 1421.)
         ((RAT SIMP) -3933. 1472156.) ((RAT SIMP) 271. 1472156.))
        ((MLIST SIMP) ((RAT SIMP) 18. 49.) ((RAT SIMP) 5. 49.)
         ((RAT SIMP) -1411. 368039.) ((RAT SIMP) -125176. 368039.) 0.
         ((RAT SIMP) 12. 49.) ((RAT SIMP) 10. 49.) ((RAT SIMP) 30. 49.)
         ((RAT SIMP) -59506. 52577.) ((RAT SIMP) 27316. 52577.)
         ((RAT SIMP) -38655. 368039.) 0. ((RAT SIMP) -152557. 368039.)
         ((RAT SIMP) 111514. 368039.) ((RAT SIMP) -260. 52577.)
         ((RAT SIMP) 19228. 368039.) ((RAT SIMP) -38. 1421.) 0.
         ((RAT SIMP) 108875. 1472156.) ((RAT SIMP) 13623. 1472156.)
         ((RAT SIMP) 12310. 368039.) ((RAT SIMP) 6921. 736078.)
         ((RAT SIMP) -27641. 736078.) ((RAT SIMP) -568. 7511.)
         ((RAT SIMP) 103793. 1472156.) ((RAT SIMP) 225095. 1472156.)
         ((RAT SIMP) -446. 1421.) ((RAT SIMP) 1578. 7511.)
         ((RAT SIMP) -591649. 736078.) ((RAT SIMP) 668033. 736078.)
         ((RAT SIMP) -446. 1421.) ((RAT SIMP) 1578. 7511.)
         ((RAT SIMP) -2314. 52577.) ((RAT SIMP) -135999. 1472156.)
         ((RAT SIMP) 492439. 1472156.) ((RAT SIMP) -102777. 368039.)
         ((RAT SIMP) 62. 1421.) 0. ((RAT SIMP) -62. 1421.)
         ((RAT SIMP) -66056. 1104117.) ((RAT SIMP) 222202. 1104117.)
         ((RAT SIMP) -293263. 2208234.) 0. ((RAT SIMP) -31. 1421.)
         ((RAT SIMP) 62. 1421.) ((RAT SIMP) -31. 1421.)
         ((RAT SIMP) -2777. 736078.) ((RAT SIMP) -1. 1421.) 0.
         ((RAT SIMP) 1. 1421.) ((RAT SIMP) -4969. 1472156.)
         ((RAT SIMP) 271. 1472156.))
        ((MLIST SIMP) 0. ((RAT SIMP) -5. 49.)
         ((RAT SIMP) 36144. 368039.) ((RAT SIMP) -125176. 368039.)
         ((RAT SIMP) 12. 49.) ((RAT SIMP) -12. 49.)
         ((RAT SIMP) 22. 49.) 0. ((RAT SIMP) 582. 52577.)
         ((RAT SIMP) -1616. 7511.) ((RAT SIMP) -136298. 368039.)
         ((RAT SIMP) 23. 49.) ((RAT SIMP) 192949. 368039.)
         ((RAT SIMP) -233992. 368039.) ((RAT SIMP) 576. 7511.)
         ((RAT SIMP) -10816. 368039.) ((RAT SIMP) -38. 1421.)
         ((RAT SIMP) 38. 1421.) ((RAT SIMP) 69507. 1472156.)
         ((RAT SIMP) 13623. 1472156.) ((RAT SIMP) 12310. 368039.)
         ((RAT SIMP) 6921. 736078.) ((RAT SIMP) -6921. 736078.)
         ((RAT SIMP) -5456. 52577.) ((RAT SIMP) -24671. 1472156.)
         ((RAT SIMP) -108497. 1472156.) ((RAT SIMP) 446. 1421.)
         ((RAT SIMP) -5456. 52577.) ((RAT SIMP) -4755. 736078.)
         ((RAT SIMP) -6921. 736078.) 0. ((RAT SIMP) -5456. 52577.)
         ((RAT SIMP) -164. 1813.) ((RAT SIMP) 236961. 1472156.)
         ((RAT SIMP) -98081. 1472156.) ((RAT SIMP) 12737. 368039.)
         ((RAT SIMP) 62. 1421.) ((RAT SIMP) -62. 1421.)
         ((RAT SIMP) 62. 1421.) ((RAT SIMP) -82114. 1104117.)
         ((RAT SIMP) 157970. 1104117.) ((RAT SIMP) -229031. 2208234.)
         ((RAT SIMP) -31. 1421.) ((RAT SIMP) 31. 1421.) 0.
         ((RAT SIMP) 31. 1421.) ((RAT SIMP) -18835. 736078.)
         ((RAT SIMP) -1. 1421.) ((RAT SIMP) 1. 1421.)
         ((RAT SIMP) -1. 1421.) ((RAT SIMP) -3933. 1472156.)
         ((RAT SIMP) 271. 1472156.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -391983. 368039.)
         ((RAT SIMP) 355528. 368039.) ((RAT SIMP) -12. 49.) 0.
         ((RAT SIMP) 12. 49.) ((RAT SIMP) -12. 49.)
         ((RAT SIMP) 13458. 52577.) ((RAT SIMP) 10148. 52577.)
         ((RAT SIMP) -38655. 368039.) ((RAT SIMP) -23. 49.)
         ((RAT SIMP) 20196. 368039.) ((RAT SIMP) 111514. 368039.)
         ((RAT SIMP) 576. 7511.) ((RAT SIMP) -10816. 368039.) 0.
         ((RAT SIMP) -38. 1421.) ((RAT SIMP) 108875. 1472156.)
         ((RAT SIMP) 13623. 1472156.) ((RAT SIMP) 1950. 368039.)
         ((RAT SIMP) -16389. 736078.) ((RAT SIMP) 37109. 736078.)
         ((RAT SIMP) -5456. 52577.) ((RAT SIMP) -24671. 1472156.)
         ((RAT SIMP) 177439. 1472156.) 0. ((RAT SIMP) -5456. 52577.)
         ((RAT SIMP) 83305. 736078.) ((RAT SIMP) -149889. 736078.)
         ((RAT SIMP) 446. 1421.) ((RAT SIMP) -5456. 52577.)
         ((RAT SIMP) -1578. 7511.) ((RAT SIMP) 108497. 1472156.)
         ((RAT SIMP) 492439. 1472156.) ((RAT SIMP) -102777. 368039.) 0.
         ((RAT SIMP) 62. 1421.) 0. ((RAT SIMP) -82114. 1104117.)
         ((RAT SIMP) 157970. 1104117.) ((RAT SIMP) -277205. 2208234.)
         ((RAT SIMP) 31. 1421.) 0. 0. 0. ((RAT SIMP) -2777. 736078.) 0.
         ((RAT SIMP) -1. 1421.) 0. ((RAT SIMP) -3933. 1472156.)
         ((RAT SIMP) 271. 1472156.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -24326. 368039.)
         ((RAT SIMP) -1978. 368039.) 0. 0. 0. 0.
         ((RAT SIMP) 10992. 52577.) ((RAT SIMP) -10992. 52577.)
         ((RAT SIMP) 26304. 368039.) 0. ((RAT SIMP) 50640. 368039.)
         ((RAT SIMP) -45975. 368039.) ((RAT SIMP) 27. 7511.)
         ((RAT SIMP) -3726. 368039.) 0. 0. ((RAT SIMP) 64555. 1472156.)
         ((RAT SIMP) 9851. 1472156.) ((RAT SIMP) 8702. 368039.)
         ((RAT SIMP) -10035. 736078.) ((RAT SIMP) 10035. 736078.)
         ((RAT SIMP) -101. 1813.) ((RAT SIMP) 27903. 1472156.)
         ((RAT SIMP) 54109. 1472156.) 0. ((RAT SIMP) -101. 1813.)
         ((RAT SIMP) 30971. 736078.) ((RAT SIMP) 10035. 736078.) 0.
         ((RAT SIMP) -101. 1813.) ((RAT SIMP) 101. 1813.)
         ((RAT SIMP) -54109. 1472156.) ((RAT SIMP) -22779. 1472156.)
         ((RAT SIMP) 6735. 368039.) 0. 0. 0.
         ((RAT SIMP) 5557. 1104117.) ((RAT SIMP) -51350. 1104117.)
         ((RAT SIMP) 54653. 2208234.) 0. 0. 0. 0.
         ((RAT SIMP) 5891. 736078.) 0. 0. 0.
         ((RAT SIMP) 1857. 1472156.) ((RAT SIMP) 507. 1472156.))
        ((MLIST SIMP) ((RAT SIMP) -153. 5684.)
         ((RAT SIMP) -213. 22736.) ((RAT SIMP) 490061. 5888624.)
         ((RAT SIMP) -288565. 2944312.) 0. ((RAT SIMP) 1017. 11368.)
         ((RAT SIMP) -9. 232.) ((RAT SIMP) 165. 11368.)
         ((RAT SIMP) -20463. 210308.) ((RAT SIMP) 34821. 420616.)
         ((RAT SIMP) -290553. 5888624.) 0.
         ((RAT SIMP) 1263819. 5888624.) ((RAT SIMP) -147327. 736078.)
         ((RAT SIMP) 1578. 52577.) ((RAT SIMP) -21291. 736078.)
         ((RAT SIMP) -573. 11368.) 0. ((RAT SIMP) 100557. 2944312.)
         ((RAT SIMP) 1941. 1472156.) ((RAT SIMP) -8823. 1472156.)
         ((RAT SIMP) 25035. 5888624.) ((RAT SIMP) -171111. 5888624.)
         ((RAT SIMP) 1962. 52577.) ((RAT SIMP) -45561. 2944312.)
         ((RAT SIMP) 165681. 2944312.) ((RAT SIMP) 27. 5684.)
         ((RAT SIMP) -25485. 420616.) ((RAT SIMP) -19308. 368039.)
         ((RAT SIMP) 318873. 2944312.) ((RAT SIMP) 27. 5684.)
         ((RAT SIMP) -25485. 420616.) ((RAT SIMP) 649. 60088.)
         ((RAT SIMP) -10979. 5888624.) ((RAT SIMP) 95735. 5888624.)
         ((RAT SIMP) -27023. 1472156.) ((RAT SIMP) 201. 11368.) 0.
         ((RAT SIMP) -155. 11368.) ((RAT SIMP) 22219. 1472156.)
         ((RAT SIMP) -12457. 368039.) ((RAT SIMP) 147139. 5888624.) 0.
         ((RAT SIMP) 69. 22736.) ((RAT SIMP) -93. 5684.)
         ((RAT SIMP) -99. 22736.) ((RAT SIMP) 2727. 203056.)
         ((RAT SIMP) -67. 22736.) 0. ((RAT SIMP) -23. 22736.)
         ((RAT SIMP) 7151. 2944312.) ((RAT SIMP) 563. 1472156.))
        ((MLIST SIMP) ((RAT SIMP) -153. 11368.) ((RAT SIMP) 39. 784.)
         ((RAT SIMP) 138193. 2944312.) ((RAT SIMP) -139381. 2944312.)
         ((RAT SIMP) 165. 11368.) ((RAT SIMP) -75. 392.)
         ((RAT SIMP) 717. 5684.) 0. ((RAT SIMP) 28227. 420616.)
         ((RAT SIMP) -405. 210308.) ((RAT SIMP) -120801. 2944312.)
         ((RAT SIMP) -519. 22736.) ((RAT SIMP) -224913. 5888624.)
         ((RAT SIMP) 151173. 2944312.) ((RAT SIMP) 13179. 420616.)
         ((RAT SIMP) -21291. 736078.) ((RAT SIMP) 573. 11368.)
         ((RAT SIMP) -573. 11368.) ((RAT SIMP) 100557. 2944312.)
         ((RAT SIMP) 1941. 1472156.) ((RAT SIMP) -36795. 1472156.)
         ((RAT SIMP) 136923. 5888624.) ((RAT SIMP) 316845. 5888624.)
         ((RAT SIMP) -25485. 420616.) ((RAT SIMP) -159. 368039.)
         ((RAT SIMP) 8727. 2944312.) ((RAT SIMP) -141. 5684.)
         ((RAT SIMP) 1962. 52577.) ((RAT SIMP) -1677. 203056.)
         ((RAT SIMP) -136923. 5888624.) ((RAT SIMP) 219. 2842.)
         ((RAT SIMP) -25485. 420616.) ((RAT SIMP) -12699. 420616.)
         ((RAT SIMP) 230409. 5888624.) ((RAT SIMP) 95735. 5888624.)
         ((RAT SIMP) -27023. 1472156.) ((RAT SIMP) -201. 11368.)
         ((RAT SIMP) 201. 11368.) ((RAT SIMP) -155. 11368.)
         ((RAT SIMP) -985. 368039.) ((RAT SIMP) 1245. 736078.)
         ((RAT SIMP) 42503. 5888624.) ((RAT SIMP) -303. 22736.)
         ((RAT SIMP) -99. 22736.) ((RAT SIMP) 201. 11368.)
         ((RAT SIMP) 69. 22736.) ((RAT SIMP) -21453. 2944312.)
         ((RAT SIMP) 67. 22736.) ((RAT SIMP) -67. 22736.)
         ((RAT SIMP) -23. 22736.) ((RAT SIMP) 7151. 2944312.)
         ((RAT SIMP) 563. 1472156.))
        ((MLIST SIMP) ((RAT SIMP) -153. 11368.)
         ((RAT SIMP) 153. 11368.) ((RAT SIMP) 7285. 5888624.)
         ((RAT SIMP) 72371. 1472156.) ((RAT SIMP) -165. 11368.)
         ((RAT SIMP) -1005. 5684.) ((RAT SIMP) 75. 392.)
         ((RAT SIMP) -165. 11368.) ((RAT SIMP) -34821. 420616.)
         ((RAT SIMP) 13509. 420616.) ((RAT SIMP) 7815. 5888624.)
         ((RAT SIMP) 519. 22736.) ((RAT SIMP) -192099. 2944312.)
         ((RAT SIMP) 163605. 2944312.) ((RAT SIMP) 13179. 420616.)
         ((RAT SIMP) -21291. 736078.) 0. ((RAT SIMP) 573. 11368.)
         ((RAT SIMP) -825. 50764.) ((RAT SIMP) 1941. 1472156.)
         ((RAT SIMP) 34827. 736078.) ((RAT SIMP) -318873. 2944312.)
         ((RAT SIMP) 332859. 2944312.) ((RAT SIMP) -25485. 420616.)
         ((RAT SIMP) -159. 368039.) ((RAT SIMP) -47217. 2944312.)
         ((RAT SIMP) 219. 2842.) ((RAT SIMP) -25485. 420616.)
         ((RAT SIMP) 39945. 5888624.) ((RAT SIMP) -25035. 5888624.)
         ((RAT SIMP) -141. 5684.) ((RAT SIMP) 1962. 52577.)
         ((RAT SIMP) -1359. 30044.) ((RAT SIMP) 56631. 1472156.)
         ((RAT SIMP) 157. 25382.) ((RAT SIMP) -2806. 368039.) 0.
         ((RAT SIMP) -201. 11368.) ((RAT SIMP) 23. 5684.)
         ((RAT SIMP) -985. 368039.) ((RAT SIMP) 1245. 736078.)
         ((RAT SIMP) -17987. 2944312.) ((RAT SIMP) 303. 22736.)
         ((RAT SIMP) -201. 11368.) ((RAT SIMP) 201. 11368.)
         ((RAT SIMP) -201. 11368.) ((RAT SIMP) 2727. 203056.) 0.
         ((RAT SIMP) 67. 22736.) ((RAT SIMP) -45. 11368.)
         ((RAT SIMP) 7151. 2944312.) ((RAT SIMP) 563. 1472156.))
        ((MLIST SIMP) ((RAT SIMP) 153. 11368.) ((RAT SIMP) 213. 22736.)
         ((RAT SIMP) 217447. 2944312.) ((RAT SIMP) -288565. 2944312.)
         ((RAT SIMP) 1017. 11368.) ((RAT SIMP) -1017. 11368.)
         ((RAT SIMP) 72. 1421.) ((RAT SIMP) -1005. 5684.)
         ((RAT SIMP) 37551. 420616.) ((RAT SIMP) 1314. 52577.)
         ((RAT SIMP) 185337. 2944312.) ((RAT SIMP) -39. 784.)
         ((RAT SIMP) -2639829. 5888624.) ((RAT SIMP) 340629. 736078.)
         ((RAT SIMP) -3345. 210308.) ((RAT SIMP) 25017. 1472156.)
         ((RAT SIMP) -573. 11368.) ((RAT SIMP) 711. 11368.)
         ((RAT SIMP) -10449. 368039.) ((RAT SIMP) 1941. 1472156.)
         ((RAT SIMP) -8823. 1472156.) ((RAT SIMP) 25035. 5888624.)
         ((RAT SIMP) -25035. 5888624.) ((RAT SIMP) 2631. 210308.)
         ((RAT SIMP) -35955. 5888624.) ((RAT SIMP) 304167. 5888624.)
         ((RAT SIMP) -27. 5684.) ((RAT SIMP) -23487. 420616.)
         ((RAT SIMP) 302571. 5888624.) ((RAT SIMP) -480357. 5888624.)
         0. ((RAT SIMP) 1888. 52577.) ((RAT SIMP) -2333. 105154.)
         ((RAT SIMP) 47217. 2944312.) ((RAT SIMP) -120871. 2944312.)
         ((RAT SIMP) 35569. 736078.) ((RAT SIMP) 201. 11368.)
         ((RAT SIMP) -155. 11368.) ((RAT SIMP) 155. 11368.)
         ((RAT SIMP) 21387. 2944312.) ((RAT SIMP) -33461. 736078.)
         ((RAT SIMP) 181327. 5888624.) ((RAT SIMP) 69. 22736.)
         ((RAT SIMP) -69. 22736.) ((RAT SIMP) -201. 11368.)
         ((RAT SIMP) 99. 22736.) ((RAT SIMP) 26721. 2944312.)
         ((RAT SIMP) -67. 22736.) ((RAT SIMP) -23. 22736.)
         ((RAT SIMP) 23. 22736.) ((RAT SIMP) 8345. 5888624.)
         ((RAT SIMP) 563. 1472156.))
        ((MLIST SIMP) ((RAT SIMP) 153. 5684.) ((RAT SIMP) -39. 784.)
         ((RAT SIMP) 569315. 5888624.) ((RAT SIMP) -139381. 2944312.)
         ((RAT SIMP) -1005. 5684.) ((RAT SIMP) 75. 392.)
         ((RAT SIMP) -741. 11368.) ((RAT SIMP) 1017. 11368.)
         ((RAT SIMP) -6864. 52577.) ((RAT SIMP) 80553. 420616.)
         ((RAT SIMP) -798711. 5888624.) ((RAT SIMP) -153. 11368.)
         ((RAT SIMP) 309663. 5888624.) ((RAT SIMP) -116115. 2944312.)
         ((RAT SIMP) -6135. 420616.) ((RAT SIMP) 25017. 1472156.)
         ((RAT SIMP) 573. 11368.) ((RAT SIMP) 69. 5684.)
         ((RAT SIMP) -10449. 368039.) ((RAT SIMP) 1941. 1472156.)
         ((RAT SIMP) -36795. 1472156.) ((RAT SIMP) 136923. 5888624.)
         ((RAT SIMP) 288873. 5888624.) ((RAT SIMP) -23487. 420616.)
         ((RAT SIMP) 52623. 5888624.) ((RAT SIMP) -183789. 5888624.)
         ((RAT SIMP) 141. 5684.) ((RAT SIMP) 2631. 210308.)
         ((RAT SIMP) -88419. 2944312.) ((RAT SIMP) 75931. 2944312.)
         ((RAT SIMP) -233. 5684.) ((RAT SIMP) 1888. 52577.)
         ((RAT SIMP) 10541. 210308.) ((RAT SIMP) -165681. 2944312.)
         ((RAT SIMP) -120871. 2944312.) ((RAT SIMP) 35569. 736078.)
         ((RAT SIMP) -201. 11368.) ((RAT SIMP) 23. 5684.)
         ((RAT SIMP) 155. 11368.) ((RAT SIMP) -59939. 2944312.)
         ((RAT SIMP) 3601. 368039.) ((RAT SIMP) 18675. 5888624.)
         ((RAT SIMP) -201. 11368.) ((RAT SIMP) 99. 22736.)
         ((RAT SIMP) 93. 5684.) ((RAT SIMP) -69. 22736.)
         ((RAT SIMP) -25035. 5888624.) ((RAT SIMP) 67. 22736.)
         ((RAT SIMP) -45. 11368.) ((RAT SIMP) 23. 22736.)
         ((RAT SIMP) 8345. 5888624.) ((RAT SIMP) 563. 1472156.))
        ((MLIST SIMP) ((RAT SIMP) 153. 11368.)
         ((RAT SIMP) -153. 11368.) ((RAT SIMP) 86539. 5888624.)
         ((RAT SIMP) 72371. 1472156.) ((RAT SIMP) -75. 392.)
         ((RAT SIMP) 1005. 5684.) ((RAT SIMP) 165. 11368.)
         ((RAT SIMP) -75. 392.) ((RAT SIMP) 143889. 420616.)
         ((RAT SIMP) -27561. 420616.) ((RAT SIMP) -798711. 5888624.)
         ((RAT SIMP) 213. 22736.) ((RAT SIMP) 87621. 2944312.)
         ((RAT SIMP) -116115. 2944312.) ((RAT SIMP) 303. 420616.)
         ((RAT SIMP) 621. 368039.) 0. ((RAT SIMP) 711. 11368.)
         ((RAT SIMP) -10449. 368039.) ((RAT SIMP) 1941. 1472156.)
         ((RAT SIMP) 34827. 736078.) ((RAT SIMP) -318873. 2944312.)
         ((RAT SIMP) 105975. 2944312.) ((RAT SIMP) 6927. 420616.)
         ((RAT SIMP) 24369. 2944312.) ((RAT SIMP) 77013. 1472156.)
         ((RAT SIMP) -219. 2842.) ((RAT SIMP) 6927. 420616.)
         ((RAT SIMP) 302571. 5888624.) ((RAT SIMP) -480357. 5888624.)
         ((RAT SIMP) 233. 5684.) ((RAT SIMP) -1069. 210308.)
         ((RAT SIMP) -335. 105154.) ((RAT SIMP) -8727. 2944312.)
         ((RAT SIMP) -120871. 2944312.) ((RAT SIMP) 35569. 736078.) 0.
         ((RAT SIMP) -155. 11368.) ((RAT SIMP) -23. 5684.)
         ((RAT SIMP) 36723. 1472156.) ((RAT SIMP) -33461. 736078.)
         ((RAT SIMP) 51425. 2944312.) ((RAT SIMP) -99. 22736.)
         ((RAT SIMP) 201. 11368.) ((RAT SIMP) -201. 11368.)
         ((RAT SIMP) 201. 11368.) ((RAT SIMP) -25035. 5888624.) 0.
         ((RAT SIMP) -23. 22736.) ((RAT SIMP) 45. 11368.)
         ((RAT SIMP) -563. 368039.) ((RAT SIMP) 563. 1472156.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -2136653. 5888624.)
         ((RAT SIMP) 2148317. 5888624.) ((RAT SIMP) -9. 22736.) 0.
         ((RAT SIMP) 9. 22736.) ((RAT SIMP) -9. 22736.)
         ((RAT SIMP) 11997. 841232.) ((RAT SIMP) -59949. 841232.)
         ((RAT SIMP) 326331. 5888624.) ((RAT SIMP) -1557. 45472.)
         ((RAT SIMP) 1127571. 11777248.)
         ((RAT SIMP) -799881. 11777248.) ((RAT SIMP) -1503. 240352.)
         ((RAT SIMP) 77733. 5888624.) 0. ((RAT SIMP) 45. 784.)
         ((RAT SIMP) -1148769. 23554496.)
         ((RAT SIMP) -398907. 23554496.) ((RAT SIMP) 55899. 2944312.)
         ((RAT SIMP) -29871. 5888624.) ((RAT SIMP) -114651. 5888624.)
         ((RAT SIMP) 56907. 1682464.) ((RAT SIMP) -211725. 11777248.)
         ((RAT SIMP) -5832. 368039.) 0. ((RAT SIMP) 56907. 1682464.)
         ((RAT SIMP) -150957. 5888624.) ((RAT SIMP) 3105. 406112.)
         ((RAT SIMP) -699. 11368.) ((RAT SIMP) 8733. 1682464.)
         ((RAT SIMP) 94719. 1682464.) ((RAT SIMP) 9. 736078.)
         ((RAT SIMP) 48711. 5888624.) ((RAT SIMP) -25917. 2944312.) 0.
         ((RAT SIMP) 99. 22736.) 0. ((RAT SIMP) -59223. 11777248.)
         ((RAT SIMP) 52617. 2944312.) ((RAT SIMP) -6498. 368039.)
         ((RAT SIMP) 603. 45472.) 0. 0. 0.
         ((RAT SIMP) -96435. 11777248.) 0. ((RAT SIMP) -201. 45472.) 0.
         ((RAT SIMP) 32145. 11777248.) ((RAT SIMP) 9957. 23554496.))
        ((MLIST SIMP) ((RAT SIMP) 153. 11368.) 0.
         ((RAT SIMP) -730347. 5888624.) ((RAT SIMP) 292521. 1472156.)
         ((RAT SIMP) -1017. 11368.) 0. ((RAT SIMP) -135. 11368.)
         ((RAT SIMP) 1845. 11368.) ((RAT SIMP) -5799. 60088.)
         ((RAT SIMP) -195. 60088.) ((RAT SIMP) -290553. 5888624.)
         ((RAT SIMP) 39. 784.) ((RAT SIMP) 485445. 2944312.)
         ((RAT SIMP) -147327. 736078.) ((RAT SIMP) -3345. 210308.)
         ((RAT SIMP) 25017. 1472156.) ((RAT SIMP) 69. 5684.)
         ((RAT SIMP) -711. 11368.) ((RAT SIMP) 100557. 2944312.)
         ((RAT SIMP) 1941. 1472156.) ((RAT SIMP) -22671. 736078.)
         ((RAT SIMP) 21453. 2944312.) ((RAT SIMP) 51585. 2944312.)
         ((RAT SIMP) 2631. 210308.) ((RAT SIMP) -35955. 5888624.)
         ((RAT SIMP) -230409. 5888624.) 0. ((RAT SIMP) 1888. 52577.)
         ((RAT SIMP) 268901. 5888624.) ((RAT SIMP) 54219. 5888624.)
         ((RAT SIMP) -27. 5684.) ((RAT SIMP) -23487. 420616.)
         ((RAT SIMP) -6927. 420616.) ((RAT SIMP) 149601. 5888624.)
         ((RAT SIMP) 95735. 5888624.) ((RAT SIMP) -27023. 1472156.)
         ((RAT SIMP) 23. 5684.) ((RAT SIMP) 155. 11368.) 0.
         ((RAT SIMP) 21387. 2944312.) ((RAT SIMP) -33461. 736078.)
         ((RAT SIMP) 99599. 2944312.) ((RAT SIMP) -69. 22736.) 0.
         ((RAT SIMP) -201. 11368.) 0. ((RAT SIMP) 2727. 203056.)
         ((RAT SIMP) -45. 11368.) ((RAT SIMP) 23. 22736.) 0.
         ((RAT SIMP) 8345. 5888624.) ((RAT SIMP) 563. 1472156.))
        ((MLIST SIMP) ((RAT SIMP) 153. 5684.) ((RAT SIMP) -825. 22736.)
         ((RAT SIMP) 121245. 5888624.) ((RAT SIMP) -475563. 2944312.)
         ((RAT SIMP) 1005. 5684.) ((RAT SIMP) 165. 11368.)
         ((RAT SIMP) 969. 11368.) ((RAT SIMP) -1845. 11368.)
         ((RAT SIMP) 3459. 52577.) ((RAT SIMP) -22677. 420616.)
         ((RAT SIMP) 7815. 5888624.) ((RAT SIMP) 153. 11368.)
         ((RAT SIMP) -329031. 5888624.) ((RAT SIMP) 163605. 2944312.)
         ((RAT SIMP) -6135. 420616.) ((RAT SIMP) 25017. 1472156.)
         ((RAT SIMP) 711. 11368.) ((RAT SIMP) -69. 5684.)
         ((RAT SIMP) -825. 50764.) ((RAT SIMP) 1941. 1472156.)
         ((RAT SIMP) 2643. 50764.) ((RAT SIMP) -54219. 5888624.)
         ((RAT SIMP) 26247. 5888624.) ((RAT SIMP) -23487. 420616.)
         ((RAT SIMP) 52623. 5888624.) ((RAT SIMP) 10979. 5888624.)
         ((RAT SIMP) -233. 5684.) ((RAT SIMP) 1888. 52577.)
         ((RAT SIMP) -60965. 2944312.) ((RAT SIMP) -21453. 2944312.)
         ((RAT SIMP) 141. 5684.) ((RAT SIMP) 2631. 210308.)
         ((RAT SIMP) 2145. 52577.) ((RAT SIMP) -17505. 368039.)
         ((RAT SIMP) 157. 25382.) ((RAT SIMP) -2806. 368039.)
         ((RAT SIMP) -155. 11368.) ((RAT SIMP) -23. 5684.)
         ((RAT SIMP) 201. 11368.) ((RAT SIMP) -59939. 2944312.)
         ((RAT SIMP) 3601. 368039.) ((RAT SIMP) -85443. 5888624.)
         ((RAT SIMP) 201. 11368.) ((RAT SIMP) -303. 22736.)
         ((RAT SIMP) 93. 5684.) ((RAT SIMP) -471. 22736.)
         ((RAT SIMP) 2727. 203056.) ((RAT SIMP) -23. 22736.)
         ((RAT SIMP) 45. 11368.) ((RAT SIMP) -67. 22736.)
         ((RAT SIMP) 8345. 5888624.) ((RAT SIMP) 563. 1472156.))
        ((MLIST SIMP) ((RAT SIMP) 153. 11368.) ((RAT SIMP) 825. 22736.)
         ((RAT SIMP) -46215. 2944312.) ((RAT SIMP) -475563. 2944312.)
         ((RAT SIMP) 75. 392.) ((RAT SIMP) -165. 11368.)
         ((RAT SIMP) 81. 812.) 0. ((RAT SIMP) -251271. 420616.)
         ((RAT SIMP) 15387. 30044.) ((RAT SIMP) -120801. 2944312.)
         ((RAT SIMP) -213. 22736.) ((RAT SIMP) -304167. 5888624.)
         ((RAT SIMP) 151173. 2944312.) ((RAT SIMP) 303. 420616.)
         ((RAT SIMP) 621. 368039.) ((RAT SIMP) 711. 11368.)
         ((RAT SIMP) -711. 11368.) ((RAT SIMP) 100557. 2944312.)
         ((RAT SIMP) 1941. 1472156.) ((RAT SIMP) 2643. 50764.)
         ((RAT SIMP) -54219. 5888624.) ((RAT SIMP) -399549. 5888624.)
         ((RAT SIMP) 6927. 420616.) ((RAT SIMP) 24369. 2944312.)
         ((RAT SIMP) -56631. 1472156.) ((RAT SIMP) 233. 5684.)
         ((RAT SIMP) -1069. 210308.) ((RAT SIMP) 268901. 5888624.)
         ((RAT SIMP) 54219. 5888624.) ((RAT SIMP) -219. 2842.)
         ((RAT SIMP) 6927. 420616.) ((RAT SIMP) 1065. 420616.)
         ((RAT SIMP) 37713. 5888624.) ((RAT SIMP) 95735. 5888624.)
         ((RAT SIMP) -27023. 1472156.) ((RAT SIMP) -155. 11368.)
         ((RAT SIMP) 155. 11368.) ((RAT SIMP) -201. 11368.)
         ((RAT SIMP) 36723. 1472156.) ((RAT SIMP) -33461. 736078.)
         ((RAT SIMP) 77209. 5888624.) ((RAT SIMP) 99. 22736.)
         ((RAT SIMP) 303. 22736.) ((RAT SIMP) -201. 11368.)
         ((RAT SIMP) 471. 22736.) ((RAT SIMP) -21453. 2944312.)
         ((RAT SIMP) -23. 22736.) ((RAT SIMP) 23. 22736.)
         ((RAT SIMP) 67. 22736.) ((RAT SIMP) -563. 368039.)
         ((RAT SIMP) 563. 1472156.))
        ((MLIST SIMP) 0. ((RAT SIMP) 45. 45472.)
         ((RAT SIMP) 648471. 11777248.) ((RAT SIMP) -160365. 2944312.)
         ((RAT SIMP) 9. 22736.) ((RAT SIMP) -9. 22736.)
         ((RAT SIMP) -81. 1421.) 0. ((RAT SIMP) 46629. 841232.)
         ((RAT SIMP) 207. 105154.) ((RAT SIMP) -426591. 11777248.)
         ((RAT SIMP) 1557. 45472.) ((RAT SIMP) -337959. 2944312.)
         ((RAT SIMP) 1276263. 11777248.) ((RAT SIMP) -1503. 240352.)
         ((RAT SIMP) 77733. 5888624.) ((RAT SIMP) 45. 784.)
         ((RAT SIMP) -45. 784.) ((RAT SIMP) 203211. 23554496.)
         ((RAT SIMP) -398907. 23554496.) ((RAT SIMP) -8181. 1472156.)
         ((RAT SIMP) 96435. 11777248.) ((RAT SIMP) -96435. 11777248.)
         ((RAT SIMP) 56907. 1682464.) ((RAT SIMP) -211725. 11777248.)
         ((RAT SIMP) -9. 736078.) ((RAT SIMP) -699. 11368.)
         ((RAT SIMP) 8733. 1682464.) ((RAT SIMP) 143247. 2944312.)
         ((RAT SIMP) -96435. 11777248.) 0. ((RAT SIMP) 56907. 1682464.)
         ((RAT SIMP) -30267. 1682464.) ((RAT SIMP) -11511. 11777248.)
         ((RAT SIMP) -80511. 11777248.) ((RAT SIMP) 2685. 368039.)
         ((RAT SIMP) 99. 22736.) ((RAT SIMP) -99. 22736.)
         ((RAT SIMP) 99. 22736.) ((RAT SIMP) -59223. 11777248.)
         ((RAT SIMP) 52617. 2944312.) ((RAT SIMP) -51759. 11777248.)
         ((RAT SIMP) -603. 45472.) ((RAT SIMP) 603. 45472.) 0.
         ((RAT SIMP) -1413. 45472.) ((RAT SIMP) 67383. 2944312.)
         ((RAT SIMP) -201. 45472.) ((RAT SIMP) 201. 45472.)
         ((RAT SIMP) -201. 45472.) ((RAT SIMP) 32145. 11777248.)
         ((RAT SIMP) 9957. 23554496.))
        ((MLIST SIMP) ((RAT SIMP) 801. 22736.) ((RAT SIMP) -45. 45472.)
         ((RAT SIMP) 330063. 5888624.) ((RAT SIMP) -160365. 2944312.)
         0. ((RAT SIMP) 9. 22736.) ((RAT SIMP) -45. 784.)
         ((RAT SIMP) 5535. 22736.) ((RAT SIMP) -13305. 105154.)
         ((RAT SIMP) -98355. 841232.) ((RAT SIMP) 326331. 5888624.) 0.
         ((RAT SIMP) 181077. 2944312.) ((RAT SIMP) -799881. 11777248.)
         ((RAT SIMP) 28107. 1682464.) ((RAT SIMP) -57465. 5888624.)
         ((RAT SIMP) 45. 784.) 0. ((RAT SIMP) -1148769. 23554496.)
         ((RAT SIMP) -398907. 23554496.) ((RAT SIMP) -8181. 1472156.)
         ((RAT SIMP) 96435. 11777248.) ((RAT SIMP) 192609. 11777248.)
         ((RAT SIMP) 15615. 1682464.) ((RAT SIMP) -55845. 2944312.)
         ((RAT SIMP) -712653. 11777248.) ((RAT SIMP) 699. 11368.)
         ((RAT SIMP) -94719. 1682464.) ((RAT SIMP) 60189. 406112.)
         ((RAT SIMP) -451653. 2944312.) ((RAT SIMP) 699. 11368.)
         ((RAT SIMP) -94719. 1682464.) ((RAT SIMP) 109371. 1682464.)
         ((RAT SIMP) -25605. 2944312.) ((RAT SIMP) 48711. 5888624.)
         ((RAT SIMP) -25917. 2944312.) ((RAT SIMP) 99. 22736.) 0.
         ((RAT SIMP) -99. 22736.) ((RAT SIMP) 480015. 11777248.)
         ((RAT SIMP) -191361. 2944312.) ((RAT SIMP) 436197. 11777248.)
         0. ((RAT SIMP) -603. 45472.) ((RAT SIMP) -405. 22736.)
         ((RAT SIMP) 1413. 45472.) ((RAT SIMP) -96435. 11777248.)
         ((RAT SIMP) -201. 45472.) 0. ((RAT SIMP) 201. 45472.)
         ((RAT SIMP) -9957. 5888624.) ((RAT SIMP) 9957. 23554496.))
        ((MLIST SIMP) ((RAT SIMP) -153. 11368.) 0.
         ((RAT SIMP) -651093. 5888624.) ((RAT SIMP) 143337. 1472156.)
         ((RAT SIMP) 1845. 11368.) 0. ((RAT SIMP) -99. 1624.)
         ((RAT SIMP) -1017. 11368.) ((RAT SIMP) -2469. 60088.)
         ((RAT SIMP) -35775. 420616.) ((RAT SIMP) 829881. 5888624.)
         ((RAT SIMP) 825. 22736.) ((RAT SIMP) -244935. 2944312.)
         ((RAT SIMP) 74421. 1472156.) ((RAT SIMP) -975. 52577.)
         ((RAT SIMP) 25017. 1472156.) ((RAT SIMP) -69. 5684.)
         ((RAT SIMP) -573. 11368.) ((RAT SIMP) 100557. 2944312.)
         ((RAT SIMP) 1941. 1472156.) ((RAT SIMP) 1675. 736078.)
         ((RAT SIMP) -75931. 2944312.) ((RAT SIMP) -44763. 2944312.)
         ((RAT SIMP) 1888. 52577.) ((RAT SIMP) 18953. 5888624.)
         ((RAT SIMP) -37713. 5888624.) 0. ((RAT SIMP) 2631. 210308.)
         ((RAT SIMP) -1677. 203056.) ((RAT SIMP) -136923. 5888624.)
         ((RAT SIMP) 411. 5684.) ((RAT SIMP) -23487. 420616.)
         ((RAT SIMP) 25485. 420616.) ((RAT SIMP) -304167. 5888624.)
         ((RAT SIMP) 95735. 5888624.) ((RAT SIMP) -27023. 1472156.)
         ((RAT SIMP) -23. 5684.) ((RAT SIMP) 201. 11368.) 0.
         ((RAT SIMP) -48025. 2944312.) ((RAT SIMP) 1245. 736078.)
         ((RAT SIMP) 30187. 2944312.) ((RAT SIMP) -471. 22736.) 0.
         ((RAT SIMP) 201. 11368.) 0. ((RAT SIMP) -25035. 5888624.)
         ((RAT SIMP) 45. 11368.) ((RAT SIMP) -67. 22736.) 0.
         ((RAT SIMP) 8345. 5888624.) ((RAT SIMP) 563. 1472156.))
        ((MLIST SIMP) ((RAT SIMP) -153. 11368.)
         ((RAT SIMP) 519. 22736.) ((RAT SIMP) 33039. 2944312.)
         ((RAT SIMP) 338733. 2944312.) ((RAT SIMP) -1845. 11368.)
         ((RAT SIMP) 1845. 11368.) ((RAT SIMP) -393. 1421.)
         ((RAT SIMP) 1005. 5684.) ((RAT SIMP) -36819. 420616.)
         ((RAT SIMP) 6642. 52577.) ((RAT SIMP) -113031. 2944312.)
         ((RAT SIMP) -825. 22736.) ((RAT SIMP) 308109. 5888624.)
         ((RAT SIMP) -71655. 1472156.) ((RAT SIMP) -975. 52577.)
         ((RAT SIMP) 25017. 1472156.) ((RAT SIMP) -711. 11368.)
         ((RAT SIMP) 573. 11368.) ((RAT SIMP) -825. 50764.)
         ((RAT SIMP) 1941. 1472156.) ((RAT SIMP) -56997. 1472156.)
         ((RAT SIMP) 480357. 5888624.) ((RAT SIMP) -480357. 5888624.)
         ((RAT SIMP) 1888. 52577.) ((RAT SIMP) 18953. 5888624.)
         ((RAT SIMP) -149601. 5888624.) ((RAT SIMP) 411. 5684.)
         ((RAT SIMP) -23487. 420616.) ((RAT SIMP) 39945. 5888624.)
         ((RAT SIMP) -25035. 5888624.) 0. ((RAT SIMP) 2631. 210308.)
         ((RAT SIMP) 9579. 210308.) ((RAT SIMP) -77013. 1472156.)
         ((RAT SIMP) 157. 25382.) ((RAT SIMP) -2806. 368039.)
         ((RAT SIMP) 155. 11368.) ((RAT SIMP) -201. 11368.)
         ((RAT SIMP) 201. 11368.) ((RAT SIMP) -48025. 2944312.)
         ((RAT SIMP) 1245. 736078.) ((RAT SIMP) -61615. 5888624.)
         ((RAT SIMP) 471. 22736.) ((RAT SIMP) -471. 22736.)
         ((RAT SIMP) 201. 11368.) ((RAT SIMP) -303. 22736.)
         ((RAT SIMP) 26721. 2944312.) ((RAT SIMP) 23. 22736.)
         ((RAT SIMP) 67. 22736.) ((RAT SIMP) -67. 22736.)
         ((RAT SIMP) 8345. 5888624.) ((RAT SIMP) 563. 1472156.))
        ((MLIST SIMP) ((RAT SIMP) -153. 5684.)
         ((RAT SIMP) -519. 22736.) ((RAT SIMP) 200499. 5888624.)
         ((RAT SIMP) 338733. 2944312.) 0. ((RAT SIMP) -1845. 11368.)
         ((RAT SIMP) -1299. 11368.) ((RAT SIMP) 75. 392.)
         ((RAT SIMP) 31707. 210308.) ((RAT SIMP) -143889. 420616.)
         ((RAT SIMP) 829881. 5888624.) 0.
         ((RAT SIMP) -276195. 5888624.) ((RAT SIMP) 74421. 1472156.)
         ((RAT SIMP) -681. 210308.) ((RAT SIMP) 621. 368039.)
         ((RAT SIMP) -711. 11368.) 0. ((RAT SIMP) 100557. 2944312.)
         ((RAT SIMP) 1941. 1472156.) ((RAT SIMP) -56997. 1472156.)
         ((RAT SIMP) 480357. 5888624.) ((RAT SIMP) -238969. 5888624.)
         ((RAT SIMP) -1069. 210308.) ((RAT SIMP) 3767. 1472156.)
         ((RAT SIMP) 17505. 368039.) ((RAT SIMP) -411. 5684.)
         ((RAT SIMP) 6927. 420616.) ((RAT SIMP) -19308. 368039.)
         ((RAT SIMP) 318873. 2944312.) ((RAT SIMP) -411. 5684.)
         ((RAT SIMP) 6927. 420616.) ((RAT SIMP) -9369. 420616.)
         ((RAT SIMP) 183789. 5888624.) ((RAT SIMP) 95735. 5888624.)
         ((RAT SIMP) -27023. 1472156.) ((RAT SIMP) 155. 11368.) 0.
         ((RAT SIMP) -201. 11368.) ((RAT SIMP) 7044. 368039.)
         ((RAT SIMP) -12457. 368039.) ((RAT SIMP) 43021. 5888624.) 0.
         ((RAT SIMP) 471. 22736.) ((RAT SIMP) -93. 5684.)
         ((RAT SIMP) 303. 22736.) ((RAT SIMP) -25035. 5888624.)
         ((RAT SIMP) 23. 22736.) 0. ((RAT SIMP) 67. 22736.)
         ((RAT SIMP) -563. 368039.) ((RAT SIMP) 563. 1472156.))
        ((MLIST SIMP) ((RAT SIMP) -801. 22736.)
         ((RAT SIMP) 1557. 45472.) ((RAT SIMP) 330063. 5888624.)
         ((RAT SIMP) -328197. 2944312.) 0. ((RAT SIMP) 5535. 22736.)
         ((RAT SIMP) -4239. 22736.) ((RAT SIMP) 9. 22736.)
         ((RAT SIMP) 729. 52577.) ((RAT SIMP) -11997. 841232.)
         ((RAT SIMP) -9333. 5888624.) 0. ((RAT SIMP) 5832. 368039.)
         ((RAT SIMP) 149613. 11777248.) ((RAT SIMP) -69351. 1682464.)
         ((RAT SIMP) 77733. 5888624.) ((RAT SIMP) -45. 784.) 0.
         ((RAT SIMP) 203211. 23554496.) ((RAT SIMP) -398907. 23554496.)
         ((RAT SIMP) 15129. 1472156.) ((RAT SIMP) -3105. 406112.)
         ((RAT SIMP) -634119. 11777248.) ((RAT SIMP) 8733. 1682464.)
         ((RAT SIMP) 663177. 11777248.) ((RAT SIMP) 25605. 2944312.)
         ((RAT SIMP) -279. 11368.) ((RAT SIMP) 56907. 1682464.)
         ((RAT SIMP) -169047. 11777248.) ((RAT SIMP) 29871. 5888624.)
         ((RAT SIMP) -279. 11368.) ((RAT SIMP) 56907. 1682464.)
         ((RAT SIMP) -4611. 58016.) ((RAT SIMP) 712653. 11777248.)
         ((RAT SIMP) -80511. 11777248.) ((RAT SIMP) 2685. 368039.)
         ((RAT SIMP) -99. 22736.) 0. ((RAT SIMP) 99. 22736.)
         ((RAT SIMP) 149013. 11777248.) ((RAT SIMP) -51501. 2944312.)
         ((RAT SIMP) 156477. 11777248.) 0. ((RAT SIMP) -1413. 45472.)
         ((RAT SIMP) 405. 22736.) ((RAT SIMP) 603. 45472.)
         ((RAT SIMP) -96435. 11777248.) ((RAT SIMP) 201. 45472.) 0.
         ((RAT SIMP) -201. 45472.) ((RAT SIMP) 32145. 11777248.)
         ((RAT SIMP) 9957. 23554496.))
        ((MLIST SIMP) 0. ((RAT SIMP) -1557. 45472.)
         ((RAT SIMP) 1063389. 11777248.) ((RAT SIMP) -328197. 2944312.)
         ((RAT SIMP) 5535. 22736.) ((RAT SIMP) -5535. 22736.)
         ((RAT SIMP) 81. 1421.) 0. ((RAT SIMP) -97893. 841232.)
         ((RAT SIMP) 549. 1813.) ((RAT SIMP) -2202813. 11777248.)
         ((RAT SIMP) -45. 45472.) ((RAT SIMP) 9. 736078.)
         ((RAT SIMP) 336093. 11777248.) ((RAT SIMP) -627. 34336.)
         ((RAT SIMP) -57465. 5888624.) ((RAT SIMP) -45. 784.)
         ((RAT SIMP) 45. 784.) ((RAT SIMP) -1148769. 23554496.)
         ((RAT SIMP) -398907. 23554496.) ((RAT SIMP) 15129. 1472156.)
         ((RAT SIMP) -3105. 406112.) ((RAT SIMP) 3105. 406112.)
         ((RAT SIMP) -94719. 1682464.) ((RAT SIMP) 325761. 5888624.)
         ((RAT SIMP) -174969. 11777248.) ((RAT SIMP) 279. 11368.)
         ((RAT SIMP) 15615. 1682464.) ((RAT SIMP) -150957. 5888624.)
         ((RAT SIMP) 3105. 406112.) 0. ((RAT SIMP) -94719. 1682464.)
         ((RAT SIMP) 68079. 1682464.) ((RAT SIMP) 5832. 368039.)
         ((RAT SIMP) 48711. 5888624.) ((RAT SIMP) -25917. 2944312.)
         ((RAT SIMP) -99. 22736.) ((RAT SIMP) 99. 22736.)
         ((RAT SIMP) -99. 22736.) ((RAT SIMP) -7941. 11777248.)
         ((RAT SIMP) 52617. 2944312.) ((RAT SIMP) -51759. 11777248.)
         ((RAT SIMP) -1413. 45472.) ((RAT SIMP) 1413. 45472.) 0.
         ((RAT SIMP) -603. 45472.) ((RAT SIMP) 29871. 5888624.)
         ((RAT SIMP) 201. 45472.) ((RAT SIMP) -201. 45472.)
         ((RAT SIMP) 201. 45472.) ((RAT SIMP) -9957. 5888624.)
         ((RAT SIMP) 9957. 23554496.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -133029. 5888624.)
         ((RAT SIMP) 1240263. 5888624.) ((RAT SIMP) -5535. 22736.) 0.
         ((RAT SIMP) 5535. 22736.) ((RAT SIMP) -5535. 22736.)
         ((RAT SIMP) 98355. 841232.) ((RAT SIMP) -50403. 841232.)
         ((RAT SIMP) -9333. 5888624.) ((RAT SIMP) 45. 45472.)
         ((RAT SIMP) 174969. 11777248.) ((RAT SIMP) 149613. 11777248.)
         ((RAT SIMP) -627. 34336.) ((RAT SIMP) -57465. 5888624.) 0.
         ((RAT SIMP) -45. 784.) ((RAT SIMP) 203211. 23554496.)
         ((RAT SIMP) -398907. 23554496.) ((RAT SIMP) -150783. 2944312.)
         ((RAT SIMP) 451653. 2944312.) ((RAT SIMP) -67653. 736078.)
         ((RAT SIMP) -94719. 1682464.) ((RAT SIMP) 325761. 5888624.)
         ((RAT SIMP) 11511. 11777248.) 0. ((RAT SIMP) -94719. 1682464.)
         ((RAT SIMP) 143247. 2944312.) ((RAT SIMP) -96435. 11777248.)
         ((RAT SIMP) 279. 11368.) ((RAT SIMP) 15615. 1682464.)
         ((RAT SIMP) -56907. 1682464.) ((RAT SIMP) 174969. 11777248.)
         ((RAT SIMP) -80511. 11777248.) ((RAT SIMP) 2685. 368039.) 0.
         ((RAT SIMP) -99. 22736.) 0. ((RAT SIMP) -7941. 11777248.)
         ((RAT SIMP) 52617. 2944312.) ((RAT SIMP) -208863. 5888624.)
         ((RAT SIMP) 1413. 45472.) 0. 0. 0.
         ((RAT SIMP) -96435. 11777248.) 0. ((RAT SIMP) 201. 45472.) 0.
         ((RAT SIMP) -9957. 5888624.) ((RAT SIMP) 9957. 23554496.))
        ((MLIST SIMP) ((RAT SIMP) 153. 11368.)
         ((RAT SIMP) -153. 11368.) ((RAT SIMP) 1168953. 5888624.)
         ((RAT SIMP) -573457. 2944312.) ((RAT SIMP) -13. 2842.)
         ((RAT SIMP) 193. 5684.) ((RAT SIMP) -167. 5684.)
         ((RAT SIMP) -13. 2842.) ((RAT SIMP) 117. 210308.)
         ((RAT SIMP) 4323. 210308.) ((RAT SIMP) -40169. 5888624.)
         ((RAT SIMP) 173. 5684.) ((RAT SIMP) -722159. 5888624.)
         ((RAT SIMP) 558717. 5888624.) ((RAT SIMP) -13695. 841232.)
         ((RAT SIMP) 30865. 2944312.) 0. ((RAT SIMP) -47. 2842.)
         ((RAT SIMP) 55201. 11777248.) ((RAT SIMP) 65119. 11777248.)
         ((RAT SIMP) 12113. 1472156.) ((RAT SIMP) -15741. 2944312.)
         ((RAT SIMP) -88895. 2944312.) ((RAT SIMP) 16565. 841232.)
         ((RAT SIMP) 12437. 2944312.) ((RAT SIMP) 80875. 5888624.)
         ((RAT SIMP) -107. 2842.) ((RAT SIMP) 16565. 841232.)
         ((RAT SIMP) 135391. 5888624.) ((RAT SIMP) -143285. 2944312.)
         ((RAT SIMP) 347. 2842.) ((RAT SIMP) -60099. 841232.)
         ((RAT SIMP) 115. 17168.) ((RAT SIMP) -82429. 5888624.)
         ((RAT SIMP) -232171. 17665872.) ((RAT SIMP) 3091. 1104117.) 0.
         ((RAT SIMP) 59. 2842.) ((RAT SIMP) -163. 5684.)
         ((RAT SIMP) 50339. 17665872.) ((RAT SIMP) 75011. 4416468.)
         ((RAT SIMP) -57457. 4416468.) ((RAT SIMP) 59. 5684.)
         ((RAT SIMP) 61. 11368.) ((RAT SIMP) -61. 11368.)
         ((RAT SIMP) 61. 11368.) ((RAT SIMP) -7655. 736078.) 0.
         ((RAT SIMP) -59. 17052.) ((RAT SIMP) -61. 34104.)
         ((RAT SIMP) 7655. 2208234.) ((RAT SIMP) 5247. 11777248.))
        ((MLIST SIMP) ((RAT SIMP) 153. 11368.) ((RAT SIMP) -23. 11368.)
         ((RAT SIMP) -381939. 5888624.) ((RAT SIMP) 154851. 2944312.)
         ((RAT SIMP) 13. 2842.) ((RAT SIMP) 167. 5684.)
         ((RAT SIMP) -73. 5684.) 0. ((RAT SIMP) 4853. 210308.)
         ((RAT SIMP) -8331. 210308.) ((RAT SIMP) 236443. 5888624.)
         ((RAT SIMP) -173. 5684.) ((RAT SIMP) 157405. 5888624.)
         ((RAT SIMP) -141619. 5888624.) ((RAT SIMP) -13695. 841232.)
         ((RAT SIMP) 30865. 2944312.) ((RAT SIMP) -47. 2842.)
         ((RAT SIMP) 47. 2842.) ((RAT SIMP) -139567. 11777248.)
         ((RAT SIMP) 65119. 11777248.) ((RAT SIMP) 15221. 1472156.)
         ((RAT SIMP) 14821. 2944312.) ((RAT SIMP) -125673. 2944312.)
         ((RAT SIMP) 16565. 841232.) ((RAT SIMP) 12437. 2944312.)
         ((RAT SIMP) -176053. 5888624.) ((RAT SIMP) 347. 2842.)
         ((RAT SIMP) -60099. 841232.) ((RAT SIMP) -11721. 5888624.)
         ((RAT SIMP) -14821. 2944312.) ((RAT SIMP) -107. 2842.)
         ((RAT SIMP) 16565. 841232.) ((RAT SIMP) 919. 29008.)
         ((RAT SIMP) -149769. 5888624.) ((RAT SIMP) 16195. 5888624.)
         ((RAT SIMP) -610. 368039.) ((RAT SIMP) 59. 2842.)
         ((RAT SIMP) -59. 2842.) ((RAT SIMP) -45. 5684.)
         ((RAT SIMP) 50339. 17665872.) ((RAT SIMP) 75011. 4416468.)
         ((RAT SIMP) -5807. 2208234.) ((RAT SIMP) -59. 5684.)
         ((RAT SIMP) 179. 11368.) ((RAT SIMP) -61. 11368.)
         ((RAT SIMP) -269. 11368.) ((RAT SIMP) 27425. 1472156.)
         ((RAT SIMP) -59. 17052.) ((RAT SIMP) 59. 17052.)
         ((RAT SIMP) -179. 34104.) ((RAT SIMP) 7655. 2208234.)
         ((RAT SIMP) 5247. 11777248.))
        ((MLIST SIMP) ((RAT SIMP) 369. 11368.)
         ((RAT SIMP) -499. 11368.) ((RAT SIMP) -314599. 5888624.)
         ((RAT SIMP) 217011. 2944312.) 0. ((RAT SIMP) -225. 5684.)
         ((RAT SIMP) 15. 812.) ((RAT SIMP) 13. 2842.)
         ((RAT SIMP) -845. 210308.) ((RAT SIMP) -117. 210308.)
         ((RAT SIMP) 84151. 5888624.) 0. ((RAT SIMP) 140829. 5888624.)
         ((RAT SIMP) -259723. 5888624.) ((RAT SIMP) 5545. 841232.)
         ((RAT SIMP) 30865. 2944312.) ((RAT SIMP) 47. 2842.) 0.
         ((RAT SIMP) -139567. 11777248.) ((RAT SIMP) 65119. 11777248.)
         ((RAT SIMP) -49011. 1472156.) ((RAT SIMP) 143285. 2944312.)
         ((RAT SIMP) 216207. 2944312.) ((RAT SIMP) -60099. 841232.)
         ((RAT SIMP) -61119. 2944312.) ((RAT SIMP) 68443. 5888624.)
         ((RAT SIMP) -101. 2842.) ((RAT SIMP) 16565. 841232.)
         ((RAT SIMP) 61835. 5888624.) ((RAT SIMP) 15741. 2944312.)
         ((RAT SIMP) -101. 2842.) ((RAT SIMP) 16565. 841232.)
         ((RAT SIMP) -11331. 120176.) ((RAT SIMP) 592007. 5888624.)
         ((RAT SIMP) 16195. 5888624.) ((RAT SIMP) -610. 368039.)
         ((RAT SIMP) -59. 2842.) 0. ((RAT SIMP) -45. 5684.)
         ((RAT SIMP) 294835. 17665872.) ((RAT SIMP) -47237. 4416468.)
         ((RAT SIMP) 24755. 2208234.) 0. ((RAT SIMP) -269. 11368.)
         ((RAT SIMP) 151. 11368.) ((RAT SIMP) 179. 11368.)
         ((RAT SIMP) -7655. 736078.) ((RAT SIMP) 59. 17052.) 0.
         ((RAT SIMP) -179. 34104.) ((RAT SIMP) 7655. 2208234.)
         ((RAT SIMP) 5247. 11777248.))
        ((MLIST SIMP) ((RAT SIMP) -153. 11368.)
         ((RAT SIMP) 153. 11368.) ((RAT SIMP) 1089699. 5888624.)
         ((RAT SIMP) -573457. 2944312.) ((RAT SIMP) 167. 5684.)
         ((RAT SIMP) -193. 5684.) ((RAT SIMP) 13. 2842.)
         ((RAT SIMP) 167. 5684.) ((RAT SIMP) 447. 105154.)
         ((RAT SIMP) -2593. 105154.) ((RAT SIMP) -74875. 5888624.)
         ((RAT SIMP) 499. 11368.) ((RAT SIMP) 400865. 5888624.)
         ((RAT SIMP) -564307. 5888624.) ((RAT SIMP) 12057. 841232.)
         ((RAT SIMP) -59267. 2944312.) 0. ((RAT SIMP) -51. 5684.)
         ((RAT SIMP) -33895. 11777248.) ((RAT SIMP) 65119. 11777248.)
         ((RAT SIMP) 12113. 1472156.) ((RAT SIMP) -15741. 2944312.)
         ((RAT SIMP) 21957. 2944312.) ((RAT SIMP) -15107. 841232.)
         ((RAT SIMP) 6508. 368039.) ((RAT SIMP) -220083. 5888624.)
         ((RAT SIMP) 107. 2842.) ((RAT SIMP) -15107. 841232.)
         ((RAT SIMP) -54715. 5888624.) ((RAT SIMP) 30159. 736078.)
         ((RAT SIMP) -179. 1421.) ((RAT SIMP) 128897. 841232.)
         ((RAT SIMP) -71177. 841232.) ((RAT SIMP) 176053. 5888624.)
         ((RAT SIMP) 7663. 17665872.) ((RAT SIMP) 5923. 2208234.) 0.
         ((RAT SIMP) -45. 5684.) ((RAT SIMP) 163. 5684.)
         ((RAT SIMP) -194219. 5888624.) ((RAT SIMP) 46069. 1472156.)
         ((RAT SIMP) -29685. 1472156.) ((RAT SIMP) 179. 11368.)
         ((RAT SIMP) -61. 11368.) ((RAT SIMP) 61. 11368.)
         ((RAT SIMP) -61. 11368.) ((RAT SIMP) -14821. 2944312.) 0.
         ((RAT SIMP) -179. 34104.) ((RAT SIMP) 61. 34104.)
         ((RAT SIMP) 14821. 8832936.) ((RAT SIMP) 5247. 11777248.))
        ((MLIST SIMP) ((RAT SIMP) -369. 11368.) ((RAT SIMP) 23. 11368.)
         ((RAT SIMP) -393853. 5888624.) ((RAT SIMP) 154851. 2944312.)
         ((RAT SIMP) 193. 5684.) ((RAT SIMP) -167. 5684.)
         ((RAT SIMP) 47. 2842.) ((RAT SIMP) -225. 5684.)
         ((RAT SIMP) -3125. 52577.) ((RAT SIMP) 9617. 105154.)
         ((RAT SIMP) -74875. 5888624.) ((RAT SIMP) 153. 11368.)
         ((RAT SIMP) 580093. 5888624.) ((RAT SIMP) -564307. 5888624.)
         ((RAT SIMP) -5111. 841232.) ((RAT SIMP) 821. 2944312.)
         ((RAT SIMP) -47. 2842.) ((RAT SIMP) 43. 5684.)
         ((RAT SIMP) -33895. 11777248.) ((RAT SIMP) 65119. 11777248.)
         ((RAT SIMP) 15221. 1472156.) ((RAT SIMP) 14821. 2944312.)
         ((RAT SIMP) -21037. 2944312.) ((RAT SIMP) -13331. 841232.)
         ((RAT SIMP) 9197. 1472156.) ((RAT SIMP) 531017. 5888624.)
         ((RAT SIMP) -347. 2842.) ((RAT SIMP) 42613. 841232.)
         ((RAT SIMP) -389343. 5888624.) ((RAT SIMP) -78247. 1472156.)
         ((RAT SIMP) 179. 1421.) ((RAT SIMP) 22929. 841232.)
         ((RAT SIMP) -36249. 841232.) ((RAT SIMP) -68443. 5888624.)
         ((RAT SIMP) 7663. 17665872.) ((RAT SIMP) 5923. 2208234.)
         ((RAT SIMP) 59. 2842.) ((RAT SIMP) -163. 5684.)
         ((RAT SIMP) 45. 5684.) ((RAT SIMP) 155949. 5888624.)
         ((RAT SIMP) -67891. 1472156.) ((RAT SIMP) 10644. 368039.)
         ((RAT SIMP) 61. 11368.) ((RAT SIMP) -179. 11368.)
         ((RAT SIMP) -151. 11368.) ((RAT SIMP) 269. 11368.)
         ((RAT SIMP) -14821. 2944312.) ((RAT SIMP) -59. 17052.)
         ((RAT SIMP) -61. 34104.) ((RAT SIMP) 179. 34104.)
         ((RAT SIMP) -5247. 2944312.) ((RAT SIMP) 5247. 11777248.))
        ((MLIST SIMP) ((RAT SIMP) -153. 11368.)
         ((RAT SIMP) 499. 11368.) ((RAT SIMP) -573081. 5888624.)
         ((RAT SIMP) 217011. 2944312.) ((RAT SIMP) -225. 5684.)
         ((RAT SIMP) 225. 5684.) ((RAT SIMP) -30. 1421.)
         ((RAT SIMP) 193. 5684.) ((RAT SIMP) 743. 105154.)
         ((RAT SIMP) -12822. 52577.) ((RAT SIMP) 1266745. 5888624.)
         ((RAT SIMP) 23. 11368.) ((RAT SIMP) -161683. 5888624.)
         ((RAT SIMP) 42789. 5888624.) ((RAT SIMP) 14129. 841232.)
         ((RAT SIMP) 821. 2944312.) ((RAT SIMP) 47. 2842.)
         ((RAT SIMP) -51. 5684.) ((RAT SIMP) -33895. 11777248.)
         ((RAT SIMP) 65119. 11777248.) ((RAT SIMP) -49011. 1472156.)
         ((RAT SIMP) 143285. 2944312.) ((RAT SIMP) -143285. 2944312.)
         ((RAT SIMP) 42613. 841232.) ((RAT SIMP) -27581. 1472156.)
         ((RAT SIMP) -5267. 203056.) ((RAT SIMP) 101. 2842.)
         ((RAT SIMP) -13331. 841232.) ((RAT SIMP) -54715. 5888624.)
         ((RAT SIMP) 30159. 736078.) 0. ((RAT SIMP) 22929. 841232.)
         ((RAT SIMP) -34473. 841232.) ((RAT SIMP) -80875. 5888624.)
         ((RAT SIMP) 7663. 17665872.) ((RAT SIMP) 5923. 2208234.)
         ((RAT SIMP) -59. 2842.) ((RAT SIMP) -45. 5684.)
         ((RAT SIMP) 45. 5684.) ((RAT SIMP) -71971. 5888624.)
         ((RAT SIMP) 46069. 1472156.) ((RAT SIMP) -3601. 368039.)
         ((RAT SIMP) -269. 11368.) ((RAT SIMP) 269. 11368.)
         ((RAT SIMP) 61. 11368.) ((RAT SIMP) -179. 11368.)
         ((RAT SIMP) 15741. 2944312.) ((RAT SIMP) 59. 17052.)
         ((RAT SIMP) -179. 34104.) ((RAT SIMP) 179. 34104.)
         ((RAT SIMP) -5247. 2944312.) ((RAT SIMP) 5247. 11777248.))
        ((MLIST SIMP) ((RAT SIMP) -153. 11368.) ((RAT SIMP) 65. 5684.)
         ((RAT SIMP) -13123. 5888624.) ((RAT SIMP) 70417. 2944312.)
         ((RAT SIMP) -167. 5684.) ((RAT SIMP) -13. 2842.)
         ((RAT SIMP) 11. 812.) 0. ((RAT SIMP) -2809. 105154.)
         ((RAT SIMP) 533. 30044.) ((RAT SIMP) 236443. 5888624.)
         ((RAT SIMP) -499. 11368.) ((RAT SIMP) 236659. 5888624.)
         ((RAT SIMP) -141619. 5888624.) ((RAT SIMP) 12057. 841232.)
         ((RAT SIMP) -59267. 2944312.) ((RAT SIMP) -51. 5684.)
         ((RAT SIMP) 51. 5684.) ((RAT SIMP) -139567. 11777248.)
         ((RAT SIMP) 65119. 11777248.) ((RAT SIMP) -40205. 1472156.)
         ((RAT SIMP) 7655. 736078.) ((RAT SIMP) 10029. 368039.)
         ((RAT SIMP) -15107. 841232.) ((RAT SIMP) 6508. 368039.)
         ((RAT SIMP) 82429. 5888624.) ((RAT SIMP) -179. 1421.)
         ((RAT SIMP) 128897. 841232.) ((RAT SIMP) -401775. 5888624.)
         ((RAT SIMP) -7655. 736078.) ((RAT SIMP) 107. 2842.)
         ((RAT SIMP) -15107. 841232.) ((RAT SIMP) -21597. 841232.)
         ((RAT SIMP) 187967. 5888624.) ((RAT SIMP) 16195. 5888624.)
         ((RAT SIMP) -610. 368039.) ((RAT SIMP) -45. 5684.)
         ((RAT SIMP) 45. 5684.) ((RAT SIMP) 59. 2842.)
         ((RAT SIMP) -194219. 5888624.) ((RAT SIMP) 46069. 1472156.)
         ((RAT SIMP) -13009. 2944312.) ((RAT SIMP) -179. 11368.)
         ((RAT SIMP) 59. 5684.) ((RAT SIMP) 61. 11368.)
         ((RAT SIMP) -165. 5684.) ((RAT SIMP) 27425. 1472156.)
         ((RAT SIMP) -179. 34104.) ((RAT SIMP) 179. 34104.)
         ((RAT SIMP) -59. 17052.) ((RAT SIMP) 14821. 8832936.)
         ((RAT SIMP) 5247. 11777248.))
        ((MLIST SIMP) ((RAT SIMP) -369. 11368.) ((RAT SIMP) -65. 5684.)
         ((RAT SIMP) 54217. 5888624.) ((RAT SIMP) 70417. 2944312.)
         ((RAT SIMP) -193. 5684.) ((RAT SIMP) 13. 2842.)
         ((RAT SIMP) 51. 5684.) ((RAT SIMP) -615. 2842.)
         ((RAT SIMP) 16596. 52577.) ((RAT SIMP) -19283. 210308.)
         ((RAT SIMP) -40169. 5888624.) ((RAT SIMP) -153. 11368.)
         ((RAT SIMP) -463677. 5888624.) ((RAT SIMP) 558717. 5888624.)
         ((RAT SIMP) -5111. 841232.) ((RAT SIMP) 821. 2944312.)
         ((RAT SIMP) -51. 5684.) ((RAT SIMP) -43. 5684.)
         ((RAT SIMP) 55201. 11777248.) ((RAT SIMP) 65119. 11777248.)
         ((RAT SIMP) -40205. 1472156.) ((RAT SIMP) 7655. 736078.)
         ((RAT SIMP) 9252. 368039.) ((RAT SIMP) -13331. 841232.)
         ((RAT SIMP) 9197. 1472156.) ((RAT SIMP) -592007. 5888624.)
         ((RAT SIMP) 179. 1421.) ((RAT SIMP) 22929. 841232.)
         ((RAT SIMP) -589291. 5888624.) ((RAT SIMP) 202509. 1472156.)
         ((RAT SIMP) -347. 2842.) ((RAT SIMP) 42613. 841232.)
         ((RAT SIMP) -265. 29008.) ((RAT SIMP) 10811. 5888624.)
         ((RAT SIMP) -232171. 17665872.) ((RAT SIMP) 3091. 1104117.)
         ((RAT SIMP) -45. 5684.) ((RAT SIMP) 163. 5684.)
         ((RAT SIMP) -59. 2842.) ((RAT SIMP) 155949. 5888624.)
         ((RAT SIMP) -67891. 1472156.) ((RAT SIMP) 100951. 2944312.)
         ((RAT SIMP) -61. 11368.) ((RAT SIMP) -59. 5684.)
         ((RAT SIMP) -151. 11368.) ((RAT SIMP) 165. 5684.)
         ((RAT SIMP) -7655. 736078.) ((RAT SIMP) -179. 34104.)
         ((RAT SIMP) 61. 34104.) ((RAT SIMP) 59. 17052.)
         ((RAT SIMP) -5247. 2944312.) ((RAT SIMP) 5247. 11777248.))
        ((MLIST SIMP) ((RAT SIMP) -153. 11368.) 0.
         ((RAT SIMP) 79081. 5888624.) ((RAT SIMP) -96379. 2944312.)
         ((RAT SIMP) 225. 5684.) 0. ((RAT SIMP) -1273. 5684.)
         ((RAT SIMP) 615. 2842.) ((RAT SIMP) 213. 2146.)
         ((RAT SIMP) -3389. 30044.) ((RAT SIMP) 84151. 5888624.)
         ((RAT SIMP) -23. 11368.) ((RAT SIMP) 5267. 203056.)
         ((RAT SIMP) -259723. 5888624.) ((RAT SIMP) 14129. 841232.)
         ((RAT SIMP) 821. 2944312.) ((RAT SIMP) 43. 5684.)
         ((RAT SIMP) 51. 5684.) ((RAT SIMP) -139567. 11777248.)
         ((RAT SIMP) 65119. 11777248.) ((RAT SIMP) 130735. 1472156.)
         ((RAT SIMP) -202509. 1472156.) ((RAT SIMP) 22763. 1472156.)
         ((RAT SIMP) 42613. 841232.) ((RAT SIMP) -27581. 1472156.)
         ((RAT SIMP) 149769. 5888624.) 0. ((RAT SIMP) 22929. 841232.)
         ((RAT SIMP) -401775. 5888624.) ((RAT SIMP) -7655. 736078.)
         ((RAT SIMP) 101. 2842.) ((RAT SIMP) -13331. 841232.)
         ((RAT SIMP) 15107. 841232.) ((RAT SIMP) -68961. 5888624.)
         ((RAT SIMP) 16195. 5888624.) ((RAT SIMP) -610. 368039.)
         ((RAT SIMP) -163. 5684.) ((RAT SIMP) 45. 5684.) 0.
         ((RAT SIMP) -71971. 5888624.) ((RAT SIMP) 46069. 1472156.)
         ((RAT SIMP) -98479. 2944312.) ((RAT SIMP) 269. 11368.) 0.
         ((RAT SIMP) 61. 11368.) 0. ((RAT SIMP) -7655. 736078.)
         ((RAT SIMP) -61. 34104.) ((RAT SIMP) 179. 34104.) 0.
         ((RAT SIMP) -5247. 2944312.) ((RAT SIMP) 5247. 11777248.))
        ((MLIST SIMP) ((RAT SIMP) 369. 11368.) ((RAT SIMP) -173. 5684.)
         ((RAT SIMP) -25037. 5888624.) ((RAT SIMP) 10329. 2944312.) 0.
         ((RAT SIMP) -615. 2842.) ((RAT SIMP) 673. 2842.)
         ((RAT SIMP) -167. 5684.) ((RAT SIMP) 7073. 210308.)
         ((RAT SIMP) -447. 105154.) ((RAT SIMP) -195051. 5888624.) 0.
         ((RAT SIMP) -1621. 5888624.) ((RAT SIMP) -53559. 5888624.)
         ((RAT SIMP) 33517. 841232.) ((RAT SIMP) -59267. 2944312.)
         ((RAT SIMP) 51. 5684.) 0. ((RAT SIMP) -139567. 11777248.)
         ((RAT SIMP) 65119. 11777248.) ((RAT SIMP) 35423. 1472156.)
         ((RAT SIMP) -30159. 736078.) ((RAT SIMP) -62563. 736078.)
         ((RAT SIMP) 128897. 841232.) ((RAT SIMP) -60733. 1472156.)
         ((RAT SIMP) -10811. 5888624.) ((RAT SIMP) 3. 1421.)
         ((RAT SIMP) -15107. 841232.) ((RAT SIMP) 61835. 5888624.)
         ((RAT SIMP) 15741. 2944312.) ((RAT SIMP) 3. 1421.)
         ((RAT SIMP) -15107. 841232.) ((RAT SIMP) 81115. 841232.)
         ((RAT SIMP) -531017. 5888624.) ((RAT SIMP) 16195. 5888624.)
         ((RAT SIMP) -610. 368039.) ((RAT SIMP) 45. 5684.) 0.
         ((RAT SIMP) 59. 2842.) ((RAT SIMP) -211769. 17665872.)
         ((RAT SIMP) -47237. 4416468.) ((RAT SIMP) 146417. 8832936.) 0.
         ((RAT SIMP) -165. 5684.) ((RAT SIMP) 151. 11368.)
         ((RAT SIMP) 59. 5684.) ((RAT SIMP) -14821. 2944312.)
         ((RAT SIMP) 179. 34104.) 0. ((RAT SIMP) -59. 17052.)
         ((RAT SIMP) 14821. 8832936.) ((RAT SIMP) 5247. 11777248.))
        ((MLIST SIMP) ((RAT SIMP) 153. 11368.) ((RAT SIMP) 173. 5684.)
         ((RAT SIMP) -204265. 5888624.) ((RAT SIMP) 10329. 2944312.)
         ((RAT SIMP) -615. 2842.) ((RAT SIMP) 615. 2842.)
         ((RAT SIMP) 1. 49.) ((RAT SIMP) -193. 5684.)
         ((RAT SIMP) 8627. 210308.) ((RAT SIMP) -3128. 52577.)
         ((RAT SIMP) 181017. 5888624.) ((RAT SIMP) -65. 5684.)
         ((RAT SIMP) 255307. 5888624.) ((RAT SIMP) -310487. 5888624.)
         ((RAT SIMP) 16349. 841232.) ((RAT SIMP) 821. 2944312.)
         ((RAT SIMP) 51. 5684.) ((RAT SIMP) -47. 2842.)
         ((RAT SIMP) 55201. 11777248.) ((RAT SIMP) 65119. 11777248.)
         ((RAT SIMP) 35423. 1472156.) ((RAT SIMP) -30159. 736078.)
         ((RAT SIMP) 30159. 736078.) ((RAT SIMP) 22929. 841232.)
         ((RAT SIMP) -19392. 368039.) ((RAT SIMP) 68961. 5888624.)
         ((RAT SIMP) -3. 1421.) ((RAT SIMP) -13331. 841232.)
         ((RAT SIMP) 135391. 5888624.) ((RAT SIMP) -143285. 2944312.)
         0. ((RAT SIMP) 42613. 841232.) ((RAT SIMP) -37581. 841232.)
         ((RAT SIMP) 220083. 5888624.) ((RAT SIMP) -232171. 17665872.)
         ((RAT SIMP) 3091. 1104117.) ((RAT SIMP) 45. 5684.)
         ((RAT SIMP) 59. 2842.) ((RAT SIMP) -59. 2842.)
         ((RAT SIMP) -89521. 17665872.) ((RAT SIMP) 75011. 4416468.)
         ((RAT SIMP) 24169. 8832936.) ((RAT SIMP) -165. 5684.)
         ((RAT SIMP) 165. 5684.) ((RAT SIMP) -61. 11368.)
         ((RAT SIMP) -59. 5684.) ((RAT SIMP) 15741. 2944312.)
         ((RAT SIMP) 179. 34104.) ((RAT SIMP) -59. 17052.)
         ((RAT SIMP) 59. 17052.) ((RAT SIMP) -5247. 2944312.)
         ((RAT SIMP) 5247. 11777248.))
        ((MLIST SIMP) ((RAT SIMP) 153. 11368.) 0.
         ((RAT SIMP) -173. 5888624.) ((RAT SIMP) -639243. 2944312.)
         ((RAT SIMP) 615. 2842.) 0. ((RAT SIMP) -13. 406.)
         ((RAT SIMP) 225. 5684.) ((RAT SIMP) -425. 4292.)
         ((RAT SIMP) 11763. 105154.) ((RAT SIMP) -195051. 5888624.)
         ((RAT SIMP) 65. 5684.) ((RAT SIMP) -68961. 5888624.)
         ((RAT SIMP) -53559. 5888624.) ((RAT SIMP) 16349. 841232.)
         ((RAT SIMP) 821. 2944312.) ((RAT SIMP) -43. 5684.)
         ((RAT SIMP) 47. 2842.) ((RAT SIMP) -139567. 11777248.)
         ((RAT SIMP) 65119. 11777248.) ((RAT SIMP) -150021. 1472156.)
         ((RAT SIMP) 78247. 1472156.) ((RAT SIMP) 107197. 1472156.)
         ((RAT SIMP) 22929. 841232.) ((RAT SIMP) -19392. 368039.)
         ((RAT SIMP) -187967. 5888624.) 0. ((RAT SIMP) 42613. 841232.)
         ((RAT SIMP) -11721. 5888624.) ((RAT SIMP) -14821. 2944312.)
         ((RAT SIMP) -3. 1421.) ((RAT SIMP) -13331. 841232.)
         ((RAT SIMP) -16565. 841232.) ((RAT SIMP) 5267. 203056.)
         ((RAT SIMP) 16195. 5888624.) ((RAT SIMP) -610. 368039.)
         ((RAT SIMP) 163. 5684.) ((RAT SIMP) -59. 2842.) 0.
         ((RAT SIMP) -89521. 17665872.) ((RAT SIMP) 75011. 4416468.)
         ((RAT SIMP) -232241. 8832936.) ((RAT SIMP) 165. 5684.) 0.
         ((RAT SIMP) -61. 11368.) 0. ((RAT SIMP) -14821. 2944312.)
         ((RAT SIMP) 61. 34104.) ((RAT SIMP) 59. 17052.) 0.
         ((RAT SIMP) -5247. 2944312.) ((RAT SIMP) 5247. 11777248.))
        ((MLIST SIMP) ((RAT SIMP) -675. 45472.)
         ((RAT SIMP) 675. 45472.) ((RAT SIMP) -472415. 23554496.)
         ((RAT SIMP) 201595. 11777248.) 0. ((RAT SIMP) -135. 22736.)
         ((RAT SIMP) 135. 22736.) 0. ((RAT SIMP) -4125. 841232.)
         ((RAT SIMP) 4125. 841232.) ((RAT SIMP) -280425. 23554496.) 0.
         ((RAT SIMP) 423925. 23554496.) ((RAT SIMP) -157375. 23554496.)
         ((RAT SIMP) 21845. 3364928.) ((RAT SIMP) -92595. 11777248.) 0.
         0. ((RAT SIMP) 143125. 47108992.)
         ((RAT SIMP) 179675. 47108992.) ((RAT SIMP) -11475. 5888624.)
         ((RAT SIMP) -75025. 11777248.) ((RAT SIMP) -54475. 11777248.)
         ((RAT SIMP) 22825. 3364928.) ((RAT SIMP) 132075. 11777248.)
         ((RAT SIMP) -164925. 23554496.) ((RAT SIMP) -125. 11368.)
         ((RAT SIMP) 22825. 3364928.) ((RAT SIMP) -50825. 23554496.)
         ((RAT SIMP) 75025. 11777248.) ((RAT SIMP) -125. 11368.)
         ((RAT SIMP) 22825. 3364928.) ((RAT SIMP) 154775. 3364928.)
         ((RAT SIMP) -1168925. 23554496.)
         ((RAT SIMP) 299725. 70663488.) ((RAT SIMP) 25. 38073.) 0. 0.
         ((RAT SIMP) -475. 22736.) ((RAT SIMP) 2306375. 70663488.)
         ((RAT SIMP) -351425. 17665872.) ((RAT SIMP) 19125. 5888624.)
         0. ((RAT SIMP) 925. 45472.) ((RAT SIMP) -925. 45472.)
         ((RAT SIMP) 925. 45472.) ((RAT SIMP) -82275. 5888624.) 0. 0.
         ((RAT SIMP) -925. 136416.) ((RAT SIMP) 27425. 5888624.)
         ((RAT SIMP) 75025. 141326976.))
        ((MLIST SIMP) ((RAT SIMP) 675. 45472.)
         ((RAT SIMP) -675. 45472.) ((RAT SIMP) -122765. 23554496.)
         ((RAT SIMP) 201595. 11777248.) ((RAT SIMP) -135. 22736.)
         ((RAT SIMP) 135. 22736.) 0. ((RAT SIMP) -135. 22736.)
         ((RAT SIMP) 1265. 105154.) ((RAT SIMP) 95. 2146.)
         ((RAT SIMP) -1116995. 23554496.) ((RAT SIMP) -675. 45472.)
         ((RAT SIMP) -819275. 23554496.)
         ((RAT SIMP) 1085825. 23554496.) ((RAT SIMP) -21075. 3364928.)
         ((RAT SIMP) 57625. 11777248.) 0. ((RAT SIMP) -1145. 22736.)
         ((RAT SIMP) 2515565. 47108992.) ((RAT SIMP) 179675. 47108992.)
         ((RAT SIMP) -11475. 5888624.) ((RAT SIMP) -75025. 11777248.)
         ((RAT SIMP) 75025. 11777248.) ((RAT SIMP) -2025. 480704.)
         ((RAT SIMP) -21375. 5888624.) ((RAT SIMP) -74275. 23554496.)
         ((RAT SIMP) 125. 11368.) ((RAT SIMP) -2025. 480704.)
         ((RAT SIMP) 169325. 23554496.) ((RAT SIMP) 228525. 5888624.)
         0. ((RAT SIMP) -24965. 480704.) ((RAT SIMP) 34155. 3364928.)
         ((RAT SIMP) 164925. 23554496.) ((RAT SIMP) -170315. 23554496.)
         ((RAT SIMP) -7995. 2944312.) 0. ((RAT SIMP) -475. 22736.)
         ((RAT SIMP) 475. 22736.) ((RAT SIMP) -362175. 23554496.)
         ((RAT SIMP) 606875. 17665872.) ((RAT SIMP) -421775. 17665872.)
         ((RAT SIMP) 925. 45472.) ((RAT SIMP) -925. 45472.)
         ((RAT SIMP) 925. 45472.) ((RAT SIMP) -925. 45472.)
         ((RAT SIMP) 75025. 11777248.) 0. ((RAT SIMP) -925. 136416.)
         ((RAT SIMP) 925. 136416.) ((RAT SIMP) -75025. 35331744.)
         ((RAT SIMP) 75025. 141326976.))
        ((MLIST SIMP) ((RAT SIMP) 675. 45472.) 0.
         ((RAT SIMP) -120175. 23554496.) ((RAT SIMP) -44455. 11777248.)
         ((RAT SIMP) 135. 22736.) 0. ((RAT SIMP) 1145. 22736.) 0.
         ((RAT SIMP) -10205. 105154.) ((RAT SIMP) 39275. 841232.)
         ((RAT SIMP) -280425. 23554496.) ((RAT SIMP) 675. 45472.)
         ((RAT SIMP) 74275. 23554496.) ((RAT SIMP) -157375. 23554496.)
         ((RAT SIMP) -21075. 3364928.) ((RAT SIMP) 57625. 11777248.)
         ((RAT SIMP) -1145. 22736.) ((RAT SIMP) 1145. 22736.)
         ((RAT SIMP) 143125. 47108992.) ((RAT SIMP) 179675. 47108992.)
         ((RAT SIMP) -76225. 5888624.) ((RAT SIMP) 82275. 5888624.)
         ((RAT SIMP) -17525. 5888624.) ((RAT SIMP) -2025. 480704.)
         ((RAT SIMP) -21375. 5888624.) ((RAT SIMP) 1168925. 23554496.)
         0. ((RAT SIMP) -24965. 480704.) ((RAT SIMP) 309185. 23554496.)
         ((RAT SIMP) -82275. 5888624.) ((RAT SIMP) 125. 11368.)
         ((RAT SIMP) -2025. 480704.) ((RAT SIMP) 2025. 480704.)
         ((RAT SIMP) -184725. 23554496.) ((RAT SIMP) 299725. 70663488.)
         ((RAT SIMP) 25. 38073.) ((RAT SIMP) -475. 22736.)
         ((RAT SIMP) 475. 22736.) 0. ((RAT SIMP) -362175. 23554496.)
         ((RAT SIMP) 606875. 17665872.) ((RAT SIMP) -124825. 35331744.)
         ((RAT SIMP) -925. 45472.) 0. ((RAT SIMP) 925. 45472.) 0.
         ((RAT SIMP) -82275. 5888624.) ((RAT SIMP) -925. 136416.)
         ((RAT SIMP) 925. 136416.) 0. ((RAT SIMP) -75025. 35331744.)
         ((RAT SIMP) 75025. 141326976.))
        ((MLIST SIMP) ((RAT SIMP) -675. 45472.) 0.
         ((RAT SIMP) 229475. 23554496.) ((RAT SIMP) 618585. 11777248.)
         0. 0. ((RAT SIMP) -80. 1421.) ((RAT SIMP) 135. 22736.)
         ((RAT SIMP) 5125. 841232.) ((RAT SIMP) -1265. 105154.)
         ((RAT SIMP) 209085. 23554496.) 0.
         ((RAT SIMP) -184725. 23554496.) ((RAT SIMP) 417605. 23554496.)
         ((RAT SIMP) -66215. 3364928.) ((RAT SIMP) 57625. 11777248.)
         ((RAT SIMP) 1145. 22736.) 0. ((RAT SIMP) 143125. 47108992.)
         ((RAT SIMP) 179675. 47108992.) ((RAT SIMP) 234575. 5888624.)
         ((RAT SIMP) -228525. 5888624.) ((RAT SIMP) 228525. 5888624.)
         ((RAT SIMP) -24965. 480704.) ((RAT SIMP) 6795. 2944312.)
         ((RAT SIMP) 184725. 23554496.) 0. ((RAT SIMP) -2025. 480704.)
         ((RAT SIMP) -50825. 23554496.) ((RAT SIMP) 75025. 11777248.)
         0. ((RAT SIMP) -2025. 480704.) ((RAT SIMP) -22825. 3364928.)
         ((RAT SIMP) 74275. 23554496.) ((RAT SIMP) 299725. 70663488.)
         ((RAT SIMP) 25. 38073.) ((RAT SIMP) 475. 22736.) 0. 0.
         ((RAT SIMP) 830075. 70663488.) ((RAT SIMP) -351425. 17665872.)
         ((RAT SIMP) 277825. 11777248.) 0. 0. ((RAT SIMP) -925. 45472.)
         0. ((RAT SIMP) 75025. 11777248.) ((RAT SIMP) 925. 136416.) 0.
         0. ((RAT SIMP) -75025. 35331744.)
         ((RAT SIMP) 75025. 141326976.))))
      (((8. 3.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) 327. 15631.)
         ((RAT SIMP) 915. 109417.) ((RAT SIMP) -3323. 218834.)
         ((RAT SIMP) 1493. 218834.) ((RAT SIMP) 1150. 109417.)
         ((RAT SIMP) -3793. 218834.) ((RAT SIMP) -4811. 218834.)
         ((RAT SIMP) 75. 5684.) ((RAT SIMP) -135. 437668.)
         ((RAT SIMP) -111. 250096.) ((RAT SIMP) 111. 250096.)
         ((RAT SIMP) 10944655. 388649184.)
         ((RAT SIMP) -7358699. 194324592.) 0.
         ((RAT SIMP) -2055. 125048.) ((RAT SIMP) 2055. 125048.) 0.
         ((RAT SIMP) 1857. 420616.) ((RAT SIMP) -1857. 420616.)
         ((RAT SIMP) 1200083. 129549728.) 0.
         ((RAT SIMP) 194457. 129549728.)
         ((RAT SIMP) 477549. 129549728.) ((RAT SIMP) -40185. 2643872.)
         ((RAT SIMP) 465001. 64774864.) 0. 0.
         ((RAT SIMP) 25231. 8934464.) ((RAT SIMP) -258323. 259099456.)
         ((RAT SIMP) -25523. 32387432.)
         ((RAT SIMP) -1163171. 129549728.) ((RAT SIMP) 31095. 2233616.)
         ((RAT SIMP) -91477. 18507104.) ((RAT SIMP) 91477. 18507104.)
         ((RAT SIMP) -91477. 18507104.) ((RAT SIMP) 37853. 8096858.)
         ((RAT SIMP) -570957. 129549728.)
         ((RAT SIMP) 36943. 129549728.) 0. 0.
         ((RAT SIMP) 43305. 4048429.) ((RAT SIMP) -6319241. 388649184.)
         0. 0. ((RAT SIMP) 314693. 64774864.) 0. 0.
         ((RAT SIMP) -23845. 27760656.)
         ((RAT SIMP) 391241. 3886491840.))
        ((MLIST SIMP) ((RAT SIMP) -389. 15631.)
         ((RAT SIMP) -2039. 437668.) ((RAT SIMP) 1849. 437668.)
         ((RAT SIMP) 95. 218834.) ((RAT SIMP) -1623. 218834.)
         ((RAT SIMP) 764. 109417.) ((RAT SIMP) 3862. 109417.)
         ((RAT SIMP) -225. 11368.) ((RAT SIMP) 2841. 875336.)
         ((RAT SIMP) -2505. 125048.) ((RAT SIMP) 2505. 125048.)
         ((RAT SIMP) -1368217. 24290574.)
         ((RAT SIMP) 1844573. 48581148.) 0. ((RAT SIMP) 3387. 125048.)
         ((RAT SIMP) -3387. 125048.) 0. ((RAT SIMP) 5871. 420616.)
         ((RAT SIMP) -5871. 420616.) ((RAT SIMP) -54221. 32387432.) 0.
         ((RAT SIMP) 282929. 16193716.)
         ((RAT SIMP) -1221557. 64774864.) ((RAT SIMP) 39397. 1321936.)
         ((RAT SIMP) -512231. 32387432.) 0. 0. ((RAT SIMP) 653. 91168.)
         ((RAT SIMP) -238933. 18507104.) ((RAT SIMP) -4316. 578347.)
         ((RAT SIMP) -1144371. 18507104.) ((RAT SIMP) 37229. 638176.)
         ((RAT SIMP) 32365. 9253552.) ((RAT SIMP) -32365. 9253552.)
         ((RAT SIMP) 32365. 9253552.) ((RAT SIMP) -81099. 18507104.)
         ((RAT SIMP) 3481. 660968.) ((RAT SIMP) 75759. 18507104.) 0. 0.
         ((RAT SIMP) -771341. 48581148.) ((RAT SIMP) 481167. 64774864.)
         0. 0. ((RAT SIMP) 91265. 16193716.) 0. 0.
         ((RAT SIMP) -153303. 129549728.)
         ((RAT SIMP) 31019. 161937160.))
        ((MLIST SIMP) ((RAT SIMP) 90. 15631.)
         ((RAT SIMP) -6693. 109417.) ((RAT SIMP) 17714. 109417.)
         ((RAT SIMP) -11021. 109417.) ((RAT SIMP) -6362. 109417.)
         ((RAT SIMP) 17383. 109417.) ((RAT SIMP) -12667. 109417.)
         ((RAT SIMP) 75. 1421.) ((RAT SIMP) -3789. 109417.)
         ((RAT SIMP) 7533. 35728.) ((RAT SIMP) -7533. 35728.)
         ((RAT SIMP) 43328303. 129549728.)
         ((RAT SIMP) 4255189. 64774864.) 0. ((RAT SIMP) -3483. 17864.)
         ((RAT SIMP) 3483. 17864.) 0. ((RAT SIMP) -158733. 420616.)
         ((RAT SIMP) 158733. 420616.)
         ((RAT SIMP) -24524023. 129549728.) 0.
         ((RAT SIMP) -31197125. 129549728.)
         ((RAT SIMP) 25658167. 129549728.)
         ((RAT SIMP) -1997917. 18507104.)
         ((RAT SIMP) 3626683. 64774864.) 0. 0.
         ((RAT SIMP) -958417. 37014208.)
         ((RAT SIMP) 4828969. 37014208.) ((RAT SIMP) 22579. 660968.)
         ((RAT SIMP) 8383775. 18507104.) ((RAT SIMP) -160962. 578347.)
         ((RAT SIMP) -3232991. 18507104.)
         ((RAT SIMP) 3232991. 18507104.)
         ((RAT SIMP) -3232991. 18507104.)
         ((RAT SIMP) 1543673. 9253552.) ((RAT SIMP) -420243. 2643872.)
         ((RAT SIMP) -681979. 18507104.) 0. 0.
         ((RAT SIMP) 5979847. 48581148.)
         ((RAT SIMP) -47262791. 388649184.) 0. 0.
         ((RAT SIMP) 561609. 64774864.) 0. 0.
         ((RAT SIMP) -18071. 48581148.)
         ((RAT SIMP) -211969. 3886491840.))
        ((MLIST SIMP) ((RAT SIMP) 77237. 9253552.)
         ((RAT SIMP) -3119113. 129549728.)
         ((RAT SIMP) 22265. 64774864.) ((RAT SIMP) 3074583. 129549728.)
         ((RAT SIMP) -788943. 64774864.)
         ((RAT SIMP) 4833539. 129549728.)
         ((RAT SIMP) 198229. 18507104.)
         ((RAT SIMP) -1164861. 23554496.)
         ((RAT SIMP) 4997075. 259099456.)
         ((RAT SIMP) 1149069. 259099456.)
         ((RAT SIMP) -416547. 129549728.)
         ((RAT SIMP) -16881565. 777298368.)
         ((RAT SIMP) 6912287. 388649184.) 0.
         ((RAT SIMP) 4369479. 129549728.)
         ((RAT SIMP) -1075395. 64774864.)
         ((RAT SIMP) -366273. 11777248.) ((RAT SIMP) -13767. 736078.)
         ((RAT SIMP) 586545. 11777248.) ((RAT SIMP) -350069. 74028416.)
         0. ((RAT SIMP) 11347101. 518198912.)
         ((RAT SIMP) -5346615. 259099456.)
         ((RAT SIMP) -2244703. 129549728.)
         ((RAT SIMP) 681173. 64774864.) ((RAT SIMP) -12645. 2944312.)
         0. ((RAT SIMP) -1496731. 129549728.)
         ((RAT SIMP) 136657. 18507104.)
         ((RAT SIMP) -10714607. 259099456.)
         ((RAT SIMP) 9842713. 64774864.)
         ((RAT SIMP) -1698033. 32387432.)
         ((RAT SIMP) -3538005. 64774864.)
         ((RAT SIMP) -2214577. 64774864.)
         ((RAT SIMP) 2214577. 64774864.)
         ((RAT SIMP) -16802713. 518198912.)
         ((RAT SIMP) 39135. 1276352.) ((RAT SIMP) -37383. 17868928.)
         ((RAT SIMP) -178175. 17665872.) 0.
         ((RAT SIMP) -624445. 194324592.)
         ((RAT SIMP) 474641. 129549728.) 0.
         ((RAT SIMP) -27149. 5888624.) ((RAT SIMP) 136067. 32387432.)
         ((RAT SIMP) 881. 1624448.) 0. ((RAT SIMP) -13137. 17868928.)
         ((RAT SIMP) 108839. 1295497280.))
        ((MLIST SIMP) ((RAT SIMP) -53. 2156.)
         ((RAT SIMP) 46229. 875336.) ((RAT SIMP) -17737. 437668.)
         ((RAT SIMP) -10755. 875336.) ((RAT SIMP) 447. 15092.)
         ((RAT SIMP) -48655. 875336.) ((RAT SIMP) -74191. 875336.)
         ((RAT SIMP) 26969. 159152.) ((RAT SIMP) -111031. 1750672.)
         ((RAT SIMP) 101859. 1750672.) ((RAT SIMP) -14557. 218834.)
         ((RAT SIMP) -58557. 1321936.) ((RAT SIMP) 1535103. 32387432.)
         0. ((RAT SIMP) -89637. 875336.) ((RAT SIMP) 18345. 109417.)
         ((RAT SIMP) -5805. 79576.) ((RAT SIMP) -13273. 368039.)
         ((RAT SIMP) 320969. 2944312.)
         ((RAT SIMP) -7434453. 129549728.) 0.
         ((RAT SIMP) 3854227. 129549728.)
         ((RAT SIMP) -4279515. 64774864.) ((RAT SIMP) 360069. 8096858.)
         ((RAT SIMP) -67223. 8096858.) ((RAT SIMP) -785. 39788.) 0.
         ((RAT SIMP) -75543. 9253552.) ((RAT SIMP) -91199. 64774864.)
         ((RAT SIMP) -2835969. 64774864.)
         ((RAT SIMP) 7521221. 32387432.)
         ((RAT SIMP) -1996979. 16193716.) ((RAT SIMP) -65155. 1116808.)
         ((RAT SIMP) -49619. 1116808.) ((RAT SIMP) 49619. 1116808.)
         ((RAT SIMP) -803273. 18507104.)
         ((RAT SIMP) 2745009. 64774864.)
         ((RAT SIMP) -34753. 129549728.) ((RAT SIMP) -398. 29841.) 0.
         ((RAT SIMP) -158363. 6940164.) ((RAT SIMP) 2223805. 97162296.)
         0. ((RAT SIMP) -463. 79576.) ((RAT SIMP) 74667. 16193716.)
         ((RAT SIMP) 323. 318304.) 0. ((RAT SIMP) -358649. 388649184.)
         ((RAT SIMP) 16831. 121452870.))
        ((MLIST SIMP) ((RAT SIMP) 126460. 578347.)
         ((RAT SIMP) -389762. 4048429.) ((RAT SIMP) 5024566. 4048429.)
         ((RAT SIMP) -4634804. 4048429.) ((RAT SIMP) -166108. 4048429.)
         ((RAT SIMP) -2769112. 4048429.) ((RAT SIMP) 5334020. 4048429.)
         ((RAT SIMP) -7601. 7511.) ((RAT SIMP) 1201399. 4048429.)
         ((RAT SIMP) -1886133. 2313388.) ((RAT SIMP) 1206489. 1156694.)
         ((RAT SIMP) -17423501. 97162296.)
         ((RAT SIMP) 31852729. 48581148.) 0.
         ((RAT SIMP) 778983. 578347.) ((RAT SIMP) -1323901. 578347.)
         ((RAT SIMP) 54653. 105154.) ((RAT SIMP) -21407. 105154.)
         ((RAT SIMP) -16623. 52577.) ((RAT SIMP) 14633691. 32387432.)
         0. ((RAT SIMP) -5420403. 32387432.)
         ((RAT SIMP) 17315787. 32387432.)
         ((RAT SIMP) -1698881. 4626776.)
         ((RAT SIMP) -1126145. 16193716.) ((RAT SIMP) 17975. 105154.)
         0. ((RAT SIMP) -1094629. 9253552.)
         ((RAT SIMP) 1766845. 9253552.) ((RAT SIMP) -85699. 1156694.)
         ((RAT SIMP) 2850007. 4626776.) ((RAT SIMP) -66989. 1156694.)
         ((RAT SIMP) -2208315. 4626776.) ((RAT SIMP) 387375. 4626776.)
         ((RAT SIMP) -387375. 4626776.) ((RAT SIMP) 193659. 2313388.)
         ((RAT SIMP) -55323. 660968.) ((RAT SIMP) -181023. 4626776.)
         ((RAT SIMP) 141. 105154.) 0. ((RAT SIMP) 1166618. 12145287.)
         ((RAT SIMP) -3049983. 32387432.) 0. ((RAT SIMP) 141. 210308.)
         ((RAT SIMP) 110017. 16193716.) ((RAT SIMP) -263. 630924.) 0.
         ((RAT SIMP) -17. 279202.) ((RAT SIMP) -16659. 323874320.))
        ((MLIST SIMP) ((RAT SIMP) -474843. 16193716.)
         ((RAT SIMP) 1795845. 64774864.) ((RAT SIMP) -19017. 2313388.)
         ((RAT SIMP) -114633. 16193716.)
         ((RAT SIMP) -788943. 64774864.)
         ((RAT SIMP) -1496697. 129549728.)
         ((RAT SIMP) 8014781. 259099456.) ((RAT SIMP) 25061. 636608.)
         ((RAT SIMP) -756809. 18507104.) ((RAT SIMP) 151251. 17868928.)
         ((RAT SIMP) -5018229. 518198912.)
         ((RAT SIMP) -1991705. 97162296.)
         ((RAT SIMP) 6784177. 194324592.)
         ((RAT SIMP) -366273. 11777248.) ((RAT SIMP) 634383. 64774864.)
         ((RAT SIMP) 2763. 660968.) 0. ((RAT SIMP) 1304601. 11777248.)
         ((RAT SIMP) -1469175. 11777248.)
         ((RAT SIMP) 781817. 37014208.) ((RAT SIMP) 247281. 47108992.)
         ((RAT SIMP) 20252679. 518198912.)
         ((RAT SIMP) -4845307. 129549728.)
         ((RAT SIMP) -1149549. 64774864.)
         ((RAT SIMP) 681173. 64774864.) ((RAT SIMP) 12645. 2944312.)
         ((RAT SIMP) -12645. 2944312.) ((RAT SIMP) 4320553. 129549728.)
         ((RAT SIMP) -4860685. 129549728.)
         ((RAT SIMP) 2293631. 129549728.)
         ((RAT SIMP) 1856073. 37014208.) ((RAT SIMP) -433861. 8096858.)
         ((RAT SIMP) -3602707. 64774864.)
         ((RAT SIMP) 22119287. 259099456.)
         ((RAT SIMP) -3408709. 129549728.)
         ((RAT SIMP) -24137315. 518198912.)
         ((RAT SIMP) 39135. 1276352.) ((RAT SIMP) -37383. 17868928.)
         ((RAT SIMP) 178175. 17665872.) ((RAT SIMP) -178175. 17665872.)
         ((RAT SIMP) -624445. 194324592.)
         ((RAT SIMP) 474641. 129549728.) ((RAT SIMP) -27149. 5888624.)
         ((RAT SIMP) 27149. 5888624.) ((RAT SIMP) -26505. 64774864.)
         ((RAT SIMP) -881. 1624448.) ((RAT SIMP) 881. 1624448.)
         ((RAT SIMP) -13137. 17868928.)
         ((RAT SIMP) 108839. 1295497280.))
        ((MLIST SIMP) ((RAT SIMP) 10029. 109417.)
         ((RAT SIMP) -111. 1276.) ((RAT SIMP) 11205. 109417.)
         ((RAT SIMP) -8163. 109417.) ((RAT SIMP) 447. 15092.)
         ((RAT SIMP) -15171. 875336.) ((RAT SIMP) 26375. 1750672.)
         ((RAT SIMP) -23221. 159152.) ((RAT SIMP) 99667. 875336.)
         ((RAT SIMP) 38421. 3501344.) ((RAT SIMP) -9227. 3501344.)
         ((RAT SIMP) -1704691. 32387432.)
         ((RAT SIMP) 1824327. 16193716.) ((RAT SIMP) -5805. 79576.)
         ((RAT SIMP) 3666. 109417.) ((RAT SIMP) -807. 31262.) 0.
         ((RAT SIMP) 347325. 2944312.) ((RAT SIMP) -369969. 2944312.)
         ((RAT SIMP) 4606127. 64774864.) ((RAT SIMP) -17681. 318304.)
         ((RAT SIMP) 309311. 18507104.) ((RAT SIMP) -85210. 4048429.)
         ((RAT SIMP) 404461. 32387432.) ((RAT SIMP) -67223. 8096858.)
         ((RAT SIMP) 785. 39788.) ((RAT SIMP) -785. 39788.)
         ((RAT SIMP) 94715. 2233616.) ((RAT SIMP) -3366735. 64774864.)
         ((RAT SIMP) 813. 22792.) ((RAT SIMP) 1127519. 64774864.)
         ((RAT SIMP) -23222. 578347.) ((RAT SIMP) -1836585. 32387432.)
         ((RAT SIMP) 178743. 2233616.) ((RAT SIMP) -4629. 8096858.)
         ((RAT SIMP) -9364869. 129549728.)
         ((RAT SIMP) 2745009. 64774864.)
         ((RAT SIMP) -34753. 129549728.) ((RAT SIMP) 398. 29841.)
         ((RAT SIMP) -398. 29841.) ((RAT SIMP) -158363. 6940164.)
         ((RAT SIMP) 2223805. 97162296.) ((RAT SIMP) -463. 79576.)
         ((RAT SIMP) 463. 79576.) ((RAT SIMP) -39107. 32387432.)
         ((RAT SIMP) -323. 318304.) ((RAT SIMP) 323. 318304.)
         ((RAT SIMP) -358649. 388649184.)
         ((RAT SIMP) 16831. 121452870.))
        ((MLIST SIMP) ((RAT SIMP) -172740. 578347.)
         ((RAT SIMP) 1770088. 4048429.) ((RAT SIMP) -5100780. 4048429.)
         ((RAT SIMP) 4770592. 4048429.) ((RAT SIMP) -166108. 4048429.)
         ((RAT SIMP) 4800912. 4048429.) ((RAT SIMP) -283291. 139601.)
         ((RAT SIMP) 247. 203.) ((RAT SIMP) -1842026. 4048429.)
         ((RAT SIMP) -32457. 2313388.) ((RAT SIMP) -123597. 578347.)
         ((RAT SIMP) 4703989. 97162296.)
         ((RAT SIMP) -13920383. 48581148.) ((RAT SIMP) 54653. 105154.)
         ((RAT SIMP) -314263. 578347.) ((RAT SIMP) 159597. 165242.) 0.
         ((RAT SIMP) -11897. 52577.) ((RAT SIMP) -421. 2146.)
         ((RAT SIMP) -35526727. 32387432.) ((RAT SIMP) 216411. 210308.)
         ((RAT SIMP) 36896333. 32387432.)
         ((RAT SIMP) -39752609. 32387432.) ((RAT SIMP) 58357. 660968.)
         ((RAT SIMP) -1126145. 16193716.) ((RAT SIMP) -17975. 105154.)
         ((RAT SIMP) 17975. 105154.) ((RAT SIMP) -347157. 9253552.)
         ((RAT SIMP) 1019373. 9253552.) ((RAT SIMP) -67769. 1156694.)
         ((RAT SIMP) 2901663. 4626776.) ((RAT SIMP) -32831. 82621.)
         ((RAT SIMP) -162121. 660968.) ((RAT SIMP) 2884067. 4626776.)
         ((RAT SIMP) -2812347. 4626776.) ((RAT SIMP) 344667. 2313388.)
         ((RAT SIMP) -55323. 660968.) ((RAT SIMP) -181023. 4626776.)
         ((RAT SIMP) -141. 105154.) ((RAT SIMP) 141. 105154.)
         ((RAT SIMP) 1166618. 12145287.)
         ((RAT SIMP) -3049983. 32387432.) ((RAT SIMP) 141. 210308.)
         ((RAT SIMP) -141. 210308.) ((RAT SIMP) 60437. 8096858.)
         ((RAT SIMP) 263. 630924.) ((RAT SIMP) -263. 630924.)
         ((RAT SIMP) -17. 279202.) ((RAT SIMP) -16659. 323874320.))
        ((MLIST SIMP) ((RAT SIMP) -1094535. 64774864.)
         ((RAT SIMP) -3119113. 129549728.)
         ((RAT SIMP) 3187383. 64774864.)
         ((RAT SIMP) -4865327. 129549728.) ((RAT SIMP) 7947. 32387432.)
         ((RAT SIMP) 1247475. 64774864.)
         ((RAT SIMP) -2846531. 259099456.)
         ((RAT SIMP) -57149. 5888624.) ((RAT SIMP) 4997075. 259099456.)
         ((RAT SIMP) 151251. 17868928.) ((RAT SIMP) -151251. 17868928.)
         ((RAT SIMP) 46093699. 777298368.)
         ((RAT SIMP) -30006287. 388649184.)
         ((RAT SIMP) 366273. 11777248.) ((RAT SIMP) -74601. 3501344.)
         ((RAT SIMP) -634383. 64774864.) ((RAT SIMP) 366273. 11777248.)
         ((RAT SIMP) -586545. 11777248.) ((RAT SIMP) 561. 17168.)
         ((RAT SIMP) 173629. 14005376.) ((RAT SIMP) -247281. 47108992.)
         ((RAT SIMP) -276880. 4048429.) ((RAT SIMP) 2788013. 37014208.)
         ((RAT SIMP) -1149549. 64774864.)
         ((RAT SIMP) 681173. 64774864.) 0. ((RAT SIMP) 12645. 2944312.)
         ((RAT SIMP) -7773523. 259099456.)
         ((RAT SIMP) 192431. 8934464.) ((RAT SIMP) 131423. 37014208.)
         ((RAT SIMP) -37566217. 259099456.)
         ((RAT SIMP) 782519. 8096858.) ((RAT SIMP) 8096455. 129549728.)
         ((RAT SIMP) -891041. 259099456.)
         ((RAT SIMP) -3602707. 64774864.)
         ((RAT SIMP) 13546917. 129549728.)
         ((RAT SIMP) -149701. 2313388.) ((RAT SIMP) 10629. 8934464.) 0.
         ((RAT SIMP) 178175. 17665872.) ((RAT SIMP) -99067. 24290574.)
         ((RAT SIMP) -1317193. 129549728.) ((RAT SIMP) 27149. 5888624.)
         0. ((RAT SIMP) -26505. 64774864.) 0.
         ((RAT SIMP) -881. 1624448.) ((RAT SIMP) -1723. 8934464.)
         ((RAT SIMP) 108839. 1295497280.))
        ((MLIST SIMP) ((RAT SIMP) 14211. 437668.)
         ((RAT SIMP) 46229. 875336.) ((RAT SIMP) -34479. 437668.)
         ((RAT SIMP) 74539. 875336.) ((RAT SIMP) -6471. 218834.)
         ((RAT SIMP) 19689. 437668.) ((RAT SIMP) -125161. 1750672.)
         ((RAT SIMP) 2213. 39788.) ((RAT SIMP) -111031. 1750672.)
         ((RAT SIMP) 38421. 3501344.) ((RAT SIMP) -38421. 3501344.)
         ((RAT SIMP) 53054249. 194324592.)
         ((RAT SIMP) -26973007. 97162296.) ((RAT SIMP) 5805. 79576.)
         ((RAT SIMP) -34527. 875336.) ((RAT SIMP) -3666. 109417.)
         ((RAT SIMP) 5805. 79576.) ((RAT SIMP) -320969. 2944312.)
         ((RAT SIMP) 4601. 105154.) ((RAT SIMP) 1019751. 129549728.)
         ((RAT SIMP) 17681. 318304.) ((RAT SIMP) -3320627. 32387432.)
         ((RAT SIMP) 2762399. 64774864.) ((RAT SIMP) 404461. 32387432.)
         ((RAT SIMP) -67223. 8096858.) 0. ((RAT SIMP) 785. 39788.)
         ((RAT SIMP) -229860. 4048429.) ((RAT SIMP) 444945. 16193716.)
         ((RAT SIMP) 439567. 64774864.) ((RAT SIMP) -802353. 9253552.)
         ((RAT SIMP) 433795. 32387432.) ((RAT SIMP) 1654965. 16193716.)
         ((RAT SIMP) -50805. 2233616.) ((RAT SIMP) -1836585. 32387432.)
         ((RAT SIMP) 240199. 2313388.) ((RAT SIMP) -1560541. 32387432.)
         ((RAT SIMP) -412777. 64774864.) 0. ((RAT SIMP) 398. 29841.)
         ((RAT SIMP) -28361. 1156694.) ((RAT SIMP) 131959. 24290574.)
         ((RAT SIMP) 463. 79576.) 0. ((RAT SIMP) -39107. 32387432.) 0.
         ((RAT SIMP) -323. 318304.) ((RAT SIMP) 17867. 194324592.)
         ((RAT SIMP) 16831. 121452870.))
        ((MLIST SIMP) ((RAT SIMP) 32960. 578347.)
         ((RAT SIMP) -389762. 4048429.) ((RAT SIMP) -2545458. 4048429.)
         ((RAT SIMP) 1495320. 4048429.) ((RAT SIMP) 1273792. 4048429.)
         ((RAT SIMP) -4604484. 4048429.) ((RAT SIMP) 4756135. 4048429.)
         ((RAT SIMP) -754. 1813.) ((RAT SIMP) 1201399. 4048429.)
         ((RAT SIMP) -32457. 2313388.) ((RAT SIMP) 32457. 2313388.)
         ((RAT SIMP) -258376829. 97162296.)
         ((RAT SIMP) 131805967. 48581148.) ((RAT SIMP) -54653. 105154.)
         ((RAT SIMP) -739. 31262.) ((RAT SIMP) 314263. 578347.)
         ((RAT SIMP) -54653. 105154.) ((RAT SIMP) 16623. 52577.)
         ((RAT SIMP) 1135. 1813.) ((RAT SIMP) -15881717. 32387432.)
         ((RAT SIMP) -216411. 210308.) ((RAT SIMP) 8448067. 32387432.)
         ((RAT SIMP) 22022951. 32387432.) ((RAT SIMP) 58357. 660968.)
         ((RAT SIMP) -1126145. 16193716.) 0.
         ((RAT SIMP) -17975. 105154.) ((RAT SIMP) 1091203. 9253552.)
         ((RAT SIMP) 40097. 319088.) ((RAT SIMP) 1105. 165242.)
         ((RAT SIMP) -1395795. 4626776.) ((RAT SIMP) 1042593. 2313388.)
         ((RAT SIMP) -991407. 4626776.) ((RAT SIMP) 1063127. 4626776.)
         ((RAT SIMP) -162121. 660968.) ((RAT SIMP) 335644. 578347.)
         ((RAT SIMP) -344931. 660968.) ((RAT SIMP) -2685. 159544.) 0.
         ((RAT SIMP) -141. 105154.) ((RAT SIMP) 1166618. 12145287.)
         ((RAT SIMP) -2984841. 32387432.) ((RAT SIMP) -141. 210308.) 0.
         ((RAT SIMP) 60437. 8096858.) 0. ((RAT SIMP) 263. 630924.)
         ((RAT SIMP) -23209. 48581148.)
         ((RAT SIMP) -16659. 323874320.))
        ((MLIST SIMP) ((RAT SIMP) -17375. 9253552.)
         ((RAT SIMP) 498891. 129549728.)
         ((RAT SIMP) -1543851. 64774864.)
         ((RAT SIMP) 2588811. 129549728.)
         ((RAT SIMP) -610851. 64774864.)
         ((RAT SIMP) 4559559. 129549728.)
         ((RAT SIMP) -2914953. 129549728.)
         ((RAT SIMP) -696825. 23554496.)
         ((RAT SIMP) 4073943. 259099456.)
         ((RAT SIMP) -2103693. 259099456.)
         ((RAT SIMP) 2208915. 64774864.) ((RAT SIMP) 61895. 2233616.)
         ((RAT SIMP) -12801013. 64774864.) 0.
         ((RAT SIMP) 39198177. 129549728.)
         ((RAT SIMP) -4789245. 32387432.) ((RAT SIMP) 78999. 11777248.)
         ((RAT SIMP) -127851. 5888624.) ((RAT SIMP) 176703. 11777248.)
         ((RAT SIMP) -115317. 10575488.) 0.
         ((RAT SIMP) -171585. 518198912.)
         ((RAT SIMP) 261287. 32387432.)
         ((RAT SIMP) -4090957. 259099456.) ((RAT SIMP) 57861. 3501344.)
         ((RAT SIMP) -100257. 1472156.) 0.
         ((RAT SIMP) 642087. 74028416.)
         ((RAT SIMP) -4640385. 518198912.)
         ((RAT SIMP) -4354711. 259099456.)
         ((RAT SIMP) 5952679. 259099456.)
         ((RAT SIMP) -11630063. 129549728.)
         ((RAT SIMP) 876251. 8934464.)
         ((RAT SIMP) -3336831. 259099456.)
         ((RAT SIMP) 3336831. 259099456.) ((RAT SIMP) -16707. 1510784.)
         ((RAT SIMP) 1196835. 129549728.)
         ((RAT SIMP) -2013405. 518198912.)
         ((RAT SIMP) -163717. 17665872.) 0. ((RAT SIMP) 3341. 1750672.)
         ((RAT SIMP) 15913. 259099456.) 0. ((RAT SIMP) -8041. 1472156.)
         ((RAT SIMP) 502239. 129549728.) ((RAT SIMP) 23665. 47108992.)
         0. ((RAT SIMP) -330133. 518198912.)
         ((RAT SIMP) 4271. 70026880.))
        ((MLIST SIMP) ((RAT SIMP) -499691. 16193716.)
         ((RAT SIMP) 700649. 64774864.) ((RAT SIMP) -856353. 16193716.)
         ((RAT SIMP) 1389819. 16193716.)
         ((RAT SIMP) -610851. 64774864.)
         ((RAT SIMP) -1367109. 129549728.)
         ((RAT SIMP) 2217. 259099456.) ((RAT SIMP) 16641. 636608.)
         ((RAT SIMP) -2171403. 129549728.)
         ((RAT SIMP) -13534209. 518198912.)
         ((RAT SIMP) 70275. 518198912.)
         ((RAT SIMP) 13911787. 259099456.)
         ((RAT SIMP) -5560829. 129549728.)
         ((RAT SIMP) 78999. 11777248.) ((RAT SIMP) 984411. 32387432.)
         ((RAT SIMP) -1774845. 9253552.) 0.
         ((RAT SIMP) 2370243. 11777248.)
         ((RAT SIMP) -469317. 11777248.) ((RAT SIMP) -118425. 4626776.)
         ((RAT SIMP) 12969. 1624448.)
         ((RAT SIMP) -86017983. 518198912.)
         ((RAT SIMP) 42364365. 259099456.)
         ((RAT SIMP) -1441827. 259099456.) ((RAT SIMP) 57861. 3501344.)
         ((RAT SIMP) 100257. 1472156.) ((RAT SIMP) -100257. 1472156.)
         ((RAT SIMP) 20702273. 518198912.)
         ((RAT SIMP) -20848049. 518198912.)
         ((RAT SIMP) 460479. 18507104.)
         ((RAT SIMP) 8035443. 129549728.)
         ((RAT SIMP) -1000105. 18507104.)
         ((RAT SIMP) -12870833. 259099456.)
         ((RAT SIMP) -2500629. 32387432.)
         ((RAT SIMP) 30806449. 259099456.)
         ((RAT SIMP) -11125671. 518198912.)
         ((RAT SIMP) 1196835. 129549728.)
         ((RAT SIMP) -2013405. 518198912.)
         ((RAT SIMP) 163717. 17665872.) ((RAT SIMP) -163717. 17665872.)
         ((RAT SIMP) 3341. 1750672.) ((RAT SIMP) 15913. 259099456.)
         ((RAT SIMP) -8041. 1472156.) ((RAT SIMP) 8041. 1472156.)
         ((RAT SIMP) -205369. 129549728.)
         ((RAT SIMP) -23665. 47108992.) ((RAT SIMP) 23665. 47108992.)
         ((RAT SIMP) -330133. 518198912.) ((RAT SIMP) 4271. 70026880.))
        ((MLIST SIMP) ((RAT SIMP) 835749. 64774864.)
         ((RAT SIMP) 498891. 129549728.)
         ((RAT SIMP) 1419483. 64774864.)
         ((RAT SIMP) -9006883. 129549728.) ((RAT SIMP) 5477. 159544.)
         ((RAT SIMP) -4948425. 64774864.)
         ((RAT SIMP) 23072649. 259099456.)
         ((RAT SIMP) -173973. 5888624.)
         ((RAT SIMP) 4073943. 259099456.)
         ((RAT SIMP) -13534209. 518198912.)
         ((RAT SIMP) 13534209. 518198912.)
         ((RAT SIMP) -75219791. 194324592.)
         ((RAT SIMP) 4597931. 12145287.) ((RAT SIMP) -78999. 11777248.)
         ((RAT SIMP) 129909. 3501344.) ((RAT SIMP) -984411. 32387432.)
         ((RAT SIMP) -78999. 11777248.) ((RAT SIMP) -176703. 11777248.)
         ((RAT SIMP) -4197. 30044.) ((RAT SIMP) 74514255. 518198912.)
         ((RAT SIMP) -12969. 1624448.)
         ((RAT SIMP) 31681135. 259099456.)
         ((RAT SIMP) -308747. 2643872.)
         ((RAT SIMP) -1441827. 259099456.) ((RAT SIMP) 57861. 3501344.)
         0. ((RAT SIMP) 100257. 1472156.)
         ((RAT SIMP) -36191025. 518198912.)
         ((RAT SIMP) 754785. 518198912.)
         ((RAT SIMP) 3749121. 259099456.)
         ((RAT SIMP) 357979. 18507104.)
         ((RAT SIMP) -5523061. 129549728.)
         ((RAT SIMP) 8732001. 259099456.)
         ((RAT SIMP) 258677. 32387432.)
         ((RAT SIMP) -12870833. 259099456.)
         ((RAT SIMP) -999375. 18507104.)
         ((RAT SIMP) 18778885. 259099456.)
         ((RAT SIMP) 918957. 129549728.) 0.
         ((RAT SIMP) 163717. 17665872.) ((RAT SIMP) 4681. 1313004.)
         ((RAT SIMP) -4229735. 259099456.) ((RAT SIMP) 8041. 1472156.)
         0. ((RAT SIMP) -205369. 129549728.) 0.
         ((RAT SIMP) -23665. 47108992.) ((RAT SIMP) -4987. 37014208.)
         ((RAT SIMP) 4271. 70026880.))
        ((MLIST SIMP) ((RAT SIMP) 262439. 8096858.)
         ((RAT SIMP) 11461. 2313388.) ((RAT SIMP) 345672. 4048429.)
         ((RAT SIMP) -332015. 2313388.) ((RAT SIMP) 135182. 4048429.)
         ((RAT SIMP) -393381. 8096858.) ((RAT SIMP) 1878803. 32387432.)
         ((RAT SIMP) -14255. 1472156.) ((RAT SIMP) 23427. 32387432.)
         ((RAT SIMP) -863685. 64774864.) ((RAT SIMP) 863685. 64774864.)
         ((RAT SIMP) 5676569. 194324592.)
         ((RAT SIMP) 7467445. 48581148.) ((RAT SIMP) -427125. 2944312.)
         ((RAT SIMP) -93033. 437668.) ((RAT SIMP) 11582817. 32387432.)
         ((RAT SIMP) -427125. 2944312.) ((RAT SIMP) -393767. 2944312.)
         ((RAT SIMP) 26931. 420616.) ((RAT SIMP) 599891. 32387432.)
         ((RAT SIMP) 14531. 2944312.) ((RAT SIMP) -373817. 4048429.)
         ((RAT SIMP) 136971. 1156694.) ((RAT SIMP) 339019. 32387432.)
         ((RAT SIMP) -269653. 8096858.) 0. ((RAT SIMP) 24683. 2944312.)
         ((RAT SIMP) 482171. 16193716.) ((RAT SIMP) -78905. 2313388.)
         ((RAT SIMP) 986987. 32387432.) ((RAT SIMP) 121379. 8096858.)
         ((RAT SIMP) -325. 79772.) ((RAT SIMP) -2288389. 32387432.)
         ((RAT SIMP) 197297. 8096858.) ((RAT SIMP) 710013. 32387432.)
         ((RAT SIMP) -1534741. 32387432.)
         ((RAT SIMP) 591999. 16193716.) ((RAT SIMP) -10261. 2313388.)
         0. ((RAT SIMP) -72545. 8832936.)
         ((RAT SIMP) -264949. 48581148.) ((RAT SIMP) 128941. 16193716.)
         ((RAT SIMP) -10023. 5888624.) 0.
         ((RAT SIMP) -12087. 64774864.) 0. ((RAT SIMP) 1091. 2944312.)
         ((RAT SIMP) -58265. 97162296.) ((RAT SIMP) 347. 5783470.))
        ((MLIST SIMP) ((RAT SIMP) -84078. 4048429.)
         ((RAT SIMP) -70102. 4048429.) ((RAT SIMP) 17187. 8096858.)
         ((RAT SIMP) 276806. 4048429.) ((RAT SIMP) -160231. 8096858.)
         ((RAT SIMP) -94485. 2313388.) ((RAT SIMP) 1629939. 32387432.)
         ((RAT SIMP) -135. 79576.) ((RAT SIMP) -59277. 8096858.)
         ((RAT SIMP) -863685. 64774864.) ((RAT SIMP) -34756. 4048429.)
         ((RAT SIMP) 489579. 4048429.) ((RAT SIMP) -1980725. 32387432.)
         ((RAT SIMP) 427125. 2944312.)
         ((RAT SIMP) -11582817. 32387432.)
         ((RAT SIMP) 165239. 1156694.) 0. ((RAT SIMP) 400853. 2944312.)
         ((RAT SIMP) 115761. 1472156.) ((RAT SIMP) -126457. 660968.)
         ((RAT SIMP) -14531. 2944312.) ((RAT SIMP) 103161. 8096858.)
         ((RAT SIMP) 591849. 32387432.) ((RAT SIMP) 339019. 32387432.)
         ((RAT SIMP) -269653. 8096858.) ((RAT SIMP) 24683. 2944312.)
         ((RAT SIMP) -24683. 2944312.) ((RAT SIMP) -131673. 16193716.)
         ((RAT SIMP) 10663. 875336.) ((RAT SIMP) -8171. 279202.)
         ((RAT SIMP) -350629. 64774864.)
         ((RAT SIMP) 1929005. 64774864.) ((RAT SIMP) 710013. 32387432.)
         ((RAT SIMP) -386283. 32387432.)
         ((RAT SIMP) -556459. 16193716.) ((RAT SIMP) 677749. 16193716.)
         ((RAT SIMP) -422607. 32387432.) ((RAT SIMP) 71913. 32387432.)
         ((RAT SIMP) -72545. 8832936.) ((RAT SIMP) 72545. 8832936.)
         ((RAT SIMP) -166189. 16193716.) ((RAT SIMP) 185005. 64774864.)
         ((RAT SIMP) 10023. 5888624.) ((RAT SIMP) -10023. 5888624.)
         ((RAT SIMP) -12087. 64774864.) ((RAT SIMP) 1091. 2944312.)
         ((RAT SIMP) -1091. 2944312.) ((RAT SIMP) -11131. 48581148.)
         ((RAT SIMP) 347. 5783470.))
        ((MLIST SIMP) ((RAT SIMP) -4293. 1156694.)
         ((RAT SIMP) 11461. 2313388.) ((RAT SIMP) -265521. 4048429.)
         ((RAT SIMP) 981857. 16193716.) ((RAT SIMP) -160231. 8096858.)
         ((RAT SIMP) 1783377. 16193716.)
         ((RAT SIMP) -2185495. 16193716.) ((RAT SIMP) 2495. 101528.)
         ((RAT SIMP) 23427. 32387432.) ((RAT SIMP) 437889. 32387432.)
         ((RAT SIMP) 544003. 64774864.) ((RAT SIMP) 6413483. 64774864.)
         ((RAT SIMP) -4238475. 32387432.) 0.
         ((RAT SIMP) 3196101. 32387432.)
         ((RAT SIMP) -938351. 32387432.) ((RAT SIMP) 427125. 2944312.)
         ((RAT SIMP) -205223. 736078.) ((RAT SIMP) 393767. 2944312.)
         ((RAT SIMP) -6401. 125048.) 0. ((RAT SIMP) 6788695. 32387432.)
         ((RAT SIMP) -6711997. 32387432.)
         ((RAT SIMP) 633407. 16193716.) ((RAT SIMP) -269653. 8096858.)
         ((RAT SIMP) -24683. 2944312.) 0. ((RAT SIMP) -87371. 4048429.)
         ((RAT SIMP) 830153. 32387432.) ((RAT SIMP) 551365. 32387432.)
         ((RAT SIMP) -368295. 64774864.)
         ((RAT SIMP) -4273917. 64774864.) ((RAT SIMP) 344591. 4048429.)
         ((RAT SIMP) -1581257. 32387432.)
         ((RAT SIMP) 1581257. 32387432.)
         ((RAT SIMP) -579325. 32387432.)
         ((RAT SIMP) -422607. 32387432.) ((RAT SIMP) 71913. 32387432.)
         ((RAT SIMP) 72545. 8832936.) 0.
         ((RAT SIMP) -166189. 16193716.) ((RAT SIMP) 185005. 64774864.)
         0. ((RAT SIMP) 10023. 5888624.) ((RAT SIMP) -30585. 16193716.)
         ((RAT SIMP) -1091. 2944312.) 0. ((RAT SIMP) -11131. 48581148.)
         ((RAT SIMP) 347. 5783470.))
        ((MLIST SIMP) ((RAT SIMP) -109909. 2313388.)
         ((RAT SIMP) 1261465. 32387432.)
         ((RAT SIMP) -2710185. 16193716.)
         ((RAT SIMP) 4158905. 32387432.) ((RAT SIMP) 571103. 16193716.)
         ((RAT SIMP) -1448691. 32387432.)
         ((RAT SIMP) -653539. 32387432.) ((RAT SIMP) 520045. 5888624.)
         ((RAT SIMP) -1697187. 64774864.)
         ((RAT SIMP) 3067371. 64774864.) ((RAT SIMP) 448883. 32387432.)
         ((RAT SIMP) -10188215. 194324592.)
         ((RAT SIMP) -8667611. 97162296.) 0.
         ((RAT SIMP) -6854175. 32387432.)
         ((RAT SIMP) 3242579. 16193716.) ((RAT SIMP) 380017. 2944312.)
         ((RAT SIMP) 1507. 368039.) ((RAT SIMP) -392073. 2944312.)
         ((RAT SIMP) 13491147. 129549728.) 0.
         ((RAT SIMP) -491331. 18507104.) ((RAT SIMP) -479827. 9253552.)
         ((RAT SIMP) 99689. 875336.) ((RAT SIMP) -552619. 16193716.)
         ((RAT SIMP) -46611. 736078.) 0. ((RAT SIMP) 180275. 16193716.)
         ((RAT SIMP) 1669. 330484.) ((RAT SIMP) -843217. 64774864.)
         ((RAT SIMP) -2387291. 16193716.)
         ((RAT SIMP) 522647. 16193716.) ((RAT SIMP) 1114361. 8096858.)
         ((RAT SIMP) 57175. 4048429.) ((RAT SIMP) -57175. 4048429.)
         ((RAT SIMP) 2240929. 129549728.)
         ((RAT SIMP) -189447. 9253552.)
         ((RAT SIMP) -957045. 129549728.) ((RAT SIMP) -44753. 4416468.)
         0. ((RAT SIMP) 1171573. 48581148.)
         ((RAT SIMP) -674519. 32387432.) 0.
         ((RAT SIMP) -7243. 1472156.) ((RAT SIMP) 15116. 4048429.)
         ((RAT SIMP) -2903. 35331744.) 0.
         ((RAT SIMP) -63211. 129549728.) ((RAT SIMP) 2747. 323874320.))
        ((MLIST SIMP) ((RAT SIMP) 138839. 4048429.)
         ((RAT SIMP) -541741. 16193716.) ((RAT SIMP) 341073. 4048429.)
         ((RAT SIMP) -483671. 4048429.) ((RAT SIMP) 571103. 16193716.)
         ((RAT SIMP) -5301111. 32387432.) ((RAT SIMP) 581535. 2233616.)
         ((RAT SIMP) -29781. 159152.) ((RAT SIMP) 2838711. 32387432.)
         ((RAT SIMP) -6333879. 129549728.)
         ((RAT SIMP) -1596395. 129549728.)
         ((RAT SIMP) 426799. 48581148.)
         ((RAT SIMP) -4887331. 48581148.) ((RAT SIMP) 380017. 2944312.)
         ((RAT SIMP) -1134143. 16193716.) ((RAT SIMP) -55103. 1156694.)
         0. ((RAT SIMP) 275599. 2944312.) ((RAT SIMP) 70871. 2944312.)
         ((RAT SIMP) 654373. 64774864.) ((RAT SIMP) -412577. 11777248.)
         ((RAT SIMP) 17039713. 129549728.)
         ((RAT SIMP) -4616147. 32387432.) ((RAT SIMP) 188186. 4048429.)
         ((RAT SIMP) -552619. 16193716.) ((RAT SIMP) 46611. 736078.)
         ((RAT SIMP) -46611. 736078.) ((RAT SIMP) 544353. 16193716.)
         ((RAT SIMP) -282297. 16193716.) ((RAT SIMP) -45799. 32387432.)
         ((RAT SIMP) 1024479. 9253552.)
         ((RAT SIMP) -1023887. 16193716.)
         ((RAT SIMP) -239214. 4048429.)
         ((RAT SIMP) -6753883. 64774864.)
         ((RAT SIMP) 3752751. 32387432.)
         ((RAT SIMP) 3650315. 129549728.)
         ((RAT SIMP) -189447. 9253552.)
         ((RAT SIMP) -957045. 129549728.) ((RAT SIMP) 44753. 4416468.)
         ((RAT SIMP) -44753. 4416468.) ((RAT SIMP) 1171573. 48581148.)
         ((RAT SIMP) -674519. 32387432.) ((RAT SIMP) -7243. 1472156.)
         ((RAT SIMP) 7243. 1472156.) ((RAT SIMP) -19209. 16193716.)
         ((RAT SIMP) 2903. 35331744.) ((RAT SIMP) -2903. 35331744.)
         ((RAT SIMP) -63211. 129549728.) ((RAT SIMP) 2747. 323874320.))
        ((MLIST SIMP) ((RAT SIMP) -556777. 16193716.)
         ((RAT SIMP) 1261465. 32387432.)
         ((RAT SIMP) -783975. 16193716.)
         ((RAT SIMP) 2530751. 32387432.) ((RAT SIMP) -38645. 1156694.)
         ((RAT SIMP) 1363581. 16193716.)
         ((RAT SIMP) -5210461. 64774864.) ((RAT SIMP) 997. 50764.)
         ((RAT SIMP) -1697187. 64774864.)
         ((RAT SIMP) -6333879. 129549728.)
         ((RAT SIMP) 6333879. 129549728.) ((RAT SIMP) 484359. 1750672.)
         ((RAT SIMP) -9736711. 32387432.)
         ((RAT SIMP) -380017. 2944312.) ((RAT SIMP) 51673. 875336.)
         ((RAT SIMP) 1134143. 16193716.) ((RAT SIMP) -380017. 2944312.)
         ((RAT SIMP) 392073. 2944312.) ((RAT SIMP) -25609. 210308.)
         ((RAT SIMP) 12015079. 129549728.)
         ((RAT SIMP) 412577. 11777248.) ((RAT SIMP) 72257. 2313388.)
         ((RAT SIMP) -5004807. 64774864.) ((RAT SIMP) 188186. 4048429.)
         ((RAT SIMP) -552619. 16193716.) 0. ((RAT SIMP) 46611. 736078.)
         ((RAT SIMP) -92275. 2233616.) ((RAT SIMP) -377569. 64774864.)
         ((RAT SIMP) 87585. 9253552.) ((RAT SIMP) -3735807. 64774864.)
         ((RAT SIMP) 1338825. 16193716.)
         ((RAT SIMP) -1162093. 32387432.)
         ((RAT SIMP) 3075805. 64774864.) ((RAT SIMP) -239214. 4048429.)
         ((RAT SIMP) -2667935. 32387432.) ((RAT SIMP) 166767. 2313388.)
         ((RAT SIMP) 1438519. 64774864.) 0.
         ((RAT SIMP) 44753. 4416468.) ((RAT SIMP) 96444. 4048429.)
         ((RAT SIMP) -164651. 4626776.) ((RAT SIMP) 7243. 1472156.) 0.
         ((RAT SIMP) -19209. 16193716.) 0. ((RAT SIMP) 2903. 35331744.)
         ((RAT SIMP) -110783. 194324592.)
         ((RAT SIMP) 2747. 323874320.))
        ((MLIST SIMP) ((RAT SIMP) 65797. 875336.)
         ((RAT SIMP) -6709233. 64774864.)
         ((RAT SIMP) 13253217. 32387432.)
         ((RAT SIMP) -20059551. 64774864.)
         ((RAT SIMP) -167787. 4048429.) ((RAT SIMP) 430557. 8096858.)
         ((RAT SIMP) 22128387. 129549728.)
         ((RAT SIMP) -1681905. 5888624.) ((RAT SIMP) 177123. 2643872.)
         ((RAT SIMP) 4366113. 259099456.)
         ((RAT SIMP) 869007. 259099456.)
         ((RAT SIMP) -898389. 18507104.)
         ((RAT SIMP) 13144605. 64774864.)
         ((RAT SIMP) -1513335. 5888624.)
         ((RAT SIMP) 9286779. 64774864.)
         ((RAT SIMP) -1264383. 16193716.) ((RAT SIMP) 564945. 5888624.)
         ((RAT SIMP) -1120263. 5888624.) ((RAT SIMP) 162759. 2944312.)
         ((RAT SIMP) 33771. 755392.) ((RAT SIMP) -325935. 23554496.)
         ((RAT SIMP) 292827. 2643872.)
         ((RAT SIMP) -14029247. 129549728.)
         ((RAT SIMP) -1183139. 64774864.) ((RAT SIMP) 212955. 8096858.)
         ((RAT SIMP) -145281. 2944312.) ((RAT SIMP) 79983. 2944312.)
         ((RAT SIMP) 2364015. 64774864.) ((RAT SIMP) -253059. 9253552.)
         ((RAT SIMP) 552315. 18507104.)
         ((RAT SIMP) -19765365. 129549728.)
         ((RAT SIMP) 1819579. 32387432.) ((RAT SIMP) 295619. 8096858.)
         ((RAT SIMP) 8449779. 129549728.)
         ((RAT SIMP) -322695. 9253552.) ((RAT SIMP) -37593. 18507104.)
         ((RAT SIMP) 85845. 32387432.) ((RAT SIMP) -475821. 64774864.)
         ((RAT SIMP) -17299. 8832936.) ((RAT SIMP) -8571. 1472156.)
         ((RAT SIMP) 8781. 1116808.) ((RAT SIMP) -42769. 32387432.)
         ((RAT SIMP) -24135. 5888624.) ((RAT SIMP) -5939. 5888624.)
         ((RAT SIMP) 12843. 32387432.) ((RAT SIMP) -9. 11777248.)
         ((RAT SIMP) -211. 23554496.) ((RAT SIMP) -14395. 32387432.)
         ((RAT SIMP) 41. 3304840.))
        ((MLIST SIMP) ((RAT SIMP) 1151657. 16193716.)
         ((RAT SIMP) -12129. 578347.) ((RAT SIMP) 568968. 4048429.)
         ((RAT SIMP) -3741345. 32387432.)
         ((RAT SIMP) -1473471. 32387432.)
         ((RAT SIMP) 688131. 64774864.)
         ((RAT SIMP) -8456013. 129549728.)
         ((RAT SIMP) 940365. 11777248.) ((RAT SIMP) -321231. 16193716.)
         ((RAT SIMP) 4366113. 259099456.)
         ((RAT SIMP) -1010811. 8934464.)
         ((RAT SIMP) -5037849. 32387432.)
         ((RAT SIMP) 1371861. 8096858.) ((RAT SIMP) 1513335. 5888624.)
         ((RAT SIMP) -3679953. 32387432.)
         ((RAT SIMP) -1896333. 16193716.) ((RAT SIMP) -33921. 736078.)
         ((RAT SIMP) 918615. 5888624.) ((RAT SIMP) -417447. 5888624.)
         ((RAT SIMP) -264129. 32387432.) ((RAT SIMP) 325935. 23554496.)
         ((RAT SIMP) -11614137. 259099456.)
         ((RAT SIMP) 74719. 2233616.) ((RAT SIMP) -1183139. 64774864.)
         ((RAT SIMP) 212955. 8096858.) ((RAT SIMP) -32649. 1472156.)
         ((RAT SIMP) -79983. 2944312.) ((RAT SIMP) 4315233. 129549728.)
         ((RAT SIMP) 389223. 129549728.)
         ((RAT SIMP) -721429. 32387432.)
         ((RAT SIMP) -4942013. 18507104.)
         ((RAT SIMP) 12463457. 64774864.)
         ((RAT SIMP) 6297001. 64774864.)
         ((RAT SIMP) 3749127. 129549728.)
         ((RAT SIMP) -960147. 16193716.)
         ((RAT SIMP) 20827305. 259099456.)
         ((RAT SIMP) -8445477. 129549728.)
         ((RAT SIMP) 2184921. 259099456.) ((RAT SIMP) -68725. 8832936.)
         ((RAT SIMP) 8571. 1472156.) ((RAT SIMP) 82893. 8096858.)
         ((RAT SIMP) -125999. 9253552.) ((RAT SIMP) 24135. 5888624.)
         ((RAT SIMP) -15037. 2944312.) ((RAT SIMP) 12843. 32387432.)
         ((RAT SIMP) -229. 23554496.) ((RAT SIMP) 211. 23554496.)
         ((RAT SIMP) -16783. 37014208.) ((RAT SIMP) 41. 3304840.))
        ((MLIST SIMP) ((RAT SIMP) -1428821. 32387432.)
         ((RAT SIMP) 2549797. 64774864.)
         ((RAT SIMP) -10338945. 32387432.)
         ((RAT SIMP) 21835203. 64774864.)
         ((RAT SIMP) -167787. 4048429.) ((RAT SIMP) 651852. 4048429.)
         ((RAT SIMP) -8176505. 18507104.)
         ((RAT SIMP) 2360525. 5888624.)
         ((RAT SIMP) -14860863. 129549728.)
         ((RAT SIMP) -8196525. 259099456.)
         ((RAT SIMP) 2961405. 259099456.)
         ((RAT SIMP) -3671163. 129549728.)
         ((RAT SIMP) 103881. 9253552.) ((RAT SIMP) 564945. 5888624.)
         ((RAT SIMP) 6433929. 64774864.)
         ((RAT SIMP) -115443. 32387432.)
         ((RAT SIMP) -1513335. 5888624.) ((RAT SIMP) 189381. 5888624.)
         ((RAT SIMP) -38259. 736078.) ((RAT SIMP) 4407309. 37014208.)
         ((RAT SIMP) -992073. 23554496.)
         ((RAT SIMP) -6252387. 129549728.)
         ((RAT SIMP) 13074423. 129549728.)
         ((RAT SIMP) -4434519. 64774864.) ((RAT SIMP) 212955. 8096858.)
         ((RAT SIMP) 145281. 2944312.) ((RAT SIMP) -32649. 1472156.)
         ((RAT SIMP) 1861403. 64774864.)
         ((RAT SIMP) -1268801. 64774864.)
         ((RAT SIMP) 1948311. 129549728.)
         ((RAT SIMP) -5731455. 129549728.)
         ((RAT SIMP) 1408601. 16193716.)
         ((RAT SIMP) -2592845. 32387432.)
         ((RAT SIMP) -9392683. 129549728.)
         ((RAT SIMP) 6022507. 64774864.) ((RAT SIMP) 11343. 129549728.)
         ((RAT SIMP) 85845. 32387432.) ((RAT SIMP) -475821. 64774864.)
         ((RAT SIMP) 17299. 8832936.) ((RAT SIMP) -68725. 8832936.)
         ((RAT SIMP) 8781. 1116808.) ((RAT SIMP) -42769. 32387432.)
         ((RAT SIMP) -15037. 2944312.) ((RAT SIMP) 5939. 5888624.)
         ((RAT SIMP) -1367. 2233616.) ((RAT SIMP) 9. 11777248.)
         ((RAT SIMP) -229. 23554496.) ((RAT SIMP) -14395. 32387432.)
         ((RAT SIMP) 41. 3304840.))
        ((MLIST SIMP) ((RAT SIMP) 95449. 32387432.)
         ((RAT SIMP) 2549797. 64774864.)
         ((RAT SIMP) 5578605. 32387432.)
         ((RAT SIMP) -9737547. 64774864.)
         ((RAT SIMP) -1473471. 32387432.)
         ((RAT SIMP) 22744143. 64774864.)
         ((RAT SIMP) -10988443. 32387432.)
         ((RAT SIMP) 1274615. 11777248.)
         ((RAT SIMP) -14860863. 129549728.)
         ((RAT SIMP) 4600179. 64774864.)
         ((RAT SIMP) 3273345. 129549728.)
         ((RAT SIMP) -32625099. 129549728.) ((RAT SIMP) 62445. 319088.)
         ((RAT SIMP) -33921. 736078.) ((RAT SIMP) 3238143. 64774864.)
         ((RAT SIMP) -33699. 1116808.) ((RAT SIMP) 1513335. 5888624.)
         ((RAT SIMP) -661977. 2944312.) ((RAT SIMP) 760041. 5888624.)
         ((RAT SIMP) -16057809. 259099456.)
         ((RAT SIMP) -333069. 11777248.)
         ((RAT SIMP) 11294925. 259099456.)
         ((RAT SIMP) -8623539. 129549728.)
         ((RAT SIMP) -53973. 8096858.) ((RAT SIMP) 212955. 8096858.)
         ((RAT SIMP) 32649. 1472156.) ((RAT SIMP) -145281. 2944312.)
         ((RAT SIMP) 490137. 129549728.)
         ((RAT SIMP) 4214319. 129549728.)
         ((RAT SIMP) -233385. 129549728.)
         ((RAT SIMP) -159219. 2233616.) ((RAT SIMP) 2750589. 64774864.)
         ((RAT SIMP) 3916557. 64774864.)
         ((RAT SIMP) -4581575. 32387432.)
         ((RAT SIMP) 1172029. 9253552.)
         ((RAT SIMP) 9148803. 259099456.)
         ((RAT SIMP) -8445477. 129549728.)
         ((RAT SIMP) 2184921. 259099456.) ((RAT SIMP) 68725. 8832936.)
         ((RAT SIMP) -17299. 8832936.) ((RAT SIMP) 82893. 8096858.)
         ((RAT SIMP) -125999. 9253552.) ((RAT SIMP) -5939. 5888624.)
         ((RAT SIMP) 15037. 2944312.) ((RAT SIMP) -38141. 8096858.)
         ((RAT SIMP) 229. 23554496.) ((RAT SIMP) -9. 11777248.)
         ((RAT SIMP) -16783. 37014208.) ((RAT SIMP) 41. 3304840.))
        ((MLIST SIMP) ((RAT SIMP) 7323. 558404.)
         ((RAT SIMP) -12129. 578347.) ((RAT SIMP) 37827. 1156694.)
         ((RAT SIMP) -2233487. 32387432.) ((RAT SIMP) 73037. 4626776.)
         ((RAT SIMP) 12684489. 64774864.)
         ((RAT SIMP) -3665097. 18507104.)
         ((RAT SIMP) 322815. 11777248.) ((RAT SIMP) -321231. 16193716.)
         ((RAT SIMP) -8196525. 259099456.)
         ((RAT SIMP) -21986001. 259099456.)
         ((RAT SIMP) 25501225. 97162296.)
         ((RAT SIMP) -8486977. 97162296.)
         ((RAT SIMP) -564945. 5888624.) ((RAT SIMP) 3162081. 16193716.)
         ((RAT SIMP) -4540293. 16193716.) ((RAT SIMP) 33921. 736078.)
         ((RAT SIMP) 647247. 5888624.) ((RAT SIMP) 711411. 5888624.)
         ((RAT SIMP) -809106. 4048429.) ((RAT SIMP) 992073. 23554496.)
         ((RAT SIMP) 13800329. 259099456.)
         ((RAT SIMP) -2767265. 64774864.)
         ((RAT SIMP) -4434519. 64774864.) ((RAT SIMP) 212955. 8096858.)
         ((RAT SIMP) 79983. 2944312.) ((RAT SIMP) 32649. 1472156.)
         ((RAT SIMP) -1802637. 129549728.)
         ((RAT SIMP) 114729. 129549728.)
         ((RAT SIMP) -972735. 32387432.)
         ((RAT SIMP) -6812095. 129549728.)
         ((RAT SIMP) 971023. 8096858.) ((RAT SIMP) -2533359. 64774864.)
         ((RAT SIMP) 3018397. 129549728.)
         ((RAT SIMP) -101263. 2313388.)
         ((RAT SIMP) -14002721. 259099456.)
         ((RAT SIMP) 7262369. 129549728.)
         ((RAT SIMP) 3588807. 259099456.) ((RAT SIMP) -8571. 1472156.)
         ((RAT SIMP) 68725. 8832936.) ((RAT SIMP) 500207. 48581148.)
         ((RAT SIMP) -269495. 16193716.) ((RAT SIMP) 15037. 2944312.)
         ((RAT SIMP) -24135. 5888624.) ((RAT SIMP) -1367. 2233616.)
         ((RAT SIMP) -211. 23554496.) ((RAT SIMP) 229. 23554496.)
         ((RAT SIMP) -117679. 259099456.) ((RAT SIMP) 41. 3304840.))
        ((MLIST SIMP) ((RAT SIMP) 2080179. 32387432.)
         ((RAT SIMP) -6709233. 64774864.)
         ((RAT SIMP) 2225211. 32387432.)
         ((RAT SIMP) -1710649. 64774864.) ((RAT SIMP) 73037. 4626776.)
         ((RAT SIMP) -19150611. 64774864.)
         ((RAT SIMP) 8461449. 32387432.)
         ((RAT SIMP) -320835. 11777248.) ((RAT SIMP) 177123. 2643872.)
         ((RAT SIMP) 4600179. 64774864.)
         ((RAT SIMP) 5890905. 129549728.)
         ((RAT SIMP) 56731111. 388649184.)
         ((RAT SIMP) -52155683. 194324592.) ((RAT SIMP) 33921. 736078.)
         ((RAT SIMP) 253095. 64774864.) ((RAT SIMP) 2122275. 16193716.)
         ((RAT SIMP) -564945. 5888624.) ((RAT SIMP) -277659. 2944312.)
         ((RAT SIMP) 170841. 5888624.)
         ((RAT SIMP) 18389241. 259099456.)
         ((RAT SIMP) 333069. 11777248.)
         ((RAT SIMP) -18408259. 37014208.)
         ((RAT SIMP) 57789071. 129549728.)
         ((RAT SIMP) -53973. 8096858.) ((RAT SIMP) 212955. 8096858.)
         ((RAT SIMP) -79983. 2944312.) ((RAT SIMP) 145281. 2944312.)
         ((RAT SIMP) -3984333. 129549728.)
         ((RAT SIMP) 2296425. 129549728.)
         ((RAT SIMP) 41109. 129549728.) ((RAT SIMP) 843375. 16193716.)
         ((RAT SIMP) -2209281. 32387432.)
         ((RAT SIMP) 1998663. 64774864.)
         ((RAT SIMP) -151821. 16193716.)
         ((RAT SIMP) 1566231. 64774864.)
         ((RAT SIMP) -3929509. 37014208.)
         ((RAT SIMP) 7262369. 129549728.)
         ((RAT SIMP) 3588807. 259099456.) ((RAT SIMP) 8571. 1472156.)
         ((RAT SIMP) 17299. 8832936.) ((RAT SIMP) 500207. 48581148.)
         ((RAT SIMP) -269495. 16193716.) ((RAT SIMP) 5939. 5888624.)
         ((RAT SIMP) 24135. 5888624.) ((RAT SIMP) -38141. 8096858.)
         ((RAT SIMP) 211. 23554496.) ((RAT SIMP) 9. 11777248.)
         ((RAT SIMP) -117679. 259099456.) ((RAT SIMP) 41. 3304840.))
        ((MLIST SIMP) ((RAT SIMP) -1984. 15631.)
         ((RAT SIMP) 12968. 109417.) ((RAT SIMP) -38376. 109417.)
         ((RAT SIMP) 25408. 109417.) ((RAT SIMP) 10832. 109417.)
         ((RAT SIMP) -36240. 109417.) ((RAT SIMP) 46608. 109417.)
         ((RAT SIMP) -300. 1421.) ((RAT SIMP) 10284. 109417.)
         ((RAT SIMP) 879. 15631.) ((RAT SIMP) -879. 15631.)
         ((RAT SIMP) 34255. 3470082.) ((RAT SIMP) 116269. 1735041.) 0.
         ((RAT SIMP) -942. 15631.) ((RAT SIMP) 942. 15631.) 0.
         ((RAT SIMP) 3370. 52577.) ((RAT SIMP) -3370. 52577.)
         ((RAT SIMP) -23885. 1156694.) 0. ((RAT SIMP) 85297. 1156694.)
         ((RAT SIMP) -6865. 165242.) ((RAT SIMP) -65365. 1156694.)
         ((RAT SIMP) 7893. 578347.) 0. 0.
         ((RAT SIMP) 294097. 16193716.) ((RAT SIMP) 168059. 16193716.)
         ((RAT SIMP) 9586. 4048429.) ((RAT SIMP) -527977. 4048429.)
         ((RAT SIMP) 907659. 8096858.) ((RAT SIMP) 21185. 1156694.)
         ((RAT SIMP) -21185. 1156694.) ((RAT SIMP) 21185. 1156694.)
         ((RAT SIMP) 65. 8096858.) ((RAT SIMP) -148425. 8096858.)
         ((RAT SIMP) 25253. 4048429.) 0. 0.
         ((RAT SIMP) 2258. 12145287.) ((RAT SIMP) -7599. 8096858.) 0.
         0. ((RAT SIMP) -12018. 4048429.) 0. 0.
         ((RAT SIMP) -9671. 24290574.) ((RAT SIMP) 1171. 80968580.))
        ((MLIST SIMP) ((RAT SIMP) -14649. 4626776.)
         ((RAT SIMP) 119181. 64774864.) ((RAT SIMP) 1060659. 32387432.)
         ((RAT SIMP) -2240499. 64774864.) ((RAT SIMP) 90141. 4626776.)
         ((RAT SIMP) -6355791. 64774864.)
         ((RAT SIMP) 7849857. 64774864.)
         ((RAT SIMP) -333615. 11777248.)
         ((RAT SIMP) 500481. 129549728.)
         ((RAT SIMP) 2015001. 129549728.)
         ((RAT SIMP) -533565. 129549728.)
         ((RAT SIMP) 3094471. 129549728.)
         ((RAT SIMP) -3669881. 64774864.) 0.
         ((RAT SIMP) 980073. 16193716.) ((RAT SIMP) 932391. 64774864.)
         ((RAT SIMP) -18855. 1472156.) ((RAT SIMP) -124125. 1472156.)
         ((RAT SIMP) 35745. 368039.) ((RAT SIMP) -11569185. 259099456.)
         0. ((RAT SIMP) 1805043. 259099456.)
         ((RAT SIMP) -35580. 4048429.) ((RAT SIMP) -26091. 129549728.)
         ((RAT SIMP) 164547. 64774864.) ((RAT SIMP) 93357. 5888624.) 0.
         ((RAT SIMP) -31287. 37014208.)
         ((RAT SIMP) -1377771. 259099456.)
         ((RAT SIMP) 1489707. 129549728.)
         ((RAT SIMP) -671907. 32387432.)
         ((RAT SIMP) 1546143. 129549728.)
         ((RAT SIMP) -832047. 129549728.)
         ((RAT SIMP) -19155. 129549728.) ((RAT SIMP) 19155. 129549728.)
         ((RAT SIMP) -126219. 37014208.) ((RAT SIMP) 432189. 64774864.)
         ((RAT SIMP) 188847. 259099456.) ((RAT SIMP) -10243. 5888624.)
         0. ((RAT SIMP) 37417. 32387432.)
         ((RAT SIMP) -194259. 64774864.) 0.
         ((RAT SIMP) -10761. 11777248.) ((RAT SIMP) 39153. 16193716.)
         ((RAT SIMP) -3555. 23554496.) 0.
         ((RAT SIMP) 79371. 259099456.)
         ((RAT SIMP) 69261. 1295497280.))
        ((MLIST SIMP) ((RAT SIMP) 77943. 8096858.)
         ((RAT SIMP) 600543. 32387432.) ((RAT SIMP) -146007. 8096858.)
         ((RAT SIMP) -6675. 165242.) ((RAT SIMP) 90141. 4626776.)
         ((RAT SIMP) 978525. 64774864.)
         ((RAT SIMP) -2303073. 129549728.) ((RAT SIMP) -2745. 318304.)
         ((RAT SIMP) 641043. 64774864.)
         ((RAT SIMP) -649035. 259099456.)
         ((RAT SIMP) -2313837. 259099456.)
         ((RAT SIMP) 653701. 18507104.) ((RAT SIMP) 591401. 32387432.)
         ((RAT SIMP) -18855. 1472156.) ((RAT SIMP) -65907. 2233616.)
         ((RAT SIMP) -18855. 578347.) 0. ((RAT SIMP) 261819. 2944312.)
         ((RAT SIMP) -5445. 203056.) ((RAT SIMP) -1633635. 64774864.)
         ((RAT SIMP) -156015. 23554496.) ((RAT SIMP) -421107. 8934464.)
         ((RAT SIMP) 6633633. 129549728.)
         ((RAT SIMP) -789711. 129549728.)
         ((RAT SIMP) 164547. 64774864.) ((RAT SIMP) -93357. 5888624.)
         ((RAT SIMP) 93357. 5888624.) ((RAT SIMP) -4166073. 259099456.)
         ((RAT SIMP) 2569293. 259099456.) ((RAT SIMP) -9453. 9253552.)
         ((RAT SIMP) -833787. 129549728.)
         ((RAT SIMP) -215769. 18507104.)
         ((RAT SIMP) 3966219. 129549728.)
         ((RAT SIMP) -186621. 16193716.)
         ((RAT SIMP) -129081. 129549728.)
         ((RAT SIMP) -1586499. 259099456.)
         ((RAT SIMP) 432189. 64774864.) ((RAT SIMP) 188847. 259099456.)
         ((RAT SIMP) 10243. 5888624.) ((RAT SIMP) -10243. 5888624.)
         ((RAT SIMP) 37417. 32387432.) ((RAT SIMP) -194259. 64774864.)
         ((RAT SIMP) -10761. 11777248.) ((RAT SIMP) 10761. 11777248.)
         ((RAT SIMP) 194853. 129549728.) ((RAT SIMP) 3555. 23554496.)
         ((RAT SIMP) -3555. 23554496.) ((RAT SIMP) 79371. 259099456.)
         ((RAT SIMP) 69261. 1295497280.))
        ((MLIST SIMP) ((RAT SIMP) -980013. 32387432.)
         ((RAT SIMP) 119181. 64774864.) ((RAT SIMP) -372357. 4626776.)
         ((RAT SIMP) 7677387. 64774864.)
         ((RAT SIMP) -330399. 16193716.) ((RAT SIMP) 96759. 4626776.)
         ((RAT SIMP) -3049665. 129549728.) ((RAT SIMP) -7755. 2944312.)
         ((RAT SIMP) 500481. 129549728.)
         ((RAT SIMP) -649035. 259099456.)
         ((RAT SIMP) 649035. 259099456.)
         ((RAT SIMP) -3149217. 129549728.)
         ((RAT SIMP) 1737513. 32387432.) ((RAT SIMP) 18855. 1472156.)
         ((RAT SIMP) -74079. 1750672.) ((RAT SIMP) 65907. 2233616.)
         ((RAT SIMP) 18855. 1472156.) ((RAT SIMP) -35745. 368039.)
         ((RAT SIMP) 18681. 841232.) ((RAT SIMP) 1120221. 37014208.)
         ((RAT SIMP) 156015. 23554496.)
         ((RAT SIMP) -1917873. 129549728.)
         ((RAT SIMP) 396843. 32387432.)
         ((RAT SIMP) -789711. 129549728.)
         ((RAT SIMP) 164547. 64774864.) 0.
         ((RAT SIMP) -93357. 5888624.) ((RAT SIMP) 3185733. 259099456.)
         ((RAT SIMP) -674805. 259099456.)
         ((RAT SIMP) -483825. 129549728.) ((RAT SIMP) 234429. 9253552.)
         ((RAT SIMP) -913161. 32387432.)
         ((RAT SIMP) 722121. 129549728.)
         ((RAT SIMP) -1172085. 64774864.)
         ((RAT SIMP) 3966219. 129549728.)
         ((RAT SIMP) -123831. 9253552.) ((RAT SIMP) 352251. 129549728.)
         ((RAT SIMP) -37557. 64774864.) 0. ((RAT SIMP) 10243. 5888624.)
         ((RAT SIMP) 20133. 16193716.) ((RAT SIMP) -106233. 18507104.)
         ((RAT SIMP) 10761. 11777248.) 0.
         ((RAT SIMP) 194853. 129549728.) 0.
         ((RAT SIMP) 3555. 23554496.) ((RAT SIMP) 20133. 129549728.)
         ((RAT SIMP) 69261. 1295497280.))
        ((MLIST SIMP) ((RAT SIMP) -69743. 16193716.)
         ((RAT SIMP) -440089. 32387432.)
         ((RAT SIMP) -158877. 16193716.)
         ((RAT SIMP) 1619033. 32387432.) ((RAT SIMP) -30047. 1156694.)
         ((RAT SIMP) 896211. 16193716.)
         ((RAT SIMP) -4465547. 64774864.) ((RAT SIMP) 36265. 1472156.)
         ((RAT SIMP) -594189. 64774864.)
         ((RAT SIMP) -545793. 129549728.)
         ((RAT SIMP) 545793. 129549728.)
         ((RAT SIMP) -2239483. 64774864.)
         ((RAT SIMP) 1359747. 32387432.) ((RAT SIMP) -162635. 2944312.)
         ((RAT SIMP) 33491. 875336.) ((RAT SIMP) 274909. 16193716.)
         ((RAT SIMP) -162635. 2944312.) ((RAT SIMP) 326695. 2944312.)
         ((RAT SIMP) -14451. 210308.) ((RAT SIMP) 177361. 129549728.)
         ((RAT SIMP) 88783. 11777248.) ((RAT SIMP) 297133. 8096858.)
         ((RAT SIMP) -2683201. 64774864.) ((RAT SIMP) 17968. 4048429.)
         ((RAT SIMP) -45741. 16193716.) 0. ((RAT SIMP) 3783. 368039.)
         ((RAT SIMP) -1011685. 64774864.)
         ((RAT SIMP) 959405. 64774864.) ((RAT SIMP) 569137. 64774864.)
         ((RAT SIMP) -3618389. 64774864.) ((RAT SIMP) 238849. 8096858.)
         ((RAT SIMP) 963661. 32387432.) ((RAT SIMP) -507893. 64774864.)
         ((RAT SIMP) -56971. 4048429.) ((RAT SIMP) 714773. 32387432.)
         ((RAT SIMP) -237893. 16193716.) ((RAT SIMP) 94021. 64774864.)
         0. ((RAT SIMP) -14951. 4416468.) ((RAT SIMP) 15053. 24290574.)
         ((RAT SIMP) -51119. 97162296.) ((RAT SIMP) -310. 368039.) 0.
         ((RAT SIMP) 30153. 16193716.) 0. ((RAT SIMP) -8359. 35331744.)
         ((RAT SIMP) 77951. 194324592.) ((RAT SIMP) 54599. 971622960.))
        ((MLIST SIMP) ((RAT SIMP) 108917. 8096858.)
         ((RAT SIMP) -32099. 4626776.) ((RAT SIMP) 8541. 16193716.)
         ((RAT SIMP) -78693. 4048429.) ((RAT SIMP) 313413. 32387432.)
         ((RAT SIMP) -2013777. 64774864.) ((RAT SIMP) 106913. 4467232.)
         ((RAT SIMP) -73475. 11777248.) ((RAT SIMP) 882747. 64774864.)
         ((RAT SIMP) 849699. 259099456.)
         ((RAT SIMP) 361335. 259099456.)
         ((RAT SIMP) 1172005. 129549728.)
         ((RAT SIMP) -157541. 64774864.) ((RAT SIMP) -20751. 5888624.)
         ((RAT SIMP) -267489. 32387432.) ((RAT SIMP) -87159. 4626776.)
         ((RAT SIMP) 37425. 420616.) ((RAT SIMP) -342285. 5888624.)
         ((RAT SIMP) -100725. 5888624.) ((RAT SIMP) 64191. 64774864.)
         ((RAT SIMP) 415245. 23554496.)
         ((RAT SIMP) 17412333. 259099456.)
         ((RAT SIMP) -1421043. 18507104.)
         ((RAT SIMP) 365055. 129549728.)
         ((RAT SIMP) -132777. 64774864.) ((RAT SIMP) 3813. 368039.)
         ((RAT SIMP) -20235. 2944312.) ((RAT SIMP) -81369. 259099456.)
         ((RAT SIMP) -1599567. 259099456.)
         ((RAT SIMP) -93939. 64774864.) ((RAT SIMP) -5763. 330484.)
         ((RAT SIMP) 1878663. 64774864.)
         ((RAT SIMP) -1577859. 129549728.)
         ((RAT SIMP) 123215. 64774864.)
         ((RAT SIMP) -1761625. 129549728.)
         ((RAT SIMP) 4392117. 259099456.) ((RAT SIMP) -303. 165242.)
         ((RAT SIMP) 58731. 259099456.) ((RAT SIMP) 16661. 8832936.)
         ((RAT SIMP) -3845. 2208234.) ((RAT SIMP) -9837. 8096858.)
         ((RAT SIMP) 469949. 129549728.) ((RAT SIMP) 2039. 5888624.)
         ((RAT SIMP) -7655. 1472156.) ((RAT SIMP) 31567. 9253552.)
         ((RAT SIMP) -15741. 23554496.) ((RAT SIMP) -2039. 23554496.)
         ((RAT SIMP) 115851. 259099456.)
         ((RAT SIMP) 79729. 1295497280.))
        ((MLIST SIMP) ((RAT SIMP) 269. 4626776.)
         ((RAT SIMP) -200181. 64774864.) ((RAT SIMP) 633687. 32387432.)
         ((RAT SIMP) -1473753. 64774864.)
         ((RAT SIMP) 313413. 32387432.) ((RAT SIMP) -958437. 64774864.)
         ((RAT SIMP) 1586511. 64774864.) ((RAT SIMP) -92025. 11777248.)
         ((RAT SIMP) -213681. 129549728.)
         ((RAT SIMP) -1200945. 129549728.) ((RAT SIMP) 5133. 1116808.)
         ((RAT SIMP) 888761. 64774864.) ((RAT SIMP) -3121. 94424.)
         ((RAT SIMP) 37425. 420616.) ((RAT SIMP) -3235137. 64774864.)
         ((RAT SIMP) -34053. 4048429.) ((RAT SIMP) -20751. 5888624.)
         ((RAT SIMP) -95553. 2944312.) ((RAT SIMP) 91527. 5888624.)
         ((RAT SIMP) 3219339. 259099456.) ((RAT SIMP) 8205. 841232.)
         ((RAT SIMP) -2640909. 259099456.)
         ((RAT SIMP) 568045. 64774864.) ((RAT SIMP) -18695. 3501344.)
         ((RAT SIMP) -132777. 64774864.) ((RAT SIMP) -3813. 368039.)
         ((RAT SIMP) 1467. 420616.) ((RAT SIMP) 480951. 259099456.)
         ((RAT SIMP) -308841. 37014208.)
         ((RAT SIMP) -94411. 129549728.)
         ((RAT SIMP) 156757. 129549728.)
         ((RAT SIMP) -658729. 64774864.)
         ((RAT SIMP) 706445. 129549728.)
         ((RAT SIMP) 1009203. 129549728.)
         ((RAT SIMP) 121773. 129549728.)
         ((RAT SIMP) -337905. 259099456.) ((RAT SIMP) -303. 165242.)
         ((RAT SIMP) 58731. 259099456.) ((RAT SIMP) -16661. 8832936.)
         ((RAT SIMP) 61. 420616.) ((RAT SIMP) -9837. 8096858.)
         ((RAT SIMP) 469949. 129549728.) ((RAT SIMP) -4083. 841232.)
         ((RAT SIMP) 7655. 1472156.) ((RAT SIMP) -115851. 64774864.)
         ((RAT SIMP) 15741. 23554496.) ((RAT SIMP) -635. 841232.)
         ((RAT SIMP) 115851. 259099456.)
         ((RAT SIMP) 79729. 1295497280.))
        ((MLIST SIMP) ((RAT SIMP) 90213. 4048429.)
         ((RAT SIMP) -39727. 16193716.) ((RAT SIMP) 128820. 4048429.)
         ((RAT SIMP) -226537. 4048429.) ((RAT SIMP) 9937. 16193716.)
         ((RAT SIMP) 1667055. 32387432.)
         ((RAT SIMP) -4216683. 64774864.) ((RAT SIMP) 3285. 159152.)
         ((RAT SIMP) -166827. 32387432.)
         ((RAT SIMP) -545793. 129549728.)
         ((RAT SIMP) 1706315. 129549728.)
         ((RAT SIMP) -60124. 12145287.)
         ((RAT SIMP) -2518169. 48581148.) ((RAT SIMP) 162635. 2944312.)
         ((RAT SIMP) -274909. 16193716.) ((RAT SIMP) 2304. 578347.) 0.
         ((RAT SIMP) -230159. 2944312.) ((RAT SIMP) 268413. 2944312.)
         ((RAT SIMP) -264601. 64774864.) ((RAT SIMP) -88783. 11777248.)
         ((RAT SIMP) -221951. 18507104.) ((RAT SIMP) 479499. 32387432.)
         ((RAT SIMP) 17968. 4048429.) ((RAT SIMP) -45741. 16193716.)
         ((RAT SIMP) 3783. 368039.) ((RAT SIMP) -3783. 368039.)
         ((RAT SIMP) 67097. 4048429.) ((RAT SIMP) -57503. 8096858.)
         ((RAT SIMP) 394431. 32387432.) ((RAT SIMP) 682039. 64774864.)
         ((RAT SIMP) -297483. 16193716.) ((RAT SIMP) -56971. 4048429.)
         ((RAT SIMP) 488091. 64774864.) ((RAT SIMP) 465669. 32387432.)
         ((RAT SIMP) -2263267. 129549728.)
         ((RAT SIMP) 335945. 64774864.)
         ((RAT SIMP) -103491. 129549728.) ((RAT SIMP) -14951. 4416468.)
         ((RAT SIMP) 14951. 4416468.) ((RAT SIMP) -17505. 16193716.)
         ((RAT SIMP) -42377. 13880328.) ((RAT SIMP) 310. 368039.)
         ((RAT SIMP) -310. 368039.) ((RAT SIMP) 30153. 16193716.)
         ((RAT SIMP) -8359. 35331744.) ((RAT SIMP) 8359. 35331744.)
         ((RAT SIMP) 63953. 388649184.) ((RAT SIMP) 54599. 971622960.))
        ((MLIST SIMP) ((RAT SIMP) -10851. 875336.)
         ((RAT SIMP) 409659. 64774864.) ((RAT SIMP) -370635. 32387432.)
         ((RAT SIMP) 2005921. 64774864.)
         ((RAT SIMP) -261871. 16193716.)
         ((RAT SIMP) 2066187. 32387432.)
         ((RAT SIMP) -8333715. 129549728.) ((RAT SIMP) 23085. 1472156.)
         ((RAT SIMP) -1932321. 129549728.)
         ((RAT SIMP) 849699. 259099456.)
         ((RAT SIMP) -91095. 259099456.) ((RAT SIMP) 162725. 97162296.)
         ((RAT SIMP) 43891. 13880328.) ((RAT SIMP) 20751. 5888624.)
         ((RAT SIMP) -763239. 64774864.)
         ((RAT SIMP) -164943. 32387432.) ((RAT SIMP) -20955. 5888624.)
         ((RAT SIMP) 259425. 5888624.) ((RAT SIMP) -22815. 420616.)
         ((RAT SIMP) 8385819. 259099456.)
         ((RAT SIMP) -415245. 23554496.)
         ((RAT SIMP) -6351211. 129549728.)
         ((RAT SIMP) 1848481. 32387432.)
         ((RAT SIMP) 365055. 129549728.)
         ((RAT SIMP) -132777. 64774864.) ((RAT SIMP) 1467. 420616.)
         ((RAT SIMP) 20235. 2944312.) ((RAT SIMP) 1168341. 259099456.)
         ((RAT SIMP) -4629957. 259099456.)
         ((RAT SIMP) -78381. 18507104.) ((RAT SIMP) 2273247. 64774864.)
         ((RAT SIMP) -146535. 16193716.)
         ((RAT SIMP) -4608249. 129549728.)
         ((RAT SIMP) 1319685. 64774864.)
         ((RAT SIMP) -1124175. 129549728.)
         ((RAT SIMP) -57037. 4048429.) ((RAT SIMP) 340229. 18507104.)
         ((RAT SIMP) -41871. 64774864.) ((RAT SIMP) 61. 420616.)
         ((RAT SIMP) 3845. 2208234.) ((RAT SIMP) -354511. 97162296.)
         ((RAT SIMP) 604523. 129549728.) ((RAT SIMP) -2039. 5888624.)
         ((RAT SIMP) -4083. 841232.) ((RAT SIMP) 31567. 9253552.)
         ((RAT SIMP) -635. 841232.) ((RAT SIMP) 2039. 23554496.)
         ((RAT SIMP) 6673. 18507104.) ((RAT SIMP) 79729. 1295497280.))
        ((MLIST SIMP) ((RAT SIMP) -28771. 4626776.)
         ((RAT SIMP) 409659. 64774864.) ((RAT SIMP) -898305. 32387432.)
         ((RAT SIMP) 1793511. 64774864.) ((RAT SIMP) 110133. 32387432.)
         ((RAT SIMP) -1298469. 64774864.)
         ((RAT SIMP) -651417. 64774864.) ((RAT SIMP) 532935. 11777248.)
         ((RAT SIMP) -1932321. 129549728.)
         ((RAT SIMP) -1200945. 129549728.)
         ((RAT SIMP) 487365. 64774864.) ((RAT SIMP) 37551. 32387432.)
         ((RAT SIMP) 151659. 2313388.) ((RAT SIMP) -37425. 420616.)
         ((RAT SIMP) 2528313. 64774864.)
         ((RAT SIMP) -934239. 32387432.) ((RAT SIMP) 20955. 5888624.)
         ((RAT SIMP) 119235. 2944312.) ((RAT SIMP) -139095. 5888624.)
         ((RAT SIMP) 451959. 259099456.) ((RAT SIMP) -8205. 841232.)
         ((RAT SIMP) 6435543. 259099456.)
         ((RAT SIMP) -1069283. 64774864.) ((RAT SIMP) -18695. 3501344.)
         ((RAT SIMP) -132777. 64774864.) ((RAT SIMP) -20235. 2944312.)
         ((RAT SIMP) -1467. 420616.) ((RAT SIMP) -877329. 259099456.)
         ((RAT SIMP) 14295. 37014208.) ((RAT SIMP) -267507. 129549728.)
         ((RAT SIMP) -24861. 3501344.) ((RAT SIMP) -299681. 32387432.)
         ((RAT SIMP) 2968397. 129549728.)
         ((RAT SIMP) 555519. 129549728.) ((RAT SIMP) -58155. 4467232.)
         ((RAT SIMP) 2817555. 259099456.) ((RAT SIMP) -432. 82621.)
         ((RAT SIMP) 44871. 259099456.) ((RAT SIMP) -3845. 2208234.)
         ((RAT SIMP) -61. 420616.) ((RAT SIMP) 69935. 8096858.)
         ((RAT SIMP) -38281. 3501344.) ((RAT SIMP) 4083. 841232.)
         ((RAT SIMP) 2039. 5888624.) ((RAT SIMP) -115851. 64774864.)
         ((RAT SIMP) -2039. 23554496.) ((RAT SIMP) 635. 841232.)
         ((RAT SIMP) -79729. 259099456.)
         ((RAT SIMP) 79729. 1295497280.))
        ((MLIST SIMP) ((RAT SIMP) 31821. 2313388.)
         ((RAT SIMP) -440089. 32387432.)
         ((RAT SIMP) 1063509. 16193716.)
         ((RAT SIMP) -1686929. 32387432.) ((RAT SIMP) 9937. 16193716.)
         ((RAT SIMP) -777717. 32387432.) ((RAT SIMP) 892123. 32387432.)
         ((RAT SIMP) 44195. 5888624.) ((RAT SIMP) -594189. 64774864.)
         ((RAT SIMP) -364851. 64774864.)
         ((RAT SIMP) -107705. 32387432.) ((RAT SIMP) 111257. 27760656.)
         ((RAT SIMP) -931765. 97162296.) 0.
         ((RAT SIMP) -201393. 32387432.)
         ((RAT SIMP) -583399. 16193716.) ((RAT SIMP) 162635. 2944312.)
         ((RAT SIMP) 41015. 736078.) ((RAT SIMP) -326695. 2944312.)
         ((RAT SIMP) 5650125. 129549728.) 0.
         ((RAT SIMP) 3323853. 129549728.)
         ((RAT SIMP) -1648827. 64774864.)
         ((RAT SIMP) 228279. 32387432.) ((RAT SIMP) -45741. 16193716.)
         ((RAT SIMP) -3783. 368039.) 0. ((RAT SIMP) -15769. 8096858.)
         ((RAT SIMP) 46230. 4048429.) ((RAT SIMP) -90081. 9253552.)
         ((RAT SIMP) 84503. 2313388.) ((RAT SIMP) -414567. 16193716.)
         ((RAT SIMP) 30743. 4048429.) ((RAT SIMP) -92992. 4048429.)
         ((RAT SIMP) 92992. 4048429.) ((RAT SIMP) -1823817. 129549728.)
         ((RAT SIMP) 335945. 64774864.)
         ((RAT SIMP) -103491. 129549728.) ((RAT SIMP) 14951. 4416468.)
         0. ((RAT SIMP) -17505. 16193716.)
         ((RAT SIMP) -42377. 13880328.) 0. ((RAT SIMP) 310. 368039.)
         ((RAT SIMP) 337. 330484.) ((RAT SIMP) 8359. 35331744.) 0.
         ((RAT SIMP) 63953. 388649184.) ((RAT SIMP) 54599. 971622960.))
        ((MLIST SIMP) ((RAT SIMP) -105807. 32387432.)
         ((RAT SIMP) -200181. 64774864.)
         ((RAT SIMP) -439011. 32387432.)
         ((RAT SIMP) 2345953. 64774864.)
         ((RAT SIMP) -261871. 16193716.) ((RAT SIMP) 316131. 32387432.)
         ((RAT SIMP) -2405331. 129549728.) ((RAT SIMP) 15735. 1472156.)
         ((RAT SIMP) -213681. 129549728.)
         ((RAT SIMP) 2618235. 259099456.)
         ((RAT SIMP) -3376839. 259099456.)
         ((RAT SIMP) 894403. 194324592.)
         ((RAT SIMP) -141437. 13880328.) ((RAT SIMP) -20955. 5888624.)
         ((RAT SIMP) -1384167. 64774864.) ((RAT SIMP) 154971. 4048429.)
         ((RAT SIMP) 20751. 5888624.) ((RAT SIMP) -211857. 5888624.)
         ((RAT SIMP) 19839. 210308.) ((RAT SIMP) -464733. 7002688.)
         ((RAT SIMP) -185505. 23554496.)
         ((RAT SIMP) 3356333. 129549728.)
         ((RAT SIMP) -132185. 8096858.) ((RAT SIMP) 166395. 129549728.)
         ((RAT SIMP) -132777. 64774864.) ((RAT SIMP) -1467. 420616.)
         ((RAT SIMP) 3813. 368039.) ((RAT SIMP) -2021307. 259099456.)
         ((RAT SIMP) -1440309. 259099456.)
         ((RAT SIMP) 83187. 18507104.) ((RAT SIMP) 801931. 64774864.)
         ((RAT SIMP) -352283. 32387432.) ((RAT SIMP) -33273. 4467232.)
         ((RAT SIMP) 662567. 64774864.)
         ((RAT SIMP) -1231667. 129549728.)
         ((RAT SIMP) -249785. 16193716.) ((RAT SIMP) 340229. 18507104.)
         ((RAT SIMP) -41871. 64774864.) ((RAT SIMP) -61. 420616.)
         ((RAT SIMP) 16661. 8832936.) ((RAT SIMP) -354511. 97162296.)
         ((RAT SIMP) 604523. 129549728.) ((RAT SIMP) -7655. 1472156.)
         ((RAT SIMP) 4083. 841232.) ((RAT SIMP) -6673. 4626776.)
         ((RAT SIMP) 635. 841232.) ((RAT SIMP) -15741. 23554496.)
         ((RAT SIMP) 6673. 18507104.) ((RAT SIMP) 79729. 1295497280.))
        ((MLIST SIMP) ((RAT SIMP) 132017. 8096858.)
         ((RAT SIMP) -32099. 4626776.) ((RAT SIMP) 883569. 16193716.)
         ((RAT SIMP) -272040. 4048429.) ((RAT SIMP) 110133. 32387432.)
         ((RAT SIMP) 846927. 64774864.)
         ((RAT SIMP) 2319389. 129549728.)
         ((RAT SIMP) -522595. 11777248.) ((RAT SIMP) 882747. 64774864.)
         ((RAT SIMP) 2618235. 259099456.)
         ((RAT SIMP) -2165805. 259099456.)
         ((RAT SIMP) -76011. 129549728.)
         ((RAT SIMP) -857163. 64774864.) ((RAT SIMP) 20955. 5888624.)
         ((RAT SIMP) -100917. 4048429.) ((RAT SIMP) 463413. 4626776.)
         ((RAT SIMP) -37425. 420616.) ((RAT SIMP) 181665. 5888624.)
         ((RAT SIMP) -22101. 5888624.) ((RAT SIMP) -800673. 64774864.)
         ((RAT SIMP) 185505. 23554496.)
         ((RAT SIMP) -3873855. 259099456.)
         ((RAT SIMP) 308289. 18507104.) ((RAT SIMP) 166395. 129549728.)
         ((RAT SIMP) -132777. 64774864.) ((RAT SIMP) 20235. 2944312.)
         ((RAT SIMP) -3813. 368039.) ((RAT SIMP) 476111. 259099456.)
         ((RAT SIMP) -33875. 7002688.) ((RAT SIMP) -891351. 64774864.)
         ((RAT SIMP) 189723. 9253552.) ((RAT SIMP) -23731. 16193716.)
         ((RAT SIMP) -26827. 4467232.) ((RAT SIMP) -760745. 64774864.)
         ((RAT SIMP) 1428023. 129549728.)
         ((RAT SIMP) 2095977. 259099456.) ((RAT SIMP) -432. 82621.)
         ((RAT SIMP) 44871. 259099456.) ((RAT SIMP) 3845. 2208234.)
         ((RAT SIMP) -16661. 8832936.) ((RAT SIMP) 69935. 8096858.)
         ((RAT SIMP) -38281. 3501344.) ((RAT SIMP) 7655. 1472156.)
         ((RAT SIMP) -2039. 5888624.) ((RAT SIMP) -6673. 4626776.)
         ((RAT SIMP) 2039. 23554496.) ((RAT SIMP) 15741. 23554496.)
         ((RAT SIMP) -79729. 259099456.)
         ((RAT SIMP) 79729. 1295497280.))
        ((MLIST SIMP) ((RAT SIMP) -52275. 9253552.)
         ((RAT SIMP) 889475. 129549728.) ((RAT SIMP) 141795. 64774864.)
         ((RAT SIMP) -359945. 129549728.)
         ((RAT SIMP) 107245. 64774864.) ((RAT SIMP) 221355. 129549728.)
         ((RAT SIMP) 97505. 18507104.) ((RAT SIMP) -71585. 23554496.)
         ((RAT SIMP) -1171305. 259099456.)
         ((RAT SIMP) -2254515. 259099456.)
         ((RAT SIMP) -161255. 129549728.)
         ((RAT SIMP) -466415. 37014208.)
         ((RAT SIMP) 501155. 129549728.) ((RAT SIMP) 1265. 52577.)
         ((RAT SIMP) -57095. 4467232.) ((RAT SIMP) 301505. 32387432.)
         ((RAT SIMP) -477865. 11777248.) ((RAT SIMP) -79705. 5888624.)
         ((RAT SIMP) 19735. 406112.) ((RAT SIMP) -2081375. 518198912.)
         ((RAT SIMP) -3085. 420616.) ((RAT SIMP) -9404415. 518198912.)
         ((RAT SIMP) 6423125. 259099456.)
         ((RAT SIMP) -523045. 129549728.)
         ((RAT SIMP) 116645. 64774864.) ((RAT SIMP) -27425. 2944312.)
         ((RAT SIMP) 5. 1813.) ((RAT SIMP) -21445. 1116808.)
         ((RAT SIMP) 754965. 32387432.) ((RAT SIMP) 288465. 259099456.)
         ((RAT SIMP) -6396435. 129549728.)
         ((RAT SIMP) 3309815. 129549728.)
         ((RAT SIMP) 694735. 16193716.) ((RAT SIMP) 9785. 32387432.)
         ((RAT SIMP) -40935. 1116808.)
         ((RAT SIMP) 16155955. 518198912.)
         ((RAT SIMP) -4133435. 259099456.)
         ((RAT SIMP) 22415. 74028416.) ((RAT SIMP) 75025. 17665872.)
         ((RAT SIMP) -860. 157731.) ((RAT SIMP) -24265. 48581148.)
         ((RAT SIMP) 693895. 194324592.) ((RAT SIMP) 5. 3626.)
         ((RAT SIMP) -27425. 5888624.) ((RAT SIMP) 322075. 129549728.)
         ((RAT SIMP) -75025. 141326976.) ((RAT SIMP) -5. 14504.)
         ((RAT SIMP) 281275. 518198912.) ((RAT SIMP) 7391. 111042624.))
        ((MLIST SIMP) ((RAT SIMP) 585. 558404.)
         ((RAT SIMP) 320135. 64774864.) ((RAT SIMP) -4845. 660968.)
         ((RAT SIMP) -4540. 4048429.) ((RAT SIMP) 107245. 64774864.)
         ((RAT SIMP) -833985. 129549728.)
         ((RAT SIMP) 1292525. 259099456.)
         ((RAT SIMP) -53035. 23554496.) ((RAT SIMP) 57705. 18507104.)
         ((RAT SIMP) 1204095. 518198912.)
         ((RAT SIMP) 3949955. 518198912.) ((RAT SIMP) -78945. 3501344.)
         ((RAT SIMP) 792095. 32387432.) ((RAT SIMP) -477865. 11777248.)
         ((RAT SIMP) 819505. 32387432.) ((RAT SIMP) -49195. 9253552.)
         ((RAT SIMP) 1265. 52577.) ((RAT SIMP) -114785. 11777248.)
         ((RAT SIMP) -607245. 11777248.)
         ((RAT SIMP) 12235845. 259099456.)
         ((RAT SIMP) -294695. 47108992.)
         ((RAT SIMP) -810035. 74028416.)
         ((RAT SIMP) 1008895. 129549728.) ((RAT SIMP) 23315. 4048429.)
         ((RAT SIMP) 116645. 64774864.) ((RAT SIMP) 27425. 2944312.)
         ((RAT SIMP) -19305. 2944312.) ((RAT SIMP) 35390. 4048429.)
         ((RAT SIMP) -37515. 8096858.)
         ((RAT SIMP) -1315605. 129549728.)
         ((RAT SIMP) 7218605. 259099456.)
         ((RAT SIMP) -728285. 129549728.) ((RAT SIMP) -17365. 875336.)
         ((RAT SIMP) -251445. 259099456.)
         ((RAT SIMP) 1933765. 129549728.)
         ((RAT SIMP) 652415. 74028416.)
         ((RAT SIMP) -4133435. 259099456.)
         ((RAT SIMP) 22415. 74028416.) ((RAT SIMP) -75025. 17665872.)
         ((RAT SIMP) -21295. 17665872.) ((RAT SIMP) -24265. 48581148.)
         ((RAT SIMP) 693895. 194324592.) ((RAT SIMP) -19305. 5888624.)
         ((RAT SIMP) 27425. 5888624.) ((RAT SIMP) -281275. 129549728.)
         ((RAT SIMP) 75025. 141326976.)
         ((RAT SIMP) -123745. 141326976.)
         ((RAT SIMP) 281275. 518198912.) ((RAT SIMP) 7391. 111042624.))
        ((MLIST SIMP) ((RAT SIMP) 5805. 9253552.)
         ((RAT SIMP) -330205. 129549728.)
         ((RAT SIMP) -144645. 64774864.)
         ((RAT SIMP) -193625. 129549728.)
         ((RAT SIMP) 513805. 64774864.)
         ((RAT SIMP) -5799429. 129549728.)
         ((RAT SIMP) 896457. 18507104.) ((RAT SIMP) -306225. 23554496.)
         ((RAT SIMP) 2265975. 259099456.)
         ((RAT SIMP) -2254515. 259099456.)
         ((RAT SIMP) -774175. 129549728.)
         ((RAT SIMP) 300035. 111042624.)
         ((RAT SIMP) 6745625. 388649184.) ((RAT SIMP) -1265. 52577.)
         ((RAT SIMP) 1461205. 129549728.)
         ((RAT SIMP) 122865. 32387432.) ((RAT SIMP) -616185. 11777248.)
         ((RAT SIMP) 450055. 5888624.) ((RAT SIMP) -218965. 11777248.)
         ((RAT SIMP) -8740335. 518198912.) ((RAT SIMP) 3085. 420616.)
         ((RAT SIMP) 4055185. 518198912.)
         ((RAT SIMP) -2207035. 259099456.)
         ((RAT SIMP) -523045. 129549728.)
         ((RAT SIMP) 116645. 64774864.) ((RAT SIMP) -19305. 2944312.)
         ((RAT SIMP) -5. 1813.) ((RAT SIMP) 644745. 32387432.)
         ((RAT SIMP) -422365. 32387432.)
         ((RAT SIMP) -2009215. 259099456.)
         ((RAT SIMP) 6628885. 129549728.)
         ((RAT SIMP) -3857345. 129549728.)
         ((RAT SIMP) -482595. 16193716.) ((RAT SIMP) 325485. 32387432.)
         ((RAT SIMP) 851845. 32387432.)
         ((RAT SIMP) -8958365. 518198912.)
         ((RAT SIMP) -381995. 259099456.)
         ((RAT SIMP) -21815. 10575488.) ((RAT SIMP) -21295. 17665872.)
         ((RAT SIMP) 860. 157731.) ((RAT SIMP) -423125. 48581148.)
         ((RAT SIMP) 1497775. 194324592.) ((RAT SIMP) -5. 3626.)
         ((RAT SIMP) -19305. 5888624.) ((RAT SIMP) 322075. 129549728.)
         ((RAT SIMP) -123745. 141326976.) ((RAT SIMP) 5. 14504.)
         ((RAT SIMP) 102635. 518198912.) ((RAT SIMP) 7391. 111042624.))
        ((MLIST SIMP) ((RAT SIMP) -159455. 64774864.)
         ((RAT SIMP) -330205. 129549728.)
         ((RAT SIMP) 383025. 64774864.) ((RAT SIMP) 18785. 129549728.)
         ((RAT SIMP) -60035. 32387432.) ((RAT SIMP) -184293. 64774864.)
         ((RAT SIMP) 5519517. 259099456.) ((RAT SIMP) -40905. 1472156.)
         ((RAT SIMP) 2265975. 259099456.)
         ((RAT SIMP) 1204095. 518198912.)
         ((RAT SIMP) -3655775. 518198912.)
         ((RAT SIMP) 3121045. 777298368.)
         ((RAT SIMP) -10883525. 388649184.)
         ((RAT SIMP) 477865. 11777248.)
         ((RAT SIMP) -1978495. 129549728.)
         ((RAT SIMP) -1378525. 32387432.)
         ((RAT SIMP) 616185. 11777248.) ((RAT SIMP) 283925. 11777248.)
         ((RAT SIMP) -2060. 52577.) ((RAT SIMP) 1928565. 518198912.)
         ((RAT SIMP) 294695. 47108992.)
         ((RAT SIMP) -380385. 129549728.)
         ((RAT SIMP) -1677385. 259099456.) ((RAT SIMP) 23315. 4048429.)
         ((RAT SIMP) 116645. 64774864.) ((RAT SIMP) 5. 1813.)
         ((RAT SIMP) 19305. 2944312.) ((RAT SIMP) -3049965. 259099456.)
         ((RAT SIMP) 2415605. 259099456.)
         ((RAT SIMP) 5230985. 259099456.)
         ((RAT SIMP) -10688955. 259099456.)
         ((RAT SIMP) 2486355. 129549728.)
         ((RAT SIMP) 1046065. 129549728.)
         ((RAT SIMP) 4049555. 259099456.)
         ((RAT SIMP) -958205. 32387432.) ((RAT SIMP) 405045. 64774864.)
         ((RAT SIMP) 15535. 32387432.) ((RAT SIMP) 100095. 259099456.)
         ((RAT SIMP) -860. 157731.) ((RAT SIMP) 21295. 17665872.)
         ((RAT SIMP) 314275. 64774864.) ((RAT SIMP) -1175. 187572.)
         ((RAT SIMP) 19305. 5888624.) ((RAT SIMP) 5. 3626.)
         ((RAT SIMP) -281275. 129549728.) ((RAT SIMP) -5. 14504.)
         ((RAT SIMP) 123745. 141326976.)
         ((RAT SIMP) -36955. 111042624.) ((RAT SIMP) 7391. 111042624.))
        ((MLIST SIMP) ((RAT SIMP) -29235. 16193716.)
         ((RAT SIMP) 320135. 64774864.) ((RAT SIMP) -44607. 4626776.)
         ((RAT SIMP) -41189. 8096858.) ((RAT SIMP) 513805. 64774864.)
         ((RAT SIMP) 145455. 129549728.)
         ((RAT SIMP) 621085. 259099456.)
         ((RAT SIMP) -170075. 23554496.) ((RAT SIMP) 57705. 18507104.)
         ((RAT SIMP) -144945. 518198912.)
         ((RAT SIMP) 7750675. 518198912.)
         ((RAT SIMP) -4654175. 388649184.)
         ((RAT SIMP) 813185. 97162296.) ((RAT SIMP) -616185. 11777248.)
         ((RAT SIMP) 2148525. 32387432.) ((RAT SIMP) -46555. 9253552.)
         ((RAT SIMP) -1265. 52577.) ((RAT SIMP) 168575. 11777248.)
         ((RAT SIMP) -403965. 11777248.)
         ((RAT SIMP) 7763685. 259099456.) ((RAT SIMP) 50825. 47108992.)
         ((RAT SIMP) -631395. 74028416.)
         ((RAT SIMP) 174215. 129549728.) ((RAT SIMP) 39745. 16193716.)
         ((RAT SIMP) 116645. 64774864.) ((RAT SIMP) 19305. 2944312.)
         ((RAT SIMP) -27425. 2944312.) ((RAT SIMP) 42615. 16193716.)
         ((RAT SIMP) 68575. 16193716.) ((RAT SIMP) 803435. 129549728.)
         ((RAT SIMP) -2600435. 259099456.) ((RAT SIMP) 58815. 3501344.)
         ((RAT SIMP) -383785. 32387432.)
         ((RAT SIMP) 1688955. 259099456.)
         ((RAT SIMP) -2304315. 129549728.)
         ((RAT SIMP) 966575. 74028416.)
         ((RAT SIMP) -381995. 259099456.)
         ((RAT SIMP) -21815. 10575488.) ((RAT SIMP) 21295. 17665872.)
         ((RAT SIMP) 75025. 17665872.) ((RAT SIMP) -423125. 48581148.)
         ((RAT SIMP) 1497775. 194324592.) ((RAT SIMP) -27425. 5888624.)
         ((RAT SIMP) 19305. 5888624.) ((RAT SIMP) -102635. 129549728.)
         ((RAT SIMP) 123745. 141326976.)
         ((RAT SIMP) -75025. 141326976.)
         ((RAT SIMP) 102635. 518198912.) ((RAT SIMP) 7391. 111042624.))
        ((MLIST SIMP) ((RAT SIMP) -750815. 64774864.)
         ((RAT SIMP) 889475. 129549728.)
         ((RAT SIMP) -2830647. 64774864.) ((RAT SIMP) 208261. 4467232.)
         ((RAT SIMP) -60035. 32387432.) ((RAT SIMP) -34605. 64774864.)
         ((RAT SIMP) -4103635. 259099456.) ((RAT SIMP) 7475. 368039.)
         ((RAT SIMP) -1171305. 259099456.)
         ((RAT SIMP) -144945. 518198912.)
         ((RAT SIMP) 2596625. 518198912.)
         ((RAT SIMP) -556475. 777298368.)
         ((RAT SIMP) -17591765. 388649184.)
         ((RAT SIMP) 616185. 11777248.)
         ((RAT SIMP) 1816065. 129549728.)
         ((RAT SIMP) -1589505. 32387432.)
         ((RAT SIMP) 477865. 11777248.) ((RAT SIMP) -21975. 406112.)
         ((RAT SIMP) 865. 15022.) ((RAT SIMP) -6738555. 518198912.)
         ((RAT SIMP) -50825. 47108992.)
         ((RAT SIMP) -241785. 129549728.) ((RAT SIMP) -29685. 7002688.)
         ((RAT SIMP) 39745. 16193716.) ((RAT SIMP) 116645. 64774864.)
         ((RAT SIMP) -5. 1813.) ((RAT SIMP) 27425. 2944312.)
         ((RAT SIMP) 1188115. 259099456.)
         ((RAT SIMP) -1822475. 259099456.)
         ((RAT SIMP) -4187655. 259099456.)
         ((RAT SIMP) 9281765. 259099456.)
         ((RAT SIMP) 592155. 129549728.)
         ((RAT SIMP) -4454815. 129549728.)
         ((RAT SIMP) 3464355. 259099456.)
         ((RAT SIMP) -68085. 32387432.) ((RAT SIMP) -169375. 64774864.)
         ((RAT SIMP) 15535. 32387432.) ((RAT SIMP) 100095. 259099456.)
         ((RAT SIMP) 860. 157731.) ((RAT SIMP) -75025. 17665872.)
         ((RAT SIMP) 314275. 64774864.) ((RAT SIMP) -1175. 187572.)
         ((RAT SIMP) 27425. 5888624.) ((RAT SIMP) -5. 3626.)
         ((RAT SIMP) -102635. 129549728.) ((RAT SIMP) 5. 14504.)
         ((RAT SIMP) 75025. 141326976.) ((RAT SIMP) -36955. 111042624.)
         ((RAT SIMP) 7391. 111042624.))
        ((MLIST SIMP) ((RAT SIMP) 59613. 64774864.)
         ((RAT SIMP) -43707. 18507104.) ((RAT SIMP) 66603. 64774864.)
         ((RAT SIMP) 14435. 18507104.) ((RAT SIMP) -21449. 32387432.)
         ((RAT SIMP) 61263. 64774864.) ((RAT SIMP) -531519. 259099456.)
         ((RAT SIMP) 6231. 5888624.) ((RAT SIMP) 72687. 259099456.)
         ((RAT SIMP) 75843. 17868928.) ((RAT SIMP) -75843. 17868928.)
         ((RAT SIMP) 55403. 9253552.) ((RAT SIMP) -145199. 64774864.)
         ((RAT SIMP) 24915. 11777248.) ((RAT SIMP) -159. 120736.)
         ((RAT SIMP) -51729. 64774864.) ((RAT SIMP) 24915. 11777248.)
         ((RAT SIMP) 83175. 11777248.) ((RAT SIMP) 7947. 841232.)
         ((RAT SIMP) -9392841. 518198912.)
         ((RAT SIMP) -11817. 47108992.)
         ((RAT SIMP) -294939. 259099456.) ((RAT SIMP) 2367. 875336.)
         ((RAT SIMP) -413769. 259099456.)
         ((RAT SIMP) 33459. 129549728.) 0.
         ((RAT SIMP) -54837. 5888624.) ((RAT SIMP) 6945165. 518198912.)
         ((RAT SIMP) -1867221. 518198912.)
         ((RAT SIMP) 367569. 259099456.)
         ((RAT SIMP) 2494719. 129549728.)
         ((RAT SIMP) -1138923. 64774864.) ((RAT SIMP) -72981. 8934464.)
         ((RAT SIMP) -889551. 129549728.) ((RAT SIMP) 153369. 7002688.)
         ((RAT SIMP) -740277. 64774864.)
         ((RAT SIMP) 739791. 259099456.) ((RAT SIMP) -7389. 3501344.)
         0. ((RAT SIMP) -4191. 1472156.) ((RAT SIMP) 228579. 32387432.)
         ((RAT SIMP) -3843. 755392.) ((RAT SIMP) 52389. 11777248.) 0.
         ((RAT SIMP) -185085. 64774864.) 0.
         ((RAT SIMP) -52389. 47108992.) ((RAT SIMP) 185085. 259099456.)
         ((RAT SIMP) 206109. 2590994560.))
        ((MLIST SIMP) ((RAT SIMP) 5941. 16193716.)
         ((RAT SIMP) 66041. 64774864.) ((RAT SIMP) -411. 558404.)
         ((RAT SIMP) 4371. 16193716.) ((RAT SIMP) -78747. 64774864.)
         ((RAT SIMP) 176229. 18507104.)
         ((RAT SIMP) -3613983. 259099456.) ((RAT SIMP) 5193. 636608.)
         ((RAT SIMP) -453195. 129549728.) ((RAT SIMP) 75843. 17868928.)
         ((RAT SIMP) 1350495. 518198912.)
         ((RAT SIMP) -612471. 259099456.) ((RAT SIMP) 25437. 18507104.)
         ((RAT SIMP) -24915. 11777248.) ((RAT SIMP) 51729. 64774864.)
         ((RAT SIMP) 23565. 1321936.) 0.
         ((RAT SIMP) -465399. 11777248.) ((RAT SIMP) 246051. 11777248.)
         ((RAT SIMP) 32121. 129549728.) ((RAT SIMP) 11817. 47108992.)
         ((RAT SIMP) -179919. 518198912.)
         ((RAT SIMP) 430659. 259099456.)
         ((RAT SIMP) -413769. 259099456.)
         ((RAT SIMP) 33459. 129549728.) ((RAT SIMP) -54837. 5888624.)
         ((RAT SIMP) 54837. 5888624.) ((RAT SIMP) -5671593. 518198912.)
         ((RAT SIMP) 5923881. 518198912.)
         ((RAT SIMP) -657567. 129549728.) ((RAT SIMP) -21249. 1116808.)
         ((RAT SIMP) 1575333. 129549728.) ((RAT SIMP) 153369. 7002688.)
         ((RAT SIMP) -643437. 129549728.)
         ((RAT SIMP) -2608677. 259099456.)
         ((RAT SIMP) 2659401. 518198912.)
         ((RAT SIMP) -67869. 32387432.) ((RAT SIMP) 681399. 518198912.)
         ((RAT SIMP) -4191. 1472156.) ((RAT SIMP) 4191. 1472156.)
         ((RAT SIMP) -303525. 64774864.) ((RAT SIMP) 57825. 7002688.)
         ((RAT SIMP) -52389. 11777248.) ((RAT SIMP) 52389. 11777248.)
         ((RAT SIMP) -185085. 64774864.) ((RAT SIMP) -52389. 47108992.)
         ((RAT SIMP) 52389. 47108992.) ((RAT SIMP) -206109. 518198912.)
         ((RAT SIMP) 206109. 2590994560.))
        ((MLIST SIMP) ((RAT SIMP) 24793. 9253552.)
         ((RAT SIMP) -43707. 18507104.) ((RAT SIMP) 691029. 64774864.)
         ((RAT SIMP) -1076109. 129549728.)
         ((RAT SIMP) -78747. 64774864.) ((RAT SIMP) -15249. 129549728.)
         ((RAT SIMP) 348255. 129549728.) ((RAT SIMP) -61665. 23554496.)
         ((RAT SIMP) 72687. 259099456.)
         ((RAT SIMP) -740241. 259099456.)
         ((RAT SIMP) -517365. 129549728.)
         ((RAT SIMP) 290625. 64774864.) ((RAT SIMP) 1158411. 64774864.)
         0. ((RAT SIMP) -2082033. 129549728.)
         ((RAT SIMP) -28365. 64774864.) ((RAT SIMP) -24915. 11777248.)
         ((RAT SIMP) 54045. 5888624.) ((RAT SIMP) -83175. 11777248.)
         ((RAT SIMP) -837789. 518198912.) 0.
         ((RAT SIMP) 264591. 518198912.)
         ((RAT SIMP) 534357. 129549728.)
         ((RAT SIMP) -1274079. 259099456.)
         ((RAT SIMP) 33459. 129549728.) ((RAT SIMP) 54837. 5888624.) 0.
         ((RAT SIMP) -1245897. 518198912.)
         ((RAT SIMP) 1498185. 518198912.) ((RAT SIMP) 9963. 1000384.)
         ((RAT SIMP) -77391. 5287744.) ((RAT SIMP) 411291. 129549728.)
         ((RAT SIMP) 756729. 259099456.)
         ((RAT SIMP) -1248957. 259099456.)
         ((RAT SIMP) 1248957. 259099456.)
         ((RAT SIMP) -24345. 17868928.) ((RAT SIMP) -67869. 32387432.)
         ((RAT SIMP) 681399. 518198912.) ((RAT SIMP) 4191. 1472156.) 0.
         ((RAT SIMP) -303525. 64774864.) ((RAT SIMP) 57825. 7002688.)
         0. ((RAT SIMP) -52389. 11777248.)
         ((RAT SIMP) 206109. 129549728.) ((RAT SIMP) 52389. 47108992.)
         0. ((RAT SIMP) -206109. 518198912.)
         ((RAT SIMP) 206109. 2590994560.))))
      (((8. 2.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) -1206015617. 31677852808.)
         ((RAT SIMP) 468253531. 15838926404.)
         ((RAT SIMP) 14018367. 2262703772.)
         ((RAT SIMP) 1005354335. 15838926404.)
         ((RAT SIMP) -479747937. 7919463202.)
         ((RAT SIMP) 985710595. 199117931936.)
         ((RAT SIMP) -39801745. 2787651047104.)
         ((RAT SIMP) 2178653149. 1393825523552.)
         ((RAT SIMP) -12414092283. 2787651047104.)
         ((RAT SIMP) 3439832285. 696912761776.)
         ((RAT SIMP) -8485175989. 1393825523552.)
         ((RAT SIMP) -34062249519. 5575302094208.)
         ((RAT SIMP) 26105. 13193608.)
         ((RAT SIMP) 18506563395. 5575302094208.)
         ((RAT SIMP) 6271381195. 2048070157056.)
         ((RAT SIMP) -63667581515. 14336491099392.)
         ((RAT SIMP) 232970209405. 33451812565248.)
         ((RAT SIMP) -87949368835. 12544429711968.)
         ((RAT SIMP) 430444085. 27035408862.)
         ((RAT SIMP) -903464833195. 25088859423936.)
         ((RAT SIMP) 504012722315. 25088859423936.)
         ((RAT SIMP) 8666166695. 2787651047104.)
         ((RAT SIMP) 421593335. 5575302094208.)
         ((RAT SIMP) -9155903945. 5575302094208.) 0.
         ((RAT SIMP) -19357325. 72406520704.)
         ((RAT SIMP) 170421415. 227563350784.)
         ((RAT SIMP) -2964326605. 11150604188416.)
         ((RAT SIMP) 6809752825. 5575302094208.)
         ((RAT SIMP) -906195635. 696912761776.)
         ((RAT SIMP) 1240931765. 5575302094208.) 0.
         ((RAT SIMP) 203635916005. 50177718847872.)
         ((RAT SIMP) -120761296955. 25088859423936.)
         ((RAT SIMP) 1246632375. 1393825523552.) 0.
         ((RAT SIMP) -4261158115. 33451812565248.)
         ((RAT SIMP) 34303795. 2712309126912.))
        ((MLIST SIMP) ((RAT SIMP) -21549306. 3959731601.)
         ((RAT SIMP) 380683517. 15838926404.)
         ((RAT SIMP) -56805239. 2262703772.)
         ((RAT SIMP) 53514289. 7919463202.)
         ((RAT SIMP) -27491697. 3959731601.)
         ((RAT SIMP) 78874223. 49779482984.)
         ((RAT SIMP) 2944123517. 696912761776.)
         ((RAT SIMP) -1727169093. 174228190444.)
         ((RAT SIMP) 24064108703. 2090738285328.)
         ((RAT SIMP) -546140366. 130671142833.)
         ((RAT SIMP) 1353754417. 348456380888.)
         ((RAT SIMP) -2519789007. 1393825523552.)
         ((RAT SIMP) 34020995. 9050815088.)
         ((RAT SIMP) -9196543115. 1393825523552.)
         ((RAT SIMP) -191320265. 56001918357.)
         ((RAT SIMP) 23850208975. 3584122774848.)
         ((RAT SIMP) -107878807. 7063305018.)
         ((RAT SIMP) 34379264159. 3136107427992.)
         ((RAT SIMP) -1358833037. 135177044310.)
         ((RAT SIMP) 460461448169. 15680537139960.)
         ((RAT SIMP) -302836815877. 15680537139960.)
         ((RAT SIMP) 311665701. 348456380888.)
         ((RAT SIMP) -13397873. 348456380888.)
         ((RAT SIMP) 562656581. 348456380888.) 0.
         ((RAT SIMP) -106877215. 9050815088.)
         ((RAT SIMP) 1201582175. 74669224476.)
         ((RAT SIMP) -619287380. 130671142833.)
         ((RAT SIMP) 566813743. 4181476570656.)
         ((RAT SIMP) -4692585349. 1393825523552.)
         ((RAT SIMP) 1088230001. 348456380888.) 0.
         ((RAT SIMP) 7725264289. 12544429711968.)
         ((RAT SIMP) -730906895. 392013428499.)
         ((RAT SIMP) 1589915133. 1393825523552.) 0.
         ((RAT SIMP) -1648892449. 8362953141312.)
         ((RAT SIMP) 1737358423. 62722148559840.))
        ((MLIST SIMP) ((RAT SIMP) 1372467345. 15838926404.)
         ((RAT SIMP) -424161294. 3959731601.)
         ((RAT SIMP) 20726154. 565675943.)
         ((RAT SIMP) -1105341417. 7919463202.)
         ((RAT SIMP) 535475151. 3959731601.)
         ((RAT SIMP) -1202041125. 99558965968.)
         ((RAT SIMP) -17869783497. 1393825523552.)
         ((RAT SIMP) 11276208165. 696912761776.)
         ((RAT SIMP) -14068798083. 1393825523552.)
         ((RAT SIMP) -872383227. 348456380888.)
         ((RAT SIMP) 3203659059. 696912761776.)
         ((RAT SIMP) 38460363369. 2787651047104.)
         ((RAT SIMP) -23721441. 2262703772.)
         ((RAT SIMP) 21665792523. 2787651047104.)
         ((RAT SIMP) -5790910451. 796471727744.)
         ((RAT SIMP) 14792249125. 796471727744.)
         ((RAT SIMP) 70249616631. 5575302094208.)
         ((RAT SIMP) -17367299335. 696912761776.)
         ((RAT SIMP) -1105711613. 30039343180.)
         ((RAT SIMP) 625012121137. 6969127617760.)
         ((RAT SIMP) -368487026921. 6969127617760.)
         ((RAT SIMP) 7038101223. 1393825523552.)
         ((RAT SIMP) 486269199. 2787651047104.)
         ((RAT SIMP) 816047055. 2787651047104.) 0.
         ((RAT SIMP) -68679171. 5171894336.)
         ((RAT SIMP) 15017852601. 796471727744.)
         ((RAT SIMP) -36222237621. 5575302094208.)
         ((RAT SIMP) -2762056719. 2787651047104.)
         ((RAT SIMP) -2206849473. 348456380888.)
         ((RAT SIMP) 17160656157. 2787651047104.) 0.
         ((RAT SIMP) -80889883. 2787651047104.)
         ((RAT SIMP) -1827445531. 1393825523552.)
         ((RAT SIMP) 851466087. 696912761776.) 0.
         ((RAT SIMP) -1214239497. 5575302094208.)
         ((RAT SIMP) 888444379. 27876510471040.))
        ((MLIST SIMP) ((RAT SIMP) 144104097. 546169876.)
         ((RAT SIMP) -30861447. 273084938.)
         ((RAT SIMP) -5939211. 39012134.)
         ((RAT SIMP) -99671829. 273084938.)
         ((RAT SIMP) 48909099. 136542469.)
         ((RAT SIMP) -42872985. 858266948.)
         ((RAT SIMP) -3390539. 1501967159.)
         ((RAT SIMP) -246943173. 12015737272.)
         ((RAT SIMP) 735296407. 12015737272.)
         ((RAT SIMP) -160840359. 6007868636.)
         ((RAT SIMP) 93232338. 1501967159.)
         ((RAT SIMP) -923910041. 24031474544.)
         ((RAT SIMP) -326363. 44585296.)
         ((RAT SIMP) 63082387. 12015737272.)
         ((RAT SIMP) -64424995. 2942629536.)
         ((RAT SIMP) -380731991. 10299203376.)
         ((RAT SIMP) 7213369435. 96125898176.)
         ((RAT SIMP) -173500025. 4972029216.)
         ((RAT SIMP) -89638054951. 720944236320.)
         ((RAT SIMP) 42237067891. 360472118160.)
         ((RAT SIMP) 5163919169. 720944236320.)
         ((RAT SIMP) -5963585455. 96125898176.)
         ((RAT SIMP) 43095895. 1501967159.)
         ((RAT SIMP) -97384723. 96125898176.) 0.
         ((RAT SIMP) 75068303. 1248388288.)
         ((RAT SIMP) -349753807. 3923506048.)
         ((RAT SIMP) 7770528329. 192251796352.)
         ((RAT SIMP) 20519593. 3003934318.)
         ((RAT SIMP) 1644982511. 96125898176.)
         ((RAT SIMP) -2432574073. 96125898176.) 0.
         ((RAT SIMP) 5215689047. 288377694528.)
         ((RAT SIMP) -849443555. 48062949088.)
         ((RAT SIMP) 28751551. 24031474544.) 0.
         ((RAT SIMP) -18593. 649499312.)
         ((RAT SIMP) -26906119. 2883776945280.))
        ((MLIST SIMP) ((RAT SIMP) -1696878. 4708361.)
         ((RAT SIMP) 14291008. 136542469.)
         ((RAT SIMP) 6376208. 19506067.)
         ((RAT SIMP) 60148234. 136542469.)
         ((RAT SIMP) -65758092. 136542469.)
         ((RAT SIMP) -681377. 78024268.)
         ((RAT SIMP) 89602859. 1092339752.)
         ((RAT SIMP) -47139063. 546169876.)
         ((RAT SIMP) 503155435. 3277019256.)
         ((RAT SIMP) -76126033. 819254814.)
         ((RAT SIMP) 114904199. 546169876.)
         ((RAT SIMP) -16720911. 75333776.)
         ((RAT SIMP) 3961463. 39012134.)
         ((RAT SIMP) -238464417. 2184679504.)
         ((RAT SIMP) 582746459. 5617747296.)
         ((RAT SIMP) -499277. 27673632.)
         ((RAT SIMP) 6534010549. 13108077024.)
         ((RAT SIMP) -4365711523. 9831057768.)
         ((RAT SIMP) -771336779. 9831057768.)
         ((RAT SIMP) 29196005. 339001992.)
         ((RAT SIMP) -37673683. 4915528884.)
         ((RAT SIMP) 107779981. 2184679504.)
         ((RAT SIMP) -7040983. 75333776.)
         ((RAT SIMP) -4237119. 546169876.) 0.
         ((RAT SIMP) 7001367. 156048536.)
         ((RAT SIMP) -36610823. 468145608.)
         ((RAT SIMP) 40518167. 819254814.)
         ((RAT SIMP) 68032331. 6554038512.)
         ((RAT SIMP) 75115479. 2184679504.)
         ((RAT SIMP) -22857003. 546169876.) 0.
         ((RAT SIMP) 59062987. 2457764442.)
         ((RAT SIMP) -116703593. 4915528884.)
         ((RAT SIMP) 1702005. 1092339752.) 0.
         ((RAT SIMP) -337273. 4369359008.)
         ((RAT SIMP) -1069651. 98310577680.))
        ((MLIST SIMP) ((RAT SIMP) 1244671081. 15838926404.)
         ((RAT SIMP) -1307359219. 15838926404.)
         ((RAT SIMP) 7415481. 2262703772.)
         ((RAT SIMP) -501268328. 3959731601.)
         ((RAT SIMP) 513190194. 3959731601.)
         ((RAT SIMP) 413274957. 12444870746.)
         ((RAT SIMP) -1489715669. 174228190444.)
         ((RAT SIMP) 4369973406. 43557047611.)
         ((RAT SIMP) -99712512307. 522684571332.)
         ((RAT SIMP) 7877089408. 130671142833.)
         ((RAT SIMP) -10800673505. 87114095222.)
         ((RAT SIMP) 57122271639. 348456380888.)
         ((RAT SIMP) -61015. 1248044.)
         ((RAT SIMP) 8190614659. 348456380888.)
         ((RAT SIMP) 1129976779. 28445418848.)
         ((RAT SIMP) -9318277373. 99558965968.)
         ((RAT SIMP) -14070633884. 43557047611.)
         ((RAT SIMP) 291915412293. 696912761776.)
         ((RAT SIMP) 35851258859. 120157372720.)
         ((RAT SIMP) -538060206353. 871140952220.)
         ((RAT SIMP) 1112554318501. 3484563808880.)
         ((RAT SIMP) -78201678127. 1393825523552.)
         ((RAT SIMP) -1245223139. 696912761776.)
         ((RAT SIMP) 7472215899. 1393825523552.) 0.
         ((RAT SIMP) 716487505. 18101630176.)
         ((RAT SIMP) -10988413663. 170672513088.)
         ((RAT SIMP) 295963783921. 8362953141312.)
         ((RAT SIMP) 5768696573. 522684571332.)
         ((RAT SIMP) 39457853265. 1393825523552.)
         ((RAT SIMP) -47445566599. 1393825523552.) 0.
         ((RAT SIMP) 22295356365. 1393825523552.)
         ((RAT SIMP) -33749595499. 2090738285328.)
         ((RAT SIMP) 916251753. 696912761776.) 0.
         ((RAT SIMP) -11347745. 174228190444.)
         ((RAT SIMP) -198376093. 41814765706560.))
        ((MLIST SIMP) ((RAT SIMP) -61849026. 19506067.)
         ((RAT SIMP) 30236448. 19506067.)
         ((RAT SIMP) 1887360. 2786581.)
         ((RAT SIMP) 87904368. 19506067.)
         ((RAT SIMP) -74388672. 19506067.) ((RAT SIMP) 117360. 398083.)
         ((RAT SIMP) -8680068. 19506067.)
         ((RAT SIMP) -39125556. 19506067.)
         ((RAT SIMP) 20267652. 19506067.)
         ((RAT SIMP) 22788708. 19506067.)
         ((RAT SIMP) -80395200. 19506067.)
         ((RAT SIMP) 82634553. 19506067.)
         ((RAT SIMP) -4106619. 2786581.)
         ((RAT SIMP) 21234168. 19506067.)
         ((RAT SIMP) -29885027. 22292648.)
         ((RAT SIMP) -662111. 796166.)
         ((RAT SIMP) -317370313. 78024268.)
         ((RAT SIMP) 327205875. 78024268.)
         ((RAT SIMP) -320131663. 390121340.)
         ((RAT SIMP) -1152586. 97530335.)
         ((RAT SIMP) 8776811. 10543820.)
         ((RAT SIMP) -228866313. 156048536.)
         ((RAT SIMP) 109002225. 78024268.)
         ((RAT SIMP) 24009681. 156048536.) 0.
         ((RAT SIMP) 4003737. 22292648.)
         ((RAT SIMP) -6823353. 44585296.)
         ((RAT SIMP) -19015167. 312097072.)
         ((RAT SIMP) 126843. 39012134.)
         ((RAT SIMP) -22643841. 156048536.)
         ((RAT SIMP) 18371403. 156048536.) 0.
         ((RAT SIMP) -1779721. 156048536.)
         ((RAT SIMP) 945389. 78024268.) ((RAT SIMP) -53289. 78024268.)
         0. ((RAT SIMP) 1677. 11146324.) ((RAT SIMP) -131. 222926480.))
        ((MLIST SIMP) ((RAT SIMP) 263910475. 1643662174.)
         ((RAT SIMP) -963068973. 6574648696.)
         ((RAT SIMP) -2925925. 234808882.)
         ((RAT SIMP) -27610333. 6574648696.)
         ((RAT SIMP) 36569007. 3287324348.)
         ((RAT SIMP) 5514841. 939235528.)
         ((RAT SIMP) -59963913. 13149297392.)
         ((RAT SIMP) -23296173. 3287324348.)
         ((RAT SIMP) 38462213. 3586172016.)
         ((RAT SIMP) -49837547. 19723946088.)
         ((RAT SIMP) 179779261. 13149297392.)
         ((RAT SIMP) -190484471. 26298594784.)
         ((RAT SIMP) -20652279. 1878471056.)
         ((RAT SIMP) 145406267. 26298594784.)
         ((RAT SIMP) -750141349. 135249916032.)
         ((RAT SIMP) 8036183. 1536930864.)
         ((RAT SIMP) 889554499. 105194379136.)
         ((RAT SIMP) -15107501. 7396479783.)
         ((RAT SIMP) -276677629. 20404082160.)
         ((RAT SIMP) 522958811. 295859191320.)
         ((RAT SIMP) -726184439. 147929595660.)
         ((RAT SIMP) 332290701. 52597189568.)
         ((RAT SIMP) 147831077. 52597189568.)
         ((RAT SIMP) -49499411. 26298594784.)
         ((RAT SIMP) 622169. 194324592.)
         ((RAT SIMP) 51226071. 1878471056.)
         ((RAT SIMP) -283104749. 11270826336.)
         ((RAT SIMP) -240047855. 78895784352.)
         ((RAT SIMP) -205927165. 26298594784.)
         ((RAT SIMP) 285733697. 78895784352.)
         ((RAT SIMP) 50727669. 13149297392.)
         ((RAT SIMP) -6319. 4048429.)
         ((RAT SIMP) 229904987. 473374706112.)
         ((RAT SIMP) -41679917. 118343676528.)
         ((RAT SIMP) 3681497. 52597189568.)
         ((RAT SIMP) 27691. 388649184.)
         ((RAT SIMP) -17633569. 157791568704.)
         ((RAT SIMP) 13241353. 1183436765280.))
        ((MLIST SIMP) ((RAT SIMP) -13954570215. 87114095222.)
         ((RAT SIMP) 51015619329. 348456380888.)
         ((RAT SIMP) 169754229. 12444870746.)
         ((RAT SIMP) 1153521825. 348456380888.)
         ((RAT SIMP) -1970885451. 174228190444.)
         ((RAT SIMP) -428438205. 49779482984.)
         ((RAT SIMP) 8748650359. 696912761776.)
         ((RAT SIMP) -5796681207. 348456380888.)
         ((RAT SIMP) 2553344419. 696912761776.)
         ((RAT SIMP) 1764767273. 348456380888.)
         ((RAT SIMP) -16311423039. 696912761776.)
         ((RAT SIMP) 8652814213. 1393825523552.)
         ((RAT SIMP) 2118770953. 99558965968.)
         ((RAT SIMP) -729525915. 126711411232.)
         ((RAT SIMP) 27363362291. 2389415183232.)
         ((RAT SIMP) -11437546243. 597353795808.)
         ((RAT SIMP) -342413517731. 16725906282624.)
         ((RAT SIMP) 123790504525. 4181476570656.)
         ((RAT SIMP) 2580905641. 720944236320.)
         ((RAT SIMP) -247002936547. 5226845713320.)
         ((RAT SIMP) 823543550549. 20907382853280.)
         ((RAT SIMP) -1771856293. 348456380888.)
         ((RAT SIMP) -1451775691. 253422822464.)
         ((RAT SIMP) 25638027551. 2787651047104.)
         ((RAT SIMP) 43949. 32387432.)
         ((RAT SIMP) 14741593. 219655744.)
         ((RAT SIMP) -48965844481. 796471727744.)
         ((RAT SIMP) -42270519479. 5575302094208.)
         ((RAT SIMP) -14252362161. 1393825523552.)
         ((RAT SIMP) 477858075. 253422822464.)
         ((RAT SIMP) 23493471143. 2787651047104.)
         ((RAT SIMP) -468943. 194324592.)
         ((RAT SIMP) -7113283421. 2090738285328.)
         ((RAT SIMP) 5014223385. 1393825523552.)
         ((RAT SIMP) -320248667. 2787651047104.)
         ((RAT SIMP) 109667. 647748640.)
         ((RAT SIMP) -206273843. 1267114112320.)
         ((RAT SIMP) 1869552121. 83629531413120.))
        ((MLIST SIMP) ((RAT SIMP) -14183364935. 43557047611.)
         ((RAT SIMP) 51204873009. 174228190444.)
         ((RAT SIMP) 66992801. 6222435373.)
         ((RAT SIMP) 3322302593. 174228190444.)
         ((RAT SIMP) -1741788891. 87114095222.)
         ((RAT SIMP) 517359357. 24889741492.)
         ((RAT SIMP) -21862695315. 348456380888.)
         ((RAT SIMP) 20965208865. 87114095222.)
         ((RAT SIMP) -64212897711. 348456380888.)
         ((RAT SIMP) -702222179. 43557047611.)
         ((RAT SIMP) 9326343897. 87114095222.)
         ((RAT SIMP) 47102388. 43557047611.)
         ((RAT SIMP) -10961539299. 99558965968.)
         ((RAT SIMP) 4221809169. 696912761776.)
         ((RAT SIMP) -24063794129. 224007673428.)
         ((RAT SIMP) 16998314213. 112003836714.)
         ((RAT SIMP) 8572190891. 63355705616.)
         ((RAT SIMP) -18255720331. 570201350544.)
         ((RAT SIMP) -207524000449. 1081416354480.)
         ((RAT SIMP) 3300490802593. 7840268569980.)
         ((RAT SIMP) -13272531463271. 31361074279920.)
         ((RAT SIMP) 133670744133. 1393825523552.)
         ((RAT SIMP) 23516576555. 696912761776.)
         ((RAT SIMP) -86065040905. 1393825523552.)
         ((RAT SIMP) 839847. 32387432.)
         ((RAT SIMP) 4493242351. 199117931936.)
         ((RAT SIMP) -1920589621. 36203260352.)
         ((RAT SIMP) 110802950567. 2787651047104.)
         ((RAT SIMP) -138380733. 18835480048.)
         ((RAT SIMP) 44929205091. 1393825523552.)
         ((RAT SIMP) -38605498475. 1393825523552.)
         ((RAT SIMP) 163. 1735041.)
         ((RAT SIMP) 45972969997. 3136107427992.)
         ((RAT SIMP) -90169446557. 6272214855984.)
         ((RAT SIMP) 1456378577. 1393825523552.)
         ((RAT SIMP) -136891. 1943245920.)
         ((RAT SIMP) -384948923. 20907382853280.)
         ((RAT SIMP) -972879913. 125444297119680.))
        ((MLIST SIMP) ((RAT SIMP) -2330176. 821831087.)
         ((RAT SIMP) 27571839. 6574648696.)
         ((RAT SIMP) 6003727. 469617764.)
         ((RAT SIMP) -1686084199. 6574648696.)
         ((RAT SIMP) 782816901. 3287324348.)
         ((RAT SIMP) -5952571. 939235528.)
         ((RAT SIMP) 10466039. 1195390672.)
         ((RAT SIMP) -29174337. 6574648696.)
         ((RAT SIMP) 94694491. 39447892176.)
         ((RAT SIMP) -49837547. 19723946088.)
         ((RAT SIMP) -3745481. 355386416.)
         ((RAT SIMP) 302544877. 26298594784.)
         ((RAT SIMP) 11755287. 939235528.)
         ((RAT SIMP) -329178907. 26298594784.)
         ((RAT SIMP) 902603. 3655403136.)
         ((RAT SIMP) -140465. 86256324.)
         ((RAT SIMP) 1167306407. 105194379136.)
         ((RAT SIMP) -2218214291. 118343676528.)
         ((RAT SIMP) 19692403. 2550510270.)
         ((RAT SIMP) 47681573. 53792580240.)
         ((RAT SIMP) 299333536. 36982398915.)
         ((RAT SIMP) -49650109. 4781562688.)
         ((RAT SIMP) 111116497. 52597189568.)
         ((RAT SIMP) -31142121. 26298594784.)
         ((RAT SIMP) -622169. 194324592.)
         ((RAT SIMP) -5671065. 268353008.)
         ((RAT SIMP) 43104723. 3756942112.)
         ((RAT SIMP) 944408425. 78895784352.)
         ((RAT SIMP) 159455161. 78895784352.)
         ((RAT SIMP) 692953321. 78895784352.)
         ((RAT SIMP) -13334701. 1195390672.)
         ((RAT SIMP) 6319. 4048429.)
         ((RAT SIMP) -508963045. 473374706112.)
         ((RAT SIMP) -41679917. 118343676528.)
         ((RAT SIMP) 3681497. 52597189568.)
         ((RAT SIMP) -27691. 388649184.)
         ((RAT SIMP) -2130341. 52597189568.)
         ((RAT SIMP) 13241353. 1183436765280.))
        ((MLIST SIMP) ((RAT SIMP) 139841808. 43557047611.)
         ((RAT SIMP) -1488343707. 348456380888.)
         ((RAT SIMP) -288837123. 24889741492.)
         ((RAT SIMP) 89052636723. 348456380888.)
         ((RAT SIMP) -41522023833. 174228190444.)
         ((RAT SIMP) 155022365. 49779482984.)
         ((RAT SIMP) -2958002361. 696912761776.)
         ((RAT SIMP) 3177799267. 174228190444.)
         ((RAT SIMP) -12246111959. 696912761776.)
         ((RAT SIMP) 1764767273. 348456380888.)
         ((RAT SIMP) 6647745011. 696912761776.)
         ((RAT SIMP) 9642878911. 1393825523552.)
         ((RAT SIMP) -1562243915. 49779482984.)
         ((RAT SIMP) 18472437099. 1393825523552.)
         ((RAT SIMP) -434510119. 217219562112.)
         ((RAT SIMP) -8158477045. 298676897904.)
         ((RAT SIMP) -58776988729. 5575302094208.)
         ((RAT SIMP) 105866118115. 4181476570656.)
         ((RAT SIMP) 23065626863. 720944236320.)
         ((RAT SIMP) -592909239397. 10453691426640.)
         ((RAT SIMP) 55139748347. 1900671168480.)
         ((RAT SIMP) -6531110321. 696912761776.)
         ((RAT SIMP) 11452145879. 2787651047104.)
         ((RAT SIMP) -1783650929. 2787651047104.)
         ((RAT SIMP) -43949. 32387432.)
         ((RAT SIMP) -16820126327. 398235863872.)
         ((RAT SIMP) 23195321839. 796471727744.)
         ((RAT SIMP) 69819755041. 5575302094208.)
         ((RAT SIMP) 6045976081. 1393825523552.)
         ((RAT SIMP) 20704899601. 2787651047104.)
         ((RAT SIMP) -32551666117. 2787651047104.)
         ((RAT SIMP) 468943. 194324592.)
         ((RAT SIMP) -2026440193. 348456380888.)
         ((RAT SIMP) 5014223385. 1393825523552.)
         ((RAT SIMP) -320248667. 2787651047104.)
         ((RAT SIMP) -109667. 647748640.)
         ((RAT SIMP) 90802233. 13938255235520.)
         ((RAT SIMP) 1869552121. 83629531413120.))
        ((MLIST SIMP) ((RAT SIMP) 50888896. 43557047611.)
         ((RAT SIMP) -1299090027. 174228190444.)
         ((RAT SIMP) -494359979. 12444870746.)
         ((RAT SIMP) 91221417491. 174228190444.)
         ((RAT SIMP) -41292927273. 87114095222.)
         ((RAT SIMP) 169210772. 6222435373.)
         ((RAT SIMP) -10251750043. 174228190444.)
         ((RAT SIMP) -601930064. 3959731601.)
         ((RAT SIMP) 32957672991. 174228190444.)
         ((RAT SIMP) -702222179. 43557047611.)
         ((RAT SIMP) -6054828515. 174228190444.)
         ((RAT SIMP) -9241006591. 63355705616.)
         ((RAT SIMP) 17298695641. 99558965968.)
         ((RAT SIMP) 3817470267. 348456380888.)
         ((RAT SIMP) 4140354829. 128004384816.)
         ((RAT SIMP) 375638705213. 1792061387424.)
         ((RAT SIMP) 34948789917. 696912761776.)
         ((RAT SIMP) -1418565776825. 6272214855984.)
         ((RAT SIMP) -231336920377. 1081416354480.)
         ((RAT SIMP) 2239625244947. 3920134284990.)
         ((RAT SIMP) -5119467002723. 31361074279920.)
         ((RAT SIMP) -136941001019. 1393825523552.)
         ((RAT SIMP) -25679811665. 696912761776.)
         ((RAT SIMP) 12327735535. 1393825523552.)
         ((RAT SIMP) -839847. 32387432.)
         ((RAT SIMP) 89464981. 28445418848.)
         ((RAT SIMP) -21262086119. 398235863872.)
         ((RAT SIMP) 238177288343. 2787651047104.)
         ((RAT SIMP) -72986551. 15838926404.)
         ((RAT SIMP) 104799016225. 1393825523552.)
         ((RAT SIMP) -102292667363. 1393825523552.)
         ((RAT SIMP) -163. 1735041.)
         ((RAT SIMP) 46267594453. 3136107427992.)
         ((RAT SIMP) -90169446557. 6272214855984.)
         ((RAT SIMP) 1456378577. 1393825523552.)
         ((RAT SIMP) 136891. 1943245920.)
         ((RAT SIMP) -77406633. 871140952220.)
         ((RAT SIMP) -972879913. 125444297119680.))
        ((MLIST SIMP) ((RAT SIMP) -5831374281. 43557047611.)
         ((RAT SIMP) 9826878381. 87114095222.)
         ((RAT SIMP) 1148397003. 49779482984.)
         ((RAT SIMP) -21013425879. 348456380888.)
         ((RAT SIMP) 8224795209. 174228190444.)
         ((RAT SIMP) 1163113953. 199117931936.)
         ((RAT SIMP) -34023893637. 2787651047104.)
         ((RAT SIMP) 44816190207. 1393825523552.)
         ((RAT SIMP) -73034361789. 2787651047104.)
         ((RAT SIMP) 925013967. 1393825523552.)
         ((RAT SIMP) 9024677457. 2787651047104.)
         ((RAT SIMP) 10848675447. 696912761776.)
         ((RAT SIMP) -14724671583. 796471727744.)
         ((RAT SIMP) 2903439645. 506845644928.)
         ((RAT SIMP) 23547709245. 3185886910976.)
         ((RAT SIMP) -13371910275. 1592943455488.)
         ((RAT SIMP) 20220263871. 22301208376832.)
         ((RAT SIMP) -34541736447. 1393825523552.)
         ((RAT SIMP) 19771661571. 240314745440.)
         ((RAT SIMP) -674229203391. 13938255235520.)
         ((RAT SIMP) 6470459907. 3484563808880.)
         ((RAT SIMP) 11192937633. 11150604188416.)
         ((RAT SIMP) -2106210045. 1013691289856.)
         ((RAT SIMP) -16033936515. 5575302094208.)
         ((RAT SIMP) -988257. 129549728.)
         ((RAT SIMP) -1210209249. 398235863872.)
         ((RAT SIMP) 4042925421. 796471727744.)
         ((RAT SIMP) -16852108593. 5575302094208.)
         ((RAT SIMP) -27900326547. 5575302094208.)
         ((RAT SIMP) 1886437827. 506845644928.)
         ((RAT SIMP) 640786227. 348456380888.)
         ((RAT SIMP) -96841. 64774864.)
         ((RAT SIMP) 1559192505. 5575302094208.)
         ((RAT SIMP) 243304381. 2787651047104.)
         ((RAT SIMP) -210422433. 1393825523552.)
         ((RAT SIMP) 412707. 5181989120.)
         ((RAT SIMP) -508318299. 5068456449280.)
         ((RAT SIMP) 525899119. 55753020942080.))
        ((MLIST SIMP) ((RAT SIMP) 11515666242. 43557047611.)
         ((RAT SIMP) -9796462611. 43557047611.)
         ((RAT SIMP) -1412640675. 24889741492.)
         ((RAT SIMP) 22407642087. 174228190444.)
         ((RAT SIMP) -8077518849. 87114095222.)
         ((RAT SIMP) -104048073. 49779482984.)
         ((RAT SIMP) 10874126805. 696912761776.)
         ((RAT SIMP) 402693789. 348456380888.)
         ((RAT SIMP) -1551188117. 63355705616.)
         ((RAT SIMP) 158256575. 9417740024.)
         ((RAT SIMP) -10099282311. 696912761776.)
         ((RAT SIMP) -309036309. 348456380888.)
         ((RAT SIMP) 4197583239. 199117931936.)
         ((RAT SIMP) -23049685815. 1393825523552.)
         ((RAT SIMP) 11795081699. 2389415183232.)
         ((RAT SIMP) 488309741. 108609781056.)
         ((RAT SIMP) 183936835343. 5575302094208.)
         ((RAT SIMP) -9187687994. 130671142833.)
         ((RAT SIMP) 6608687149. 180236059080.)
         ((RAT SIMP) 302474572291. 10453691426640.)
         ((RAT SIMP) -63765266687. 2613422856660.)
         ((RAT SIMP) 2317194273. 2787651047104.)
         ((RAT SIMP) -12981690879. 2787651047104.)
         ((RAT SIMP) -1447302639. 1393825523552.)
         ((RAT SIMP) -58199. 4626776.)
         ((RAT SIMP) 2279318787. 99558965968.)
         ((RAT SIMP) -3645649669. 199117931936.)
         ((RAT SIMP) -8641757923. 1393825523552.)
         ((RAT SIMP) -6652965941. 1393825523552.)
         ((RAT SIMP) 5594373783. 1393825523552.)
         ((RAT SIMP) 521536683. 174228190444.)
         ((RAT SIMP) -59667. 32387432.)
         ((RAT SIMP) -2473236719. 1045369142664.)
         ((RAT SIMP) 5932373401. 2090738285328.)
         ((RAT SIMP) -509400849. 1393825523552.)
         ((RAT SIMP) 218637. 1295497280.)
         ((RAT SIMP) -1842048679. 13938255235520.)
         ((RAT SIMP) 694617323. 41814765706560.))
        ((MLIST SIMP) ((RAT SIMP) 888857556. 1501967159.)
         ((RAT SIMP) -695196078. 1501967159.)
         ((RAT SIMP) 36332193. 429133474.)
         ((RAT SIMP) 323964051. 3003934318.)
         ((RAT SIMP) -325934421. 1501967159.)
         ((RAT SIMP) 14858899. 78024268.)
         ((RAT SIMP) -743167611. 12015737272.)
         ((RAT SIMP) 2768234841. 6007868636.)
         ((RAT SIMP) -4864379357. 12015737272.)
         ((RAT SIMP) -599381. 7380674.)
         ((RAT SIMP) -1632417657. 6007868636.)
         ((RAT SIMP) 191588829. 649499312.)
         ((RAT SIMP) -24081291. 245219128.)
         ((RAT SIMP) 1407435825. 24031474544.)
         ((RAT SIMP) -2797880947. 20598406752.)
         ((RAT SIMP) 242113127. 20598406752.)
         ((RAT SIMP) -40419057053. 144188847264.)
         ((RAT SIMP) 15115818217. 36047211816.)
         ((RAT SIMP) 38004771023. 180236059080.)
         ((RAT SIMP) 7564637909. 180236059080.)
         ((RAT SIMP) -15123183883. 45059014770.)
         ((RAT SIMP) -392381499. 24031474544.)
         ((RAT SIMP) 2572513463. 24031474544.)
         ((RAT SIMP) -845206897. 12015737272.)
         ((RAT SIMP) 136057. 4048429.)
         ((RAT SIMP) 76470243. 858266948.)
         ((RAT SIMP) -415689305. 3433067792.)
         ((RAT SIMP) 895917679. 24031474544.)
         ((RAT SIMP) -294808037. 24031474544.)
         ((RAT SIMP) 457083499. 24031474544.)
         ((RAT SIMP) -170727825. 12015737272.)
         ((RAT SIMP) 3349. 6940164.)
         ((RAT SIMP) 854111215. 72094423632.)
         ((RAT SIMP) -19358819. 1638509628.)
         ((RAT SIMP) 2566615. 2184679504.)
         ((RAT SIMP) -21873. 323874320.)
         ((RAT SIMP) 5518553. 240314745440.)
         ((RAT SIMP) -6121. 885680880.))
        ((MLIST SIMP) ((RAT SIMP) 2571505269. 87114095222.)
         ((RAT SIMP) -1649556189. 43557047611.)
         ((RAT SIMP) -108294159. 49779482984.)
         ((RAT SIMP) 66885689019. 348456380888.)
         ((RAT SIMP) -31326343173. 174228190444.)
         ((RAT SIMP) -53748909. 99558965968.)
         ((RAT SIMP) 1478053131. 696912761776.)
         ((RAT SIMP) 2251061361. 348456380888.)
         ((RAT SIMP) -25786127397. 1393825523552.)
         ((RAT SIMP) 925013967. 1393825523552.)
         ((RAT SIMP) -3761533323. 2787651047104.)
         ((RAT SIMP) -15601471059. 5575302094208.)
         ((RAT SIMP) 13532228067. 796471727744.)
         ((RAT SIMP) -9474291315. 1393825523552.)
         ((RAT SIMP) -75410593. 289626082816.)
         ((RAT SIMP) 2329244759. 99558965968.)
         ((RAT SIMP) -395537922581. 22301208376832.)
         ((RAT SIMP) 30598328577. 2787651047104.)
         ((RAT SIMP) 3379430713. 480629490880.)
         ((RAT SIMP) -189270325007. 6969127617760.)
         ((RAT SIMP) -9903265819. 633557056160.)
         ((RAT SIMP) 409920143517. 11150604188416.)
         ((RAT SIMP) -63995487795. 11150604188416.)
         ((RAT SIMP) 4379652135. 5575302094208.)
         ((RAT SIMP) 988257. 129549728.)
         ((RAT SIMP) 2118977739. 99558965968.)
         ((RAT SIMP) -12947161725. 796471727744.)
         ((RAT SIMP) -76057809693. 5575302094208.)
         ((RAT SIMP) 3437180001. 1393825523552.)
         ((RAT SIMP) -40051965777. 2787651047104.)
         ((RAT SIMP) 17364570183. 1393825523552.)
         ((RAT SIMP) 96841. 64774864.)
         ((RAT SIMP) -6776106047. 5575302094208.)
         ((RAT SIMP) 243304381. 2787651047104.)
         ((RAT SIMP) -210422433. 1393825523552.)
         ((RAT SIMP) -412707. 5181989120.)
         ((RAT SIMP) -287796669. 13938255235520.)
         ((RAT SIMP) 525899119. 55753020942080.))
        ((MLIST SIMP) ((RAT SIMP) -2718587589. 43557047611.)
         ((RAT SIMP) 3329528148. 43557047611.)
         ((RAT SIMP) -155949513. 24889741492.)
         ((RAT SIMP) -65491472811. 174228190444.)
         ((RAT SIMP) 31473619533. 87114095222.)
         ((RAT SIMP) 811120581. 24889741492.)
         ((RAT SIMP) -81977130. 3959731601.)
         ((RAT SIMP) 500506269. 174228190444.)
         ((RAT SIMP) -4589593049. 348456380888.)
         ((RAT SIMP) 158256575. 9417740024.)
         ((RAT SIMP) -42688207239. 696912761776.)
         ((RAT SIMP) 66351516199. 1393825523552.)
         ((RAT SIMP) -168275347. 5381565728.)
         ((RAT SIMP) 5938362519. 174228190444.)
         ((RAT SIMP) 643152269. 341345026176.)
         ((RAT SIMP) 5932762859. 597353795808.)
         ((RAT SIMP) 169405256547. 5575302094208.)
         ((RAT SIMP) -60859535867. 2090738285328.)
         ((RAT SIMP) -3205678621. 360472118160.)
         ((RAT SIMP) 9658454809. 475167792120.)
         ((RAT SIMP) -275119342987. 5226845713320.)
         ((RAT SIMP) 10652286999. 253422822464.)
         ((RAT SIMP) -23247713499. 2787651047104.)
         ((RAT SIMP) 3685708671. 1393825523552.)
         ((RAT SIMP) 58199. 4626776.)
         ((RAT SIMP) 95039149. 6222435373.)
         ((RAT SIMP) -1823613019. 199117931936.)
         ((RAT SIMP) -28306885979. 1393825523552.)
         ((RAT SIMP) 2030428115. 348456380888.)
         ((RAT SIMP) -14422716337. 696912761776.)
         ((RAT SIMP) 135439895. 7919463202.)
         ((RAT SIMP) 59667. 32387432.)
         ((RAT SIMP) -2199554239. 522684571332.)
         ((RAT SIMP) 5932373401. 2090738285328.)
         ((RAT SIMP) -509400849. 1393825523552.)
         ((RAT SIMP) -218637. 1295497280.)
         ((RAT SIMP) 127566701. 3484563808880.)
         ((RAT SIMP) 694617323. 41814765706560.))
        ((MLIST SIMP) ((RAT SIMP) -92815122. 1501967159.)
         ((RAT SIMP) 210044664. 1501967159.)
         ((RAT SIMP) 79666371. 429133474.)
         ((RAT SIMP) -2707039911. 3003934318.)
         ((RAT SIMP) 1037897937. 1501967159.)
         ((RAT SIMP) -6323399. 78024268.)
         ((RAT SIMP) 2368312187. 12015737272.)
         ((RAT SIMP) -26472543. 6007868636.)
         ((RAT SIMP) 118866673. 12015737272.)
         ((RAT SIMP) -599381. 7380674.)
         ((RAT SIMP) 5688506793. 6007868636.)
         ((RAT SIMP) -26063613797. 24031474544.)
         ((RAT SIMP) 15709927. 35031304.)
         ((RAT SIMP) -7860837945. 24031474544.)
         ((RAT SIMP) -1199572667. 20598406752.)
         ((RAT SIMP) 7903967497. 20598406752.)
         ((RAT SIMP) -26634587811. 48062949088.)
         ((RAT SIMP) 12131152897. 36047211816.)
         ((RAT SIMP) -59554605857. 180236059080.)
         ((RAT SIMP) 87689567269. 180236059080.)
         ((RAT SIMP) -3302908703. 45059014770.)
         ((RAT SIMP) -2382158379. 24031474544.)
         ((RAT SIMP) 492501963. 24031474544.)
         ((RAT SIMP) 194798853. 12015737272.)
         ((RAT SIMP) -136057. 4048429.)
         ((RAT SIMP) -6383809. 858266948.)
         ((RAT SIMP) -192079549. 3433067792.)
         ((RAT SIMP) 2458197195. 24031474544.)
         ((RAT SIMP) -240184223. 24031474544.)
         ((RAT SIMP) 1964739201. 24031474544.)
         ((RAT SIMP) -951867583. 12015737272.)
         ((RAT SIMP) -3349. 6940164.)
         ((RAT SIMP) 296300209. 24031474544.)
         ((RAT SIMP) -19358819. 1638509628.)
         ((RAT SIMP) 2566615. 2184679504.)
         ((RAT SIMP) 21873. 323874320.)
         ((RAT SIMP) -10711213. 240314745440.)
         ((RAT SIMP) -6121. 885680880.))
        ((MLIST SIMP) ((RAT SIMP) -212804463. 3959731601.)
         ((RAT SIMP) 1068060015. 15838926404.)
         ((RAT SIMP) -50678301. 2262703772.)
         ((RAT SIMP) 514356510. 3959731601.)
         ((RAT SIMP) -461208570. 3959731601.)
         ((RAT SIMP) -614482049. 49779482984.)
         ((RAT SIMP) 1018290243. 696912761776.)
         ((RAT SIMP) -9083456315. 348456380888.)
         ((RAT SIMP) 28080085545. 696912761776.)
         ((RAT SIMP) -1915001567. 174228190444.)
         ((RAT SIMP) 4608102431. 348456380888.)
         ((RAT SIMP) -6831264435. 1393825523552.)
         ((RAT SIMP) -62879. 80810849.)
         ((RAT SIMP) -4181964473. 1393825523552.)
         ((RAT SIMP) 77207775. 8127262528.)
         ((RAT SIMP) -4892874495. 398235863872.)
         ((RAT SIMP) -38380541069. 2787651047104.)
         ((RAT SIMP) 30575255281. 696912761776.)
         ((RAT SIMP) -668129755. 24031474544.)
         ((RAT SIMP) -18722348675. 696912761776.)
         ((RAT SIMP) 19049055785. 348456380888.)
         ((RAT SIMP) -28719106615. 1393825523552.)
         ((RAT SIMP) 3783022825. 1393825523552.)
         ((RAT SIMP) -43411609. 9417740024.) 0.
         ((RAT SIMP) -2192107. 244616624.)
         ((RAT SIMP) 139587243. 14222709424.)
         ((RAT SIMP) 546829807. 348456380888.)
         ((RAT SIMP) 3305716313. 1393825523552.)
         ((RAT SIMP) -2464327937. 1393825523552.)
         ((RAT SIMP) -368399609. 348456380888.) 0.
         ((RAT SIMP) -2381172907. 1045369142664.)
         ((RAT SIMP) 487387959. 348456380888.)
         ((RAT SIMP) -141022201. 696912761776.) 0.
         ((RAT SIMP) -101912513. 2787651047104.)
         ((RAT SIMP) 64298041. 6969127617760.))
        ((MLIST SIMP) ((RAT SIMP) 15290934. 136542469.)
         ((RAT SIMP) -37083915. 273084938.)
         ((RAT SIMP) 2299761. 39012134.)
         ((RAT SIMP) -36929724. 136542469.)
         ((RAT SIMP) 31499700. 136542469.)
         ((RAT SIMP) 3009232. 214566737.)
         ((RAT SIMP) -85934901. 3003934318.)
         ((RAT SIMP) 71204663. 3003934318.)
         ((RAT SIMP) 33081887. 1501967159.)
         ((RAT SIMP) -36419637. 1501967159.)
         ((RAT SIMP) 100661207. 1501967159.)
         ((RAT SIMP) -161934989. 1501967159.)
         ((RAT SIMP) 3289995. 78024268.)
         ((RAT SIMP) -43968083. 6007868636.)
         ((RAT SIMP) 112714075. 10299203376.)
         ((RAT SIMP) -81403837. 5149601688.)
         ((RAT SIMP) -479412971. 24031474544.)
         ((RAT SIMP) 1254500395. 18023605908.)
         ((RAT SIMP) -8029533299. 90118029540.)
         ((RAT SIMP) 2852039863. 90118029540.)
         ((RAT SIMP) 1294373359. 22529507385.)
         ((RAT SIMP) -465127357. 12015737272.)
         ((RAT SIMP) -49122581. 12015737272.)
         ((RAT SIMP) 2187750. 1501967159.) 0.
         ((RAT SIMP) -48817. 39012134.) ((RAT SIMP) 161981. 46392808.)
         ((RAT SIMP) -9496387. 12015737272.)
         ((RAT SIMP) 10011853. 1501967159.)
         ((RAT SIMP) -10277942. 1501967159.)
         ((RAT SIMP) 2551845. 3003934318.) 0.
         ((RAT SIMP) -163892335. 36047211816.)
         ((RAT SIMP) 8687377. 3003934318.)
         ((RAT SIMP) -204395. 12015737272.) 0.
         ((RAT SIMP) -66079. 9011802954.)
         ((RAT SIMP) 574459. 36047211816.))
        ((MLIST SIMP) ((RAT SIMP) 470883772. 3959731601.)
         ((RAT SIMP) -989409135. 3959731601.)
         ((RAT SIMP) -120145891. 565675943.)
         ((RAT SIMP) -1156114552. 3959731601.)
         ((RAT SIMP) 2035252200. 3959731601.)
         ((RAT SIMP) -3053541215. 12444870746.)
         ((RAT SIMP) 48503453917. 174228190444.)
         ((RAT SIMP) -56021034661. 87114095222.)
         ((RAT SIMP) 70029371831. 174228190444.)
         ((RAT SIMP) 8096226687. 43557047611.)
         ((RAT SIMP) -49551015551. 87114095222.)
         ((RAT SIMP) 252027679507. 348456380888.)
         ((RAT SIMP) -212225900. 565675943.)
         ((RAT SIMP) 54147557465. 348456380888.)
         ((RAT SIMP) -26251598887. 896030693712.)
         ((RAT SIMP) 217881132503. 896030693712.)
         ((RAT SIMP) -52432210835. 696912761776.)
         ((RAT SIMP) -86152727305. 1568053713996.)
         ((RAT SIMP) -5659095997. 54070817724.)
         ((RAT SIMP) 752954280187. 1568053713996.)
         ((RAT SIMP) -294420248137. 784026856998.)
         ((RAT SIMP) 35152200807. 348456380888.)
         ((RAT SIMP) 6346392919. 348456380888.)
         ((RAT SIMP) -4273292983. 87114095222.) 0.
         ((RAT SIMP) 56390655. 2262703772.)
         ((RAT SIMP) -1994438225. 24889741492.)
         ((RAT SIMP) 6987320915. 87114095222.)
         ((RAT SIMP) -7027387833. 348456380888.)
         ((RAT SIMP) 26395110897. 348456380888.)
         ((RAT SIMP) -5388484531. 87114095222.) 0.
         ((RAT SIMP) 9283337045. 784026856998.)
         ((RAT SIMP) -8745480503. 784026856998.)
         ((RAT SIMP) 162918985. 174228190444.) 0.
         ((RAT SIMP) -69343741. 2090738285328.)
         ((RAT SIMP) -103375369. 15680537139960.))
        ((MLIST SIMP) ((RAT SIMP) 121280. 80810849.)
         ((RAT SIMP) -25080. 80810849.) ((RAT SIMP) 54472. 11544407.)
         ((RAT SIMP) -287408. 80810849.) ((RAT SIMP) -60720. 80810849.)
         ((RAT SIMP) -670088745. 49779482984.)
         ((RAT SIMP) 22643683. 14222709424.)
         ((RAT SIMP) -2325747129. 49779482984.)
         ((RAT SIMP) 3032240803. 42668128272.)
         ((RAT SIMP) -1181447143. 74669224476.)
         ((RAT SIMP) 158569877. 49779482984.)
         ((RAT SIMP) -3285336053. 199117931936.)
         ((RAT SIMP) 14824725. 1131351886.)
         ((RAT SIMP) -74402527. 199117931936.)
         ((RAT SIMP) -4127493365. 398235863872.)
         ((RAT SIMP) 7983583001. 398235863872.)
         ((RAT SIMP) -61666141. 4612770624.)
         ((RAT SIMP) -547316342. 18667306119.)
         ((RAT SIMP) -39397065. 1716533896.)
         ((RAT SIMP) 5929613145. 99558965968.)
         ((RAT SIMP) -1513354583. 99558965968.)
         ((RAT SIMP) 885165. 888919339.)
         ((RAT SIMP) 733924127. 199117931936.)
         ((RAT SIMP) 703615089. 199117931936.)
         ((RAT SIMP) -13277. 1261848.)
         ((RAT SIMP) -574637897. 18101630176.)
         ((RAT SIMP) 39026100359. 1194707591616.)
         ((RAT SIMP) -1293117205. 1194707591616.)
         ((RAT SIMP) -448575717. 199117931936.)
         ((RAT SIMP) 479158747. 74669224476.)
         ((RAT SIMP) -502705001. 199117931936.)
         ((RAT SIMP) -1807. 1261848.)
         ((RAT SIMP) 228585101. 199117931936.)
         ((RAT SIMP) -4421609. 6095446896.)
         ((RAT SIMP) -18289071. 99558965968.)
         ((RAT SIMP) 677. 12618480.)
         ((RAT SIMP) -518704601. 5973537958080.)
         ((RAT SIMP) 5436281. 853362565440.))
        ((MLIST SIMP) ((RAT SIMP) 121280. 80810849.)
         ((RAT SIMP) -25080. 80810849.) ((RAT SIMP) 54472. 11544407.)
         ((RAT SIMP) -287408. 80810849.) ((RAT SIMP) -60720. 80810849.)
         ((RAT SIMP) -912467497. 49779482984.)
         ((RAT SIMP) 94058851. 14222709424.)
         ((RAT SIMP) -1239776705. 49779482984.)
         ((RAT SIMP) 2029993843. 42668128272.)
         ((RAT SIMP) -1181447143. 74669224476.)
         ((RAT SIMP) 70893769. 1345391432.)
         ((RAT SIMP) -8831643589. 199117931936.)
         ((RAT SIMP) -834411. 565675943.)
         ((RAT SIMP) -1483229023. 199117931936.)
         ((RAT SIMP) -7053461323. 1194707591616.)
         ((RAT SIMP) -22265955685. 1194707591616.)
         ((RAT SIMP) 1866180907. 170672513088.)
         ((RAT SIMP) -295421887. 37334612238.)
         ((RAT SIMP) 246644789. 25748008440.)
         ((RAT SIMP) 16216843091. 1493384489520.)
         ((RAT SIMP) -62490672733. 1493384489520.)
         ((RAT SIMP) 39827987. 1777838678.)
         ((RAT SIMP) 693685467. 199117931936.)
         ((RAT SIMP) 743853749. 199117931936.)
         ((RAT SIMP) 13277. 1261848.)
         ((RAT SIMP) 735162763. 18101630176.)
         ((RAT SIMP) -11685213227. 398235863872.)
         ((RAT SIMP) -26228778109. 1194707591616.)
         ((RAT SIMP) 1856323393. 597353795808.)
         ((RAT SIMP) -2959152755. 149338448952.)
         ((RAT SIMP) 3653238483. 199117931936.)
         ((RAT SIMP) 1807. 1261848.)
         ((RAT SIMP) -169671269. 597353795808.)
         ((RAT SIMP) -4421609. 6095446896.)
         ((RAT SIMP) -18289071. 99558965968.)
         ((RAT SIMP) -677. 12618480.)
         ((RAT SIMP) -198215509. 5973537958080.)
         ((RAT SIMP) 5436281. 853362565440.))
        ((MLIST SIMP) ((RAT SIMP) -90960. 80810849.)
         ((RAT SIMP) 18810. 80810849.) ((RAT SIMP) -40854. 11544407.)
         ((RAT SIMP) 215556. 80810849.) ((RAT SIMP) 45540. 80810849.)
         ((RAT SIMP) 1439288519. 49779482984.)
         ((RAT SIMP) 784711821. 99558965968.)
         ((RAT SIMP) 1266053883. 24889741492.)
         ((RAT SIMP) -11581862913. 99558965968.)
         ((RAT SIMP) 990883827. 49779482984.)
         ((RAT SIMP) 478676661. 14222709424.)
         ((RAT SIMP) -178413. 54913936.)
         ((RAT SIMP) -137056005. 2585947168.)
         ((RAT SIMP) 4365571029. 199117931936.)
         ((RAT SIMP) -9892159271. 796471727744.)
         ((RAT SIMP) 7009965161. 398235863872.)
         ((RAT SIMP) 41424041207. 2389415183232.)
         ((RAT SIMP) 762436127. 74669224476.)
         ((RAT SIMP) -9068627. 115982020.)
         ((RAT SIMP) 5928427889. 71113547120.)
         ((RAT SIMP) -6823787207. 248897414920.)
         ((RAT SIMP) -6662619669. 398235863872.)
         ((RAT SIMP) 2186783707. 398235863872.)
         ((RAT SIMP) -612209813. 199117931936.)
         ((RAT SIMP) -51237. 5888624.)
         ((RAT SIMP) -4469517. 122308312.)
         ((RAT SIMP) 7795070763. 199117931936.)
         ((RAT SIMP) 235865031. 199117931936.)
         ((RAT SIMP) 134633703. 28445418848.)
         ((RAT SIMP) -179106141. 199117931936.)
         ((RAT SIMP) -332040435. 99558965968.)
         ((RAT SIMP) -2455. 17665872.)
         ((RAT SIMP) -1014787885. 597353795808.)
         ((RAT SIMP) 89260841. 74669224476.)
         ((RAT SIMP) -36512741. 99558965968.)
         ((RAT SIMP) 1571. 117772480.)
         ((RAT SIMP) -12469813. 284454188480.)
         ((RAT SIMP) 38245633. 5973537958080.))
        ((MLIST SIMP) ((RAT SIMP) -90960. 80810849.)
         ((RAT SIMP) 18810. 80810849.) ((RAT SIMP) -40854. 11544407.)
         ((RAT SIMP) 215556. 80810849.) ((RAT SIMP) 45540. 80810849.)
         ((RAT SIMP) -45892487. 6222435373.)
         ((RAT SIMP) 46281251. 6222435373.)
         ((RAT SIMP) 300738813. 49779482984.)
         ((RAT SIMP) -83788113. 12444870746.)
         ((RAT SIMP) 990883827. 49779482984.)
         ((RAT SIMP) -10422043713. 99558965968.)
         ((RAT SIMP) 18132237293. 199117931936.)
         ((RAT SIMP) 72028253. 2585947168.)
         ((RAT SIMP) -15140403. 1015907816.)
         ((RAT SIMP) -24001474193. 2389415183232.)
         ((RAT SIMP) 1182932393. 74669224476.)
         ((RAT SIMP) 14112114309. 796471727744.)
         ((RAT SIMP) -3592931257. 298676897904.)
         ((RAT SIMP) -2883519293. 51496016880.)
         ((RAT SIMP) 1192031132. 13333790085.)
         ((RAT SIMP) -8336024231. 746692244760.)
         ((RAT SIMP) -15519520689. 398235863872.)
         ((RAT SIMP) 2739304467. 398235863872.)
         ((RAT SIMP) -888470193. 199117931936.)
         ((RAT SIMP) 51237. 5888624.) ((RAT SIMP) 6143178. 565675943.)
         ((RAT SIMP) 309665583. 199117931936.)
         ((RAT SIMP) -3450030039. 199117931936.)
         ((RAT SIMP) 477837051. 99558965968.)
         ((RAT SIMP) -121194981. 6222435373.)
         ((RAT SIMP) 377726775. 24889741492.)
         ((RAT SIMP) 2455. 17665872.)
         ((RAT SIMP) -1097801255. 597353795808.)
         ((RAT SIMP) 89260841. 74669224476.)
         ((RAT SIMP) -36512741. 99558965968.)
         ((RAT SIMP) -1571. 117772480.)
         ((RAT SIMP) -30363897. 995589659680.)
         ((RAT SIMP) 38245633. 5973537958080.))
        ((MLIST SIMP) ((RAT SIMP) -303200. 80810849.)
         ((RAT SIMP) 62700. 80810849.) ((RAT SIMP) -136180. 11544407.)
         ((RAT SIMP) 718520. 80810849.) ((RAT SIMP) 151800. 80810849.)
         ((RAT SIMP) -416692775. 49779482984.)
         ((RAT SIMP) 408417665. 24889741492.)
         ((RAT SIMP) -1158107697. 24889741492.)
         ((RAT SIMP) 5217733909. 298676897904.)
         ((RAT SIMP) 4472783435. 298676897904.)
         ((RAT SIMP) 1558027235. 199117931936.)
         ((RAT SIMP) -13863885565. 398235863872.)
         ((RAT SIMP) 1403444325. 36203260352.)
         ((RAT SIMP) -305121095. 24889741492.)
         ((RAT SIMP) 351990891325. 14336491099392.)
         ((RAT SIMP) -454213505. 18286340688.)
         ((RAT SIMP) 18487360855. 4778830366464.)
         ((RAT SIMP) -25442785195. 1792061387424.)
         ((RAT SIMP) 42301601. 61795220256.)
         ((RAT SIMP) -32085443149. 896030693712.)
         ((RAT SIMP) 15161049031. 448015346856.)
         ((RAT SIMP) 16941043375. 796471727744.)
         ((RAT SIMP) -16384509325. 796471727744.)
         ((RAT SIMP) 6677368135. 398235863872.)
         ((RAT SIMP) -139705. 17665872.)
         ((RAT SIMP) -1544551245. 18101630176.)
         ((RAT SIMP) 48381601915. 597353795808.)
         ((RAT SIMP) 1920297485. 298676897904.)
         ((RAT SIMP) -160894625. 49779482984.)
         ((RAT SIMP) 186466585. 18667306119.)
         ((RAT SIMP) -1492665365. 199117931936.)
         ((RAT SIMP) -14815. 8832936.)
         ((RAT SIMP) 16448463635. 3584122774848.)
         ((RAT SIMP) -7328965615. 1792061387424.)
         ((RAT SIMP) -3034035. 199117931936.)
         ((RAT SIMP) -6371. 141326976.)
         ((RAT SIMP) -18049453. 298676897904.)
         ((RAT SIMP) -7321957. 7168245549696.))
        ((MLIST SIMP) ((RAT SIMP) -303200. 80810849.)
         ((RAT SIMP) 62700. 80810849.) ((RAT SIMP) -136180. 11544407.)
         ((RAT SIMP) 718520. 80810849.) ((RAT SIMP) 151800. 80810849.)
         ((RAT SIMP) 1832594745. 99558965968.)
         ((RAT SIMP) -3223340515. 199117931936.)
         ((RAT SIMP) 5843805785. 99558965968.)
         ((RAT SIMP) -40851730705. 597353795808.)
         ((RAT SIMP) 4472783435. 298676897904.)
         ((RAT SIMP) -15672437489. 199117931936.)
         ((RAT SIMP) 11550568177. 99558965968.)
         ((RAT SIMP) -2408792145. 36203260352.)
         ((RAT SIMP) 11447434825. 398235863872.)
         ((RAT SIMP) 9616894915. 2048070157056.)
         ((RAT SIMP) -213676856335. 7168245549696.)
         ((RAT SIMP) 65951058235. 4778830366464.)
         ((RAT SIMP) -6935682235. 448015346856.)
         ((RAT SIMP) 209916109. 7724402532.)
         ((RAT SIMP) -78468273941. 1792061387424.)
         ((RAT SIMP) 16033840199. 896030693712.)
         ((RAT SIMP) 15918846155. 796471727744.)
         ((RAT SIMP) -6030324385. 796471727744.)
         ((RAT SIMP) 214325095. 56890837696.)
         ((RAT SIMP) 139705. 17665872.)
         ((RAT SIMP) 148069205. 2262703772.)
         ((RAT SIMP) -5160477425. 99558965968.)
         ((RAT SIMP) -362480770. 18667306119.)
         ((RAT SIMP) -2110666615. 1194707591616.)
         ((RAT SIMP) -20696902165. 1194707591616.)
         ((RAT SIMP) 521999215. 28445418848.)
         ((RAT SIMP) 14815. 8832936.)
         ((RAT SIMP) 10437010715. 3584122774848.)
         ((RAT SIMP) -7328965615. 1792061387424.)
         ((RAT SIMP) -3034035. 199117931936.)
         ((RAT SIMP) 6371. 141326976.)
         ((RAT SIMP) -84036707. 796471727744.)
         ((RAT SIMP) -7321957. 7168245549696.))
        ((MLIST SIMP) ((RAT SIMP) 970240. 80810849.)
         ((RAT SIMP) -200640. 80810849.) ((RAT SIMP) 435776. 11544407.)
         ((RAT SIMP) -2299264. 80810849.)
         ((RAT SIMP) -485760. 80810849.)
         ((RAT SIMP) 80240841. 6222435373.)
         ((RAT SIMP) -371743849. 12444870746.)
         ((RAT SIMP) 698155893. 6222435373.)
         ((RAT SIMP) -1040370207. 12444870746.)
         ((RAT SIMP) 43622232. 6222435373.)
         ((RAT SIMP) -512725632. 6222435373.)
         ((RAT SIMP) 3785060683. 24889741492.)
         ((RAT SIMP) -105166345. 1131351886.)
         ((RAT SIMP) 83848701. 3555677356.)
         ((RAT SIMP) 2566678151. 224007673428.)
         ((RAT SIMP) -4500511973. 448015346856.)
         ((RAT SIMP) 62281337. 149338448952.)
         ((RAT SIMP) 5873807645. 224007673428.)
         ((RAT SIMP) -3417929. 266358708.)
         ((RAT SIMP) -4229309828. 56001918357.)
         ((RAT SIMP) 8798853829. 224007673428.)
         ((RAT SIMP) 849573911. 49779482984.)
         ((RAT SIMP) -43405409. 12444870746.)
         ((RAT SIMP) 279971323. 49779482984.)
         ((RAT SIMP) -7837. 736078.) ((RAT SIMP) -53924683. 646486792.)
         ((RAT SIMP) 1168767921. 14222709424.)
         ((RAT SIMP) 931661831. 99558965968.)
         ((RAT SIMP) 109927047. 24889741492.)
         ((RAT SIMP) 245939755. 49779482984.)
         ((RAT SIMP) -536399063. 49779482984.)
         ((RAT SIMP) -1237. 2208234.)
         ((RAT SIMP) 77756555. 448015346856.)
         ((RAT SIMP) 60972845. 224007673428.)
         ((RAT SIMP) -4715670. 6222435373.)
         ((RAT SIMP) -101. 11041170.)
         ((RAT SIMP) -18053907. 248897414920.)
         ((RAT SIMP) -776807. 4480153468560.))
        ((MLIST SIMP) ((RAT SIMP) 970240. 80810849.)
         ((RAT SIMP) -200640. 80810849.) ((RAT SIMP) 435776. 11544407.)
         ((RAT SIMP) -2299264. 80810849.)
         ((RAT SIMP) -485760. 80810849.)
         ((RAT SIMP) -16636269. 6222435373.)
         ((RAT SIMP) 224904181. 12444870746.)
         ((RAT SIMP) -626778069. 6222435373.)
         ((RAT SIMP) 14966187. 253976954.)
         ((RAT SIMP) 43622232. 6222435373.)
         ((RAT SIMP) 284811372. 6222435373.)
         ((RAT SIMP) -408923913. 3555677356.)
         ((RAT SIMP) 92734701. 1131351886.)
         ((RAT SIMP) -309502047. 24889741492.)
         ((RAT SIMP) 193319425. 112003836714.)
         ((RAT SIMP) -18395732807. 448015346856.)
         ((RAT SIMP) 3634561367. 149338448952.)
         ((RAT SIMP) -5119056127. 224007673428.)
         ((RAT SIMP) 3471950827. 38622012660.)
         ((RAT SIMP) -26316743554. 280009591785.)
         ((RAT SIMP) 59544719093. 1120038367140.)
         ((RAT SIMP) -1593284705. 49779482984.)
         ((RAT SIMP) 76653768. 6222435373.)
         ((RAT SIMP) -506880457. 49779482984.)
         ((RAT SIMP) 7837. 736078.) ((RAT SIMP) 68718319. 4525407544.)
         ((RAT SIMP) 202488751. 99558965968.)
         ((RAT SIMP) -280808135. 14222709424.)
         ((RAT SIMP) -14001263. 24889741492.)
         ((RAT SIMP) -954863013. 49779482984.)
         ((RAT SIMP) 912260325. 49779482984.)
         ((RAT SIMP) 1237. 2208234.)
         ((RAT SIMP) -173210953. 448015346856.)
         ((RAT SIMP) 60972845. 224007673428.)
         ((RAT SIMP) -4715670. 6222435373.) ((RAT SIMP) 101. 11041170.)
         ((RAT SIMP) -60992149. 746692244760.)
         ((RAT SIMP) -776807. 4480153468560.))
        ((MLIST SIMP) ((RAT SIMP) -1364400. 80810849.)
         ((RAT SIMP) 282150. 80810849.) ((RAT SIMP) -612810. 11544407.)
         ((RAT SIMP) 3233340. 80810849.) ((RAT SIMP) 683100. 80810849.)
         ((RAT SIMP) -96595239. 9050815088.)
         ((RAT SIMP) -269060217. 18101630176.)
         ((RAT SIMP) -131796585. 9050815088.)
         ((RAT SIMP) 1572825537. 18101630176.)
         ((RAT SIMP) -231445917. 4525407544.)
         ((RAT SIMP) 28505511. 244616624.)
         ((RAT SIMP) -5048752227. 36203260352.)
         ((RAT SIMP) 449148165. 9050815088.)
         ((RAT SIMP) -861641757. 36203260352.)
         ((RAT SIMP) 237083627. 72406520704.)
         ((RAT SIMP) -1008368869. 72406520704.)
         ((RAT SIMP) -2584838255. 72406520704.)
         ((RAT SIMP) 939850123. 18101630176.)
         ((RAT SIMP) 293356807. 3120970720.)
         ((RAT SIMP) -13441102201. 90508150880.)
         ((RAT SIMP) 352411057. 6464867920.)
         ((RAT SIMP) -468739305. 36203260352.)
         ((RAT SIMP) 35218467. 36203260352.)
         ((RAT SIMP) -3041001. 2262703772.) 0.
         ((RAT SIMP) -637945521. 18101630176.)
         ((RAT SIMP) 829628787. 18101630176.)
         ((RAT SIMP) -19018317. 2262703772.)
         ((RAT SIMP) 129021465. 36203260352.)
         ((RAT SIMP) -444847461. 36203260352.)
         ((RAT SIMP) 16174281. 2262703772.) 0.
         ((RAT SIMP) -14703887. 18101630176.)
         ((RAT SIMP) 9114599. 9050815088.)
         ((RAT SIMP) -7709277. 9050815088.) 0.
         ((RAT SIMP) -5363097. 72406520704.)
         ((RAT SIMP) 1567. 25859471680.))
        ((MLIST SIMP) ((RAT SIMP) -151600. 80810849.)
         ((RAT SIMP) 31350. 80810849.) ((RAT SIMP) -68090. 11544407.)
         ((RAT SIMP) 359260. 80810849.) ((RAT SIMP) 75900. 80810849.)
         ((RAT SIMP) 179690341. 24889741492.)
         ((RAT SIMP) -107654677. 49779482984.)
         ((RAT SIMP) 516143955. 24889741492.)
         ((RAT SIMP) -1158323283. 49779482984.)
         ((RAT SIMP) -188577. 12444870746.)
         ((RAT SIMP) 177683127. 24889741492.)
         ((RAT SIMP) -127379361. 14222709424.)
         ((RAT SIMP) 14131815. 2262703772.)
         ((RAT SIMP) -7553433. 2031815632.)
         ((RAT SIMP) -415533001. 1792061387424.)
         ((RAT SIMP) -5788342873. 1792061387424.)
         ((RAT SIMP) 1209208271. 597353795808.)
         ((RAT SIMP) 1150475771. 448015346856.)
         ((RAT SIMP) -136420391. 11034860760.)
         ((RAT SIMP) 15011767091. 2240076734280.)
         ((RAT SIMP) 6340786141. 1120038367140.)
         ((RAT SIMP) -480281161. 99558965968.)
         ((RAT SIMP) 233750311. 99558965968.)
         ((RAT SIMP) -17878697. 24889741492.) 0.
         ((RAT SIMP) 21632511. 4525407544.)
         ((RAT SIMP) -29580091. 6222435373.)
         ((RAT SIMP) -85731391. 49779482984.)
         ((RAT SIMP) -140547819. 99558965968.)
         ((RAT SIMP) 48317779. 99558965968.)
         ((RAT SIMP) 30422025. 24889741492.) 0.
         ((RAT SIMP) 695984431. 448015346856.)
         ((RAT SIMP) -453154343. 224007673428.)
         ((RAT SIMP) 12573909. 24889741492.) 0.
         ((RAT SIMP) 34832569. 597353795808.)
         ((RAT SIMP) 38710691. 4480153468560.))
        ((MLIST SIMP) ((RAT SIMP) 113700. 80810849.)
         ((RAT SIMP) -47025. 161621698.) ((RAT SIMP) 102135. 23088814.)
         ((RAT SIMP) -269445. 80810849.) ((RAT SIMP) -56925. 80810849.)
         ((RAT SIMP) -1387689235. 199117931936.)
         ((RAT SIMP) 1275573945. 398235863872.)
         ((RAT SIMP) -121015095. 5381565728.)
         ((RAT SIMP) 9706566105. 398235863872.)
         ((RAT SIMP) 24505335. 28445418848.)
         ((RAT SIMP) -4127944377. 398235863872.)
         ((RAT SIMP) 418434663. 99558965968.)
         ((RAT SIMP) 479957535. 72406520704.)
         ((RAT SIMP) -749268075. 796471727744.)
         ((RAT SIMP) -8064979115. 3185886910976.)
         ((RAT SIMP) 322400165. 1592943455488.)
         ((RAT SIMP) 7858308635. 9557660732928.)
         ((RAT SIMP) 8639719315. 597353795808.)
         ((RAT SIMP) -59665091. 6866135584.)
         ((RAT SIMP) -1526356109. 398235863872.)
         ((RAT SIMP) -714331217. 99558965968.)
         ((RAT SIMP) 10711497975. 1592943455488.)
         ((RAT SIMP) 512473975. 1592943455488.)
         ((RAT SIMP) -1042233725. 796471727744.)
         ((RAT SIMP) -20235. 11777248.)
         ((RAT SIMP) -23033925. 5171894336.)
         ((RAT SIMP) 264770175. 113781675392.)
         ((RAT SIMP) 1415007885. 796471727744.)
         ((RAT SIMP) 61732665. 113781675392.)
         ((RAT SIMP) 1291108395. 796471727744.)
         ((RAT SIMP) -99039945. 49779482984.)
         ((RAT SIMP) -3845. 8832936.)
         ((RAT SIMP) 522919625. 341345026176.)
         ((RAT SIMP) -2138626915. 1194707591616.)
         ((RAT SIMP) 188742445. 398235863872.)
         ((RAT SIMP) -2039. 94217984.)
         ((RAT SIMP) 2212201. 32509050112.)
         ((RAT SIMP) 42557531. 4778830366464.))
        ((MLIST SIMP) ((RAT SIMP) 113700. 80810849.)
         ((RAT SIMP) -47025. 161621698.) ((RAT SIMP) 102135. 23088814.)
         ((RAT SIMP) -269445. 80810849.) ((RAT SIMP) -56925. 80810849.)
         ((RAT SIMP) -133250765. 99558965968.)
         ((RAT SIMP) -11194555. 99558965968.)
         ((RAT SIMP) -643197. 336347858.)
         ((RAT SIMP) 129966009. 199117931936.)
         ((RAT SIMP) 24505335. 28445418848.)
         ((RAT SIMP) -118638675. 56890837696.)
         ((RAT SIMP) 8914834055. 796471727744.)
         ((RAT SIMP) -1142392075. 72406520704.)
         ((RAT SIMP) 1233568395. 199117931936.)
         ((RAT SIMP) 31962677575. 9557660732928.)
         ((RAT SIMP) 3563243675. 1194707591616.)
         ((RAT SIMP) -9525087315. 3185886910976.)
         ((RAT SIMP) -6253330135. 1194707591616.)
         ((RAT SIMP) 46619033. 41196813504.)
         ((RAT SIMP) 109817909. 16144697184.)
         ((RAT SIMP) 7027145771. 597353795808.)
         ((RAT SIMP) -20665527045. 1592943455488.)
         ((RAT SIMP) -2125356165. 1592943455488.)
         ((RAT SIMP) 276681345. 796471727744.)
         ((RAT SIMP) 20235. 11777248.)
         ((RAT SIMP) 110752755. 9050815088.)
         ((RAT SIMP) -8090460825. 796471727744.)
         ((RAT SIMP) -3303059535. 796471727744.)
         ((RAT SIMP) -474181515. 199117931936.)
         ((RAT SIMP) -549052155. 398235863872.)
         ((RAT SIMP) 783357075. 199117931936.)
         ((RAT SIMP) 3845. 8832936.)
         ((RAT SIMP) 2620318735. 2389415183232.)
         ((RAT SIMP) -2138626915. 1194707591616.)
         ((RAT SIMP) 188742445. 398235863872.)
         ((RAT SIMP) 2039. 94217984.)
         ((RAT SIMP) 18481119. 398235863872.)
         ((RAT SIMP) 42557531. 4778830366464.))
        ((MLIST SIMP) ((RAT SIMP) -45480. 80810849.)
         ((RAT SIMP) 9405. 80810849.) ((RAT SIMP) -20427. 11544407.)
         ((RAT SIMP) 107778. 80810849.) ((RAT SIMP) 22770. 80810849.)
         ((RAT SIMP) 57130345. 24889741492.)
         ((RAT SIMP) -178309903. 99558965968.)
         ((RAT SIMP) 253313397. 24889741492.)
         ((RAT SIMP) -241942339. 24889741492.)
         ((RAT SIMP) -71216987. 99558965968.)
         ((RAT SIMP) 101755077. 28445418848.)
         ((RAT SIMP) 1027204065. 398235863872.)
         ((RAT SIMP) -297178659. 36203260352.)
         ((RAT SIMP) 423207165. 199117931936.)
         ((RAT SIMP) 4420735955. 4778830366464.)
         ((RAT SIMP) 2526589283. 1194707591616.)
         ((RAT SIMP) -2117333055. 1592943455488.)
         ((RAT SIMP) -971640473. 85336256544.)
         ((RAT SIMP) 1099605713. 102992033760.)
         ((RAT SIMP) 459064763. 1493384489520.)
         ((RAT SIMP) -1398892237. 213340641360.)
         ((RAT SIMP) 5380297911. 796471727744.)
         ((RAT SIMP) -1601472489. 796471727744.)
         ((RAT SIMP) 810563421. 398235863872.)
         ((RAT SIMP) 7295. 5888624.)
         ((RAT SIMP) -91928121. 9050815088.)
         ((RAT SIMP) 2715113619. 398235863872.)
         ((RAT SIMP) 1712709925. 398235863872.)
         ((RAT SIMP) 760789529. 199117931936.)
         ((RAT SIMP) -37472327. 99558965968.)
         ((RAT SIMP) -362506455. 99558965968.)
         ((RAT SIMP) -1349. 1472156.)
         ((RAT SIMP) 1052732257. 1194707591616.)
         ((RAT SIMP) -69916841. 85336256544.)
         ((RAT SIMP) 30628683. 99558965968.)
         ((RAT SIMP) -14201. 235544960.)
         ((RAT SIMP) 161960913. 1991179319360.)
         ((RAT SIMP) 116482007. 11947075916160.))
        ((MLIST SIMP) ((RAT SIMP) -45480. 80810849.)
         ((RAT SIMP) 9405. 80810849.) ((RAT SIMP) -20427. 11544407.)
         ((RAT SIMP) 107778. 80810849.) ((RAT SIMP) 22770. 80810849.)
         ((RAT SIMP) -25357175. 14222709424.)
         ((RAT SIMP) 40340037. 28445418848.)
         ((RAT SIMP) -793986363. 99558965968.)
         ((RAT SIMP) 1804577107. 199117931936.)
         ((RAT SIMP) -71216987. 99558965968.)
         ((RAT SIMP) 144818991. 199117931936.)
         ((RAT SIMP) -1522212105. 199117931936.)
         ((RAT SIMP) 375538575. 36203260352.)
         ((RAT SIMP) -1346913873. 398235863872.)
         ((RAT SIMP) -7496264437. 4778830366464.)
         ((RAT SIMP) -650752931. 2389415183232.)
         ((RAT SIMP) 1741858765. 1592943455488.)
         ((RAT SIMP) -2078521267. 298676897904.)
         ((RAT SIMP) 89319229. 7356573840.)
         ((RAT SIMP) -12476728643. 2986768979040.)
         ((RAT SIMP) -4626135277. 373346122380.)
         ((RAT SIMP) 8906218947. 796471727744.)
         ((RAT SIMP) -547490109. 796471727744.)
         ((RAT SIMP) 283572231. 398235863872.)
         ((RAT SIMP) -7295. 5888624.)
         ((RAT SIMP) 124965483. 18101630176.)
         ((RAT SIMP) -66218279. 10763131456.)
         ((RAT SIMP) 577168177. 398235863872.)
         ((RAT SIMP) -129705705. 56890837696.)
         ((RAT SIMP) 1144087937. 398235863872.)
         ((RAT SIMP) -5615787. 7111354712.) ((RAT SIMP) 1349. 1472156.)
         ((RAT SIMP) -42029807. 1194707591616.)
         ((RAT SIMP) -69916841. 85336256544.)
         ((RAT SIMP) 30628683. 99558965968.)
         ((RAT SIMP) 14201. 235544960.)
         ((RAT SIMP) 83825519. 3982358638720.)
         ((RAT SIMP) 116482007. 11947075916160.))
        ((MLIST SIMP) ((RAT SIMP) 7580. 80810849.)
         ((RAT SIMP) -3135. 161621698.) ((RAT SIMP) 6809. 23088814.)
         ((RAT SIMP) -17963. 80810849.) ((RAT SIMP) -3795. 80810849.)
         ((RAT SIMP) -7421. 23088814.) ((RAT SIMP) 151415. 323243396.)
         ((RAT SIMP) -293975. 161621698.)
         ((RAT SIMP) 1614679. 969730188.)
         ((RAT SIMP) -20218. 242432547.)
         ((RAT SIMP) 160141. 161621698.)
         ((RAT SIMP) -222602. 80810849.) ((RAT SIMP) 251913. 92355256.)
         ((RAT SIMP) -605935. 646486792.)
         ((RAT SIMP) 22361. 207799326.) ((RAT SIMP) 878351. 831197304.)
         ((RAT SIMP) -2559559. 3878920752.)
         ((RAT SIMP) 6187105. 2909190564.)
         ((RAT SIMP) -760433. 250792290.)
         ((RAT SIMP) 27376483. 14545952820.)
         ((RAT SIMP) 92040017. 29091905640.)
         ((RAT SIMP) -670221. 161621698.)
         ((RAT SIMP) 358331. 646486792.)
         ((RAT SIMP) -90887. 161621698.) ((RAT SIMP) -317. 180264.)
         ((RAT SIMP) -236371. 92355256.) ((RAT SIMP) 15813. 6596804.)
         ((RAT SIMP) 792859. 484865094.)
         ((RAT SIMP) -2875763. 1939460376.)
         ((RAT SIMP) 5422981. 1939460376.)
         ((RAT SIMP) -113241. 80810849.) ((RAT SIMP) -1. 3108.)
         ((RAT SIMP) -762676. 727297641.)
         ((RAT SIMP) 6132841. 2909190564.)
         ((RAT SIMP) -170511. 323243396.) ((RAT SIMP) -79. 450660.)
         ((RAT SIMP) 170511. 1616216980.)
         ((RAT SIMP) 84607. 7272976410.))
        ((MLIST SIMP) ((RAT SIMP) 7580. 80810849.)
         ((RAT SIMP) -3135. 161621698.) ((RAT SIMP) 6809. 23088814.)
         ((RAT SIMP) -17963. 80810849.) ((RAT SIMP) -3795. 80810849.)
         ((RAT SIMP) 2453. 3298402.) ((RAT SIMP) -50908. 80810849.)
         ((RAT SIMP) 502191. 161621698.)
         ((RAT SIMP) -1403635. 484865094.)
         ((RAT SIMP) -20218. 242432547.) ((RAT SIMP) -11381. 80810849.)
         ((RAT SIMP) 1113355. 646486792.)
         ((RAT SIMP) -199965. 92355256.) ((RAT SIMP) 98663. 161621698.)
         ((RAT SIMP) -134413. 207799326.)
         ((RAT SIMP) 405679. 1662394608.)
         ((RAT SIMP) 172505. 1292973584.)
         ((RAT SIMP) 24090761. 5818381128.)
         ((RAT SIMP) -107689. 34592040.)
         ((RAT SIMP) 5724203. 29091905640.)
         ((RAT SIMP) 26259491. 29091905640.)
         ((RAT SIMP) -1379045. 646486792.)
         ((RAT SIMP) 573511. 646486792.) ((RAT SIMP) -72341. 80810849.)
         ((RAT SIMP) 317. 180264.) ((RAT SIMP) 77177. 92355256.)
         ((RAT SIMP) -413291. 277065768.)
         ((RAT SIMP) 89798. 242432547.) ((RAT SIMP) 659367. 323243396.)
         ((RAT SIMP) -965509. 484865094.)
         ((RAT SIMP) -22061. 161621698.) ((RAT SIMP) 1. 3108.)
         ((RAT SIMP) -3986737. 2909190564.)
         ((RAT SIMP) 6132841. 2909190564.)
         ((RAT SIMP) -170511. 323243396.) ((RAT SIMP) 79. 450660.)
         ((RAT SIMP) -84607. 1212162735.)
         ((RAT SIMP) 84607. 7272976410.))))
      (((8. 1.) ($MATRIX SIMP)
        ((MLIST SIMP) ((RAT SIMP) 55103. 15596896.)
         ((RAT SIMP) -1755. 557032.)
         ((RAT SIMP) -1391873271. 99558965968.)
         ((RAT SIMP) 3874446825. 398235863872.)
         ((RAT SIMP) 896903085. 199117931936.)
         ((RAT SIMP) 900263073. 398235863872.)
         ((RAT SIMP) -35537967. 12444870746.)
         ((RAT SIMP) -156077927. 253422822464.)
         ((RAT SIMP) -608233567. 10453691426640.)
         ((RAT SIMP) 270105000993. 592375847509600.)
         ((RAT SIMP) 1909680778811. 1777127542528800.)
         ((RAT SIMP) -72108573. 63355705616.)
         ((RAT SIMP) 2932071602421. 3367482464901632.)
         ((RAT SIMP) -194571798400185. 43777272043721216.)
         ((RAT SIMP) 29667666907293. 21888636021860608.)
         ((RAT SIMP) 12486247029. 5575302094208.)
         ((RAT SIMP) -651243753. 2787651047104.)
         ((RAT SIMP) 5182009279. 5575302094208.)
         ((RAT SIMP) -11333556205. 11150604188416.)
         ((RAT SIMP) 1009233. 31677852808.)
         ((RAT SIMP) 1789519579. 5575302094208.)
         ((RAT SIMP) -2975554539. 11150604188416.)
         ((RAT SIMP) -1987505719. 111506041884160.)
         ((RAT SIMP) 106323493. 70958390289920.))
        ((MLIST SIMP) ((RAT SIMP) -1563. 318304.)
         ((RAT SIMP) 43. 11368.)
         ((RAT SIMP) -8479696067. 696912761776.)
         ((RAT SIMP) 52630872153. 2787651047104.)
         ((RAT SIMP) -278993131. 28445418848.)
         ((RAT SIMP) 58981714745. 2787651047104.)
         ((RAT SIMP) -6938757369. 348456380888.)
         ((RAT SIMP) 5016442985. 2787651047104.)
         ((RAT SIMP) 726788021. 1045369142664.)
         ((RAT SIMP) -2560350789. 633557056160.)
         ((RAT SIMP) 1937689541. 565064401440.)
         ((RAT SIMP) -428121165. 348456380888.)
         ((RAT SIMP) -747607864965. 3367482464901632.)
         ((RAT SIMP) 98282303210185. 43777272043721216.)
         ((RAT SIMP) -60281129385. 591584757347584.)
         ((RAT SIMP) -9684785765. 5575302094208.)
         ((RAT SIMP) 817602755. 8362953141312.)
         ((RAT SIMP) -49303051625. 16725906282624.)
         ((RAT SIMP) 93312666155. 33451812565248.)
         ((RAT SIMP) 90035945. 1393825523552.)
         ((RAT SIMP) -1416211155. 5575302094208.)
         ((RAT SIMP) 9719887465. 33451812565248.)
         ((RAT SIMP) -2058250703. 66903625130496.)
         ((RAT SIMP) 252754049. 66903625130496.))
        ((MLIST SIMP) ((RAT SIMP) 5371. 3899224.)
         ((RAT SIMP) -44. 69629.)
         ((RAT SIMP) 4569710081. 174228190444.)
         ((RAT SIMP) -9974793471. 348456380888.)
         ((RAT SIMP) 34574405. 6222435373.)
         ((RAT SIMP) -2056708945. 87114095222.)
         ((RAT SIMP) 7919794125. 348456380888.)
         ((RAT SIMP) -1073116111. 696912761776.)
         ((RAT SIMP) -724685569. 696912761776.)
         ((RAT SIMP) 178619033013. 59237584750960.)
         ((RAT SIMP) -24433178211. 7404698093870.)
         ((RAT SIMP) 1665333129. 696912761776.)
         ((RAT SIMP) -444386897. 390478022368.)
         ((RAT SIMP) 2453795303191. 390868500390368.)
         ((RAT SIMP) -83856761363. 27919178599312.)
         ((RAT SIMP) -3706537. 7111354712.)
         ((RAT SIMP) -44593555. 149338448952.)
         ((RAT SIMP) -6973307403. 1393825523552.)
         ((RAT SIMP) 13247359341. 2787651047104.)
         ((RAT SIMP) -239510853. 1393825523552.)
         ((RAT SIMP) -301787961. 696912761776.)
         ((RAT SIMP) 1992768851. 4181476570656.)
         ((RAT SIMP) -252848399. 6969127617760.)
         ((RAT SIMP) 458073233. 97567786648640.))
        ((MLIST SIMP) ((RAT SIMP) -254031. 3899224.)
         ((RAT SIMP) 8423. 139258.)
         ((RAT SIMP) 1491332011. 24889741492.)
         ((RAT SIMP) -1174007679. 99558965968.)
         ((RAT SIMP) -1601811459. 49779482984.)
         ((RAT SIMP) -38447595475. 99558965968.)
         ((RAT SIMP) 9065615043. 24889741492.)
         ((RAT SIMP) -2488544825. 2090738285328.)
         ((RAT SIMP) -1489836335. 348456380888.)
         ((RAT SIMP) 173818184531. 7404698093870.)
         ((RAT SIMP) -1879966983647. 88856377126440.)
         ((RAT SIMP) 1653108557. 348456380888.)
         ((RAT SIMP) -3663069422415. 841870616225408.)
         ((RAT SIMP) 204743932725511. 10944318010930304.)
         ((RAT SIMP) -14515638290989. 497469000496832.)
         ((RAT SIMP) 2123147195. 126711411232.)
         ((RAT SIMP) 3163841887. 2090738285328.)
         ((RAT SIMP) 84437894251. 4181476570656.)
         ((RAT SIMP) -160359402865. 8362953141312.)
         ((RAT SIMP) -1266407963. 2090738285328.)
         ((RAT SIMP) 22286339875. 12544429711968.)
         ((RAT SIMP) -38756883443. 25088859423936.)
         ((RAT SIMP) 52003691. 83629531413120.)
         ((RAT SIMP) -2598770969. 1756220159675520.))
        ((MLIST SIMP) ((RAT SIMP) 452959. 7798448.)
         ((RAT SIMP) -15091. 278516.)
         ((RAT SIMP) -155775101. 4525407544.)
         ((RAT SIMP) -129537057. 18101630176.)
         ((RAT SIMP) 139541867. 9050815088.)
         ((RAT SIMP) 7014395951. 18101630176.)
         ((RAT SIMP) -115490115. 323243396.)
         ((RAT SIMP) 32214781. 3424632736.)
         ((RAT SIMP) 214137274. 19798658005.)
         ((RAT SIMP) 125124229281. 26926174886800.)
         ((RAT SIMP) -418149967321. 26926174886800.)
         ((RAT SIMP) -24160365. 7919463202.)
         ((RAT SIMP) 59024168115. 19133423096032.)
         ((RAT SIMP) -63112335253231. 994938000993664.)
         ((RAT SIMP) 8352381994737. 248734500248416.)
         ((RAT SIMP) 422773051. 63355705616.)
         ((RAT SIMP) -180547445. 760268467392.)
         ((RAT SIMP) 3216064197. 126711411232.)
         ((RAT SIMP) -11925040833. 506845644928.)
         ((RAT SIMP) 5709631. 126711411232.)
         ((RAT SIMP) 2245855741. 760268467392.)
         ((RAT SIMP) -4009393021. 1520536934784.)
         ((RAT SIMP) -36624297. 5068456449280.)
         ((RAT SIMP) -223066339. 106437585434880.))
        ((MLIST SIMP) ((RAT SIMP) -9349. 15596896.)
         ((RAT SIMP) -699. 557032.)
         ((RAT SIMP) 61500030299. 696912761776.)
         ((RAT SIMP) -212592369537. 2787651047104.)
         ((RAT SIMP) -4772774219. 199117931936.)
         ((RAT SIMP) 544336710607. 2787651047104.)
         ((RAT SIMP) -62763474273. 348456380888.)
         ((RAT SIMP) -4865318683. 2787651047104.)
         ((RAT SIMP) 17780837171. 125444297119680.)
         ((RAT SIMP) -86999872733. 148093961877400.)
         ((RAT SIMP) -90889582304009. 10662765255172800.)
         ((RAT SIMP) 1880338841. 348456380888.)
         ((RAT SIMP) 2335860238309. 1683741232450816.)
         ((RAT SIMP) 57414975256685. 21888636021860608.)
         ((RAT SIMP) 73902086051537. 10944318010930304.)
         ((RAT SIMP) -37764420767. 2787651047104.)
         ((RAT SIMP) 2985589309. 1520536934784.)
         ((RAT SIMP) 101009184525. 5575302094208.)
         ((RAT SIMP) -17388735855. 1013691289856.)
         ((RAT SIMP) 1436963701. 2787651047104.)
         ((RAT SIMP) 3609461861. 2389415183232.)
         ((RAT SIMP) -2131840631. 1592943455488.)
         ((RAT SIMP) -139304685. 22301208376832.)
         ((RAT SIMP) -1798829357. 2341626879567360.))
        ((MLIST SIMP) ((RAT SIMP) -12135. 3899224.)
         ((RAT SIMP) 1051. 139258.)
         ((RAT SIMP) -16711022859. 174228190444.)
         ((RAT SIMP) 52813273077. 696912761776.)
         ((RAT SIMP) 2516292111. 49779482984.)
         ((RAT SIMP) -308492184171. 696912761776.)
         ((RAT SIMP) 35832152577. 87114095222.)
         ((RAT SIMP) 555163463. 190067116848.)
         ((RAT SIMP) 26700662041. 6272214855984.)
         ((RAT SIMP) -100249390757. 7404698093870.)
         ((RAT SIMP) 7947683668949. 533138262758640.)
         ((RAT SIMP) -31386307. 7919463202.)
         ((RAT SIMP) 1374645606885. 210467654056352.)
         ((RAT SIMP) -85088853954319. 2736079502732576.)
         ((RAT SIMP) 58021064215241. 1368039751366288.)
         ((RAT SIMP) -10841972279. 348456380888.)
         ((RAT SIMP) 87012389. 37670960096.)
         ((RAT SIMP) 83657354107. 4181476570656.)
         ((RAT SIMP) -157124040505. 8362953141312.)
         ((RAT SIMP) 288517553. 190067116848.)
         ((RAT SIMP) 3208776281. 1792061387424.)
         ((RAT SIMP) -5801363641. 3584122774848.)
         ((RAT SIMP) -382800267. 27876510471040.)
         ((RAT SIMP) -74126483. 159656378152320.))
        ((MLIST SIMP) ((RAT SIMP) 3615. 16807.)
         ((RAT SIMP) -472. 2401.) ((RAT SIMP) -69340140. 136542469.)
         ((RAT SIMP) 47165448. 136542469.)
         ((RAT SIMP) 4240710. 19506067.)
         ((RAT SIMP) 106350165. 136542469.)
         ((RAT SIMP) -109793427. 136542469.)
         ((RAT SIMP) -352359479. 18023605908.)
         ((RAT SIMP) -8358168475. 108141635448.)
         ((RAT SIMP) -111004453663. 510668834060.)
         ((RAT SIMP) 3047354142559. 9192039013080.)
         ((RAT SIMP) -85432475. 3003934318.)
         ((RAT SIMP) -321861144337. 7257505312288.)
         ((RAT SIMP) 680038539725. 1626682225168.)
         ((RAT SIMP) -21313036228611. 47173784529872.)
         ((RAT SIMP) 2118921481. 12015737272.)
         ((RAT SIMP) 262741513. 12015737272.)
         ((RAT SIMP) 240895223. 72094423632.)
         ((RAT SIMP) -550168585. 72094423632.)
         ((RAT SIMP) -66114857. 18023605908.)
         ((RAT SIMP) -982279. 730686726.)
         ((RAT SIMP) 72262595. 54070817724.)
         ((RAT SIMP) 5106873. 240314745440.)
         ((RAT SIMP) -54535. 378495724068.))
        ((MLIST SIMP) ((RAT SIMP) -12433. 974806.)
         ((RAT SIMP) 1667. 139258.)
         ((RAT SIMP) 15331458489. 348456380888.)
         ((RAT SIMP) -26455972393. 696912761776.)
         ((RAT SIMP) -324486803. 49779482984.)
         ((RAT SIMP) 21612860165. 696912761776.)
         ((RAT SIMP) -9194836479. 348456380888.)
         ((RAT SIMP) 1804231095. 1393825523552.)
         ((RAT SIMP) 83774991. 2787651047104.)
         ((RAT SIMP) -322954682733. 118475169501920.)
         ((RAT SIMP) 525561867181. 236950339003840.)
         ((RAT SIMP) 14083395. 696912761776.)
         ((RAT SIMP) 151094041775. 481068923557376.)
         ((RAT SIMP) -5457436321055. 6253896006245888.)
         ((RAT SIMP) -6506562243985. 3126948003122944.)
         ((RAT SIMP) 3393003175. 796471727744.)
         ((RAT SIMP) -1366514965. 2389415183232.)
         ((RAT SIMP) 6866739805. 8362953141312.)
         ((RAT SIMP) -103643345. 8362953141312.)
         ((RAT SIMP) -223574655. 2787651047104.)
         ((RAT SIMP) -2887474375. 25088859423936.)
         ((RAT SIMP) -2645298385. 50177718847872.)
         ((RAT SIMP) -83591395. 11150604188416.)
         ((RAT SIMP) 967752487. 702488063870208.))
        ((MLIST SIMP) ((RAT SIMP) 65845. 3899224.)
         ((RAT SIMP) -1931. 139258.)
         ((RAT SIMP) -1607893559. 174228190444.)
         ((RAT SIMP) 4018376479. 696912761776.)
         ((RAT SIMP) 150046179. 49779482984.)
         ((RAT SIMP) -21365114193. 696912761776.)
         ((RAT SIMP) 4748085945. 174228190444.)
         ((RAT SIMP) 3440330933. 2090738285328.)
         ((RAT SIMP) -532004903. 950335584240.)
         ((RAT SIMP) 949817179253. 148093961877400.)
         ((RAT SIMP) -48637700333. 8005079020400.)
         ((RAT SIMP) -218368775. 348456380888.)
         ((RAT SIMP) -275875752979. 841870616225408.)
         ((RAT SIMP) -57553986181. 26890216243072.)
         ((RAT SIMP) -16907664229879. 5472159005465152.)
         ((RAT SIMP) 1809212553. 1393825523552.)
         ((RAT SIMP) 3806956271. 2090738285328.)
         ((RAT SIMP) 9352545397. 2090738285328.)
         ((RAT SIMP) -31732947083. 8362953141312.)
         ((RAT SIMP) -47774257. 2090738285328.)
         ((RAT SIMP) -1462522451. 1792061387424.)
         ((RAT SIMP) 1701988483. 3584122774848.)
         ((RAT SIMP) -43103133. 27876510471040.)
         ((RAT SIMP) 5616224311. 1756220159675520.))
        ((MLIST SIMP) ((RAT SIMP) -16113. 1949612.)
         ((RAT SIMP) 264. 69629.)
         ((RAT SIMP) -12321119691. 174228190444.)
         ((RAT SIMP) 11261283477. 174228190444.)
         ((RAT SIMP) 20541264. 6222435373.)
         ((RAT SIMP) 181498083. 87114095222.)
         ((RAT SIMP) -198475731. 174228190444.)
         ((RAT SIMP) -32974965. 99558965968.)
         ((RAT SIMP) 207919013. 85336256544.)
         ((RAT SIMP) 481354701. 1692502421456.)
         ((RAT SIMP) -66176946307. 10155014528736.)
         ((RAT SIMP) 66928245. 49779482984.)
         ((RAT SIMP) 3146703316005. 1683741232450816.)
         ((RAT SIMP) -210554993075781. 21888636021860608.)
         ((RAT SIMP) -1300926608571. 10944318010930304.)
         ((RAT SIMP) 7620416877. 2787651047104.)
         ((RAT SIMP) 528229565. 253422822464.)
         ((RAT SIMP) 6911361117. 1393825523552.)
         ((RAT SIMP) -138567015. 31677852808.)
         ((RAT SIMP) -191033055. 1393825523552.)
         ((RAT SIMP) -1362827633. 1393825523552.)
         ((RAT SIMP) 1667574329. 2787651047104.)
         ((RAT SIMP) -2835909. 27876510471040.)
         ((RAT SIMP) 722231857. 195135573297280.))
        ((MLIST SIMP) ((RAT SIMP) 9648. 69629.)
         ((RAT SIMP) -1241. 9947.)
         ((RAT SIMP) -10101439049. 174228190444.)
         ((RAT SIMP) 28589554989. 348456380888.)
         ((RAT SIMP) -577046009. 24889741492.)
         ((RAT SIMP) 5407198975. 348456380888.)
         ((RAT SIMP) -2957259321. 174228190444.)
         ((RAT SIMP) -17789885943. 696912761776.)
         ((RAT SIMP) 1240259058149. 62722148559840.)
         ((RAT SIMP) -21981270106343. 296187923754800.)
         ((RAT SIMP) 336757324726159. 5331382627586400.)
         ((RAT SIMP) -145041275. 348456380888.)
         ((RAT SIMP) 2862320227539. 1683741232450816.)
         ((RAT SIMP) 404790732450773. 21888636021860608.)
         ((RAT SIMP) 37030099343715. 10944318010930304.)
         ((RAT SIMP) 4492754459. 2787651047104.)
         ((RAT SIMP) -77294034049. 8362953141312.)
         ((RAT SIMP) 18299448683. 1393825523552.)
         ((RAT SIMP) -11926003291. 1393825523552.)
         ((RAT SIMP) -865940213. 1393825523552.)
         ((RAT SIMP) 2206282275. 1393825523552.)
         ((RAT SIMP) -11130804353. 8362953141312.)
         ((RAT SIMP) -60063981. 5575302094208.)
         ((RAT SIMP) -3007721. 2389415183232.))
        ((MLIST SIMP) ((RAT SIMP) -110206. 487403.)
         ((RAT SIMP) 14040. 69629.)
         ((RAT SIMP) -1344965560. 43557047611.)
         ((RAT SIMP) -796033409. 43557047611.)
         ((RAT SIMP) 1021197190. 6222435373.)
         ((RAT SIMP) -9764751361. 43557047611.)
         ((RAT SIMP) 5440188060. 43557047611.)
         ((RAT SIMP) 161237437. 3959731601.)
         ((RAT SIMP) -9338036947. 392013428499.)
         ((RAT SIMP) 97046156294. 3702349046935.)
         ((RAT SIMP) -1664628362081. 33321141422415.)
         ((RAT SIMP) 3741334. 3959731601.)
         ((RAT SIMP) -289141698599. 52616913514088.)
         ((RAT SIMP) 8922232646605. 684019875683144.)
         ((RAT SIMP) 11787416887133. 342009937841572.)
         ((RAT SIMP) -2269896043. 87114095222.)
         ((RAT SIMP) -1493252801. 130671142833.)
         ((RAT SIMP) 1232076323. 130671142833.)
         ((RAT SIMP) -1650719137. 522684571332.)
         ((RAT SIMP) -1198868. 3959731601.)
         ((RAT SIMP) 78853931. 37334612238.)
         ((RAT SIMP) -2860667. 1523861724.)
         ((RAT SIMP) -36279167. 1742281904440.)
         ((RAT SIMP) -1739321. 1108724848280.))
        ((MLIST SIMP) ((RAT SIMP) 33619. 3899224.)
         ((RAT SIMP) -1403. 139258.)
         ((RAT SIMP) -7193301345. 87114095222.)
         ((RAT SIMP) 49442017747. 696912761776.)
         ((RAT SIMP) -96669421. 49779482984.)
         ((RAT SIMP) -15575567993. 696912761776.)
         ((RAT SIMP) 2389353387. 87114095222.)
         ((RAT SIMP) -18073625963. 696912761776.)
         ((RAT SIMP) -301148782499. 10453691426640.)
         ((RAT SIMP) 1163602449063. 18511745234675.)
         ((RAT SIMP) 10794902855441. 888563771264400.)
         ((RAT SIMP) 78830475. 87114095222.)
         ((RAT SIMP) -8876308846313. 841870616225408.)
         ((RAT SIMP) 607238808048347. 10944318010930304.)
         ((RAT SIMP) 52410865452403. 5472159005465152.)
         ((RAT SIMP) -50664628813. 1393825523552.)
         ((RAT SIMP) -675945115. 95033558424.)
         ((RAT SIMP) 3694940819. 298676897904.)
         ((RAT SIMP) -876854033. 108609781056.)
         ((RAT SIMP) 10355691. 49779482984.)
         ((RAT SIMP) 15805879763. 12544429711968.)
         ((RAT SIMP) -28223511139. 25088859423936.)
         ((RAT SIMP) -353515241. 27876510471040.)
         ((RAT SIMP) -1304525209. 1756220159675520.))
        ((MLIST SIMP) ((RAT SIMP) -21690. 16807.)
         ((RAT SIMP) 2832. 2401.) ((RAT SIMP) -16902342. 136542469.)
         ((RAT SIMP) -71337552. 136542469.)
         ((RAT SIMP) -12232740. 19506067.)
         ((RAT SIMP) -22770414. 136542469.)
         ((RAT SIMP) 138039858. 136542469.)
         ((RAT SIMP) -2271502993. 3003934318.)
         ((RAT SIMP) 37949905583. 90118029540.)
         ((RAT SIMP) -2290400809923. 1276672085150.)
         ((RAT SIMP) 15906604262533. 7660032510900.)
         ((RAT SIMP) -149709099. 1501967159.)
         ((RAT SIMP) 274343332965. 7257505312288.)
         ((RAT SIMP) 9999013040007. 94347569059744.)
         ((RAT SIMP) -20808163749843. 47173784529872.)
         ((RAT SIMP) 4639489797. 12015737272.)
         ((RAT SIMP) 272296359. 12015737272.)
         ((RAT SIMP) 9357017. 1501967159.)
         ((RAT SIMP) -89273047. 6007868636.)
         ((RAT SIMP) -12725327. 6007868636.)
         ((RAT SIMP) -23768531. 18023605908.)
         ((RAT SIMP) 50275915. 36047211816.)
         ((RAT SIMP) 2757441. 120157372720.)
         ((RAT SIMP) 698611. 2523304827120.))
        ((MLIST SIMP) ((RAT SIMP) 133083. 7798448.)
         ((RAT SIMP) -4737. 278516.)
         ((RAT SIMP) -1080513069. 348456380888.)
         ((RAT SIMP) -279798045. 1393825523552.)
         ((RAT SIMP) 527604933. 99558965968.)
         ((RAT SIMP) -68013021765. 1393825523552.)
         ((RAT SIMP) 1947468048. 43557047611.)
         ((RAT SIMP) 99790865. 126711411232.)
         ((RAT SIMP) 2367213663. 1742281904440.)
         ((RAT SIMP) -1608337150701. 296187923754800.)
         ((RAT SIMP) 636960905491. 296187923754800.)
         ((RAT SIMP) 11956101. 15838926404.)
         ((RAT SIMP) -786223076341. 1683741232450816.)
         ((RAT SIMP) 63597446502089. 21888636021860608.)
         ((RAT SIMP) 69766699669651. 10944318010930304.)
         ((RAT SIMP) -21890089029. 2787651047104.)
         ((RAT SIMP) -246613089. 348456380888.)
         ((RAT SIMP) -1481435969. 398235863872.)
         ((RAT SIMP) 2324572721. 796471727744.)
         ((RAT SIMP) -32617. 9050815088.)
         ((RAT SIMP) -887157959. 8362953141312.)
         ((RAT SIMP) -370030307. 5575302094208.)
         ((RAT SIMP) -250063647. 55753020942080.)
         ((RAT SIMP) 44004229. 35479195144960.))
        ((MLIST SIMP) ((RAT SIMP) -133083. 7798448.)
         ((RAT SIMP) 4737. 278516.)
         ((RAT SIMP) 1556779629. 348456380888.)
         ((RAT SIMP) -114158595. 1393825523552.)
         ((RAT SIMP) -99781845. 99558965968.)
         ((RAT SIMP) 63498416901. 1393825523552.)
         ((RAT SIMP) -1977273978. 43557047611.)
         ((RAT SIMP) -12506350839. 1393825523552.)
         ((RAT SIMP) 2249072887. 5226845713320.)
         ((RAT SIMP) -3132546647313. 296187923754800.)
         ((RAT SIMP) 16998481458949. 888563771264400.)
         ((RAT SIMP) -432447501. 348456380888.)
         ((RAT SIMP) 608864689929. 3367482464901632.)
         ((RAT SIMP) -71385299361543. 43777272043721216.)
         ((RAT SIMP) 15317353965999. 1989876001987328.)
         ((RAT SIMP) -3691103169. 506845644928.)
         ((RAT SIMP) -1210847963. 5575302094208.)
         ((RAT SIMP) -1060566165. 796471727744.)
         ((RAT SIMP) -225592965. 398235863872.)
         ((RAT SIMP) 85743921. 398235863872.)
         ((RAT SIMP) -99943139. 174228190444.)
         ((RAT SIMP) 208102149. 696912761776.)
         ((RAT SIMP) 316585683. 55753020942080.)
         ((RAT SIMP) 522874899. 195135573297280.))
        ((MLIST SIMP) ((RAT SIMP) -133083. 3899224.)
         ((RAT SIMP) 4737. 139258.)
         ((RAT SIMP) -1188757011. 174228190444.)
         ((RAT SIMP) 2156885565. 696912761776.)
         ((RAT SIMP) -2566056117. 49779482984.)
         ((RAT SIMP) 89523786117. 696912761776.)
         ((RAT SIMP) -3610903116. 43557047611.)
         ((RAT SIMP) 4316928235. 87114095222.)
         ((RAT SIMP) -20188859253. 6969127617760.)
         ((RAT SIMP) 1244234311827. 17422819044400.)
         ((RAT SIMP) -4145150004239. 34845638088800.)
         ((RAT SIMP) 47369568. 43557047611.)
         ((RAT SIMP) -1051569107383. 105233827028176.)
         ((RAT SIMP) 781946515925131. 10944318010930304.)
         ((RAT SIMP) 82323652310257. 2736079502732576.)
         ((RAT SIMP) -47092966905. 696912761776.)
         ((RAT SIMP) -12272304819. 1393825523552.)
         ((RAT SIMP) 5944152847. 398235863872.)
         ((RAT SIMP) -1858661269. 199117931936.)
         ((RAT SIMP) -41830435. 49779482984.)
         ((RAT SIMP) 473757589. 380134233696.)
         ((RAT SIMP) -2898215037. 2787651047104.)
         ((RAT SIMP) -147218823. 13938255235520.)
         ((RAT SIMP) -42609267. 39027114659456.))
        ((MLIST SIMP) ((RAT SIMP) -44361. 3899224.)
         ((RAT SIMP) 1579. 139258.)
         ((RAT SIMP) -1070624635. 24889741492.)
         ((RAT SIMP) 538039479. 14222709424.)
         ((RAT SIMP) 67813421. 24889741492.)
         ((RAT SIMP) 1344927259. 99558965968.)
         ((RAT SIMP) -344558355. 24889741492.)
         ((RAT SIMP) 2738339333. 696912761776.)
         ((RAT SIMP) -120076202699. 31361074279920.)
         ((RAT SIMP) 2318424103433. 148093961877400.)
         ((RAT SIMP) -38762896089829. 2665691313793200.)
         ((RAT SIMP) 583279393. 348456380888.)
         ((RAT SIMP) 1425728665283. 841870616225408.)
         ((RAT SIMP) -46449624604445. 10944318010930304.)
         ((RAT SIMP) -13247877265241. 5472159005465152.)
         ((RAT SIMP) 8696416919. 1393825523552.)
         ((RAT SIMP) -373207535. 2090738285328.)
         ((RAT SIMP) -538253283. 87114095222.)
         ((RAT SIMP) 13217665029. 2787651047104.)
         ((RAT SIMP) 81788771. 696912761776.)
         ((RAT SIMP) -120663005. 4181476570656.)
         ((RAT SIMP) -1115382451. 8362953141312.)
         ((RAT SIMP) -119596903. 27876510471040.)
         ((RAT SIMP) 591702239. 585406719891840.))
        ((MLIST SIMP) ((RAT SIMP) 44361. 1949612.)
         ((RAT SIMP) -1579. 69629.)
         ((RAT SIMP) 1022597755. 12444870746.)
         ((RAT SIMP) -3726549633. 49779482984.)
         ((RAT SIMP) -218809805. 12444870746.)
         ((RAT SIMP) -127096141. 7111354712.)
         ((RAT SIMP) 368603475. 12444870746.)
         ((RAT SIMP) 5922521053. 1045369142664.)
         ((RAT SIMP) -5611595273. 1425503376360.)
         ((RAT SIMP) 775983883181. 74046980938700.)
         ((RAT SIMP) -13187744532653. 1332845656896600.)
         ((RAT SIMP) -340923041. 174228190444.)
         ((RAT SIMP) -83950780059. 420935308112704.)
         ((RAT SIMP) 7414934595. 497469000496832.)
         ((RAT SIMP) -31122255916567. 2736079502732576.)
         ((RAT SIMP) 9058004969. 696912761776.)
         ((RAT SIMP) -59113669. 1045369142664.)
         ((RAT SIMP) -3960681911. 1045369142664.)
         ((RAT SIMP) 6641584573. 4181476570656.)
         ((RAT SIMP) 478321603. 1045369142664.)
         ((RAT SIMP) -1930441153. 6272214855984.)
         ((RAT SIMP) 1201082417. 12544429711968.)
         ((RAT SIMP) 193681121. 41814765706560.)
         ((RAT SIMP) 1725071867. 878110079837760.))
        ((MLIST SIMP) ((RAT SIMP) 44361. 974806.)
         ((RAT SIMP) -3158. 69629.)
         ((RAT SIMP) 1284077435. 6222435373.)
         ((RAT SIMP) -3942839553. 24889741492.)
         ((RAT SIMP) 603281619. 6222435373.)
         ((RAT SIMP) -481182797. 3555677356.)
         ((RAT SIMP) 237691155. 6222435373.)
         ((RAT SIMP) 4264494491. 174228190444.)
         ((RAT SIMP) 138568073243. 7840268569980.)
         ((RAT SIMP) 4257778415719. 37023490469350.)
         ((RAT SIMP) -2188994686031. 18011427795900.)
         ((RAT SIMP) -601694881. 87114095222.)
         ((RAT SIMP) -146345271547. 210467654056352.)
         ((RAT SIMP) 244251032477605. 2736079502732576.)
         ((RAT SIMP) 20514024204929. 1368039751366288.)
         ((RAT SIMP) -19703455983. 348456380888.)
         ((RAT SIMP) -556304327. 47516779212.)
         ((RAT SIMP) 1117728509. 43557047611.)
         ((RAT SIMP) -1276571615. 63355705616.)
         ((RAT SIMP) -237810091. 174228190444.)
         ((RAT SIMP) 2731538407. 3136107427992.)
         ((RAT SIMP) -3658582967. 6272214855984.)
         ((RAT SIMP) -16187531. 20907382853280.)
         ((RAT SIMP) -372307277. 439055039918880.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) 758000. 565675943.)
         ((RAT SIMP) -156750. 565675943.)
         ((RAT SIMP) 340450. 80810849.)
         ((RAT SIMP) -1796300. 565675943.)
         ((RAT SIMP) -379500. 565675943.)
         ((RAT SIMP) -45054605. 16144697184.)
         ((RAT SIMP) 2169089693. 398235863872.)
         ((RAT SIMP) -238921789349. 16925024214560.)
         ((RAT SIMP) 136920726247. 14507163612480.)
         ((RAT SIMP) -24580385. 49779482984.)
         ((RAT SIMP) -844955830805. 481068923557376.)
         ((RAT SIMP) 1833548929145. 481068923557376.)
         ((RAT SIMP) -3059104715465. 240534461778688.)
         ((RAT SIMP) 7792176835. 796471727744.)
         ((RAT SIMP) 785961985. 796471727744.)
         ((RAT SIMP) -9781279045. 1194707591616.)
         ((RAT SIMP) 1158015365. 170672513088.)
         ((RAT SIMP) 282945935. 1194707591616.)
         ((RAT SIMP) 352733245. 3584122774848.)
         ((RAT SIMP) -1882218725. 7168245549696.)
         ((RAT SIMP) -11641895. 1592943455488.)
         ((RAT SIMP) 8545937. 14336491099392.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) -727680. 565675943.)
         ((RAT SIMP) 150480. 565675943.)
         ((RAT SIMP) -326832. 80810849.)
         ((RAT SIMP) 1724448. 565675943.)
         ((RAT SIMP) 364320. 565675943.)
         ((RAT SIMP) -88431995. 24889741492.)
         ((RAT SIMP) -2233643677. 746692244760.)
         ((RAT SIMP) -40823446473. 10578140134100.)
         ((RAT SIMP) 634890703333. 63468840804600.)
         ((RAT SIMP) 89913. 888919339.)
         ((RAT SIMP) 305601649341. 120267230889344.)
         ((RAT SIMP) -32089674240315. 1563474001561472.)
         ((RAT SIMP) 4098692415033. 781737000780736.)
         ((RAT SIMP) 522430473. 199117931936.)
         ((RAT SIMP) 84162945. 28445418848.)
         ((RAT SIMP) -2761580573. 199117931936.)
         ((RAT SIMP) 2641793401. 199117931936.)
         ((RAT SIMP) -24158227. 99558965968.)
         ((RAT SIMP) 135991039. 298676897904.)
         ((RAT SIMP) -375274775. 597353795808.)
         ((RAT SIMP) -2585529. 142227094240.)
         ((RAT SIMP) -10211. 23063853120.))
        ((MLIST SIMP) 0. 0. ((RAT SIMP) 7580. 565675943.)
         ((RAT SIMP) -3135. 1131351886.) ((RAT SIMP) 6809. 161621698.)
         ((RAT SIMP) -17963. 565675943.) ((RAT SIMP) -3795. 565675943.)
         ((RAT SIMP) 401027. 3394055658.)
         ((RAT SIMP) 5731. 2828379715.)
         ((RAT SIMP) 128335273. 480824551550.)
         ((RAT SIMP) -508365979. 1442473654650.)
         ((RAT SIMP) 4301. 1131351886.)
         ((RAT SIMP) -37821583. 683336539144.)
         ((RAT SIMP) 2778878705. 4441687504436.)
         ((RAT SIMP) 1359974351. 4441687504436.)
         ((RAT SIMP) -606037. 1131351886.)
         ((RAT SIMP) -72341. 565675943.)
         ((RAT SIMP) 2242636. 1697027829.)
         ((RAT SIMP) -15084421. 13576222632.)
         ((RAT SIMP) -85283. 6788111316.)
         ((RAT SIMP) 235397. 5091083487.)
         ((RAT SIMP) 302975. 10182166974.)
         ((RAT SIMP) 170511. 11313518860.)
         ((RAT SIMP) 84607. 50910834870.)))))) 
(ADD2LNC '$OLD_BASIS_ON_SPLIT_BASIS $ARRAYS) 

==> anc/lisp_Level_3_10/Level_8_true_tensors_Descendents.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$EXAM_LEVEL) 
(MREMPROP '$EXAM_LEVEL 'ARRAY) 
(MPUTPROP '$EXAM_LEVEL AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 9. 2.
      (((8. 8.) (MLIST SIMP) ((MLIST SIMP) ((MEQUAL SIMP) 0. 0.))
        ((MLIST SIMP) (($C SIMP) 1.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R146))
        ((MLIST SIMP) $%R146) (($MATRIX SIMP) ((MLIST SIMP) 0.))))
      NIL
      (((8. 6.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.))
           ((MTIMES SIMP) -3. (($C SIMP) 17.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 18.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) -3. (($C SIMP) 19.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.))
           ((MTIMES SIMP) -3. (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -16. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 22.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.) (($C SIMP) 17.)
         (($C SIMP) 18.) (($C SIMP) 19.) (($C SIMP) 20.)
         (($C SIMP) 21.) (($C SIMP) 22.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
            ((MTIMES SIMP RATSIMP) 3. $%R126)
            ((MTIMES SIMP RATSIMP) 3. $%R127)
            ((MTIMES SIMP RATSIMP) 3. $%R128)
            ((MTIMES SIMP RATSIMP) 3. $%R129)
            ((MTIMES SIMP RATSIMP) 3. $%R130))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
            ((MTIMES SIMP RATSIMP) 3. $%R126)
            ((MTIMES SIMP RATSIMP) 3. $%R127)
            ((MTIMES SIMP RATSIMP) 3. $%R128)
            ((MTIMES SIMP RATSIMP) 51. $%R129)
            ((MTIMES SIMP RATSIMP) 3. $%R130)
            ((MTIMES SIMP RATSIMP) 32. $%R134)
            ((MTIMES SIMP RATSIMP) 32. $%R135)
            ((MTIMES SIMP RATSIMP) 32. $%R138)
            ((MTIMES SIMP RATSIMP) 32. $%R139))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R125)
            ((MTIMES SIMP RATSIMP) 27. $%R126)
            ((MTIMES SIMP RATSIMP) 27. $%R127)
            ((MTIMES SIMP RATSIMP) -21. $%R128)
            ((MTIMES SIMP RATSIMP) 27. $%R129)
            ((MTIMES SIMP RATSIMP) -21. $%R130)
            ((MTIMES SIMP RATSIMP) 32. $%R131)
            ((MTIMES SIMP RATSIMP) 32. $%R132)
            ((MTIMES SIMP RATSIMP) 32. $%R134)
            ((MTIMES SIMP RATSIMP) 32. $%R135)
            ((MTIMES SIMP RATSIMP) 32. $%R136)
            ((MTIMES SIMP RATSIMP) 32. $%R138))))
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R139)
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R125)
            ((MTIMES SIMP RATSIMP) 27. $%R126)
            ((MTIMES SIMP RATSIMP) -21. $%R127)
            ((MTIMES SIMP RATSIMP) 27. $%R128)
            ((MTIMES SIMP RATSIMP) 27. $%R129)
            ((MTIMES SIMP RATSIMP) -21. $%R130)
            ((MTIMES SIMP RATSIMP) 32. $%R131)
            ((MTIMES SIMP RATSIMP) 32. $%R133)
            ((MTIMES SIMP RATSIMP) 32. $%R134)
            ((MTIMES SIMP RATSIMP) 32. $%R137)
            ((MTIMES SIMP RATSIMP) 32. $%R138)
            ((MTIMES SIMP RATSIMP) 32. $%R139))))
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R135)
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R125)
            ((MTIMES SIMP RATSIMP) 15. $%R126)
            ((MTIMES SIMP RATSIMP) 15. $%R127)
            ((MTIMES SIMP RATSIMP) 15. $%R128)
            ((MTIMES SIMP RATSIMP) 15. $%R129)
            ((MTIMES SIMP RATSIMP) -9. $%R130)
            ((MTIMES SIMP RATSIMP) 16. $%R131)
            ((MTIMES SIMP RATSIMP) 16. $%R132)
            ((MTIMES SIMP RATSIMP) 16. $%R133)
            ((MTIMES SIMP RATSIMP) 16. $%R134)
            ((MTIMES SIMP RATSIMP) 16. $%R135)
            ((MTIMES SIMP RATSIMP) 16. $%R136)
            ((MTIMES SIMP RATSIMP) 16. $%R137)
            ((MTIMES SIMP RATSIMP) 16. $%R138)
            ((MTIMES SIMP RATSIMP) 16. $%R139))))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
            ((MTIMES SIMP RATSIMP) 51. $%R126)
            ((MTIMES SIMP RATSIMP) 3. $%R127)
            ((MTIMES SIMP RATSIMP) 3. $%R128)
            ((MTIMES SIMP RATSIMP) 3. $%R129)
            ((MTIMES SIMP RATSIMP) 3. $%R130)
            ((MTIMES SIMP RATSIMP) 32. $%R131)
            ((MTIMES SIMP RATSIMP) 32. $%R136)
            ((MTIMES SIMP RATSIMP) 32. $%R137)
            ((MTIMES SIMP RATSIMP) 32. $%R138))))
         ((MEQUAL SIMP) (($C SIMP) 9.) $%R138)
         ((MEQUAL SIMP) (($C SIMP) 10.) $%R137)
         ((MEQUAL SIMP) (($C SIMP) 11.) $%R136)
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R125)
            ((MTIMES SIMP RATSIMP) 3. $%R126)
            ((MTIMES SIMP RATSIMP) 3. $%R127)
            ((MTIMES SIMP RATSIMP) 3. $%R128)
            ((MTIMES SIMP RATSIMP) 3. $%R129)
            ((MTIMES SIMP RATSIMP) 3. $%R130)
            ((MTIMES SIMP RATSIMP) 32. $%R131)
            ((MTIMES SIMP RATSIMP) 32. $%R132)
            ((MTIMES SIMP RATSIMP) 32. $%R133)
            ((MTIMES SIMP RATSIMP) 32. $%R134))))
         ((MEQUAL SIMP) (($C SIMP) 13.) $%R134)
         ((MEQUAL SIMP) (($C SIMP) 14.) $%R133)
         ((MEQUAL SIMP) (($C SIMP) 15.) $%R132)
         ((MEQUAL SIMP) (($C SIMP) 16.) $%R131)
         ((MEQUAL SIMP) (($C SIMP) 17.) $%R130)
         ((MEQUAL SIMP) (($C SIMP) 18.) $%R129)
         ((MEQUAL SIMP) (($C SIMP) 19.) $%R128)
         ((MEQUAL SIMP) (($C SIMP) 20.) $%R127)
         ((MEQUAL SIMP) (($C SIMP) 21.) $%R126)
         ((MEQUAL SIMP) (($C SIMP) 22.) $%R125))
        ((MLIST SIMP) $%R125 $%R126 $%R127 $%R128 $%R129 $%R130 $%R131
         $%R132 $%R133 $%R134 $%R135 $%R136 $%R137 $%R138 $%R139)
        (($MATRIX SIMP) ((MLIST SIMP) 2. 2. 2. 2. 2. 2. -16.)
         ((MLIST SIMP) -2. -2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. -2. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -2. -2. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. -2. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. -2. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. -2. 0.)
         ((MLIST SIMP) -3. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. -3. 0. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -3. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.)))))
      NIL
      (((8. 4.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) -30. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.))
           ((MTIMES SIMP) -2. (($C SIMP) 17.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 17.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 15.))
           ((MTIMES SIMP) 2. (($C SIMP) 16.))
           ((MTIMES SIMP) 2. (($C SIMP) 17.))
           ((MTIMES SIMP) -2. (($C SIMP) 18.))
           ((MTIMES SIMP) -3. (($C SIMP) 19.))
           ((MTIMES SIMP) -3. (($C SIMP) 22.))
           ((MTIMES SIMP) -3. (($C SIMP) 26.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 13.))
           ((MTIMES SIMP) 2. (($C SIMP) 14.))
           ((MTIMES SIMP) 2. (($C SIMP) 17.))
           ((MTIMES SIMP) -2. (($C SIMP) 18.))
           ((MTIMES SIMP) -3. (($C SIMP) 20.))
           ((MTIMES SIMP) -3. (($C SIMP) 23.))
           ((MTIMES SIMP) -3. (($C SIMP) 31.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) 2. (($C SIMP) 14.))
           ((MTIMES SIMP) 2. (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 18.))
           ((MTIMES SIMP) -3. (($C SIMP) 21.))
           ((MTIMES SIMP) -3. (($C SIMP) 27.))
           ((MTIMES SIMP) -3. (($C SIMP) 32.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) 2. (($C SIMP) 13.))
           ((MTIMES SIMP) 2. (($C SIMP) 15.))
           ((MTIMES SIMP) -2. (($C SIMP) 18.))
           ((MTIMES SIMP) -3. (($C SIMP) 24.))
           ((MTIMES SIMP) -3. (($C SIMP) 28.))
           ((MTIMES SIMP) -3. (($C SIMP) 33.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) -12. (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 26.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 31.))
           ((MTIMES SIMP) -2. (($C SIMP) 37.))
           ((MTIMES SIMP) -2. (($C SIMP) 40.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) -12. (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 32.))
           ((MTIMES SIMP) -2. (($C SIMP) 38.))
           ((MTIMES SIMP) -2. (($C SIMP) 43.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) -12. (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 33.))
           ((MTIMES SIMP) -2. (($C SIMP) 41.))
           ((MTIMES SIMP) -2. (($C SIMP) 44.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) -12. (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 27.))
           ((MTIMES SIMP) -2. (($C SIMP) 39.))
           ((MTIMES SIMP) -2. (($C SIMP) 46.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) -12. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 28.))
           ((MTIMES SIMP) -2. (($C SIMP) 42.))
           ((MTIMES SIMP) -2. (($C SIMP) 47.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) -12. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 24.))
           ((MTIMES SIMP) -2. (($C SIMP) 45.))
           ((MTIMES SIMP) -2. (($C SIMP) 48.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) 2. (($C SIMP) 11.))
           ((MTIMES SIMP) 4. (($C SIMP) 17.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.))
           ((MTIMES SIMP) -3. (($C SIMP) 25.))
           ((MTIMES SIMP) -4. (($C SIMP) 37.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 5.)
           ((MTIMES SIMP) 2. (($C SIMP) 11.))
           ((MTIMES SIMP) 4. (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.))
           ((MTIMES SIMP) -3. (($C SIMP) 29.))
           ((MTIMES SIMP) -4. (($C SIMP) 38.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 11.))
           ((MTIMES SIMP) 4. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.))
           ((MTIMES SIMP) -3. (($C SIMP) 34.))
           ((MTIMES SIMP) -4. (($C SIMP) 39.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) -13. (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 25.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 29.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 34.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 49.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 7.)
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) 4. (($C SIMP) 17.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.))
           ((MTIMES SIMP) -2. (($C SIMP) 23.))
           ((MTIMES SIMP) -3. (($C SIMP) 25.))
           ((MTIMES SIMP) -4. (($C SIMP) 40.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 5.)
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) 4. (($C SIMP) 15.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.))
           ((MTIMES SIMP) -2. (($C SIMP) 24.))
           ((MTIMES SIMP) -3. (($C SIMP) 30.))
           ((MTIMES SIMP) -4. (($C SIMP) 41.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) 4. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 23.))
           ((MTIMES SIMP) -2. (($C SIMP) 24.))
           ((MTIMES SIMP) -3. (($C SIMP) 35.))
           ((MTIMES SIMP) -4. (($C SIMP) 42.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) -13. (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 25.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 30.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 35.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 50.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 7.)
           ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 4. (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 26.))
           ((MTIMES SIMP) -2. (($C SIMP) 27.))
           ((MTIMES SIMP) -3. (($C SIMP) 29.))
           ((MTIMES SIMP) -4. (($C SIMP) 43.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 4. (($C SIMP) 15.))
           ((MTIMES SIMP) -2. (($C SIMP) 26.))
           ((MTIMES SIMP) -2. (($C SIMP) 28.))
           ((MTIMES SIMP) -3. (($C SIMP) 30.))
           ((MTIMES SIMP) -4. (($C SIMP) 44.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 4. (($C SIMP) 12.))
           ((MTIMES SIMP) -2. (($C SIMP) 27.))
           ((MTIMES SIMP) -2. (($C SIMP) 28.))
           ((MTIMES SIMP) -3. (($C SIMP) 36.))
           ((MTIMES SIMP) -4. (($C SIMP) 45.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -13. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 29.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 30.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 36.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 51.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 7.)
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) 4. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 31.))
           ((MTIMES SIMP) -2. (($C SIMP) 32.))
           ((MTIMES SIMP) -3. (($C SIMP) 34.))
           ((MTIMES SIMP) -4. (($C SIMP) 46.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) 4. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 31.))
           ((MTIMES SIMP) -2. (($C SIMP) 33.))
           ((MTIMES SIMP) -3. (($C SIMP) 35.))
           ((MTIMES SIMP) -4. (($C SIMP) 47.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 5.)
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) 4. (($C SIMP) 12.))
           ((MTIMES SIMP) -2. (($C SIMP) 32.))
           ((MTIMES SIMP) -2. (($C SIMP) 33.))
           ((MTIMES SIMP) -3. (($C SIMP) 36.))
           ((MTIMES SIMP) -4. (($C SIMP) 48.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -13. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 34.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 35.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 36.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 52.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 40.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 43.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 46.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 49.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 37.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 44.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 47.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 50.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 38.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 41.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 48.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 51.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 39.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 42.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 45.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 52.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) 6. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 37.))
           ((MTIMES SIMP) -2. (($C SIMP) 38.))
           ((MTIMES SIMP) -2. (($C SIMP) 39.))
           ((MTIMES SIMP) -5. (($C SIMP) 49.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) 6. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 40.))
           ((MTIMES SIMP) -2. (($C SIMP) 41.))
           ((MTIMES SIMP) -2. (($C SIMP) 42.))
           ((MTIMES SIMP) -5. (($C SIMP) 50.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) 6. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 43.))
           ((MTIMES SIMP) -2. (($C SIMP) 44.))
           ((MTIMES SIMP) -2. (($C SIMP) 45.))
           ((MTIMES SIMP) -5. (($C SIMP) 51.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 6. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 46.))
           ((MTIMES SIMP) -2. (($C SIMP) 47.))
           ((MTIMES SIMP) -2. (($C SIMP) 48.))
           ((MTIMES SIMP) -5. (($C SIMP) 52.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -17. (($C SIMP) 1.))
           ((MTIMES SIMP) -20. (($C SIMP) 2.))
           ((MTIMES SIMP) -1. (($C SIMP) 4.))
           ((MTIMES SIMP) -1. (($C SIMP) 5.))
           ((MTIMES SIMP) -1. (($C SIMP) 6.))
           ((MTIMES SIMP) -1. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 49.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 50.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 51.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 52.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.) (($C SIMP) 17.)
         (($C SIMP) 18.) (($C SIMP) 19.) (($C SIMP) 20.)
         (($C SIMP) 21.) (($C SIMP) 22.) (($C SIMP) 23.)
         (($C SIMP) 24.) (($C SIMP) 25.) (($C SIMP) 26.)
         (($C SIMP) 27.) (($C SIMP) 28.) (($C SIMP) 29.)
         (($C SIMP) 30.) (($C SIMP) 31.) (($C SIMP) 32.)
         (($C SIMP) 33.) (($C SIMP) 34.) (($C SIMP) 35.)
         (($C SIMP) 36.) (($C SIMP) 37.) (($C SIMP) 38.)
         (($C SIMP) 39.) (($C SIMP) 40.) (($C SIMP) 41.)
         (($C SIMP) 42.) (($C SIMP) 43.) (($C SIMP) 44.)
         (($C SIMP) 45.) (($C SIMP) 46.) (($C SIMP) 47.)
         (($C SIMP) 48.) (($C SIMP) 49.) (($C SIMP) 50.)
         (($C SIMP) 51.) (($C SIMP) 52.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2225554. $%R100)
            ((MTIMES SIMP RATSIMP) -6964236. $%R101)
            ((MTIMES SIMP RATSIMP) 1548057. $%R102)
            ((MTIMES SIMP RATSIMP) -9390714. $%R103)
            ((MTIMES SIMP RATSIMP) -13059666. $%R104)
            ((MTIMES SIMP RATSIMP) 539932. $%R89)
            ((MTIMES SIMP RATSIMP) -9773572. $%R90)
            ((MTIMES SIMP RATSIMP) -5757154. $%R91)
            ((MTIMES SIMP RATSIMP) 1702053. $%R92)
            ((MTIMES SIMP RATSIMP) 157649. $%R93)
            ((MTIMES SIMP RATSIMP) 642329. $%R94)
            ((MTIMES SIMP RATSIMP) -1733521. $%R95)
            ((MTIMES SIMP RATSIMP) 1646076. $%R96)
            ((MTIMES SIMP RATSIMP) -245094. $%R97)
            ((MTIMES SIMP RATSIMP) -122547. $%R98)
            ((MTIMES SIMP RATSIMP) -720264. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 23412.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 92050. $%R100)
            ((MTIMES SIMP RATSIMP) -282168. $%R101)
            ((MTIMES SIMP RATSIMP) 62031. $%R102)
            ((MTIMES SIMP RATSIMP) -394332. $%R103)
            ((MTIMES SIMP RATSIMP) -533736. $%R104)
            ((MTIMES SIMP RATSIMP) 29416. $%R89)
            ((MTIMES SIMP RATSIMP) -403816. $%R90)
            ((MTIMES SIMP RATSIMP) -234286. $%R91)
            ((MTIMES SIMP RATSIMP) 69174. $%R92)
            ((MTIMES SIMP RATSIMP) 6947. $%R93)
            ((MTIMES SIMP RATSIMP) 26822. $%R94)
            ((MTIMES SIMP RATSIMP) -69913. $%R95)
            ((MTIMES SIMP RATSIMP) 68880. $%R96)
            ((MTIMES SIMP RATSIMP) -7980. $%R97)
            ((MTIMES SIMP RATSIMP) -3990. $%R98)
            ((MTIMES SIMP RATSIMP) -27327. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 702360.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 233288. $%R100)
            ((MTIMES SIMP RATSIMP) -534132. $%R101)
            ((MTIMES SIMP RATSIMP) 127014. $%R102)
            ((MTIMES SIMP RATSIMP) -844158. $%R103)
            ((MTIMES SIMP RATSIMP) -1094922. $%R104)
            ((MTIMES SIMP RATSIMP) 106004. $%R89)
            ((MTIMES SIMP RATSIMP) -829244. $%R90)
            ((MTIMES SIMP RATSIMP) -480428. $%R91)
            ((MTIMES SIMP RATSIMP) 141831. $%R92)
            ((MTIMES SIMP RATSIMP) 8818. $%R93)
            ((MTIMES SIMP RATSIMP) 49603. $%R94)
            ((MTIMES SIMP RATSIMP) -148772. $%R95)
            ((MTIMES SIMP RATSIMP) 141612. $%R96)
            ((MTIMES SIMP RATSIMP) -15978. $%R97)
            ((MTIMES SIMP RATSIMP) -7989. $%R98)
            ((MTIMES SIMP RATSIMP) -55653. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 132824. $%R100)
            ((MTIMES SIMP RATSIMP) -325656. $%R101)
            ((MTIMES SIMP RATSIMP) 55932. $%R102)
            ((MTIMES SIMP RATSIMP) -451164. $%R103)
            ((MTIMES SIMP RATSIMP) -692406. $%R104)
            ((MTIMES SIMP RATSIMP) 175712. $%R89)
            ((MTIMES SIMP RATSIMP) -610772. $%R90)
            ((MTIMES SIMP RATSIMP) -284024. $%R91)
            ((MTIMES SIMP RATSIMP) 82053. $%R92)
            ((MTIMES SIMP RATSIMP) -23846. $%R93)
            ((MTIMES SIMP RATSIMP) 3259. $%R94)
            ((MTIMES SIMP RATSIMP) -115016. $%R95)
            ((MTIMES SIMP RATSIMP) 121236. $%R96)
            ((MTIMES SIMP RATSIMP) 30066. $%R97)
            ((MTIMES SIMP RATSIMP) 15033. $%R98)
            ((MTIMES SIMP RATSIMP) 6411. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 297754. $%R100)
            ((MTIMES SIMP RATSIMP) -1133316. $%R101)
            ((MTIMES SIMP RATSIMP) 223707. $%R102)
            ((MTIMES SIMP RATSIMP) -1598514. $%R103)
            ((MTIMES SIMP RATSIMP) -1782306. $%R104)
            ((MTIMES SIMP RATSIMP) 4792. $%R89)
            ((MTIMES SIMP RATSIMP) -1497532. $%R90)
            ((MTIMES SIMP RATSIMP) -1003534. $%R91)
            ((MTIMES SIMP RATSIMP) 269568. $%R92)
            ((MTIMES SIMP RATSIMP) 70844. $%R93)
            ((MTIMES SIMP RATSIMP) 99224. $%R94)
            ((MTIMES SIMP RATSIMP) -228676. $%R95)
            ((MTIMES SIMP RATSIMP) 245586. $%R96)
            ((MTIMES SIMP RATSIMP) -53934. $%R97)
            ((MTIMES SIMP RATSIMP) -26967. $%R98)
            ((MTIMES SIMP RATSIMP) -119514. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 177838. $%R100)
            ((MTIMES SIMP RATSIMP) -606492. $%R101)
            ((MTIMES SIMP RATSIMP) 151509. $%R102)
            ((MTIMES SIMP RATSIMP) -861198. $%R103)
            ((MTIMES SIMP RATSIMP) -1098747. $%R104)
            ((MTIMES SIMP RATSIMP) 52384. $%R89)
            ((MTIMES SIMP RATSIMP) -846904. $%R90)
            ((MTIMES SIMP RATSIMP) -384658. $%R91)
            ((MTIMES SIMP RATSIMP) 141021. $%R92)
            ((MTIMES SIMP RATSIMP) 17258. $%R93)
            ((MTIMES SIMP RATSIMP) 105443. $%R94)
            ((MTIMES SIMP RATSIMP) -139432. $%R95)
            ((MTIMES SIMP RATSIMP) 147522. $%R96)
            ((MTIMES SIMP RATSIMP) -9168. $%R97)
            ((MTIMES SIMP RATSIMP) -4584. $%R98)
            ((MTIMES SIMP RATSIMP) -58143. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R104)
         ((MEQUAL SIMP) (($C SIMP) 8.) $%R103)
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 105354.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 37250. $%R100)
            ((MTIMES SIMP RATSIMP) 161532. $%R101)
            ((MTIMES SIMP RATSIMP) -33555. $%R102)
            ((MTIMES SIMP RATSIMP) 124116. $%R103)
            ((MTIMES SIMP RATSIMP) 217980. $%R104)
            ((MTIMES SIMP RATSIMP) 104420. $%R89)
            ((MTIMES SIMP RATSIMP) 107116. $%R90)
            ((MTIMES SIMP RATSIMP) 73666. $%R91)
            ((MTIMES SIMP RATSIMP) -37503. $%R92)
            ((MTIMES SIMP RATSIMP) -18938. $%R93)
            ((MTIMES SIMP RATSIMP) -19193. $%R94)
            ((MTIMES SIMP RATSIMP) 22732. $%R95)
            ((MTIMES SIMP RATSIMP) -24870. $%R96)
            ((MTIMES SIMP RATSIMP) 16800. $%R97)
            ((MTIMES SIMP RATSIMP) 8400. $%R98)
            ((MTIMES SIMP RATSIMP) 25185. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 175590.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -137042. $%R100)
            ((MTIMES SIMP RATSIMP) 497268. $%R101)
            ((MTIMES SIMP RATSIMP) -92841. $%R102)
            ((MTIMES SIMP RATSIMP) 568452. $%R103)
            ((MTIMES SIMP RATSIMP) 731223. $%R104)
            ((MTIMES SIMP RATSIMP) 64264. $%R89)
            ((MTIMES SIMP RATSIMP) 558716. $%R90)
            ((MTIMES SIMP RATSIMP) 405422. $%R91)
            ((MTIMES SIMP RATSIMP) -94284. $%R92)
            ((MTIMES SIMP RATSIMP) -8692. $%R93)
            ((MTIMES SIMP RATSIMP) -51682. $%R94)
            ((MTIMES SIMP RATSIMP) 96068. $%R95)
            ((MTIMES SIMP RATSIMP) -96378. $%R96)
            ((MTIMES SIMP RATSIMP) 8382. $%R97)
            ((MTIMES SIMP RATSIMP) 4191. $%R98)
            ((MTIMES SIMP RATSIMP) 37932. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -117892. $%R100)
            ((MTIMES SIMP RATSIMP) -885312. $%R101)
            ((MTIMES SIMP RATSIMP) 127014. $%R102)
            ((MTIMES SIMP RATSIMP) -844158. $%R103)
            ((MTIMES SIMP RATSIMP) -1358307. $%R104)
            ((MTIMES SIMP RATSIMP) 106004. $%R89)
            ((MTIMES SIMP RATSIMP) -1180424. $%R90)
            ((MTIMES SIMP RATSIMP) -480428. $%R91)
            ((MTIMES SIMP RATSIMP) 141831. $%R92)
            ((MTIMES SIMP RATSIMP) 8818. $%R93)
            ((MTIMES SIMP RATSIMP) 49603. $%R94)
            ((MTIMES SIMP RATSIMP) -148772. $%R95)
            ((MTIMES SIMP RATSIMP) 141612. $%R96)
            ((MTIMES SIMP RATSIMP) -15978. $%R97)
            ((MTIMES SIMP RATSIMP) -7989. $%R98)
            ((MTIMES SIMP RATSIMP) -55653. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 175590.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 183056. $%R100)
            ((MTIMES SIMP RATSIMP) -429894. $%R101)
            ((MTIMES SIMP RATSIMP) 91473. $%R102)
            ((MTIMES SIMP RATSIMP) -911046. $%R103)
            ((MTIMES SIMP RATSIMP) -893664. $%R104)
            ((MTIMES SIMP RATSIMP) 140858. $%R89)
            ((MTIMES SIMP RATSIMP) -895598. $%R90)
            ((MTIMES SIMP RATSIMP) -557816. $%R91)
            ((MTIMES SIMP RATSIMP) 111942. $%R92)
            ((MTIMES SIMP RATSIMP) -7514. $%R93)
            ((MTIMES SIMP RATSIMP) 26431. $%R94)
            ((MTIMES SIMP RATSIMP) -131894. $%R95)
            ((MTIMES SIMP RATSIMP) 131424. $%R96)
            ((MTIMES SIMP RATSIMP) 7044. $%R97)
            ((MTIMES SIMP RATSIMP) 3522. $%R98)
            ((MTIMES SIMP RATSIMP) -24621. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 13.) $%R91)
         ((MEQUAL SIMP) (($C SIMP) 14.) $%R90)
         ((MEQUAL SIMP) (($C SIMP) 15.) $%R89)
         ((MEQUAL SIMP) (($C SIMP) 16.) $%R100)
         ((MEQUAL SIMP) (($C SIMP) 17.) $%R101)
         ((MEQUAL SIMP) (($C SIMP) 18.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 351180.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2720218. $%R100)
            ((MTIMES SIMP RATSIMP) -6131052. $%R101)
            ((MTIMES SIMP RATSIMP) 1172829. $%R102)
            ((MTIMES SIMP RATSIMP) -12908688. $%R103)
            ((MTIMES SIMP RATSIMP) -13188942. $%R104)
            ((MTIMES SIMP RATSIMP) 2993644. $%R89)
            ((MTIMES SIMP RATSIMP) -11253484. $%R90)
            ((MTIMES SIMP RATSIMP) -5497258. $%R91)
            ((MTIMES SIMP RATSIMP) 1596591. $%R92)
            ((MTIMES SIMP RATSIMP) 302498. $%R93)
            ((MTIMES SIMP RATSIMP) 813008. $%R94)
            ((MTIMES SIMP RATSIMP) -1471492. $%R95)
            ((MTIMES SIMP RATSIMP) 2169732. $%R96)
            ((MTIMES SIMP RATSIMP) 395742. $%R97)
            ((MTIMES SIMP RATSIMP) 197871. $%R98)
            ((MTIMES SIMP RATSIMP) -61158. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 19.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 105354.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 625618. $%R100)
            ((MTIMES SIMP RATSIMP) -2473704. $%R101)
            ((MTIMES SIMP RATSIMP) 531867. $%R102)
            ((MTIMES SIMP RATSIMP) -3512292. $%R103)
            ((MTIMES SIMP RATSIMP) -3402414. $%R104)
            ((MTIMES SIMP RATSIMP) 69100. $%R89)
            ((MTIMES SIMP RATSIMP) -2888512. $%R90)
            ((MTIMES SIMP RATSIMP) -1943110. $%R91)
            ((MTIMES SIMP RATSIMP) 575343. $%R92)
            ((MTIMES SIMP RATSIMP) 99992. $%R93)
            ((MTIMES SIMP RATSIMP) 262112. $%R94)
            ((MTIMES SIMP RATSIMP) -363688. $%R95)
            ((MTIMES SIMP RATSIMP) 572322. $%R96)
            ((MTIMES SIMP RATSIMP) -102066. $%R97)
            ((MTIMES SIMP RATSIMP) -51033. $%R98)
            ((MTIMES SIMP RATSIMP) -227226. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 20.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 29265.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11506. $%R100)
            ((MTIMES SIMP RATSIMP) -34524. $%R101)
            ((MTIMES SIMP RATSIMP) 7683. $%R102)
            ((MTIMES SIMP RATSIMP) -48606. $%R103)
            ((MTIMES SIMP RATSIMP) -66339. $%R104)
            ((MTIMES SIMP RATSIMP) 8448. $%R89)
            ((MTIMES SIMP RATSIMP) -53988. $%R90)
            ((MTIMES SIMP RATSIMP) 209354. $%R91)
            ((MTIMES SIMP RATSIMP) 8262. $%R92)
            ((MTIMES SIMP RATSIMP) -244. $%R93)
            ((MTIMES SIMP RATSIMP) 43046. $%R94)
            ((MTIMES SIMP RATSIMP) -9424. $%R95)
            ((MTIMES SIMP RATSIMP) 9954. $%R96)
            ((MTIMES SIMP RATSIMP) 774. $%R97)
            ((MTIMES SIMP RATSIMP) 29652. $%R98)
            ((MTIMES SIMP RATSIMP) 37104. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 21.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 52677.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 207592. $%R100)
            ((MTIMES SIMP RATSIMP) -381960. $%R101)
            ((MTIMES SIMP RATSIMP) 53094. $%R102)
            ((MTIMES SIMP RATSIMP) -902670. $%R103)
            ((MTIMES SIMP RATSIMP) -889929. $%R104)
            ((MTIMES SIMP RATSIMP) 366052. $%R89)
            ((MTIMES SIMP RATSIMP) -1096636. $%R90)
            ((MTIMES SIMP RATSIMP) -791116. $%R91)
            ((MTIMES SIMP RATSIMP) 103437. $%R92)
            ((MTIMES SIMP RATSIMP) 12821. $%R93)
            ((MTIMES SIMP RATSIMP) -23275. $%R94)
            ((MTIMES SIMP RATSIMP) -189904. $%R95)
            ((MTIMES SIMP RATSIMP) 170067. $%R96)
            ((MTIMES SIMP RATSIMP) 72696. $%R97)
            ((MTIMES SIMP RATSIMP) -16329. $%R98)
            ((MTIMES SIMP RATSIMP) -44913. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 22.) $%R102)
         ((MEQUAL SIMP) (($C SIMP) 23.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -398938. $%R100)
            ((MTIMES SIMP RATSIMP) 2790792. $%R101)
            ((MTIMES SIMP RATSIMP) -1025679. $%R102)
            ((MTIMES SIMP RATSIMP) 3965748. $%R103)
            ((MTIMES SIMP RATSIMP) 3800232. $%R104)
            ((MTIMES SIMP RATSIMP) 2918816. $%R89)
            ((MTIMES SIMP RATSIMP) 2842084. $%R90)
            ((MTIMES SIMP RATSIMP) -181562. $%R91)
            ((MTIMES SIMP RATSIMP) -647271. $%R92)
            ((MTIMES SIMP RATSIMP) -146528. $%R93)
            ((MTIMES SIMP RATSIMP) -1191638. $%R94)
            ((MTIMES SIMP RATSIMP) 397072. $%R95)
            ((MTIMES SIMP RATSIMP) -609402. $%R96)
            ((MTIMES SIMP RATSIMP) 987738. $%R97)
            ((MTIMES SIMP RATSIMP) -32901. $%R98)
            ((MTIMES SIMP RATSIMP) 462648. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 24.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 263385.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1302238. $%R100)
            ((MTIMES SIMP RATSIMP) 3735252. $%R101)
            ((MTIMES SIMP RATSIMP) -925419. $%R102)
            ((MTIMES SIMP RATSIMP) 7102428. $%R103)
            ((MTIMES SIMP RATSIMP) 7099227. $%R104)
            ((MTIMES SIMP RATSIMP) 79796. $%R89)
            ((MTIMES SIMP RATSIMP) 5966764. $%R90)
            ((MTIMES SIMP RATSIMP) 3167398. $%R91)
            ((MTIMES SIMP RATSIMP) -943326. $%R92)
            ((MTIMES SIMP RATSIMP) -212573. $%R93)
            ((MTIMES SIMP RATSIMP) -467708. $%R94)
            ((MTIMES SIMP RATSIMP) 747772. $%R95)
            ((MTIMES SIMP RATSIMP) -1200207. $%R96)
            ((MTIMES SIMP RATSIMP) 286908. $%R97)
            ((MTIMES SIMP RATSIMP) -119931. $%R98)
            ((MTIMES SIMP RATSIMP) 108588. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 25.) $%R92)
         ((MEQUAL SIMP) (($C SIMP) 26.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -379526. $%R100)
            ((MTIMES SIMP RATSIMP) 2943144. $%R101)
            ((MTIMES SIMP RATSIMP) -479868. $%R102)
            ((MTIMES SIMP RATSIMP) 2326386. $%R103)
            ((MTIMES SIMP RATSIMP) 1911564. $%R104)
            ((MTIMES SIMP RATSIMP) 1148482. $%R89)
            ((MTIMES SIMP RATSIMP) 1594538. $%R90)
            ((MTIMES SIMP RATSIMP) 2109146. $%R91)
            ((MTIMES SIMP RATSIMP) -640062. $%R92)
            ((MTIMES SIMP RATSIMP) -98731. $%R93)
            ((MTIMES SIMP RATSIMP) -248776. $%R94)
            ((MTIMES SIMP RATSIMP) 173474. $%R95)
            ((MTIMES SIMP RATSIMP) -345939. $%R96)
            ((MTIMES SIMP RATSIMP) 453036. $%R97)
            ((MTIMES SIMP RATSIMP) 226518. $%R98)
            ((MTIMES SIMP RATSIMP) 537486. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 27.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -151022. $%R100)
            ((MTIMES SIMP RATSIMP) 1181448. $%R101)
            ((MTIMES SIMP RATSIMP) -368781. $%R102)
            ((MTIMES SIMP RATSIMP) 1676532. $%R103)
            ((MTIMES SIMP RATSIMP) 1237158. $%R104)
            ((MTIMES SIMP RATSIMP) 1132384. $%R89)
            ((MTIMES SIMP RATSIMP) 2523236. $%R90)
            ((MTIMES SIMP RATSIMP) 3109682. $%R91)
            ((MTIMES SIMP RATSIMP) -275319. $%R92)
            ((MTIMES SIMP RATSIMP) -580612. $%R93)
            ((MTIMES SIMP RATSIMP) 312848. $%R94)
            ((MTIMES SIMP RATSIMP) 603248. $%R95)
            ((MTIMES SIMP RATSIMP) 258762. $%R96)
            ((MTIMES SIMP RATSIMP) 389082. $%R97)
            ((MTIMES SIMP RATSIMP) 721311. $%R98)
            ((MTIMES SIMP RATSIMP) 447162. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 28.) $%R98)
         ((MEQUAL SIMP) (($C SIMP) 29.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 790155.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6150536. $%R100)
            ((MTIMES SIMP RATSIMP) -3431844. $%R101)
            ((MTIMES SIMP RATSIMP) 852558. $%R102)
            ((MTIMES SIMP RATSIMP) -8059476. $%R103)
            ((MTIMES SIMP RATSIMP) -8845029. $%R104)
            ((MTIMES SIMP RATSIMP) 5070368. $%R89)
            ((MTIMES SIMP RATSIMP) -9678548. $%R90)
            ((MTIMES SIMP RATSIMP) -5888636. $%R91)
            ((MTIMES SIMP RATSIMP) 882252. $%R92)
            ((MTIMES SIMP RATSIMP) -600644. $%R93)
            ((MTIMES SIMP RATSIMP) 9301. $%R94)
            ((MTIMES SIMP RATSIMP) -1580924. $%R95)
            ((MTIMES SIMP RATSIMP) 2236974. $%R96)
            ((MTIMES SIMP RATSIMP) 1256694. $%R97)
            ((MTIMES SIMP RATSIMP) 628347. $%R98)
            ((MTIMES SIMP RATSIMP) -114891. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 30.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 52677.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -74876. $%R100)
            ((MTIMES SIMP RATSIMP) 379008. $%R101)
            ((MTIMES SIMP RATSIMP) -62898. $%R102)
            ((MTIMES SIMP RATSIMP) 326226. $%R103)
            ((MTIMES SIMP RATSIMP) 255465. $%R104)
            ((MTIMES SIMP RATSIMP) 185068. $%R89)
            ((MTIMES SIMP RATSIMP) 233360. $%R90)
            ((MTIMES SIMP RATSIMP) 282308. $%R91)
            ((MTIMES SIMP RATSIMP) -82242. $%R92)
            ((MTIMES SIMP RATSIMP) -8002. $%R93)
            ((MTIMES SIMP RATSIMP) -33802. $%R94)
            ((MTIMES SIMP RATSIMP) 24848. $%R95)
            ((MTIMES SIMP RATSIMP) -47670. $%R96)
            ((MTIMES SIMP RATSIMP) -14820. $%R97)
            ((MTIMES SIMP RATSIMP) -7410. $%R98)
            ((MTIMES SIMP RATSIMP) 67146. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 31.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 263385.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1456024. $%R100)
            ((MTIMES SIMP RATSIMP) 4325796. $%R101)
            ((MTIMES SIMP RATSIMP) -1030107. $%R102)
            ((MTIMES SIMP RATSIMP) 7999764. $%R103)
            ((MTIMES SIMP RATSIMP) 7897536. $%R104)
            ((MTIMES SIMP RATSIMP) 38618. $%R89)
            ((MTIMES SIMP RATSIMP) 6737482. $%R90)
            ((MTIMES SIMP RATSIMP) 4717624. $%R91)
            ((MTIMES SIMP RATSIMP) -1047573. $%R92)
            ((MTIMES SIMP RATSIMP) -226709. $%R93)
            ((MTIMES SIMP RATSIMP) -614909. $%R94)
            ((MTIMES SIMP RATSIMP) 849466. $%R95)
            ((MTIMES SIMP RATSIMP) -1299981. $%R96)
            ((MTIMES SIMP RATSIMP) 302964. $%R97)
            ((MTIMES SIMP RATSIMP) 151482. $%R98)
            ((MTIMES SIMP RATSIMP) 595839. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 32.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 263385.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -39014. $%R100)
            ((MTIMES SIMP RATSIMP) 1316556. $%R101)
            ((MTIMES SIMP RATSIMP) -413862. $%R102)
            ((MTIMES SIMP RATSIMP) 1868214. $%R103)
            ((MTIMES SIMP RATSIMP) 1869741. $%R104)
            ((MTIMES SIMP RATSIMP) 1040488. $%R89)
            ((MTIMES SIMP RATSIMP) 685172. $%R90)
            ((MTIMES SIMP RATSIMP) -209926. $%R91)
            ((MTIMES SIMP RATSIMP) -306828. $%R92)
            ((MTIMES SIMP RATSIMP) -384964. $%R93)
            ((MTIMES SIMP RATSIMP) -340024. $%R94)
            ((MTIMES SIMP RATSIMP) -44044. $%R95)
            ((MTIMES SIMP RATSIMP) 26274. $%R96)
            ((MTIMES SIMP RATSIMP) 367194. $%R97)
            ((MTIMES SIMP RATSIMP) 183597. $%R98)
            ((MTIMES SIMP RATSIMP) 4974. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 33.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 105354.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -50074. $%R100)
            ((MTIMES SIMP RATSIMP) 439848. $%R101)
            ((MTIMES SIMP RATSIMP) -172191. $%R102)
            ((MTIMES SIMP RATSIMP) 623652. $%R103)
            ((MTIMES SIMP RATSIMP) 559368. $%R104)
            ((MTIMES SIMP RATSIMP) 504068. $%R89)
            ((MTIMES SIMP RATSIMP) 494248. $%R90)
            ((MTIMES SIMP RATSIMP) 320398. $%R91)
            ((MTIMES SIMP RATSIMP) -102789. $%R92)
            ((MTIMES SIMP RATSIMP) -21524. $%R93)
            ((MTIMES SIMP RATSIMP) -35054. $%R94)
            ((MTIMES SIMP RATSIMP) 57568. $%R95)
            ((MTIMES SIMP RATSIMP) -98706. $%R96)
            ((MTIMES SIMP RATSIMP) 191094. $%R97)
            ((MTIMES SIMP RATSIMP) 95547. $%R98)
            ((MTIMES SIMP RATSIMP) 41052. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 34.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -996692. $%R100)
            ((MTIMES SIMP RATSIMP) 3761568. $%R101)
            ((MTIMES SIMP RATSIMP) -962646. $%R102)
            ((MTIMES SIMP RATSIMP) 6403062. $%R103)
            ((MTIMES SIMP RATSIMP) 6423723. $%R104)
            ((MTIMES SIMP RATSIMP) 719404. $%R89)
            ((MTIMES SIMP RATSIMP) 4597256. $%R90)
            ((MTIMES SIMP RATSIMP) 3005132. $%R91)
            ((MTIMES SIMP RATSIMP) -902934. $%R92)
            ((MTIMES SIMP RATSIMP) -407782. $%R93)
            ((MTIMES SIMP RATSIMP) -636622. $%R94)
            ((MTIMES SIMP RATSIMP) 888128. $%R95)
            ((MTIMES SIMP RATSIMP) -849138. $%R96)
            ((MTIMES SIMP RATSIMP) 446772. $%R97)
            ((MTIMES SIMP RATSIMP) 223386. $%R98)
            ((MTIMES SIMP RATSIMP) 400542. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 35.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 158031.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 496768. $%R100)
            ((MTIMES SIMP RATSIMP) -1169172. $%R101)
            ((MTIMES SIMP RATSIMP) 209550. $%R102)
            ((MTIMES SIMP RATSIMP) -2298660. $%R103)
            ((MTIMES SIMP RATSIMP) -2379897. $%R104)
            ((MTIMES SIMP RATSIMP) 478144. $%R89)
            ((MTIMES SIMP RATSIMP) -2031364. $%R90)
            ((MTIMES SIMP RATSIMP) -1279012. $%R91)
            ((MTIMES SIMP RATSIMP) 288036. $%R92)
            ((MTIMES SIMP RATSIMP) 65708. $%R93)
            ((MTIMES SIMP RATSIMP) -20887. $%R94)
            ((MTIMES SIMP RATSIMP) -254332. $%R95)
            ((MTIMES SIMP RATSIMP) 391782. $%R96)
            ((MTIMES SIMP RATSIMP) 71742. $%R97)
            ((MTIMES SIMP RATSIMP) 35871. $%R98)
            ((MTIMES SIMP RATSIMP) -185655. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 36.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 158031.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 125648. $%R100)
            ((MTIMES SIMP RATSIMP) -375984. $%R101)
            ((MTIMES SIMP RATSIMP) 58380. $%R102)
            ((MTIMES SIMP RATSIMP) -791832. $%R103)
            ((MTIMES SIMP RATSIMP) -904464. $%R104)
            ((MTIMES SIMP RATSIMP) 255944. $%R89)
            ((MTIMES SIMP RATSIMP) -555032. $%R90)
            ((MTIMES SIMP RATSIMP) -64304. $%R91)
            ((MTIMES SIMP RATSIMP) 100359. $%R92)
            ((MTIMES SIMP RATSIMP) -101432. $%R93)
            ((MTIMES SIMP RATSIMP) 112828. $%R94)
            ((MTIMES SIMP RATSIMP) -37352. $%R95)
            ((MTIMES SIMP RATSIMP) -624. $%R96)
            ((MTIMES SIMP RATSIMP) 63456. $%R97)
            ((MTIMES SIMP RATSIMP) 31728. $%R98)
            ((MTIMES SIMP RATSIMP) 33420. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 37.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 175590.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 506578. $%R100)
            ((MTIMES SIMP RATSIMP) -2035872. $%R101)
            ((MTIMES SIMP RATSIMP) 462189. $%R102)
            ((MTIMES SIMP RATSIMP) -3069888. $%R103)
            ((MTIMES SIMP RATSIMP) -3077622. $%R104)
            ((MTIMES SIMP RATSIMP) 91864. $%R89)
            ((MTIMES SIMP RATSIMP) -2624644. $%R90)
            ((MTIMES SIMP RATSIMP) -1007158. $%R91)
            ((MTIMES SIMP RATSIMP) 372681. $%R92)
            ((MTIMES SIMP RATSIMP) 81188. $%R93)
            ((MTIMES SIMP RATSIMP) 338258. $%R94)
            ((MTIMES SIMP RATSIMP) -332902. $%R95)
            ((MTIMES SIMP RATSIMP) 505812. $%R96)
            ((MTIMES SIMP RATSIMP) -83868. $%R97)
            ((MTIMES SIMP RATSIMP) 45861. $%R98)
            ((MTIMES SIMP RATSIMP) -77628. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 38.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 77158. $%R100)
            ((MTIMES SIMP RATSIMP) 3127068. $%R101)
            ((MTIMES SIMP RATSIMP) -560256. $%R102)
            ((MTIMES SIMP RATSIMP) 4443582. $%R103)
            ((MTIMES SIMP RATSIMP) 4160583. $%R104)
            ((MTIMES SIMP RATSIMP) 240784. $%R89)
            ((MTIMES SIMP RATSIMP) 3853316. $%R90)
            ((MTIMES SIMP RATSIMP) 2803742. $%R91)
            ((MTIMES SIMP RATSIMP) -725274. $%R92)
            ((MTIMES SIMP RATSIMP) -291697. $%R93)
            ((MTIMES SIMP RATSIMP) -254722. $%R94)
            ((MTIMES SIMP RATSIMP) 514163. $%R95)
            ((MTIMES SIMP RATSIMP) -555333. $%R96)
            ((MTIMES SIMP RATSIMP) 250527. $%R97)
            ((MTIMES SIMP RATSIMP) 256956. $%R98)
            ((MTIMES SIMP RATSIMP) 351627. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 39.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -478882. $%R100)
            ((MTIMES SIMP RATSIMP) 3142008. $%R101)
            ((MTIMES SIMP RATSIMP) -1073811. $%R102)
            ((MTIMES SIMP RATSIMP) 4457292. $%R103)
            ((MTIMES SIMP RATSIMP) 4255938. $%R104)
            ((MTIMES SIMP RATSIMP) 2950544. $%R89)
            ((MTIMES SIMP RATSIMP) 1168756. $%R90)
            ((MTIMES SIMP RATSIMP) 2338102. $%R91)
            ((MTIMES SIMP RATSIMP) -732969. $%R92)
            ((MTIMES SIMP RATSIMP) -533432. $%R93)
            ((MTIMES SIMP RATSIMP) -660722. $%R94)
            ((MTIMES SIMP RATSIMP) 280978. $%R95)
            ((MTIMES SIMP RATSIMP) -323598. $%R96)
            ((MTIMES SIMP RATSIMP) 1017582. $%R97)
            ((MTIMES SIMP RATSIMP) 508791. $%R98)
            ((MTIMES SIMP RATSIMP) 679152. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 40.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6094. $%R100)
            ((MTIMES SIMP RATSIMP) 1176264. $%R101)
            ((MTIMES SIMP RATSIMP) -636963. $%R102)
            ((MTIMES SIMP RATSIMP) 1130196. $%R103)
            ((MTIMES SIMP RATSIMP) 934974. $%R104)
            ((MTIMES SIMP RATSIMP) 1363012. $%R89)
            ((MTIMES SIMP RATSIMP) 582968. $%R90)
            ((MTIMES SIMP RATSIMP) -698914. $%R91)
            ((MTIMES SIMP RATSIMP) -577287. $%R92)
            ((MTIMES SIMP RATSIMP) -60226. $%R93)
            ((MTIMES SIMP RATSIMP) -518296. $%R94)
            ((MTIMES SIMP RATSIMP) 54434. $%R95)
            ((MTIMES SIMP RATSIMP) -160134. $%R96)
            ((MTIMES SIMP RATSIMP) 481296. $%R97)
            ((MTIMES SIMP RATSIMP) -22737. $%R98)
            ((MTIMES SIMP RATSIMP) 174426. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 41.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1920494. $%R100)
            ((MTIMES SIMP RATSIMP) 6757056. $%R101)
            ((MTIMES SIMP RATSIMP) -1161177. $%R102)
            ((MTIMES SIMP RATSIMP) 9602544. $%R103)
            ((MTIMES SIMP RATSIMP) 9220896. $%R104)
            ((MTIMES SIMP RATSIMP) 1039828. $%R89)
            ((MTIMES SIMP RATSIMP) 7806272. $%R90)
            ((MTIMES SIMP RATSIMP) 5391074. $%R91)
            ((MTIMES SIMP RATSIMP) -1566783. $%R92)
            ((MTIMES SIMP RATSIMP) -250204. $%R93)
            ((MTIMES SIMP RATSIMP) -749134. $%R94)
            ((MTIMES SIMP RATSIMP) 963896. $%R95)
            ((MTIMES SIMP RATSIMP) -1579506. $%R96)
            ((MTIMES SIMP RATSIMP) 161364. $%R97)
            ((MTIMES SIMP RATSIMP) -182703. $%R98)
            ((MTIMES SIMP RATSIMP) 609324. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 42.) $%R99)
         ((MEQUAL SIMP) (($C SIMP) 43.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 17559.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 103222. $%R100)
            ((MTIMES SIMP RATSIMP) -161532. $%R101)
            ((MTIMES SIMP RATSIMP) 33555. $%R102)
            ((MTIMES SIMP RATSIMP) -229470. $%R103)
            ((MTIMES SIMP RATSIMP) -217980. $%R104)
            ((MTIMES SIMP RATSIMP) 36052. $%R89)
            ((MTIMES SIMP RATSIMP) -247588. $%R90)
            ((MTIMES SIMP RATSIMP) -214138. $%R91)
            ((MTIMES SIMP RATSIMP) 37503. $%R92)
            ((MTIMES SIMP RATSIMP) 1379. $%R93)
            ((MTIMES SIMP RATSIMP) 1634. $%R94)
            ((MTIMES SIMP RATSIMP) -40291. $%R95)
            ((MTIMES SIMP RATSIMP) 42429. $%R96)
            ((MTIMES SIMP RATSIMP) 759. $%R97)
            ((MTIMES SIMP RATSIMP) -8400. $%R98)
            ((MTIMES SIMP RATSIMP) -25185. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 44.) $%R97)
         ((MEQUAL SIMP) (($C SIMP) 45.) $%R96)
         ((MEQUAL SIMP) (($C SIMP) 46.) $%R95)
         ((MEQUAL SIMP) (($C SIMP) 47.) $%R94)
         ((MEQUAL SIMP) (($C SIMP) 48.) $%R93)
         ((MEQUAL SIMP) (($C SIMP) 49.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2633850.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4705978. $%R100)
            ((MTIMES SIMP RATSIMP) -20091852. $%R101)
            ((MTIMES SIMP RATSIMP) 3652509. $%R102)
            ((MTIMES SIMP RATSIMP) -31604838. $%R103)
            ((MTIMES SIMP RATSIMP) -32559552. $%R104)
            ((MTIMES SIMP RATSIMP) 5393044. $%R89)
            ((MTIMES SIMP RATSIMP) -31514644. $%R90)
            ((MTIMES SIMP RATSIMP) -15456298. $%R91)
            ((MTIMES SIMP RATSIMP) 4522311. $%R92)
            ((MTIMES SIMP RATSIMP) 691793. $%R93)
            ((MTIMES SIMP RATSIMP) 2071703. $%R94)
            ((MTIMES SIMP RATSIMP) -4332997. $%R95)
            ((MTIMES SIMP RATSIMP) 5405412. $%R96)
            ((MTIMES SIMP RATSIMP) 380622. $%R97)
            ((MTIMES SIMP RATSIMP) 190311. $%R98)
            ((MTIMES SIMP RATSIMP) -900318. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 50.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2633850.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4323326. $%R100)
            ((MTIMES SIMP RATSIMP) -11600964. $%R101)
            ((MTIMES SIMP RATSIMP) 1531383. $%R102)
            ((MTIMES SIMP RATSIMP) -19548066. $%R103)
            ((MTIMES SIMP RATSIMP) -20864484. $%R104)
            ((MTIMES SIMP RATSIMP) 2552588. $%R89)
            ((MTIMES SIMP RATSIMP) -17550908. $%R90)
            ((MTIMES SIMP RATSIMP) -12178166. $%R91)
            ((MTIMES SIMP RATSIMP) 2548017. $%R92)
            ((MTIMES SIMP RATSIMP) 450181. $%R93)
            ((MTIMES SIMP RATSIMP) 595501. $%R94)
            ((MTIMES SIMP RATSIMP) -2380949. $%R95)
            ((MTIMES SIMP RATSIMP) 3340104. $%R96)
            ((MTIMES SIMP RATSIMP) 508974. $%R97)
            ((MTIMES SIMP RATSIMP) 254487. $%R98)
            ((MTIMES SIMP RATSIMP) -86316. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 51.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -331850. $%R100)
            ((MTIMES SIMP RATSIMP) 608076. $%R101)
            ((MTIMES SIMP RATSIMP) -115413. $%R102)
            ((MTIMES SIMP RATSIMP) 341382. $%R103)
            ((MTIMES SIMP RATSIMP) -114138. $%R104)
            ((MTIMES SIMP RATSIMP) 305716. $%R89)
            ((MTIMES SIMP RATSIMP) 461012. $%R90)
            ((MTIMES SIMP RATSIMP) 1057394. $%R91)
            ((MTIMES SIMP RATSIMP) -118989. $%R92)
            ((MTIMES SIMP RATSIMP) -41971. $%R93)
            ((MTIMES SIMP RATSIMP) 73079. $%R94)
            ((MTIMES SIMP RATSIMP) 90239. $%R95)
            ((MTIMES SIMP RATSIMP) 78024. $%R96)
            ((MTIMES SIMP RATSIMP) 210234. $%R97)
            ((MTIMES SIMP RATSIMP) 105117. $%R98)
            ((MTIMES SIMP RATSIMP) 213666. $%R99))))
         ((MEQUAL SIMP) (($C SIMP) 52.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 175590.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 183790. $%R100)
            ((MTIMES SIMP RATSIMP) -551124. $%R101)
            ((MTIMES SIMP RATSIMP) 118119. $%R102)
            ((MTIMES SIMP RATSIMP) -957066. $%R103)
            ((MTIMES SIMP RATSIMP) -1055286. $%R104)
            ((MTIMES SIMP RATSIMP) 82852. $%R89)
            ((MTIMES SIMP RATSIMP) -814444. $%R90)
            ((MTIMES SIMP RATSIMP) -459550. $%R91)
            ((MTIMES SIMP RATSIMP) 135351. $%R92)
            ((MTIMES SIMP RATSIMP) 74387. $%R93)
            ((MTIMES SIMP RATSIMP) 113927. $%R94)
            ((MTIMES SIMP RATSIMP) -76003. $%R95)
            ((MTIMES SIMP RATSIMP) 142068. $%R96)
            ((MTIMES SIMP RATSIMP) -8322. $%R97)
            ((MTIMES SIMP RATSIMP) -4161. $%R98)
            ((MTIMES SIMP RATSIMP) -46308. $%R99)))))
        ((MLIST SIMP) $%R89 $%R90 $%R91 $%R92 $%R93 $%R94 $%R95 $%R96
         $%R97 $%R98 $%R99 $%R100 $%R101 $%R102 $%R103 $%R104)
        (($MATRIX SIMP)
         ((MLIST SIMP) -2. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          ((RAT SIMP) -1. 2.) 1. 1. 1. 1. 1. 1. 1. 1. -17.)
         ((MLIST SIMP) -4. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0. 2.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.)
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -20.)
         ((MLIST SIMP) 8. -30. 4. 4. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) 0. 0. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          0. 2. 0. 0. 0. ((RAT SIMP) -47. 3.) 0. 0. 0. 2. -1.)
         ((MLIST SIMP) -2. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0.
          ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 0. 1. 0. 0. 0. 0. 0. 2. 0. 0.
          1. 0. 0. 0. ((RAT SIMP) -47. 3.) 0. 0. 0. 2. 0. -1.)
         ((MLIST SIMP) -2. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. ((RAT SIMP) 1. 2.) 0.
          ((RAT SIMP) 1. 2.) 0. 1. 0. 0. 0. 0. 0. 0. 2. 0. 1. 0. 0. 0.
          1. 0. 0. 0. ((RAT SIMP) -47. 3.) 0. 0. 0. 2. 0. 0. -1.)
         ((MLIST SIMP) -2. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 2. 1. 0. 0. 0. 1. 0. 0. 0. 1. 0. 0. 0.
          ((RAT SIMP) -47. 3.) 0. 0. 0. 2. 0. 0. 0. -1.)
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) -3. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2.
          2. -13. 0. 0. 0. 0. 0. 0. 0. 6. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. -13. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 6. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. 2. -13. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 6. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. ((RAT SIMP) -3. 2.) 0. 0. 0. -3. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 2. 2. 2. -13. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 6. 0. 0. 0. ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. -2. -2. 0. 0. 0. 0. 2. 2. 0. 0. 0. 0. 0.
          -12. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 4. 0. 0. 0.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. -2. 0. 0. 2. 0. 2. 0. 0. 0. 0. -12.
          0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 0. -2. 0. 2. 2. 0. 0. 0. 0. -12. 0.
          0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -2. -2. 0. 2. 0. 0. 2. 0. 0. -12. 0. 0.
          0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -2. 0. -2. 2. 0. 2. 0. 0. -12. 0. 0. 0.
          0. 0. 4. 0. 0. 0. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. -2. 2. 2. 0. 0. -12. 0. 0. 0. 0.
          0. 4. 0. 0. 0. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. -2. -2. -2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. -2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. -2. -2. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. -2. 0. -2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -3. 0. 0. ((RAT SIMP) -3. 2.) -3. 0. 0. ((RAT SIMP) -3. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. -2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. -2. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. -3. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.) 0. -3. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -3. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0.
          0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -3.
          0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0.
          -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0.
          -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0.
          0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.
          0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0.
          0. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.
          0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -5. 3.) 0. 0. 0. -5. 0. 0. 0.
          ((RAT SIMP) -5. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -5. 3.) 0. 0. 0. -5. 0. 0.
          ((RAT SIMP) -5. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -5. 3.) 0. 0. 0. -5. 0.
          ((RAT SIMP) -5. 4.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 2.) 0. 0. 0. ((RAT SIMP) -5. 3.) 0. 0. 0. -5.
          ((RAT SIMP) -5. 4.)))))
      NIL
      (((8. 2.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -4. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 4.))
           ((MTIMES SIMP) 4. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) -4. (($C SIMP) 2.))
           ((MTIMES SIMP) -6. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 8. (($C SIMP) 5.))
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 5.))
           ((MTIMES SIMP) -3. (($C SIMP) 6.))
           ((MTIMES SIMP) 24. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) -3. (($C SIMP) 3.))
           ((MTIMES SIMP) -13. (($C SIMP) 4.))
           ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) 4. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -12. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           (($C SIMP) 5.) ((MTIMES SIMP) -42. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 19.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) 6. (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 15.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 6. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) -3. (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.))
           ((MTIMES SIMP) 6. (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 17.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) -3. (($C SIMP) 12.))
           ((MTIMES SIMP) 2. (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 18.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 6. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) -30. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) 4. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) -4. (($C SIMP) 15.))
           ((MTIMES SIMP) 8. (($C SIMP) 16.))
           ((MTIMES SIMP) -4. (($C SIMP) 23.))
           ((MTIMES SIMP) -2. (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) 4. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 17.))
           ((MTIMES SIMP) -4. (($C SIMP) 18.))
           ((MTIMES SIMP) 8. (($C SIMP) 19.))
           ((MTIMES SIMP) -4. (($C SIMP) 24.))
           ((MTIMES SIMP) -2. (($C SIMP) 26.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) -10. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 26.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 12.))
           ((MTIMES SIMP) -10. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 24.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) 2. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.))
           ((MTIMES SIMP) -4. (($C SIMP) 21.))
           ((MTIMES SIMP) 8. (($C SIMP) 22.))
           ((MTIMES SIMP) -3. (($C SIMP) 25.))
           ((MTIMES SIMP) -3. (($C SIMP) 26.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -17. (($C SIMP) 4.))
           ((MTIMES SIMP) -20. (($C SIMP) 5.))
           ((MTIMES SIMP) -1. (($C SIMP) 6.))
           ((MTIMES SIMP) -1. (($C SIMP) 10.))
           ((MTIMES SIMP) -1. (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 27.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 28.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) 12. (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 23.))
           ((MTIMES SIMP) -5. (($C SIMP) 27.))
           ((MTIMES SIMP) -2. (($C SIMP) 29.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 13.))
           ((MTIMES SIMP) 12. (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 24.))
           ((MTIMES SIMP) -5. (($C SIMP) 28.))
           ((MTIMES SIMP) -2. (($C SIMP) 30.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 27.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 30.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 28.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 29.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           (($C SIMP) 15.) ((MTIMES SIMP) -24. (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 27.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 31.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 13.)
           ((MTIMES SIMP) 4. (($C SIMP) 16.))
           ((MTIMES SIMP) 8. (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 25.))
           ((MTIMES SIMP) -4. (($C SIMP) 29.))
           ((MTIMES SIMP) -3. (($C SIMP) 31.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) 2. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           (($C SIMP) 18.) ((MTIMES SIMP) -24. (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 28.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 31.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 10.)
           ((MTIMES SIMP) 4. (($C SIMP) 19.))
           ((MTIMES SIMP) 8. (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 26.))
           ((MTIMES SIMP) -4. (($C SIMP) 30.))
           ((MTIMES SIMP) -3. (($C SIMP) 31.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 20.))
           (($C SIMP) 21.) ((MTIMES SIMP) -22. (($C SIMP) 22.))
           ((MTIMES SIMP) -2. (($C SIMP) 29.))
           ((MTIMES SIMP) -2. (($C SIMP) 30.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) 2. (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) 2. (($C SIMP) 18.))
           ((MTIMES SIMP) 2. (($C SIMP) 25.))
           ((MTIMES SIMP) 2. (($C SIMP) 26.))
           ((MTIMES SIMP) -10. (($C SIMP) 31.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 33.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 34.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.) (($C SIMP) 9.))
           (($C SIMP) 17.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 26.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 34.))
           ((MTIMES SIMP) -2. (($C SIMP) 35.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.) (($C SIMP) 12.))
           (($C SIMP) 14.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 25.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 33.))
           ((MTIMES SIMP) -2. (($C SIMP) 36.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 8.))
           (($C SIMP) 9.) ((MTIMES SIMP) 4. (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 24.))
           ((MTIMES SIMP) 3. (($C SIMP) 26.))
           ((MTIMES SIMP) -10. (($C SIMP) 30.))
           ((MTIMES SIMP) -2. (($C SIMP) 32.))
           ((MTIMES SIMP) -3. (($C SIMP) 35.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 14.) (($C SIMP) 24.)
           ((MTIMES SIMP) 2. (($C SIMP) 25.))
           ((MTIMES SIMP) 4. (($C SIMP) 30.))
           ((MTIMES SIMP) 6. (($C SIMP) 31.))
           ((MTIMES SIMP) -4. (($C SIMP) 32.))
           ((MTIMES SIMP) -5. (($C SIMP) 33.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -2. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -2. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) 3. (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 24.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 30.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 32.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 3.) (($C SIMP) 37.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 11.))
           (($C SIMP) 12.) ((MTIMES SIMP) 4. (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 23.))
           ((MTIMES SIMP) 3. (($C SIMP) 25.))
           ((MTIMES SIMP) -10. (($C SIMP) 29.))
           ((MTIMES SIMP) -2. (($C SIMP) 32.))
           ((MTIMES SIMP) -3. (($C SIMP) 36.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 17.) (($C SIMP) 23.)
           ((MTIMES SIMP) 2. (($C SIMP) 26.))
           ((MTIMES SIMP) 4. (($C SIMP) 29.))
           ((MTIMES SIMP) 6. (($C SIMP) 31.))
           ((MTIMES SIMP) -4. (($C SIMP) 32.))
           ((MTIMES SIMP) -5. (($C SIMP) 34.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -2. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -2. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 3. (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 29.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 32.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 3.) (($C SIMP) 38.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 8.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 9.))
           (($C SIMP) 11.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 12.))
           ((MTIMES SIMP) -14. (($C SIMP) 20.))
           ((MTIMES SIMP) -24. (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 25.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 26.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 35.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 36.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 2.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 11.))
           ((MTIMES SIMP) -1. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -31. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) -20. (($C SIMP) 18.))
           ((MTIMES SIMP) -1. (($C SIMP) 26.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 31.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 34.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 4.) (($C SIMP) 37.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 2.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) -1. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -31. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) -20. (($C SIMP) 15.))
           ((MTIMES SIMP) -1. (($C SIMP) 25.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 31.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 33.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 4.) (($C SIMP) 38.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 8.)
           ((MTIMES SIMP) 2. (($C SIMP) 20.))
           ((MTIMES SIMP) 3. (($C SIMP) 26.))
           ((MTIMES SIMP) 2. (($C SIMP) 28.))
           ((MTIMES SIMP) 8. (($C SIMP) 30.))
           ((MTIMES SIMP) -3. (($C SIMP) 33.))
           ((MTIMES SIMP) -6. (($C SIMP) 35.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) 6. (($C SIMP) 18.))
           ((MTIMES SIMP) 4. (($C SIMP) 24.))
           ((MTIMES SIMP) -11. (($C SIMP) 28.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 33.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 2.) (($C SIMP) 37.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 11.)
           ((MTIMES SIMP) 2. (($C SIMP) 20.))
           ((MTIMES SIMP) 3. (($C SIMP) 25.))
           ((MTIMES SIMP) 2. (($C SIMP) 27.))
           ((MTIMES SIMP) 8. (($C SIMP) 29.))
           ((MTIMES SIMP) -3. (($C SIMP) 34.))
           ((MTIMES SIMP) -6. (($C SIMP) 36.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 6. (($C SIMP) 15.))
           ((MTIMES SIMP) 4. (($C SIMP) 23.))
           ((MTIMES SIMP) -11. (($C SIMP) 27.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 34.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 2.) (($C SIMP) 38.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($C SIMP) 2.))
           ((MTIMES SIMP) -15. (($C SIMP) 11.))
           ((MTIMES SIMP) -25. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -12. 5.) (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($C SIMP) 24.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 25.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 29.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 36.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 5.) (($C SIMP) 37.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($C SIMP) 2.))
           ((MTIMES SIMP) -15. (($C SIMP) 8.))
           ((MTIMES SIMP) -25. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -12. 5.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 26.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 30.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 35.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 5.) (($C SIMP) 38.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 11.))
           ((MTIMES SIMP) 3. (($C SIMP) 17.))
           ((MTIMES SIMP) 4. (($C SIMP) 24.))
           ((MTIMES SIMP) 10. (($C SIMP) 28.))
           ((MTIMES SIMP) -2. (($C SIMP) 35.))
           ((MTIMES SIMP) -7. (($C SIMP) 37.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) 3. (($C SIMP) 14.))
           ((MTIMES SIMP) 4. (($C SIMP) 23.))
           ((MTIMES SIMP) 10. (($C SIMP) 27.))
           ((MTIMES SIMP) -2. (($C SIMP) 36.))
           ((MTIMES SIMP) -7. (($C SIMP) 38.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) -26. (($C SIMP) 2.))
           ((MTIMES SIMP) -30. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 24.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 27.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 28.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 6.) (($C SIMP) 37.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 6.) (($C SIMP) 38.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.) (($C SIMP) 17.)
         (($C SIMP) 18.) (($C SIMP) 19.) (($C SIMP) 20.)
         (($C SIMP) 21.) (($C SIMP) 22.) (($C SIMP) 23.)
         (($C SIMP) 24.) (($C SIMP) 25.) (($C SIMP) 26.)
         (($C SIMP) 27.) (($C SIMP) 28.) (($C SIMP) 29.)
         (($C SIMP) 30.) (($C SIMP) 31.) (($C SIMP) 32.)
         (($C SIMP) 33.) (($C SIMP) 34.) (($C SIMP) 35.)
         (($C SIMP) 36.) (($C SIMP) 37.) (($C SIMP) 38.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5630835656. $%R75)
            ((MTIMES SIMP RATSIMP) 869579336. $%R76)
            ((MTIMES SIMP RATSIMP) 12569852. $%R77)
            ((MTIMES SIMP RATSIMP) 2254065548. $%R78)
            ((MTIMES SIMP RATSIMP) -10946874. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 14537779256. $%R75)
            ((MTIMES SIMP RATSIMP) 769346636. $%R76)
            ((MTIMES SIMP RATSIMP) 4760659952. $%R77)
            ((MTIMES SIMP RATSIMP) 5817627548. $%R78)
            ((MTIMES SIMP RATSIMP) 951043626. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10671302072. $%R75)
            ((MTIMES SIMP RATSIMP) 327115757. $%R76)
            ((MTIMES SIMP RATSIMP) 3986241024. $%R77)
            ((MTIMES SIMP RATSIMP) 4255738826. $%R78)
            ((MTIMES SIMP RATSIMP) 854193012. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 313063225.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 515575576. $%R75)
            ((MTIMES SIMP RATSIMP) 47390831. $%R76)
            ((MTIMES SIMP RATSIMP) 384690942. $%R77)
            ((MTIMES SIMP RATSIMP) 203789708. $%R78)
            ((MTIMES SIMP RATSIMP) 20101471. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 5.) $%R77)
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 801170524. $%R75)
            ((MTIMES SIMP RATSIMP) -22103606. $%R76)
            ((MTIMES SIMP RATSIMP) 282231808. $%R77)
            ((MTIMES SIMP RATSIMP) 420483592. $%R78)
            ((MTIMES SIMP RATSIMP) 106331754. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 3756758700.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 57854466. $%R75)
            ((MTIMES SIMP RATSIMP) -7639179. $%R76)
            ((MTIMES SIMP RATSIMP) -259787828. $%R77)
            ((MTIMES SIMP RATSIMP) -84976572. $%R78)
            ((MTIMES SIMP RATSIMP) -1137339. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 62612645.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 87230528. $%R75)
            ((MTIMES SIMP RATSIMP) 105513948. $%R76)
            ((MTIMES SIMP RATSIMP) -45579504. $%R77)
            ((MTIMES SIMP RATSIMP) 19667524. $%R78)
            ((MTIMES SIMP RATSIMP) -346237. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 9.) $%R76)
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 626126450.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 106021608. $%R75)
            ((MTIMES SIMP RATSIMP) 125213973. $%R76)
            ((MTIMES SIMP RATSIMP) -148307264. $%R77)
            ((MTIMES SIMP RATSIMP) 89546564. $%R78)
            ((MTIMES SIMP RATSIMP) 2968293. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 11.) $%R79)
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 62612645.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 57899072. $%R75)
            ((MTIMES SIMP RATSIMP) 7422007. $%R76)
            ((MTIMES SIMP RATSIMP) -30253296. $%R77)
            ((MTIMES SIMP RATSIMP) 13054276. $%R78)
            ((MTIMES SIMP RATSIMP) 41329192. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 13.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 626126450.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8250088. $%R75)
            ((MTIMES SIMP RATSIMP) 6949653. $%R76)
            ((MTIMES SIMP RATSIMP) -97219904. $%R77)
            ((MTIMES SIMP RATSIMP) 67502404. $%R78)
            ((MTIMES SIMP RATSIMP) -66822427. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 14.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11927490804. $%R75)
            ((MTIMES SIMP RATSIMP) 103026924. $%R76)
            ((MTIMES SIMP RATSIMP) -778730832. $%R77)
            ((MTIMES SIMP RATSIMP) 4748123682. $%R78)
            ((MTIMES SIMP RATSIMP) 393952184. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 15.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 12522529.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 95667726. $%R75)
            ((MTIMES SIMP RATSIMP) -2991982. $%R76)
            ((MTIMES SIMP RATSIMP) -13026432. $%R77)
            ((MTIMES SIMP RATSIMP) 40101149. $%R78)
            ((MTIMES SIMP RATSIMP) 2343748. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 16.) $%R75)
         ((MEQUAL SIMP) (($C SIMP) 17.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12950272564. $%R75)
            ((MTIMES SIMP RATSIMP) 1340182584. $%R76)
            ((MTIMES SIMP RATSIMP) -1313152512. $%R77)
            ((MTIMES SIMP RATSIMP) 4978726262. $%R78)
            ((MTIMES SIMP RATSIMP) 1124028544. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 18.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 62612645.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 544258022. $%R75)
            ((MTIMES SIMP RATSIMP) 64776112. $%R76)
            ((MTIMES SIMP RATSIMP) -99576216. $%R77)
            ((MTIMES SIMP RATSIMP) 215368331. $%R78)
            ((MTIMES SIMP RATSIMP) 58772952. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 19.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 62612645.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 67501221. $%R75)
            ((MTIMES SIMP RATSIMP) 5913216. $%R76)
            ((MTIMES SIMP RATSIMP) -2554368. $%R77)
            ((MTIMES SIMP RATSIMP) 1102208. $%R78)
            ((MTIMES SIMP RATSIMP) 3489536. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 20.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 626126450.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12522862396. $%R75)
            ((MTIMES SIMP RATSIMP) 1340469951. $%R76)
            ((MTIMES SIMP RATSIMP) -2676727068. $%R77)
            ((MTIMES SIMP RATSIMP) 4904196818. $%R78)
            ((MTIMES SIMP RATSIMP) 357460566. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 21.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 1252252900.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 14574268324. $%R75)
            ((MTIMES SIMP RATSIMP) 1706723844. $%R76)
            ((MTIMES SIMP RATSIMP) -3137500692. $%R77)
            ((MTIMES SIMP RATSIMP) 5934416842. $%R78)
            ((MTIMES SIMP RATSIMP) 343894429. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 22.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2504505800.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4190532456. $%R75)
            ((MTIMES SIMP RATSIMP) 360363561. $%R76)
            ((MTIMES SIMP RATSIMP) -964497448. $%R77)
            ((MTIMES SIMP RATSIMP) 98686548. $%R78)
            ((MTIMES SIMP RATSIMP) 6630201. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 23.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 1878379350.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3418013368. $%R75)
            ((MTIMES SIMP RATSIMP) 778589308. $%R76)
            ((MTIMES SIMP RATSIMP) 908390656. $%R77)
            ((MTIMES SIMP RATSIMP) -1132980356. $%R78)
            ((MTIMES SIMP RATSIMP) 165574353. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 24.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 1878379350.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2558693368. $%R75)
            ((MTIMES SIMP RATSIMP) -260843192. $%R76)
            ((MTIMES SIMP RATSIMP) 1357400656. $%R77)
            ((MTIMES SIMP RATSIMP) -1326727856. $%R78)
            ((MTIMES SIMP RATSIMP) -447820647. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 25.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 964687416. $%R75)
            ((MTIMES SIMP RATSIMP) -126773229. $%R76)
            ((MTIMES SIMP RATSIMP) -104153328. $%R77)
            ((MTIMES SIMP RATSIMP) -555054972. $%R78)
            ((MTIMES SIMP RATSIMP) 7947736. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 26.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1060167416. $%R75)
            ((MTIMES SIMP RATSIMP) -11280729. $%R76)
            ((MTIMES SIMP RATSIMP) -154043328. $%R77)
            ((MTIMES SIMP RATSIMP) -533527472. $%R78)
            ((MTIMES SIMP RATSIMP) 76102736. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 27.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 313063225.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 656578312. $%R75)
            ((MTIMES SIMP RATSIMP) 29191572. $%R76)
            ((MTIMES SIMP RATSIMP) -164915046. $%R77)
            ((MTIMES SIMP RATSIMP) 521102046. $%R78)
            ((MTIMES SIMP RATSIMP) 30412777. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 28.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 313063225.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 719213192. $%R75)
            ((MTIMES SIMP RATSIMP) 104954652. $%R76)
            ((MTIMES SIMP RATSIMP) -197642886. $%R77)
            ((MTIMES SIMP RATSIMP) 535224086. $%R78)
            ((MTIMES SIMP RATSIMP) 75122457. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 29.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 500901160.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 632152136. $%R75)
            ((MTIMES SIMP RATSIMP) 210225636. $%R76)
            ((MTIMES SIMP RATSIMP) -51583488. $%R77)
            ((MTIMES SIMP RATSIMP) 1949206628. $%R78)
            ((MTIMES SIMP RATSIMP) 168472521. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 30.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 500901160.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 554393224. $%R75)
            ((MTIMES SIMP RATSIMP) 116168544. $%R76)
            ((MTIMES SIMP RATSIMP) -10953072. $%R77)
            ((MTIMES SIMP RATSIMP) 1931674632. $%R78)
            ((MTIMES SIMP RATSIMP) 112967089. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 31.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 871430464. $%R75)
            ((MTIMES SIMP RATSIMP) -105288741. $%R76)
            ((MTIMES SIMP RATSIMP) -734852112. $%R77)
            ((MTIMES SIMP RATSIMP) -4530553738. $%R78)
            ((MTIMES SIMP RATSIMP) -385113756. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 32.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 3756758700.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 70429063936. $%R75)
            ((MTIMES SIMP RATSIMP) 2485671316. $%R76)
            ((MTIMES SIMP RATSIMP) -19333531688. $%R77)
            ((MTIMES SIMP RATSIMP) -34028973362. $%R78)
            ((MTIMES SIMP RATSIMP) -1487178969. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 33.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9693002604. $%R75)
            ((MTIMES SIMP RATSIMP) 453247524. $%R76)
            ((MTIMES SIMP RATSIMP) -2635306632. $%R77)
            ((MTIMES SIMP RATSIMP) -5126917668. $%R78)
            ((MTIMES SIMP RATSIMP) -131501516. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 34.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9419547884. $%R75)
            ((MTIMES SIMP RATSIMP) 122477004. $%R76)
            ((MTIMES SIMP RATSIMP) -2492421672. $%R77)
            ((MTIMES SIMP RATSIMP) -5188572428. $%R78)
            ((MTIMES SIMP RATSIMP) -326697436. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 35.) $%R78)
         ((MEQUAL SIMP) (($C SIMP) 36.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 62612645.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9700768. $%R75)
            ((MTIMES SIMP RATSIMP) 11734038. $%R76)
            ((MTIMES SIMP RATSIMP) -5068824. $%R77)
            ((MTIMES SIMP RATSIMP) 64799839. $%R78)
            ((MTIMES SIMP RATSIMP) 6924548. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 37.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 187837935.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 186462844. $%R75)
            ((MTIMES SIMP RATSIMP) 14971864. $%R76)
            ((MTIMES SIMP RATSIMP) -21072632. $%R77)
            ((MTIMES SIMP RATSIMP) 33063592. $%R78)
            ((MTIMES SIMP RATSIMP) 4189164. $%R79))))
         ((MEQUAL SIMP) (($C SIMP) 38.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 187837935.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 186462844. $%R75)
            ((MTIMES SIMP RATSIMP) 14971864. $%R76)
            ((MTIMES SIMP RATSIMP) -21072632. $%R77)
            ((MTIMES SIMP RATSIMP) 33063592. $%R78)
            ((MTIMES SIMP RATSIMP) 4189164. $%R79)))))
        ((MLIST SIMP) $%R75 $%R76 $%R77 $%R78 $%R79)
        (($MATRIX SIMP)
         ((MLIST SIMP) -4. 1. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. ((RAT SIMP) -5. 4.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) -1. 2.) 1. 1. 1. 1.
          ((RAT SIMP) -47. 3.))
         ((MLIST SIMP) -2. -4. 0. 1. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -2. 3.)
          0. 0. ((RAT SIMP) -2. 3.) 0. 1. 1. 0. 1. 0. 1.
          ((RAT SIMP) -4. 5.) ((RAT SIMP) -4. 5.) 0. 0. -26.)
         ((MLIST SIMP) 0. -6. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 0.
          0. 2. 0. ((RAT SIMP) -3. 2.) ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. -30.)
         ((MLIST SIMP) 8. 2. -2. -13. 0. ((RAT SIMP) -3. 2.) 2. 0. 0.
          2. 0. 0. 2. 0. 0. 0. 0. 0. -17. 1. 1. 1. 1.
          ((RAT SIMP) -1. 2.) 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 8. -4. 4. -12. 1. 0. 2. 0. 0. 2. 0.
          ((RAT SIMP) -8. 3.) 0. 0. 0. 0. 0. -20. 0. 0.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 2. 0. 2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 4. 2. -3. 4. ((RAT SIMP) 3. 2.) 0. 0. 0. 0. 0.
          0. 0. -30. 2. 2. 1. 1. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 24. 0. 0. -42. 0. 0. 6. 0. 0. 6. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. 0. 0. -3. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) 1. 0. 2. 1. 0. 0. 0. 0. -15. 0. 2.
          ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -2. 0. 0. 0. 0. -2. -3. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0. 1. 0. 0. 0. 0. 2.
          ((RAT SIMP) -3. 4.) 0. -1. 0. 0. 0. 2. 0. -25. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 0. 0. 6. 2. ((RAT SIMP) -3. 2.) 0.
          0. 0. ((RAT SIMP) -4. 3.) 4. 0. -10. 0. 2. -1. 2. 0.
          ((RAT SIMP) -47. 3.) 0. 2. 0. 0. 1. ((RAT SIMP) 1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. 0. 0. 0. 0. 0. -3.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -2. 3.) ((RAT SIMP) -1. 2.) 0. 0. 1. 2. 0. 0. 0.
          1. 0. -15. 0. 2. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -2. 0. 0. 0. 0. 0. 0. 0. -2. -3. 0. 0. 0. 0.
          0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.) 0. 0. 2. 1. 0. 0.
          ((RAT SIMP) -3. 4.) -1. 0. 0. 2. 0. 0. -25. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 0. 0. 0. 0. 0. 6. 2.
          ((RAT SIMP) -3. 2.) ((RAT SIMP) -4. 3.) 0. 4. 0. -10. 2. -1.
          0. 2. 0. ((RAT SIMP) -47. 3.) 0. 1. 2. 0. ((RAT SIMP) 1. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0.
          0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
          0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 1. 0. 1. 0. 0. 0. 3. 0. 0.
          ((RAT SIMP) -31. 2.) 0. 0. 0. 0. 0. 0. 0. 3.
          ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0.
          0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 2. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. -20. 0. 0. 0. 6.
          0. ((RAT SIMP) -12. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0.
          0. 0. 0. 8. 0. 0. 0. 0. -3. 12. 0. 0. 0. -24. 4. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -3.
          0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. ((RAT SIMP) -1. 2.) 1. 0. 0. 0. 3.
          0. 1. 0. 0. ((RAT SIMP) -31. 2.) 0. 0. 0. 0. 0. 0. 0. 3. 0.
          ((RAT SIMP) -3. 2.))
         ((MLIST SIMP) 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
          -3. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 2.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. -20. 0. 0. 6. 0.
          0. ((RAT SIMP) -12. 5.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
          0. -3. 0. 0. 8. 0. 0. 0. -3. 0. 12. 0. 0. 0. 0. -24. 4. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. -2. 0. 0. 0. 0. 0.
          0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
          ((RAT SIMP) 4. 3.) ((RAT SIMP) 4. 3.) 0. 0. 0. 0. 0. 0. -14.
          0. 0. 2. 0. 2. 0. ((RAT SIMP) -6. 5.) ((RAT SIMP) -6. 5.) 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. -2. 0. 0. 0. 0.
          0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 4. 0. 0. 4.
          0. 0. -24. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. -2. 0. 0. 0.
          0. 0. 8. 0. 0. 0. ((RAT SIMP) -8. 3.) ((RAT SIMP) -8. 3.) 0.
          8. 0. 8. -22. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) -4. 0. -2. 0. 0. 0. ((RAT SIMP) -3. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 2.)
          1. ((RAT SIMP) -41. 3.) 0. 0. 0. 0. 0. 0. 4. 0.
          ((RAT SIMP) -4. 5.) 0. 4. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. -4. 0. -2. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) 1. ((RAT SIMP) -41. 3.) 0. 0. 0. 0. 0. 0.
          0. 4. 0. 0. ((RAT SIMP) -4. 5.) 0. 4. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.
          ((RAT SIMP) -3. 2.) -3. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
          0. 0. 0. 2. 0. ((RAT SIMP) -41. 3.) 0. 2. 0. 3. 0. 0.
          ((RAT SIMP) -3. 4.) 0. -1. 0. 0. 3. 0. ((RAT SIMP) -6. 5.) 0.
          0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
          ((RAT SIMP) -3. 2.) 0. -3. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 2. ((RAT SIMP) -41. 3.) 0. 3. 0. 0. 0.
          2. 0. ((RAT SIMP) -3. 4.) -1. 0. 3. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -5. 4.) -5. 0. ((RAT SIMP) -5. 3.) 0.
          ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 2. -11. 0. 0. 0. 10. ((RAT SIMP) -5. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -5. 4.) 0. -5. 0. ((RAT SIMP) -5. 3.) 0. 0.
          ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          2. -11. 0. 0. 0. 0. 10. 0. ((RAT SIMP) -5. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. -2. 0. 0. ((RAT SIMP) -4. 3.) 0. -4. 0. 0. -2. 0. 0.
          0. 0. 0. 0. -10. 4. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 8. 0.
          ((RAT SIMP) -8. 5.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. -2. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -4. -2. 0. 0.
          0. -10. 4. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 8. 0. 0. 0.
          0. ((RAT SIMP) -8. 5.) 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) -3.
          ((RAT SIMP) -3. 2.) -3. 0. -10. 0. 0. 0. 6. 0. 0. 6. 0. 0.
          ((RAT SIMP) -3. 2.) ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. -4.
          ((RAT SIMP) -4. 3.) -2. -4. ((RAT SIMP) -4. 3.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0.
          ((RAT SIMP) -5. 3.) 0. -5. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 4.) -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.)
          ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. -5. 0. 0.
          ((RAT SIMP) -5. 4.) 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. -3. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 2.) 0. 0. -6. 0. 0. 0. 0.
          ((RAT SIMP) -6. 5.) -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. -3. 0.
          0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. -6. 0. ((RAT SIMP) -6. 5.)
          0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -7. 3.) 0. 0. 0. 0. ((RAT SIMP) -7. 4.) 0. 0.
          ((RAT SIMP) -7. 2.) 0. 0. ((RAT SIMP) -7. 5.) 0. -7. 0.
          ((RAT SIMP) -7. 6.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -7. 3.) 0. 0. ((RAT SIMP) -7. 4.) 0. 0. 0.
          ((RAT SIMP) -7. 2.) 0. ((RAT SIMP) -7. 5.) 0. -7.
          ((RAT SIMP) -7. 6.)))))
      NIL
      (((8. 0.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 6. (($C SIMP) 7.))
           ((MTIMES SIMP) 6. (($C SIMP) 10.))
           ((MTIMES SIMP) 12. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.))
           ((MTIMES SIMP) -6. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 6.))
           ((MTIMES SIMP) 3. (($C SIMP) 8.)) (($C SIMP) 10.)
           ((MTIMES SIMP) 8. (($C SIMP) 11.))
           ((MTIMES SIMP) 2. (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 14.))
           ((MTIMES SIMP) -6. (($C SIMP) 15.)) (($C SIMP) 16.))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) 12. (($C SIMP) 9.)) (($C SIMP) 10.)
           ((MTIMES SIMP) 4. (($C SIMP) 11.))
           ((MTIMES SIMP) -8. (($C SIMP) 12.))
           ((MTIMES SIMP) -5. (($C SIMP) 14.)) (($C SIMP) 16.))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) 16. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -4. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 16. (($C SIMP) 3.))
           ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) -6. (($C SIMP) 9.))
           ((MTIMES SIMP) -4. (($C SIMP) 11.)) (($C SIMP) 13.))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 12. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 5.))
           ((MTIMES SIMP) -4. (($C SIMP) 6.))
           ((MTIMES SIMP) -4. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) -8. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 48. (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.))
           ((MTIMES SIMP) -4. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 6. (($C SIMP) 6.))
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) 4. (($C SIMP) 10.))
           ((MTIMES SIMP) 2. (($C SIMP) 11.))
           ((MTIMES SIMP) -11. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           (($C SIMP) 15.)
           ((MTIMES SIMP) ((RAT SIMP) -7. 2.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 16. (($C SIMP) 4.))
           ((MTIMES SIMP) 4. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) -10. (($C SIMP) 11.))
           ((MTIMES SIMP) -4. (($C SIMP) 12.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) -10. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) 8. (($C SIMP) 3.))
           ((MTIMES SIMP) -24. (($C SIMP) 5.)) (($C SIMP) 6.)
           ((MTIMES SIMP) -3. (($C SIMP) 7.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.)) (($C SIMP) 11.)
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -22. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -8. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -52. (($C SIMP) 1.))
           (($C SIMP) 3.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 6. (($C SIMP) 7.))
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) 4. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -41. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 12.))
           (($C SIMP) 14.)
           ((MTIMES SIMP) ((RAT SIMP) -7. 3.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 8. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -38. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -2. 3.) (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -30. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -16. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -20. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -59. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) -1. (($C SIMP) 8.))
           ((MTIMES SIMP) -3. (($C SIMP) 9.))
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) 2. (($C SIMP) 11.))
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 4.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -44. (($C SIMP) 4.))
           ((MTIMES SIMP) -14. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 8.))
           (($C SIMP) 10.) (($C SIMP) 12.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -1. (($C SIMP) 2.))
           ((MTIMES SIMP) -20. (($C SIMP) 3.))
           ((MTIMES SIMP) -17. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -12. 5.) (($C SIMP) 6.))
           ((MTIMES SIMP) -25. (($C SIMP) 8.))
           ((MTIMES SIMP) -15. (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 11.))
           ((MTIMES SIMP) 2. (($C SIMP) 13.)) (($C SIMP) 14.)
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 5.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) -30. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) -26. (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -47. 3.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -7. 6.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -40. (($C SIMP) 12.))
           ((MTIMES SIMP) -37. (($C SIMP) 14.))
           ((MTIMES SIMP) -28. (($C SIMP) 15.))
           ((MTIMES SIMP) -13. (($C SIMP) 16.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 9600.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 480. $%R71)
            ((MTIMES SIMP RATSIMP) 157. $%R72))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 17. 60.) $%R72))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 2400.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2640. $%R71)
            ((MTIMES SIMP RATSIMP) 481. $%R72))))
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 2400.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9240. $%R71)
            ((MTIMES SIMP RATSIMP) -409. $%R72))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 30.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 30. $%R71)
            ((MTIMES SIMP RATSIMP) 13. $%R72))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 15.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 165. $%R71)
            ((MTIMES SIMP RATSIMP) -14. $%R72))))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 15.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 135. $%R71)
            ((MTIMES SIMP RATSIMP) -4. $%R72))))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) 8. 15.) $%R72))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 75.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 120. $%R71)
            ((MTIMES SIMP RATSIMP) 218. $%R72))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) -19. 15.) $%R72))
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) -229. 60.) $%R72))
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 200.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3080. $%R71)
            ((MTIMES SIMP RATSIMP) 1747. $%R72))))
         ((MEQUAL SIMP) (($C SIMP) 13.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 15.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 60. $%R71)
            ((MTIMES SIMP RATSIMP) -14. $%R72))))
         ((MEQUAL SIMP) (($C SIMP) 14.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 85. $%R71)
            ((MTIMES SIMP RATSIMP) 51. $%R72))))
         ((MEQUAL SIMP) (($C SIMP) 15.) $%R72)
         ((MEQUAL SIMP) (($C SIMP) 16.) $%R71))
        ((MLIST SIMP) $%R71 $%R72)
        (($MATRIX SIMP)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 48. 0. 0. 0. 0. 0. 0. -52.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 4. 2. 12. 4. -3. 0. 0. 0. 4.
          ((RAT SIMP) 3. 2.) -8. 0. 0. 0. -30. 0. 0. -1. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 16. 0. 8. -4. 0. 0. 0. 8. -22. 0. 1.
          0. 0. ((RAT SIMP) -16. 3.) 0. 0. -20. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -8. 0. 0. 16. 0. 0. 2. 0. 0.
          0. 0. 0. 0. -44. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 16. 4. 8. 0. -2. 0. 0. 0. -24. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 4. 0. 0. -17. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. 0. -4. -2. 0. 6. 0. 2. 1.
          ((RAT SIMP) -3. 2.) 0. 0. 0. ((RAT SIMP) 8. 3.) 0. -20. -14.
          0. ((RAT SIMP) -12. 5.) 0. 0.)
         ((MLIST SIMP) 6. 0. 2. 0. 0. -4. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) -3. 0. 0. 0. 6. 2. 0.
          ((RAT SIMP) -59. 2.) 0. 0. 0. ((RAT SIMP) -3. 2.) 0.)
         ((MLIST SIMP) 0. 3. 2. 0. ((RAT SIMP) -3. 2.) -2. -3. 0. 2. 4.
          2. 0. 0. ((RAT SIMP) -1. 2.) 0. 2. ((RAT SIMP) -38. 3.)
          ((RAT SIMP) 1. 2.) -1. ((RAT SIMP) -3. 4.) 0. -25. 0. 0.)
         ((MLIST SIMP) 0. 0. 12. 0. -6. 0. 0. 0. 0. 0. -10. -3. 0. 0.
          0. 4. 0. 2. -3. 0. 0. 0. -30. 0.)
         ((MLIST SIMP) 6. 1. 1. ((RAT SIMP) -3. 2.) 0. -3.
          ((RAT SIMP) 1. 2.) 0. 4. ((RAT SIMP) 1. 2.) 0. 0. 0. -2. 0.
          ((RAT SIMP) -41. 3.) 0. ((RAT SIMP) -4. 3.) 2. 1. 0. -15.
          ((RAT SIMP) -4. 3.) 0.)
         ((MLIST SIMP) 0. 8. 4. -2. -4. 0. 0. 0. 2. -10. 0. 1.
          ((RAT SIMP) -3. 2.) 0. 0. ((RAT SIMP) -4. 3.) 0.
          ((RAT SIMP) -4. 3.) 2. 0. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) -8. 5.) -26. 0.)
         ((MLIST SIMP) 0. 0. -8. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0.
          ((RAT SIMP) -8. 3.) 0. 0. 2. 1. 0. 0. 0. -40.)
         ((MLIST SIMP) 12. 2. 0. -4. 1. 0. 0. 0. -11. 0. 0.
          ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. ((RAT SIMP) -5. 3.) 0. 0.
          ((RAT SIMP) -5. 4.) 2. ((RAT SIMP) -47. 3.) 0.)
         ((MLIST SIMP) 0. -3. -5. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
          ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 1. ((RAT SIMP) -2. 3.) 0.
          ((RAT SIMP) -5. 4.) 0. 0. 1. 0. -37.)
         ((MLIST SIMP) -2. -6. 0. 0. 0. 0. 0. 0. 1. -2.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. -2. 0. 0.
          ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) -6. 5.) ((RAT SIMP) 1. 2.)
          -28.)
         ((MLIST SIMP) -6. 1. 1. 0. 0. 0. 0. 0. ((RAT SIMP) -7. 2.) 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -7. 3.) 0. 0. ((RAT SIMP) -7. 4.)
          0. 0. ((RAT SIMP) -7. 5.) ((RAT SIMP) -7. 6.) -13.))))
      (((8. 7.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
           ((MTIMES SIMP RATSIMP) -1. $%R141)
           ((MTIMES SIMP RATSIMP) -1. $%R142)
           ((MTIMES SIMP RATSIMP) -1. $%R143)
           ((MTIMES SIMP RATSIMP) -1. $%R144)
           ((MTIMES SIMP RATSIMP) -1. $%R145)))
         ((MEQUAL SIMP) (($C SIMP) 2.) $%R145)
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R144)
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R143)
         ((MEQUAL SIMP) (($C SIMP) 5.) $%R142)
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R141)
         ((MEQUAL SIMP) (($C SIMP) 7.) $%R140))
        ((MLIST SIMP) $%R140 $%R141 $%R142 $%R143 $%R144 $%R145)
        (($MATRIX SIMP) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.) ((MLIST SIMP) -2.) ((MLIST SIMP) -2.)
         ((MLIST SIMP) -2.) ((MLIST SIMP) -2.))))
      NIL
      (((8. 5.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -3. (($C SIMP) 17.))
           ((MTIMES SIMP) -3. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.))
           ((MTIMES SIMP) -3. (($C SIMP) 18.))
           ((MTIMES SIMP) -3. (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 22.))
           ((MTIMES SIMP) -3. (($C SIMP) 26.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) -3. (($C SIMP) 19.))
           ((MTIMES SIMP) -3. (($C SIMP) 29.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.))
           ((MTIMES SIMP) -3. (($C SIMP) 23.))
           ((MTIMES SIMP) -3. (($C SIMP) 30.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 27.))
           ((MTIMES SIMP) -3. (($C SIMP) 31.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) -3. (($C SIMP) 20.))
           ((MTIMES SIMP) -3. (($C SIMP) 33.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.))
           ((MTIMES SIMP) -3. (($C SIMP) 24.))
           ((MTIMES SIMP) -3. (($C SIMP) 34.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 28.))
           ((MTIMES SIMP) -3. (($C SIMP) 35.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 32.))
           ((MTIMES SIMP) -3. (($C SIMP) 36.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -14. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 25.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 29.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 33.))
           ((MTIMES SIMP) -2. (($C SIMP) 37.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -14. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 26.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 30.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 34.))
           ((MTIMES SIMP) -2. (($C SIMP) 38.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -14. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 31.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 35.))
           ((MTIMES SIMP) -2. (($C SIMP) 39.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -14. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 27.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 36.))
           ((MTIMES SIMP) -2. (($C SIMP) 40.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -14. (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 24.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 28.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 32.))
           ((MTIMES SIMP) -2. (($C SIMP) 41.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 17.))
           ((MTIMES SIMP) -2. (($C SIMP) 18.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.))
           ((MTIMES SIMP) -4. (($C SIMP) 37.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.))
           ((MTIMES SIMP) -2. (($C SIMP) 23.))
           ((MTIMES SIMP) -2. (($C SIMP) 24.))
           ((MTIMES SIMP) -4. (($C SIMP) 38.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 25.))
           ((MTIMES SIMP) -2. (($C SIMP) 26.))
           ((MTIMES SIMP) -2. (($C SIMP) 27.))
           ((MTIMES SIMP) -2. (($C SIMP) 28.))
           ((MTIMES SIMP) -4. (($C SIMP) 39.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 29.))
           ((MTIMES SIMP) -2. (($C SIMP) 30.))
           ((MTIMES SIMP) -2. (($C SIMP) 31.))
           ((MTIMES SIMP) -2. (($C SIMP) 32.))
           ((MTIMES SIMP) -4. (($C SIMP) 40.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 4. (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 33.))
           ((MTIMES SIMP) -2. (($C SIMP) 34.))
           ((MTIMES SIMP) -2. (($C SIMP) 35.))
           ((MTIMES SIMP) -2. (($C SIMP) 36.))
           ((MTIMES SIMP) -4. (($C SIMP) 41.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -49. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 37.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 38.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 39.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 40.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 41.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.) (($C SIMP) 17.)
         (($C SIMP) 18.) (($C SIMP) 19.) (($C SIMP) 20.)
         (($C SIMP) 21.) (($C SIMP) 22.) (($C SIMP) 23.)
         (($C SIMP) 24.) (($C SIMP) 25.) (($C SIMP) 26.)
         (($C SIMP) 27.) (($C SIMP) 28.) (($C SIMP) 29.)
         (($C SIMP) 30.) (($C SIMP) 31.) (($C SIMP) 32.)
         (($C SIMP) 33.) (($C SIMP) 34.) (($C SIMP) 35.)
         (($C SIMP) 36.) (($C SIMP) 37.) (($C SIMP) 38.)
         (($C SIMP) 39.) (($C SIMP) 40.) (($C SIMP) 41.))
        ((MLIST SIMP) ((MEQUAL SIMP) (($C SIMP) 1.) $%R109)
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 36.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R105)
            ((MTIMES SIMP RATSIMP) 2. $%R107)
            ((MTIMES SIMP RATSIMP) -1. $%R109)
            ((MTIMES SIMP RATSIMP) 6. $%R110)
            ((MTIMES SIMP RATSIMP) 4. $%R111)
            ((MTIMES SIMP RATSIMP) 6. $%R113)
            ((MTIMES SIMP RATSIMP) -6. $%R115)
            ((MTIMES SIMP RATSIMP) -4. $%R118)
            ((MTIMES SIMP RATSIMP) 6. $%R120)
            ((MTIMES SIMP RATSIMP) -6. $%R122)
            ((MTIMES SIMP RATSIMP) -32. $%R123)
            ((MTIMES SIMP RATSIMP) -6. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 18.)
           ((MPLUS SIMP) $%R105 $%R107
            ((MTIMES SIMP RATSIMP) 18. $%R108)
            ((MTIMES SIMP RATSIMP) 13. $%R109)
            ((MTIMES SIMP RATSIMP) 3. $%R110)
            ((MTIMES SIMP RATSIMP) 2. $%R111)
            ((MTIMES SIMP RATSIMP) 3. $%R113)
            ((MTIMES SIMP RATSIMP) 18. $%R114)
            ((MTIMES SIMP RATSIMP) -3. $%R115)
            ((MTIMES SIMP RATSIMP) -2. $%R118)
            ((MTIMES SIMP RATSIMP) 3. $%R120)
            ((MTIMES SIMP RATSIMP) -3. $%R122)
            ((MTIMES SIMP RATSIMP) 2. $%R123)
            ((MTIMES SIMP RATSIMP) -3. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R123)
         ((MEQUAL SIMP) (($C SIMP) 5.) $%R114)
         ((MEQUAL SIMP) (($C SIMP) 6.) $%R108)
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 12.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R105)
            ((MTIMES SIMP RATSIMP) -6. $%R106)
            ((MTIMES SIMP RATSIMP) -2. $%R107)
            ((MTIMES SIMP RATSIMP) -108. $%R108)
            ((MTIMES SIMP RATSIMP) 61. $%R109)
            ((MTIMES SIMP RATSIMP) 12. $%R110)
            ((MTIMES SIMP RATSIMP) -4. $%R111)
            ((MTIMES SIMP RATSIMP) -6. $%R113)
            ((MTIMES SIMP RATSIMP) -108. $%R114)
            ((MTIMES SIMP RATSIMP) -12. $%R115)
            ((MTIMES SIMP RATSIMP) -18. $%R116)
            ((MTIMES SIMP RATSIMP) -18. $%R117)
            ((MTIMES SIMP RATSIMP) 4. $%R118)
            ((MTIMES SIMP RATSIMP) -6. $%R120)
            ((MTIMES SIMP RATSIMP) 6. $%R122)
            ((MTIMES SIMP RATSIMP) -76. $%R123)
            ((MTIMES SIMP RATSIMP) 6. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 49. $%R109)
            ((MTIMES SIMP RATSIMP) 4. $%R111)
            ((MTIMES SIMP RATSIMP) -6. $%R112)
            ((MTIMES SIMP RATSIMP) -6. $%R115)
            ((MTIMES SIMP RATSIMP) -4. $%R118)
            ((MTIMES SIMP RATSIMP) -6. $%R119)
            ((MTIMES SIMP RATSIMP) -6. $%R121)
            ((MTIMES SIMP RATSIMP) -6. $%R122)
            ((MTIMES SIMP RATSIMP) 4. $%R123)
            ((MTIMES SIMP RATSIMP) -6. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 9.) $%R118)
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 20. $%R105)
            ((MTIMES SIMP RATSIMP) 18. $%R106)
            ((MTIMES SIMP RATSIMP) 20. $%R107)
            ((MTIMES SIMP RATSIMP) 324. $%R108)
            ((MTIMES SIMP RATSIMP) -199. $%R109)
            ((MTIMES SIMP RATSIMP) 6. $%R110)
            ((MTIMES SIMP RATSIMP) 4. $%R111)
            ((MTIMES SIMP RATSIMP) 54. $%R112)
            ((MTIMES SIMP RATSIMP) 60. $%R113)
            ((MTIMES SIMP RATSIMP) 324. $%R114)
            ((MTIMES SIMP RATSIMP) 48. $%R115)
            ((MTIMES SIMP RATSIMP) 54. $%R116)
            ((MTIMES SIMP RATSIMP) 54. $%R117)
            ((MTIMES SIMP RATSIMP) 32. $%R118)
            ((MTIMES SIMP RATSIMP) 54. $%R119)
            ((MTIMES SIMP RATSIMP) 60. $%R120)
            ((MTIMES SIMP RATSIMP) 54. $%R121)
            ((MTIMES SIMP RATSIMP) -6. $%R122)
            ((MTIMES SIMP RATSIMP) -32. $%R123)
            ((MTIMES SIMP RATSIMP) -6. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R105)
            ((MTIMES SIMP RATSIMP) -15. $%R106)
            ((MTIMES SIMP RATSIMP) -13. $%R107)
            ((MTIMES SIMP RATSIMP) 36. $%R108)
            ((MTIMES SIMP RATSIMP) -40. $%R109)
            ((MTIMES SIMP RATSIMP) 6. $%R110)
            ((MTIMES SIMP RATSIMP) 4. $%R111)
            ((MTIMES SIMP RATSIMP) 6. $%R113)
            ((MTIMES SIMP RATSIMP) 36. $%R114)
            ((MTIMES SIMP RATSIMP) -15. $%R115)
            ((MTIMES SIMP RATSIMP) -4. $%R118)
            ((MTIMES SIMP RATSIMP) -9. $%R119)
            ((MTIMES SIMP RATSIMP) 6. $%R120)
            ((MTIMES SIMP RATSIMP) -6. $%R122)
            ((MTIMES SIMP RATSIMP) -32. $%R123)
            ((MTIMES SIMP RATSIMP) -6. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 12.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R105)
            ((MTIMES SIMP RATSIMP) -6. $%R106)
            ((MTIMES SIMP RATSIMP) -2. $%R107)
            ((MTIMES SIMP RATSIMP) -96. $%R108)
            ((MTIMES SIMP RATSIMP) 61. $%R109)
            ((MTIMES SIMP RATSIMP) 12. $%R110)
            ((MTIMES SIMP RATSIMP) -4. $%R111)
            ((MTIMES SIMP RATSIMP) -6. $%R113)
            ((MTIMES SIMP RATSIMP) -108. $%R114)
            ((MTIMES SIMP RATSIMP) -12. $%R115)
            ((MTIMES SIMP RATSIMP) -18. $%R116)
            ((MTIMES SIMP RATSIMP) -18. $%R117)
            ((MTIMES SIMP RATSIMP) -8. $%R118)
            ((MTIMES SIMP RATSIMP) -6. $%R120)
            ((MTIMES SIMP RATSIMP) -18. $%R121)
            ((MTIMES SIMP RATSIMP) 6. $%R122)
            ((MTIMES SIMP RATSIMP) -64. $%R123)
            ((MTIMES SIMP RATSIMP) -12. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 13.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
           ((MPLUS SIMP) $%R105 ((MTIMES SIMP RATSIMP) 46. $%R107)
            ((MTIMES SIMP RATSIMP) -5. $%R109)
            ((MTIMES SIMP RATSIMP) 3. $%R110)
            ((MTIMES SIMP RATSIMP) 2. $%R111)
            ((MTIMES SIMP RATSIMP) 3. $%R113)
            ((MTIMES SIMP RATSIMP) 18. $%R114)
            ((MTIMES SIMP RATSIMP) 24. $%R115)
            ((MTIMES SIMP RATSIMP) 16. $%R118)
            ((MTIMES SIMP RATSIMP) 27. $%R119)
            ((MTIMES SIMP RATSIMP) 3. $%R120)
            ((MTIMES SIMP RATSIMP) 27. $%R121)
            ((MTIMES SIMP RATSIMP) -3. $%R122)
            ((MTIMES SIMP RATSIMP) 92. $%R123)
            ((MTIMES SIMP RATSIMP) 24. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 14.) $%R111)
         ((MEQUAL SIMP) (($C SIMP) 15.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 12.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R105)
            ((MTIMES SIMP RATSIMP) -30. $%R106)
            ((MTIMES SIMP RATSIMP) 4. $%R107)
            ((MTIMES SIMP RATSIMP) 72. $%R108)
            ((MTIMES SIMP RATSIMP) -83. $%R109)
            ((MTIMES SIMP RATSIMP) 12. $%R110)
            ((MTIMES SIMP RATSIMP) 8. $%R111)
            ((MTIMES SIMP RATSIMP) 18. $%R112)
            ((MTIMES SIMP RATSIMP) 12. $%R113)
            ((MTIMES SIMP RATSIMP) 72. $%R114)
            ((MTIMES SIMP RATSIMP) -12. $%R115)
            ((MTIMES SIMP RATSIMP) 4. $%R118)
            ((MTIMES SIMP RATSIMP) 12. $%R120)
            ((MTIMES SIMP RATSIMP) 18. $%R121)
            ((MTIMES SIMP RATSIMP) 6. $%R122)
            ((MTIMES SIMP RATSIMP) 8. $%R123)
            ((MTIMES SIMP RATSIMP) 6. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 16.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R105)
            ((MTIMES SIMP RATSIMP) 2. $%R106)
            ((MTIMES SIMP RATSIMP) 2. $%R107)
            ((MTIMES SIMP RATSIMP) 32. $%R108)
            ((MTIMES SIMP RATSIMP) -25. $%R109)
            ((MTIMES SIMP RATSIMP) 6. $%R112)
            ((MTIMES SIMP RATSIMP) 6. $%R113)
            ((MTIMES SIMP RATSIMP) 32. $%R114)
            ((MTIMES SIMP RATSIMP) 6. $%R116)
            ((MTIMES SIMP RATSIMP) 6. $%R117)
            ((MTIMES SIMP RATSIMP) 6. $%R120)
            ((MTIMES SIMP RATSIMP) 6. $%R121))))
         ((MEQUAL SIMP) (($C SIMP) 17.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 45.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 68. $%R105)
            ((MTIMES SIMP RATSIMP) 8. $%R107)
            ((MTIMES SIMP RATSIMP) 275. $%R109)
            ((MTIMES SIMP RATSIMP) 24. $%R110)
            ((MTIMES SIMP RATSIMP) 16. $%R111)
            ((MTIMES SIMP RATSIMP) -9. $%R112)
            ((MTIMES SIMP RATSIMP) 24. $%R113)
            ((MTIMES SIMP RATSIMP) -276. $%R114)
            ((MTIMES SIMP RATSIMP) -24. $%R115)
            ((MTIMES SIMP RATSIMP) -45. $%R116)
            ((MTIMES SIMP RATSIMP) 8. $%R118)
            ((MTIMES SIMP RATSIMP) -21. $%R120)
            ((MTIMES SIMP RATSIMP) 12. $%R122)
            ((MTIMES SIMP RATSIMP) -128. $%R123)
            ((MTIMES SIMP RATSIMP) -24. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 18.) $%R124)
         ((MEQUAL SIMP) (($C SIMP) 19.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 54.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R105)
            ((MTIMES SIMP RATSIMP) 2. $%R107)
            ((MTIMES SIMP RATSIMP) -415. $%R109)
            ((MTIMES SIMP RATSIMP) 6. $%R110)
            ((MTIMES SIMP RATSIMP) 4. $%R111)
            ((MTIMES SIMP RATSIMP) 54. $%R112)
            ((MTIMES SIMP RATSIMP) 6. $%R113)
            ((MTIMES SIMP RATSIMP) 36. $%R114)
            ((MTIMES SIMP RATSIMP) 48. $%R115)
            ((MTIMES SIMP RATSIMP) 54. $%R117)
            ((MTIMES SIMP RATSIMP) 68. $%R118)
            ((MTIMES SIMP RATSIMP) 54. $%R119)
            ((MTIMES SIMP RATSIMP) 6. $%R120)
            ((MTIMES SIMP RATSIMP) 54. $%R121)
            ((MTIMES SIMP RATSIMP) 48. $%R122)
            ((MTIMES SIMP RATSIMP) -32. $%R123)
            ((MTIMES SIMP RATSIMP) 48. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 20.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 47. $%R105)
            ((MTIMES SIMP RATSIMP) -54. $%R106)
            ((MTIMES SIMP RATSIMP) -43. $%R107)
            ((MTIMES SIMP RATSIMP) -54. $%R108)
            ((MTIMES SIMP RATSIMP) -28. $%R109)
            ((MTIMES SIMP RATSIMP) 33. $%R110)
            ((MTIMES SIMP RATSIMP) 22. $%R111)
            ((MTIMES SIMP RATSIMP) 33. $%R113)
            ((MTIMES SIMP RATSIMP) -54. $%R114)
            ((MTIMES SIMP RATSIMP) -60. $%R115)
            ((MTIMES SIMP RATSIMP) -27. $%R116)
            ((MTIMES SIMP RATSIMP) -27. $%R117)
            ((MTIMES SIMP RATSIMP) -22. $%R118)
            ((MTIMES SIMP RATSIMP) -27. $%R119)
            ((MTIMES SIMP RATSIMP) 6. $%R120)
            ((MTIMES SIMP RATSIMP) -27. $%R121)
            ((MTIMES SIMP RATSIMP) -6. $%R122)
            ((MTIMES SIMP RATSIMP) -176. $%R123)
            ((MTIMES SIMP RATSIMP) -33. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 21.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 45.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R105)
            ((MTIMES SIMP RATSIMP) -60. $%R106)
            ((MTIMES SIMP RATSIMP) -52. $%R107)
            ((MTIMES SIMP RATSIMP) 420. $%R108)
            ((MTIMES SIMP RATSIMP) -445. $%R109)
            ((MTIMES SIMP RATSIMP) 24. $%R110)
            ((MTIMES SIMP RATSIMP) 16. $%R111)
            ((MTIMES SIMP RATSIMP) 36. $%R112)
            ((MTIMES SIMP RATSIMP) 69. $%R113)
            ((MTIMES SIMP RATSIMP) 144. $%R114)
            ((MTIMES SIMP RATSIMP) -24. $%R115)
            ((MTIMES SIMP RATSIMP) 45. $%R117)
            ((MTIMES SIMP RATSIMP) 8. $%R118)
            ((MTIMES SIMP RATSIMP) 24. $%R120)
            ((MTIMES SIMP RATSIMP) 45. $%R121)
            ((MTIMES SIMP RATSIMP) 12. $%R122)
            ((MTIMES SIMP RATSIMP) -128. $%R123)
            ((MTIMES SIMP RATSIMP) -24. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 22.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 17. $%R105)
            ((MTIMES SIMP RATSIMP) -13. $%R107)
            ((MTIMES SIMP RATSIMP) -1. $%R109)
            ((MTIMES SIMP RATSIMP) 6. $%R110)
            ((MTIMES SIMP RATSIMP) -2. $%R111)
            ((MTIMES SIMP RATSIMP) 9. $%R112)
            ((MTIMES SIMP RATSIMP) 6. $%R113)
            ((MTIMES SIMP RATSIMP) -6. $%R115)
            ((MTIMES SIMP RATSIMP) 2. $%R118)
            ((MTIMES SIMP RATSIMP) -3. $%R120)
            ((MTIMES SIMP RATSIMP) 3. $%R122)
            ((MTIMES SIMP RATSIMP) -68. $%R123)
            ((MTIMES SIMP RATSIMP) -6. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 23.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R105)
            ((MTIMES SIMP RATSIMP) -24. $%R106)
            ((MTIMES SIMP RATSIMP) 10. $%R107)
            ((MTIMES SIMP RATSIMP) 168. $%R108)
            ((MTIMES SIMP RATSIMP) -11. $%R109)
            ((MTIMES SIMP RATSIMP) 12. $%R110)
            ((MTIMES SIMP RATSIMP) 20. $%R111)
            ((MTIMES SIMP RATSIMP) 18. $%R112)
            ((MTIMES SIMP RATSIMP) 30. $%R113)
            ((MTIMES SIMP RATSIMP) 180. $%R114)
            ((MTIMES SIMP RATSIMP) -12. $%R115)
            ((MTIMES SIMP RATSIMP) 18. $%R117)
            ((MTIMES SIMP RATSIMP) 4. $%R118)
            ((MTIMES SIMP RATSIMP) 30. $%R120)
            ((MTIMES SIMP RATSIMP) 18. $%R121)
            ((MTIMES SIMP RATSIMP) -12. $%R122)
            ((MTIMES SIMP RATSIMP) 8. $%R123)
            ((MTIMES SIMP RATSIMP) -12. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 24.) $%R122)
         ((MEQUAL SIMP) (($C SIMP) 25.) $%R121)
         ((MEQUAL SIMP) (($C SIMP) 26.) $%R120)
         ((MEQUAL SIMP) (($C SIMP) 27.) $%R119)
         ((MEQUAL SIMP) (($C SIMP) 28.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R107)
            ((MTIMES SIMP RATSIMP) -1. $%R109)
            ((MTIMES SIMP RATSIMP) 2. $%R119)
            ((MTIMES SIMP RATSIMP) 2. $%R120)
            ((MTIMES SIMP RATSIMP) 2. $%R121)
            ((MTIMES SIMP RATSIMP) -4. $%R123))))
         ((MEQUAL SIMP) (($C SIMP) 29.) $%R117)
         ((MEQUAL SIMP) (($C SIMP) 30.) $%R116)
         ((MEQUAL SIMP) (($C SIMP) 31.) $%R115)
         ((MEQUAL SIMP) (($C SIMP) 32.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 18.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R105)
            ((MTIMES SIMP RATSIMP) 36. $%R106)
            ((MTIMES SIMP RATSIMP) 2. $%R107)
            ((MTIMES SIMP RATSIMP) 36. $%R108)
            ((MTIMES SIMP RATSIMP) 17. $%R109)
            ((MTIMES SIMP RATSIMP) 6. $%R110)
            ((MTIMES SIMP RATSIMP) 4. $%R111)
            ((MTIMES SIMP RATSIMP) 6. $%R113)
            ((MTIMES SIMP RATSIMP) 36. $%R114)
            ((MTIMES SIMP RATSIMP) 12. $%R115)
            ((MTIMES SIMP RATSIMP) 18. $%R116)
            ((MTIMES SIMP RATSIMP) 18. $%R117)
            ((MTIMES SIMP RATSIMP) -4. $%R118)
            ((MTIMES SIMP RATSIMP) 6. $%R120)
            ((MTIMES SIMP RATSIMP) -6. $%R122)
            ((MTIMES SIMP RATSIMP) 4. $%R123)
            ((MTIMES SIMP RATSIMP) -6. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 33.) $%R113)
         ((MEQUAL SIMP) (($C SIMP) 34.) $%R112)
         ((MEQUAL SIMP) (($C SIMP) 35.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 17. $%R105)
            ((MTIMES SIMP RATSIMP) -1. $%R107)
            ((MTIMES SIMP RATSIMP) -4. $%R109)
            ((MTIMES SIMP RATSIMP) 6. $%R110)
            ((MTIMES SIMP RATSIMP) -2. $%R111)
            ((MTIMES SIMP RATSIMP) 9. $%R112)
            ((MTIMES SIMP RATSIMP) 6. $%R113)
            ((MTIMES SIMP RATSIMP) 3. $%R115)
            ((MTIMES SIMP RATSIMP) 2. $%R118)
            ((MTIMES SIMP RATSIMP) -3. $%R120)
            ((MTIMES SIMP RATSIMP) 3. $%R122)
            ((MTIMES SIMP RATSIMP) 16. $%R123)
            ((MTIMES SIMP RATSIMP) 3. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 36.) $%R110)
         ((MEQUAL SIMP) (($C SIMP) 37.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 30.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R105)
            ((MTIMES SIMP RATSIMP) -30. $%R106)
            ((MTIMES SIMP RATSIMP) -26. $%R107)
            ((MTIMES SIMP RATSIMP) -215. $%R109)
            ((MTIMES SIMP RATSIMP) 12. $%R110)
            ((MTIMES SIMP RATSIMP) 8. $%R111)
            ((MTIMES SIMP RATSIMP) 18. $%R112)
            ((MTIMES SIMP RATSIMP) 12. $%R113)
            ((MTIMES SIMP RATSIMP) 72. $%R114)
            ((MTIMES SIMP RATSIMP) -12. $%R115)
            ((MTIMES SIMP RATSIMP) 4. $%R118)
            ((MTIMES SIMP RATSIMP) 12. $%R120)
            ((MTIMES SIMP RATSIMP) 6. $%R122)
            ((MTIMES SIMP RATSIMP) -64. $%R123)
            ((MTIMES SIMP RATSIMP) -12. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 38.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 15.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 17. $%R105)
            ((MTIMES SIMP RATSIMP) 2. $%R107)
            ((MTIMES SIMP RATSIMP) 65. $%R109)
            ((MTIMES SIMP RATSIMP) 6. $%R110)
            ((MTIMES SIMP RATSIMP) 4. $%R111)
            ((MTIMES SIMP RATSIMP) 9. $%R112)
            ((MTIMES SIMP RATSIMP) 6. $%R113)
            ((MTIMES SIMP RATSIMP) 36. $%R114)
            ((MTIMES SIMP RATSIMP) -6. $%R115)
            ((MTIMES SIMP RATSIMP) 2. $%R118)
            ((MTIMES SIMP RATSIMP) 6. $%R120)
            ((MTIMES SIMP RATSIMP) 3. $%R122)
            ((MTIMES SIMP RATSIMP) -32. $%R123)
            ((MTIMES SIMP RATSIMP) -6. $%R124))))
         ((MEQUAL SIMP) (($C SIMP) 39.) $%R107)
         ((MEQUAL SIMP) (($C SIMP) 40.) $%R106)
         ((MEQUAL SIMP) (($C SIMP) 41.) $%R105))
        ((MLIST SIMP) $%R105 $%R106 $%R107 $%R108 $%R109 $%R110 $%R111
         $%R112 $%R113 $%R114 $%R115 $%R116 $%R117 $%R118 $%R119 $%R120
         $%R121 $%R122 $%R123 $%R124)
        (($MATRIX SIMP)
         ((MLIST SIMP) ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1. 1. 1. 1. 1.
          ((RAT SIMP) -49. 3.))
         ((MLIST SIMP) -2. 0. 0. 0. 0. 0. 0. 2. 2. 2. 2. 0. 0. 0. 0.
          -14. 0. 0. 0. 0. 4. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 0. 0. 0. 2. 2. 2. 0. 0. 0. 2. 0. 0. 0. -14.
          0. 0. 0. 0. 4. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 0. 2. 2. 0. 0. 2. 0. 0. 2. 0. 0. 0. -14. 0.
          0. 0. 0. 4. 0. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. 0. 2. 0. 2. 0. 0. 2. 0. 0. 0. -14. 0. 0.
          0. 0. 4. 0. 0. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) -2. 2. 2. 0. 2. 0. 0. 2. 0. 0. 0. -14. 0. 0. 0.
          0. 4. 0. 0. 0. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. -2. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. -2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -2. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -2. 0. 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 0. 0. 0. -2. 0. -2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -2. 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. -2. 0. 0. -2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -2. 0. 0. -2. 0. -2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. -2. -2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. -2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. -2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. -2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) -2. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. -2. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -3. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0.
          -4. 0. 0. 0. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0.
          0. -4. 0. 0. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.
          0. 0. -4. 0. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.
          0. 0. 0. -4. 0. ((RAT SIMP) -4. 3.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
          0. 0. 0. 0. -4. ((RAT SIMP) -4. 3.)))))
      NIL
      (((8. 3.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -3. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) 6. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -3. (($C SIMP) 2.))
           ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) -2. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -12. (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 5.))
           ((MTIMES SIMP) 8. (($C SIMP) 6.))
           ((MTIMES SIMP) -3. (($C SIMP) 13.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 17.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 7.))
           ((MTIMES SIMP) -4. (($C SIMP) 8.))
           ((MTIMES SIMP) 8. (($C SIMP) 9.))
           ((MTIMES SIMP) -3. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 18.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 3.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) -4. (($C SIMP) 11.))
           ((MTIMES SIMP) 8. (($C SIMP) 12.))
           ((MTIMES SIMP) -3. (($C SIMP) 15.))
           ((MTIMES SIMP) -2. (($C SIMP) 17.))
           ((MTIMES SIMP) -2. (($C SIMP) 18.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -49. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 3.)
           ((MTIMES SIMP) 8. (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 13.))
           ((MTIMES SIMP) -4. (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 22.))
           ((MTIMES SIMP) -2. (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 3.)
           ((MTIMES SIMP) 8. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) -4. (($C SIMP) 20.))
           ((MTIMES SIMP) -2. (($C SIMP) 24.))
           ((MTIMES SIMP) -2. (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 3.)
           ((MTIMES SIMP) 8. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) -4. (($C SIMP) 21.))
           ((MTIMES SIMP) -2. (($C SIMP) 26.))
           ((MTIMES SIMP) -2. (($C SIMP) 27.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 4.))
           (($C SIMP) 5.) ((MTIMES SIMP) -26. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 24.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 26.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           (($C SIMP) 8.) ((MTIMES SIMP) -26. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 27.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           (($C SIMP) 11.) ((MTIMES SIMP) -26. (($C SIMP) 12.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 25.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 6.))
           ((MTIMES SIMP) 4. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 22.))
           ((MTIMES SIMP) -3. (($C SIMP) 24.))
           ((MTIMES SIMP) -2. (($C SIMP) 28.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 6.))
           ((MTIMES SIMP) 4. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) -3. (($C SIMP) 23.))
           ((MTIMES SIMP) -3. (($C SIMP) 26.))
           ((MTIMES SIMP) -2. (($C SIMP) 28.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 9.))
           ((MTIMES SIMP) 4. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) -3. (($C SIMP) 25.))
           ((MTIMES SIMP) -3. (($C SIMP) 27.))
           ((MTIMES SIMP) -2. (($C SIMP) 28.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) -10. (($C SIMP) 28.))
           ((MTIMES SIMP) -2. (($C SIMP) 32.))
           ((MTIMES SIMP) -2. (($C SIMP) 35.))
           ((MTIMES SIMP) -2. (($C SIMP) 38.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 16.)
           ((MTIMES SIMP) 2. (($C SIMP) 26.))
           ((MTIMES SIMP) 2. (($C SIMP) 27.))
           ((MTIMES SIMP) 4. (($C SIMP) 28.))
           ((MTIMES SIMP) -3. (($C SIMP) 29.))
           ((MTIMES SIMP) -3. (($C SIMP) 30.))
           ((MTIMES SIMP) -4. (($C SIMP) 32.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) 2. (($C SIMP) 18.))
           ((MTIMES SIMP) -11. (($C SIMP) 27.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 30.))
           ((MTIMES SIMP) -2. (($C SIMP) 36.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 41.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 15.))
           ((MTIMES SIMP) 2. (($C SIMP) 17.))
           ((MTIMES SIMP) -11. (($C SIMP) 26.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 29.))
           ((MTIMES SIMP) -2. (($C SIMP) 39.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 42.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 17.)
           ((MTIMES SIMP) 2. (($C SIMP) 24.))
           ((MTIMES SIMP) 2. (($C SIMP) 25.))
           ((MTIMES SIMP) 4. (($C SIMP) 28.))
           ((MTIMES SIMP) -3. (($C SIMP) 29.))
           ((MTIMES SIMP) -3. (($C SIMP) 31.))
           ((MTIMES SIMP) -4. (($C SIMP) 35.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) 2. (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) 2. (($C SIMP) 18.))
           ((MTIMES SIMP) -11. (($C SIMP) 25.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 31.))
           ((MTIMES SIMP) -2. (($C SIMP) 33.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 43.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) 2. (($C SIMP) 16.))
           ((MTIMES SIMP) -11. (($C SIMP) 24.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 29.))
           ((MTIMES SIMP) -2. (($C SIMP) 40.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 44.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 14.) (($C SIMP) 15.)
           ((MTIMES SIMP) 4. (($C SIMP) 25.))
           ((MTIMES SIMP) 4. (($C SIMP) 27.))
           ((MTIMES SIMP) -2. (($C SIMP) 29.))
           ((MTIMES SIMP) -4. (($C SIMP) 33.))
           ((MTIMES SIMP) -4. (($C SIMP) 36.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 18.)
           ((MTIMES SIMP) 2. (($C SIMP) 22.))
           ((MTIMES SIMP) 2. (($C SIMP) 23.))
           ((MTIMES SIMP) 4. (($C SIMP) 28.))
           ((MTIMES SIMP) -3. (($C SIMP) 30.))
           ((MTIMES SIMP) -3. (($C SIMP) 31.))
           ((MTIMES SIMP) -4. (($C SIMP) 38.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) 2. (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 13.))
           ((MTIMES SIMP) 2. (($C SIMP) 17.))
           ((MTIMES SIMP) -11. (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 31.))
           ((MTIMES SIMP) -2. (($C SIMP) 34.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 45.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) 2. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 13.))
           ((MTIMES SIMP) 2. (($C SIMP) 16.))
           ((MTIMES SIMP) -11. (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 30.))
           ((MTIMES SIMP) -2. (($C SIMP) 37.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 46.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 13.) (($C SIMP) 15.)
           ((MTIMES SIMP) 4. (($C SIMP) 23.))
           ((MTIMES SIMP) 4. (($C SIMP) 26.))
           ((MTIMES SIMP) -2. (($C SIMP) 30.))
           ((MTIMES SIMP) -4. (($C SIMP) 34.))
           ((MTIMES SIMP) -4. (($C SIMP) 39.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 13.) (($C SIMP) 14.)
           ((MTIMES SIMP) 4. (($C SIMP) 22.))
           ((MTIMES SIMP) 4. (($C SIMP) 24.))
           ((MTIMES SIMP) -2. (($C SIMP) 31.))
           ((MTIMES SIMP) -4. (($C SIMP) 37.))
           ((MTIMES SIMP) -4. (($C SIMP) 40.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 7.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           (($C SIMP) 10.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) -15. (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 28.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 38.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 41.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 43.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 5.))
           (($C SIMP) 10.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 11.))
           ((MTIMES SIMP) -15. (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 28.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 35.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 42.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 45.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 5.))
           (($C SIMP) 7.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) -15. (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 28.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 32.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 44.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 46.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 26.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 27.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 36.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 39.))
           ((MTIMES SIMP) -2. (($C SIMP) 47.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 24.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 25.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 33.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 40.))
           ((MTIMES SIMP) -2. (($C SIMP) 48.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 34.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 37.))
           ((MTIMES SIMP) -2. (($C SIMP) 49.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 7.)
           ((MTIMES SIMP) 2. (($C SIMP) 18.))
           ((MTIMES SIMP) 2. (($C SIMP) 21.))
           ((MTIMES SIMP) 6. (($C SIMP) 27.))
           ((MTIMES SIMP) -2. (($C SIMP) 32.))
           ((MTIMES SIMP) -3. (($C SIMP) 33.))
           ((MTIMES SIMP) -5. (($C SIMP) 41.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 17.))
           ((MTIMES SIMP) 2. (($C SIMP) 21.))
           ((MTIMES SIMP) 6. (($C SIMP) 26.))
           ((MTIMES SIMP) -2. (($C SIMP) 32.))
           ((MTIMES SIMP) -3. (($C SIMP) 34.))
           ((MTIMES SIMP) -5. (($C SIMP) 42.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 4. (($C SIMP) 11.))
           ((MTIMES SIMP) 3. (($C SIMP) 15.))
           ((MTIMES SIMP) -12. (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 33.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 34.))
           ((MTIMES SIMP) -3. (($C SIMP) 47.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 10.)
           ((MTIMES SIMP) 2. (($C SIMP) 18.))
           ((MTIMES SIMP) 2. (($C SIMP) 20.))
           ((MTIMES SIMP) 6. (($C SIMP) 25.))
           ((MTIMES SIMP) -2. (($C SIMP) 35.))
           ((MTIMES SIMP) -3. (($C SIMP) 36.))
           ((MTIMES SIMP) -5. (($C SIMP) 43.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 16.))
           ((MTIMES SIMP) 2. (($C SIMP) 20.))
           ((MTIMES SIMP) 6. (($C SIMP) 24.))
           ((MTIMES SIMP) -2. (($C SIMP) 35.))
           ((MTIMES SIMP) -3. (($C SIMP) 37.))
           ((MTIMES SIMP) -5. (($C SIMP) 44.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 4. (($C SIMP) 8.))
           ((MTIMES SIMP) 3. (($C SIMP) 14.))
           ((MTIMES SIMP) -12. (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 36.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 37.))
           ((MTIMES SIMP) -3. (($C SIMP) 48.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 10.)
           ((MTIMES SIMP) 2. (($C SIMP) 17.))
           ((MTIMES SIMP) 2. (($C SIMP) 19.))
           ((MTIMES SIMP) 6. (($C SIMP) 23.))
           ((MTIMES SIMP) -2. (($C SIMP) 38.))
           ((MTIMES SIMP) -3. (($C SIMP) 39.))
           ((MTIMES SIMP) -5. (($C SIMP) 45.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 7.)
           ((MTIMES SIMP) 2. (($C SIMP) 16.))
           ((MTIMES SIMP) 2. (($C SIMP) 19.))
           ((MTIMES SIMP) 6. (($C SIMP) 22.))
           ((MTIMES SIMP) -2. (($C SIMP) 38.))
           ((MTIMES SIMP) -3. (($C SIMP) 40.))
           ((MTIMES SIMP) -5. (($C SIMP) 46.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 4. (($C SIMP) 5.))
           ((MTIMES SIMP) 3. (($C SIMP) 13.))
           ((MTIMES SIMP) -12. (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 39.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 40.))
           ((MTIMES SIMP) -3. (($C SIMP) 49.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -31. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) -22. (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 15.))
           ((MTIMES SIMP) -1. (($C SIMP) 17.))
           ((MTIMES SIMP) -1. (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 25.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 43.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 45.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 47.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -31. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) -22. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 14.))
           ((MTIMES SIMP) -1. (($C SIMP) 16.))
           ((MTIMES SIMP) -1. (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 27.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 41.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 46.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 48.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -31. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -22. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 13.))
           ((MTIMES SIMP) -1. (($C SIMP) 16.))
           ((MTIMES SIMP) -1. (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 24.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 26.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 42.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 44.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 49.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) 3. (($C SIMP) 15.))
           ((MTIMES SIMP) 8. (($C SIMP) 21.))
           ((MTIMES SIMP) -2. (($C SIMP) 41.))
           ((MTIMES SIMP) -2. (($C SIMP) 42.))
           ((MTIMES SIMP) -6. (($C SIMP) 47.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) 3. (($C SIMP) 14.))
           ((MTIMES SIMP) 8. (($C SIMP) 20.))
           ((MTIMES SIMP) -2. (($C SIMP) 43.))
           ((MTIMES SIMP) -2. (($C SIMP) 44.))
           ((MTIMES SIMP) -6. (($C SIMP) 48.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 3. (($C SIMP) 13.))
           ((MTIMES SIMP) 8. (($C SIMP) 19.))
           ((MTIMES SIMP) -2. (($C SIMP) 45.))
           ((MTIMES SIMP) -2. (($C SIMP) 46.))
           ((MTIMES SIMP) -6. (($C SIMP) 49.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -83. 5.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -119. 5.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 47.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 48.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 49.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.) (($C SIMP) 17.)
         (($C SIMP) 18.) (($C SIMP) 19.) (($C SIMP) 20.)
         (($C SIMP) 21.) (($C SIMP) 22.) (($C SIMP) 23.)
         (($C SIMP) 24.) (($C SIMP) 25.) (($C SIMP) 26.)
         (($C SIMP) 27.) (($C SIMP) 28.) (($C SIMP) 29.)
         (($C SIMP) 30.) (($C SIMP) 31.) (($C SIMP) 32.)
         (($C SIMP) 33.) (($C SIMP) 34.) (($C SIMP) 35.)
         (($C SIMP) 36.) (($C SIMP) 37.) (($C SIMP) 38.)
         (($C SIMP) 39.) (($C SIMP) 40.) (($C SIMP) 41.)
         (($C SIMP) 42.) (($C SIMP) 43.) (($C SIMP) 44.)
         (($C SIMP) 45.) (($C SIMP) 46.) (($C SIMP) 47.)
         (($C SIMP) 48.) (($C SIMP) 49.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 1074.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1551. $%R81)
            ((MTIMES SIMP RATSIMP) -990. $%R82)
            ((MTIMES SIMP RATSIMP) 9337. $%R85)
            ((MTIMES SIMP RATSIMP) 968. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 179.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 141. $%R81)
            ((MTIMES SIMP RATSIMP) -90. $%R82)
            ((MTIMES SIMP RATSIMP) 979. $%R85)
            ((MTIMES SIMP RATSIMP) 88. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 3.) $%R85)
         ((MEQUAL SIMP) (($C SIMP) 4.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 418860.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3804108. $%R80)
            ((MTIMES SIMP RATSIMP) -820665. $%R81)
            ((MTIMES SIMP RATSIMP) -807002. $%R82)
            ((MTIMES SIMP RATSIMP) 791180. $%R83)
            ((MTIMES SIMP RATSIMP) 374826. $%R84)
            ((MTIMES SIMP RATSIMP) 2772119. $%R85)
            ((MTIMES SIMP RATSIMP) -325780. $%R86)
            ((MTIMES SIMP RATSIMP) -558480. $%R87)
            ((MTIMES SIMP RATSIMP) 454808. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 4188600.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 26370996. $%R80)
            ((MTIMES SIMP RATSIMP) -4958115. $%R81)
            ((MTIMES SIMP RATSIMP) -6541814. $%R82)
            ((MTIMES SIMP RATSIMP) 5538260. $%R83)
            ((MTIMES SIMP RATSIMP) 2011602. $%R84)
            ((MTIMES SIMP RATSIMP) 22840773. $%R85)
            ((MTIMES SIMP RATSIMP) -2280460. $%R86)
            ((MTIMES SIMP RATSIMP) -3909360. $%R87)
            ((MTIMES SIMP RATSIMP) 4056616. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2094300.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 951564. $%R80)
            ((MTIMES SIMP RATSIMP) -878835. $%R81)
            ((MTIMES SIMP RATSIMP) 209174. $%R82)
            ((MTIMES SIMP RATSIMP) 395590. $%R83)
            ((MTIMES SIMP RATSIMP) 678768. $%R84)
            ((MTIMES SIMP RATSIMP) 419982. $%R85)
            ((MTIMES SIMP RATSIMP) -162890. $%R86)
            ((MTIMES SIMP RATSIMP) -279240. $%R87)
            ((MTIMES SIMP RATSIMP) -371656. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 418860.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1559448. $%R80)
            ((MTIMES SIMP RATSIMP) 1280895. $%R81)
            ((MTIMES SIMP RATSIMP) 163038. $%R82)
            ((MTIMES SIMP RATSIMP) -139620. $%R83)
            ((MTIMES SIMP RATSIMP) 750726. $%R84)
            ((MTIMES SIMP RATSIMP) -1935331. $%R85)
            ((MTIMES SIMP RATSIMP) -558480. $%R86)
            ((MTIMES SIMP RATSIMP) 837720. $%R87)
            ((MTIMES SIMP RATSIMP) 2147728. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4188600.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10916136. $%R80)
            ((MTIMES SIMP RATSIMP) 7885185. $%R81)
            ((MTIMES SIMP RATSIMP) 1314426. $%R82)
            ((MTIMES SIMP RATSIMP) -977340. $%R83)
            ((MTIMES SIMP RATSIMP) 5255082. $%R84)
            ((MTIMES SIMP RATSIMP) -15831157. $%R85)
            ((MTIMES SIMP RATSIMP) -3909360. $%R86)
            ((MTIMES SIMP RATSIMP) 5864040. $%R87)
            ((MTIMES SIMP RATSIMP) 14715856. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4188600.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1559448. $%R80)
            ((MTIMES SIMP RATSIMP) 1898655. $%R81)
            ((MTIMES SIMP RATSIMP) -534282. $%R82)
            ((MTIMES SIMP RATSIMP) -139620. $%R83)
            ((MTIMES SIMP RATSIMP) 750726. $%R84)
            ((MTIMES SIMP RATSIMP) -1228651. $%R85)
            ((MTIMES SIMP RATSIMP) -558480. $%R86)
            ((MTIMES SIMP RATSIMP) 837720. $%R87)
            ((MTIMES SIMP RATSIMP) 1731208. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 83772.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 448932. $%R80)
            ((MTIMES SIMP RATSIMP) -535791. $%R81)
            ((MTIMES SIMP RATSIMP) -120298. $%R82)
            ((MTIMES SIMP RATSIMP) 186160. $%R83)
            ((MTIMES SIMP RATSIMP) -75180. $%R84)
            ((MTIMES SIMP RATSIMP) 55917. $%R85)
            ((MTIMES SIMP RATSIMP) 46540. $%R86)
            ((MTIMES SIMP RATSIMP) -279240. $%R87)
            ((MTIMES SIMP RATSIMP) -410656. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 837720.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3090972. $%R80)
            ((MTIMES SIMP RATSIMP) -3860925. $%R81)
            ((MTIMES SIMP RATSIMP) -746398. $%R82)
            ((MTIMES SIMP RATSIMP) 1303120. $%R83)
            ((MTIMES SIMP RATSIMP) -648696. $%R84)
            ((MTIMES SIMP RATSIMP) -121189. $%R85)
            ((MTIMES SIMP RATSIMP) 325780. $%R86)
            ((MTIMES SIMP RATSIMP) -1954680. $%R87)
            ((MTIMES SIMP RATSIMP) -2938368. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 837720.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 68736. $%R80)
            ((MTIMES SIMP RATSIMP) -731265. $%R81)
            ((MTIMES SIMP RATSIMP) 190526. $%R82)
            ((MTIMES SIMP RATSIMP) 186160. $%R83)
            ((MTIMES SIMP RATSIMP) 121362. $%R84)
            ((MTIMES SIMP RATSIMP) -214567. $%R85)
            ((MTIMES SIMP RATSIMP) 46540. $%R86)
            ((MTIMES SIMP RATSIMP) -279240. $%R87)
            ((MTIMES SIMP RATSIMP) -494904. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 13.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 1611.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1068. $%R81)
            ((MTIMES SIMP RATSIMP) -1710. $%R82)
            ((MTIMES SIMP RATSIMP) -1611. $%R84)
            ((MTIMES SIMP RATSIMP) 2849. $%R85)
            ((MTIMES SIMP RATSIMP) 1672. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 14.) $%R81)
         ((MEQUAL SIMP) (($C SIMP) 15.) $%R84)
         ((MEQUAL SIMP) (($C SIMP) 16.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 41886.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 70884. $%R80)
            ((MTIMES SIMP RATSIMP) 11559. $%R81)
            ((MTIMES SIMP RATSIMP) -42066. $%R82)
            ((MTIMES SIMP RATSIMP) 11277. $%R84)
            ((MTIMES SIMP RATSIMP) 76780. $%R85)
            ((MTIMES SIMP RATSIMP) 176. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 17.) $%R82)
         ((MEQUAL SIMP) (($C SIMP) 18.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 41886.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 70884. $%R80)
            ((MTIMES SIMP RATSIMP) 28056. $%R81)
            ((MTIMES SIMP RATSIMP) -10710. $%R82)
            ((MTIMES SIMP RATSIMP) 11277. $%R84)
            ((MTIMES SIMP RATSIMP) -39050. $%R85)
            ((MTIMES SIMP RATSIMP) 10472. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 19.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 55848.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 96660. $%R80)
            ((MTIMES SIMP RATSIMP) 8097. $%R81)
            ((MTIMES SIMP RATSIMP) -52470. $%R82)
            ((MTIMES SIMP RATSIMP) -74106. $%R84)
            ((MTIMES SIMP RATSIMP) 104999. $%R85)
            ((MTIMES SIMP RATSIMP) 51304. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 20.) $%R88)
         ((MEQUAL SIMP) (($C SIMP) 21.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 9308.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16110. $%R80)
            ((MTIMES SIMP RATSIMP) 17541. $%R81)
            ((MTIMES SIMP RATSIMP) -19080. $%R82)
            ((MTIMES SIMP RATSIMP) -12351. $%R84)
            ((MTIMES SIMP RATSIMP) 17450. $%R85)
            ((MTIMES SIMP RATSIMP) 9348. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 22.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 96660.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 92364. $%R80)
            ((MTIMES SIMP RATSIMP) 59460. $%R81)
            ((MTIMES SIMP RATSIMP) -120476. $%R82)
            ((MTIMES SIMP RATSIMP) 28640. $%R83)
            ((MTIMES SIMP RATSIMP) 31683. $%R84)
            ((MTIMES SIMP RATSIMP) 133972. $%R85)
            ((MTIMES SIMP RATSIMP) 7160. $%R86)
            ((MTIMES SIMP RATSIMP) 53700. $%R87)
            ((MTIMES SIMP RATSIMP) 23064. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 23.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6282900.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16333392. $%R80)
            ((MTIMES SIMP RATSIMP) 13108845. $%R81)
            ((MTIMES SIMP RATSIMP) -17145028. $%R82)
            ((MTIMES SIMP RATSIMP) -2885480. $%R83)
            ((MTIMES SIMP RATSIMP) -18047496. $%R84)
            ((MTIMES SIMP RATSIMP) 22101296. $%R85)
            ((MTIMES SIMP RATSIMP) 2420080. $%R86)
            ((MTIMES SIMP RATSIMP) 6841380. $%R87)
            ((MTIMES SIMP RATSIMP) 12611832. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 24.) $%R87)
         ((MEQUAL SIMP) (($C SIMP) 25.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 2094300.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3118896. $%R80)
            ((MTIMES SIMP RATSIMP) 2226585. $%R81)
            ((MTIMES SIMP RATSIMP) -1068564. $%R82)
            ((MTIMES SIMP RATSIMP) -279240. $%R83)
            ((MTIMES SIMP RATSIMP) 1501452. $%R84)
            ((MTIMES SIMP RATSIMP) -1410152. $%R85)
            ((MTIMES SIMP RATSIMP) -1116960. $%R86)
            ((MTIMES SIMP RATSIMP) -418860. $%R87)
            ((MTIMES SIMP RATSIMP) -726184. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 26.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 1570725.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4863072. $%R80)
            ((MTIMES SIMP RATSIMP) 6804195. $%R81)
            ((MTIMES SIMP RATSIMP) -5413348. $%R82)
            ((MTIMES SIMP RATSIMP) -791180. $%R83)
            ((MTIMES SIMP RATSIMP) -4136511. $%R84)
            ((MTIMES SIMP RATSIMP) 6184836. $%R85)
            ((MTIMES SIMP RATSIMP) 325780. $%R86)
            ((MTIMES SIMP RATSIMP) 2129205. $%R87)
            ((MTIMES SIMP RATSIMP) 5627312. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 27.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 6282900.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 234132. $%R80)
            ((MTIMES SIMP RATSIMP) 18401520. $%R81)
            ((MTIMES SIMP RATSIMP) -9820388. $%R82)
            ((MTIMES SIMP RATSIMP) -2420080. $%R83)
            ((MTIMES SIMP RATSIMP) 943509. $%R84)
            ((MTIMES SIMP RATSIMP) 2113716. $%R85)
            ((MTIMES SIMP RATSIMP) -2699320. $%R86)
            ((MTIMES SIMP RATSIMP) -139620. $%R87)
            ((MTIMES SIMP RATSIMP) 4957672. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 28.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 1432.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3525. $%R81)
            ((MTIMES SIMP RATSIMP) -2250. $%R82)
            ((MTIMES SIMP RATSIMP) -406. $%R85)
            ((MTIMES SIMP RATSIMP) 2200. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 29.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 628290.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3074862. $%R80)
            ((MTIMES SIMP RATSIMP) 5458875. $%R81)
            ((MTIMES SIMP RATSIMP) -497998. $%R82)
            ((MTIMES SIMP RATSIMP) -791180. $%R83)
            ((MTIMES SIMP RATSIMP) 2218884. $%R84)
            ((MTIMES SIMP RATSIMP) -3619779. $%R85)
            ((MTIMES SIMP RATSIMP) 325780. $%R86)
            ((MTIMES SIMP RATSIMP) 558480. $%R87)
            ((MTIMES SIMP RATSIMP) 821192. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 30.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 1256580.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3118896. $%R80)
            ((MTIMES SIMP RATSIMP) 5382075. $%R81)
            ((MTIMES SIMP RATSIMP) -11517834. $%R82)
            ((MTIMES SIMP RATSIMP) -279240. $%R83)
            ((MTIMES SIMP RATSIMP) 1501452. $%R84)
            ((MTIMES SIMP RATSIMP) 7316293. $%R85)
            ((MTIMES SIMP RATSIMP) -1116960. $%R86)
            ((MTIMES SIMP RATSIMP) 1675440. $%R87)
            ((MTIMES SIMP RATSIMP) 7927136. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 31.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 251316.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1853724. $%R80)
            ((MTIMES SIMP RATSIMP) 356493. $%R81)
            ((MTIMES SIMP RATSIMP) -649486. $%R82)
            ((MTIMES SIMP RATSIMP) -372320. $%R83)
            ((MTIMES SIMP RATSIMP) 1187844. $%R84)
            ((MTIMES SIMP RATSIMP) 631235. $%R85)
            ((MTIMES SIMP RATSIMP) -93080. $%R86)
            ((MTIMES SIMP RATSIMP) 558480. $%R87)
            ((MTIMES SIMP RATSIMP) 101808. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 32.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 1675440.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11184636. $%R80)
            ((MTIMES SIMP RATSIMP) 18142425. $%R81)
            ((MTIMES SIMP RATSIMP) -13657174. $%R82)
            ((MTIMES SIMP RATSIMP) -2606240. $%R83)
            ((MTIMES SIMP RATSIMP) 3746112. $%R84)
            ((MTIMES SIMP RATSIMP) 3364363. $%R85)
            ((MTIMES SIMP RATSIMP) -651560. $%R86)
            ((MTIMES SIMP RATSIMP) 3909360. $%R87)
            ((MTIMES SIMP RATSIMP) 10656016. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 33.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4188600.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2841804. $%R80)
            ((MTIMES SIMP RATSIMP) -47796735. $%R81)
            ((MTIMES SIMP RATSIMP) -529086. $%R82)
            ((MTIMES SIMP RATSIMP) 7260240. $%R83)
            ((MTIMES SIMP RATSIMP) -6978852. $%R84)
            ((MTIMES SIMP RATSIMP) 27400127. $%R85)
            ((MTIMES SIMP RATSIMP) 8097960. $%R86)
            ((MTIMES SIMP RATSIMP) -1675440. $%R87)
            ((MTIMES SIMP RATSIMP) -11611616. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 34.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 12565800.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33742932. $%R80)
            ((MTIMES SIMP RATSIMP) 171145995. $%R81)
            ((MTIMES SIMP RATSIMP) -146766938. $%R82)
            ((MTIMES SIMP RATSIMP) -30344080. $%R83)
            ((MTIMES SIMP RATSIMP) -153511116. $%R84)
            ((MTIMES SIMP RATSIMP) 172828741. $%R85)
            ((MTIMES SIMP RATSIMP) 11262680. $%R86)
            ((MTIMES SIMP RATSIMP) 73160880. $%R87)
            ((MTIMES SIMP RATSIMP) 167839872. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 35.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 46800.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 121968. $%R80)
            ((MTIMES SIMP RATSIMP) -115095. $%R81)
            ((MTIMES SIMP RATSIMP) -136662. $%R82)
            ((MTIMES SIMP RATSIMP) -10920. $%R83)
            ((MTIMES SIMP RATSIMP) 58716. $%R84)
            ((MTIMES SIMP RATSIMP) 261359. $%R85)
            ((MTIMES SIMP RATSIMP) -43680. $%R86)
            ((MTIMES SIMP RATSIMP) 65520. $%R87)
            ((MTIMES SIMP RATSIMP) 32128. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 36.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 2513160.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4205784. $%R80)
            ((MTIMES SIMP RATSIMP) -13699875. $%R81)
            ((MTIMES SIMP RATSIMP) -3959326. $%R82)
            ((MTIMES SIMP RATSIMP) 2140840. $%R83)
            ((MTIMES SIMP RATSIMP) -1802172. $%R84)
            ((MTIMES SIMP RATSIMP) 11738187. $%R85)
            ((MTIMES SIMP RATSIMP) 5770960. $%R86)
            ((MTIMES SIMP RATSIMP) 558480. $%R87)
            ((MTIMES SIMP RATSIMP) -2470096. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 37.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 12565800.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 108358008. $%R80)
            ((MTIMES SIMP RATSIMP) 40960905. $%R81)
            ((MTIMES SIMP RATSIMP) -10544822. $%R82)
            ((MTIMES SIMP RATSIMP) 2885480. $%R83)
            ((MTIMES SIMP RATSIMP) 33029796. $%R84)
            ((MTIMES SIMP RATSIMP) 7498879. $%R85)
            ((MTIMES SIMP RATSIMP) -2420080. $%R86)
            ((MTIMES SIMP RATSIMP) 49704720. $%R87)
            ((MTIMES SIMP RATSIMP) 20605968. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 38.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 4188600.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 17045454. $%R80)
            ((MTIMES SIMP RATSIMP) 3691515. $%R81)
            ((MTIMES SIMP RATSIMP) 11257814. $%R82)
            ((MTIMES SIMP RATSIMP) -5538260. $%R83)
            ((MTIMES SIMP RATSIMP) 4110198. $%R84)
            ((MTIMES SIMP RATSIMP) -6147223. $%R85)
            ((MTIMES SIMP RATSIMP) 2280460. $%R86)
            ((MTIMES SIMP RATSIMP) 3909360. $%R87)
            ((MTIMES SIMP RATSIMP) -8667816. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 39.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 1256580.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1191066. $%R80)
            ((MTIMES SIMP RATSIMP) 11810235. $%R81)
            ((MTIMES SIMP RATSIMP) -8349554. $%R82)
            ((MTIMES SIMP RATSIMP) -2838940. $%R83)
            ((MTIMES SIMP RATSIMP) -16402128. $%R84)
            ((MTIMES SIMP RATSIMP) 13652673. $%R85)
            ((MTIMES SIMP RATSIMP) 1908140. $%R86)
            ((MTIMES SIMP RATSIMP) 6143280. $%R87)
            ((MTIMES SIMP RATSIMP) 11166976. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 40.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 698100.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4112346. $%R80)
            ((MTIMES SIMP RATSIMP) 1919685. $%R81)
            ((MTIMES SIMP RATSIMP) -368614. $%R82)
            ((MTIMES SIMP RATSIMP) 884260. $%R83)
            ((MTIMES SIMP RATSIMP) 588552. $%R84)
            ((MTIMES SIMP RATSIMP) 198823. $%R85)
            ((MTIMES SIMP RATSIMP) 46540. $%R86)
            ((MTIMES SIMP RATSIMP) 1675440. $%R87)
            ((MTIMES SIMP RATSIMP) 988816. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 41.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 523575.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 779724. $%R80)
            ((MTIMES SIMP RATSIMP) 3946575. $%R81)
            ((MTIMES SIMP RATSIMP) -1101936. $%R82)
            ((MTIMES SIMP RATSIMP) -593385. $%R83)
            ((MTIMES SIMP RATSIMP) 375363. $%R84)
            ((MTIMES SIMP RATSIMP) -774128. $%R85)
            ((MTIMES SIMP RATSIMP) -279240. $%R86)
            ((MTIMES SIMP RATSIMP) 418860. $%R87)
            ((MTIMES SIMP RATSIMP) 1328144. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 42.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 2094300.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6439704. $%R80)
            ((MTIMES SIMP RATSIMP) 16057125. $%R81)
            ((MTIMES SIMP RATSIMP) -14530406. $%R82)
            ((MTIMES SIMP RATSIMP) -2280460. $%R83)
            ((MTIMES SIMP RATSIMP) -7596402. $%R84)
            ((MTIMES SIMP RATSIMP) 13411937. $%R85)
            ((MTIMES SIMP RATSIMP) -46540. $%R86)
            ((MTIMES SIMP RATSIMP) 5305560. $%R87)
            ((MTIMES SIMP RATSIMP) 14404424. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 43.) $%R86)
         ((MEQUAL SIMP) (($C SIMP) 44.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 418860.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1559448. $%R80)
            ((MTIMES SIMP RATSIMP) 525075. $%R81)
            ((MTIMES SIMP RATSIMP) -370482. $%R82)
            ((MTIMES SIMP RATSIMP) -139620. $%R83)
            ((MTIMES SIMP RATSIMP) 750726. $%R84)
            ((MTIMES SIMP RATSIMP) 224099. $%R85)
            ((MTIMES SIMP RATSIMP) -139620. $%R86)
            ((MTIMES SIMP RATSIMP) 837720. $%R87)
            ((MTIMES SIMP RATSIMP) 267928. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 45.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 104715.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 88068. $%R80)
            ((MTIMES SIMP RATSIMP) 237375. $%R81)
            ((MTIMES SIMP RATSIMP) -73312. $%R82)
            ((MTIMES SIMP RATSIMP) -93080. $%R83)
            ((MTIMES SIMP RATSIMP) -492429. $%R84)
            ((MTIMES SIMP RATSIMP) 271864. $%R85)
            ((MTIMES SIMP RATSIMP) 81445. $%R86)
            ((MTIMES SIMP RATSIMP) 139620. $%R87)
            ((MTIMES SIMP RATSIMP) 155248. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 46.) $%R83)
         ((MEQUAL SIMP) (($C SIMP) 47.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 6444.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6444. $%R80)
            ((MTIMES SIMP RATSIMP) 4281. $%R81)
            ((MTIMES SIMP RATSIMP) -5886. $%R82)
            ((MTIMES SIMP RATSIMP) 5243. $%R85)
            ((MTIMES SIMP RATSIMP) 2032. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 48.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 716.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 245. $%R81)
            ((MTIMES SIMP RATSIMP) 194. $%R82)
            ((MTIMES SIMP RATSIMP) -193. $%R85)
            ((MTIMES SIMP RATSIMP) 224. $%R88))))
         ((MEQUAL SIMP) (($C SIMP) 49.) $%R80))
        ((MLIST SIMP) $%R80 $%R81 $%R82 $%R83 $%R84 $%R85 $%R86 $%R87
         $%R88)
        (($MATRIX SIMP)
         ((MLIST SIMP) -3. ((RAT SIMP) 1. 2.) 0. -2. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. ((RAT SIMP) -1. 2.) 0. 0.
          ((RAT SIMP) -1. 2.) 1. 1. 1. 1. 1. 1. ((RAT SIMP) -83. 5.))
         ((MLIST SIMP) -2. -3. 0. ((RAT SIMP) -1. 2.) 0. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 3.)
          ((RAT SIMP) 1. 3.) ((RAT SIMP) 1. 3.) 0. 0. 1. 0. 0. 1. 0. 0.
          1. ((RAT SIMP) -3. 4.) ((RAT SIMP) -3. 4.)
          ((RAT SIMP) -3. 4.) 0. 0. 0. ((RAT SIMP) -119. 5.))
         ((MLIST SIMP) 6. 2. ((RAT SIMP) -3. 2.) -12. 2. 2. 2.
          ((RAT SIMP) -49. 3.) 1. 1. 1. ((RAT SIMP) 1. 2.)
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 0. 0.
          0. 0. 1. 1. 0. 0. ((RAT SIMP) 4. 3.) 0. 1. 0. 0. 1. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -31. 2.) 0. 0. 2. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. -2. 0. 0. -4. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.
          0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 4. 0. 0. -22. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 8. 0. 0. ((RAT SIMP) -8. 3.) 8. 0.
          0. -26. 0. 0. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 1. 0. 1. 0.
          ((RAT SIMP) 4. 3.) 0. 1. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          ((RAT SIMP) -31. 2.) 0. 0. 2. 0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. -2. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 1. 0. 0.
          0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          ((RAT SIMP) -4. 3.) 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0.
          0. 0. 4. 0. 0. 0. 0. -22. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 0. 8. 0. ((RAT SIMP) -8. 3.) 0. 8.
          0. 0. -26. 0. 4. 0. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. ((RAT SIMP) -1. 2.) 0. 0. 0. 1.
          1. 0. ((RAT SIMP) 4. 3.) 0. 0. 0. 0. 0. 1. 0. 0. 1. 0. 0.
          ((RAT SIMP) -31. 2.) 0. 0. 2. 0. 0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. -2. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 1. 0.
          0. 0. 0. 0. 0. 0. 0. 2. 0. 0. 0. 2. 0. 0. 0.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 4.
          0. 0. 0. 0. 0. 0. -22. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 0. 0. 8. ((RAT SIMP) -8. 3.) 0. 0.
          8. 0. 0. -26. 0. 4. 4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) -3. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1. 1. 0. 0. 0.
          0. 0. ((RAT SIMP) -43. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 3. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 3. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. -3. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1. 0. 0. 0. 0. 1. 0. 0.
          0. 0. ((RAT SIMP) -43. 3.) 0. 0. 0. 0. 0. 0. 3. 0. 0. 0. 0.
          ((RAT SIMP) -3. 4.) 0. 0. 3. 0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 0. 0. 0. 1. 0. 0. 0. 1.
          0. 0. 0. 0. ((RAT SIMP) -43. 3.) 0. 0. 0. 0. 3. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 4.) 0. 0. 3. 0. 0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. ((RAT SIMP) 1. 2.) 1. 0. 0. 0. 0.
          2. 0. 0. 0. 2. 0. 0. 0. 0. -15. 0. 0. 0. 0. 0. 0. 0. 2. 0. 0.
          2. 0. 0. -1. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. ((RAT SIMP) 1. 2.) 0. 0. 2. 1. 0. 0.
          0. 0. 2. 0. 0. 0. 0. -15. 0. 0. 0. 0. 0. 2. 0. 0. 0. 0. 2. 0.
          0. -1. 0. -1. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -3. 2.) ((RAT SIMP) 1. 2.) 0. 2. 0. 0. 2. 0.
          0. 1. 0. 0. 0. 0. -15. 0. 0. 0. 0. 0. 2. 0. 0. 2. 0. 0. 0. 0.
          0. -1. -1. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) -4. 0.
          0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. -12. 0. 0. 0. 0. 0.
          8. ((RAT SIMP) -8. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. -4.
          0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 2. -12. 0. 0. 0. 0. 0. 0. 0. 8.
          0. ((RAT SIMP) -8. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0.
          -4. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 2. 2. -12. 0. 0. 0. 0. 0. 0. 0. 0. 0. 8. 0.
          0. ((RAT SIMP) -8. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2.
          0. -11. 0. 4. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0.
          0. 0. 0. 6. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. -3. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. -11.
          0. 4. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0.
          6. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.
          ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0. 0. 0. 0. 2. 0. -11. 0.
          0. 0. 0. 0. 4. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0.
          6. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0.
          ((RAT SIMP) -3. 2.) 0. 0. -3. 0. 0. 0. 0. 2. -11. 0. 4. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 6. 0. 0.
          0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
          ((RAT SIMP) -3. 2.) 0. 0. 0. -3. 0. 0. 2. 0. -11. 0. 0. 0. 0.
          0. 0. 0. 4. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 6. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. -3. 0. 2. -11. 0. 0. 0. 0. 4. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 6. 0. 0. 0. 0.
          0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
          -2. -2. -10. 4. 0. 0. 4. 0. 0. 0. 4. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.) ((RAT SIMP) -4. 3.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -3. 0. ((RAT SIMP) -3. 2.) -3. 0. ((RAT SIMP) -3. 2.)
          -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. -3. 0.
          ((RAT SIMP) -3. 2.) -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0. -3.
          ((RAT SIMP) -3. 2.) 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -2. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. -2. -2. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. -2. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. -3. 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. -4. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. -3. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -2. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. -2. -2. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. -2. 0. 0. 0. 0. -4. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. -3. 0. ((RAT SIMP) -3. 2.)
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. -4. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. -3. ((RAT SIMP) -3. 2.) 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. -2. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. -2.
          0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. -3. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. -4. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 0. 0. -3.
          ((RAT SIMP) -3. 2.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. -5. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -5. 4.) 0. -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. -5. 0. 0. 0. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -5. 4.) -2. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. 0. 0. 0. -5. 0. 0. 0. 0.
          0. ((RAT SIMP) -5. 4.) 0. 0. 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0. 0. 0. 0.
          0. ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. 0. 0. -5. 0. 0. 0. 0.
          0. 0. ((RAT SIMP) -5. 4.) 0. -2. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0.
          ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -5. 0. 0.
          ((RAT SIMP) -5. 4.) 0. 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0.
          0. ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -5. 0.
          0. ((RAT SIMP) -5. 4.) 0. 0. 0. -2. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0. 0.
          0. 0. -3. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -6. 0.
          0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2. 0.
          0. 0. 0. 0. 0. -3. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0. -6.
          0. ((RAT SIMP) -6. 5.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
          0. 0. 0. 0. 0. 0. 0. 0. -3. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
          -6. ((RAT SIMP) -6. 5.)))))
      NIL
      (((8. 1.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -5. (($C SIMP) 1.))
           ((MTIMES SIMP) -2. (($C SIMP) 2.))
           ((MTIMES SIMP) 10. (($C SIMP) 4.))
           ((MTIMES SIMP) 5. (($C SIMP) 6.))
           ((MTIMES SIMP) -2. (($C SIMP) 9.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) -5. (($C SIMP) 2.))
           ((MTIMES SIMP) -3. (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) 6. (($C SIMP) 5.)) (($C SIMP) 6.)
           ((MTIMES SIMP) 4. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) -4. (($C SIMP) 3.))
           ((MTIMES SIMP) 4. (($C SIMP) 5.)) (($C SIMP) 6.)
           ((MTIMES SIMP) -2. (($C SIMP) 11.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -3. (($C SIMP) 4.))
           ((MTIMES SIMP) -2. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) 12. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 4.))
           ((MTIMES SIMP) -3. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) 4. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 13.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 6.))
           ((MTIMES SIMP) -4. (($C SIMP) 7.))
           ((MTIMES SIMP) 8. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 15.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -3. (($C SIMP) 1.))
           (($C SIMP) 2.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 3.))
           ((MTIMES SIMP) -12. (($C SIMP) 4.))
           ((MTIMES SIMP) 2. (($C SIMP) 5.))
           ((MTIMES SIMP) 3. (($C SIMP) 6.))
           ((MTIMES SIMP) 4. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) -2. (($C SIMP) 3.))
           ((MTIMES SIMP) -11. (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) 6. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 6.))
           (($C SIMP) 7.) ((MTIMES SIMP) -22. (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) -4. (($C SIMP) 9.))
           ((MTIMES SIMP) -2. (($C SIMP) 10.))
           ((MTIMES SIMP) 8. (($C SIMP) 12.))
           ((MTIMES SIMP) 4. (($C SIMP) 14.))
           ((MTIMES SIMP) -3. (($C SIMP) 16.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 2. (($C SIMP) 5.))
           (($C SIMP) 9.) ((MTIMES SIMP) -4. (($C SIMP) 10.))
           ((MTIMES SIMP) -6. (($C SIMP) 11.))
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) 8. (($C SIMP) 13.))
           ((MTIMES SIMP) 2. (($C SIMP) 14.))
           ((MTIMES SIMP) -3. (($C SIMP) 17.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) 4. (($C SIMP) 8.))
           ((MTIMES SIMP) -2. (($C SIMP) 12.))
           ((MTIMES SIMP) -4. (($C SIMP) 13.))
           ((MTIMES SIMP) -3. (($C SIMP) 14.))
           ((MTIMES SIMP) 24. (($C SIMP) 15.))
           ((MTIMES SIMP) -3. (($C SIMP) 18.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) ((MTIMES SIMP) -2. (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -37. 3.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 19.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 3.))
           (($C SIMP) 6.) ((MTIMES SIMP) -15. (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -49. 3.) (($C SIMP) 8.))
           ((MTIMES SIMP) -4. (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) 4. (($C SIMP) 12.))
           ((MTIMES SIMP) -3. (($C SIMP) 16.))
           ((MTIMES SIMP) -2. (($C SIMP) 17.))
           ((MTIMES SIMP) 6. (($C SIMP) 18.))
           ((MTIMES SIMP) -4. (($C SIMP) 19.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 7.)
           ((MTIMES SIMP) 4. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 16.))
           ((MTIMES SIMP) -3. (($C SIMP) 17.))
           ((MTIMES SIMP) 2. (($C SIMP) 18.))
           ((MTIMES SIMP) -4. (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 8.)
           ((MTIMES SIMP) 12. (($C SIMP) 15.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) -4. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 9.))
           (($C SIMP) 10.) ((MTIMES SIMP) -3. (($C SIMP) 11.))
           ((MTIMES SIMP) -11. (($C SIMP) 12.))
           ((MTIMES SIMP) 4. (($C SIMP) 13.))
           ((MTIMES SIMP) 4. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) -10. (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 20.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 8.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 12.))
           (($C SIMP) 13.) ((MTIMES SIMP) -36. (($C SIMP) 15.))
           ((MTIMES SIMP) -2. (($C SIMP) 21.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 2.))
           (($C SIMP) 3.) ((MTIMES SIMP) 2. (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -31. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) -22. (($C SIMP) 7.))
           ((MTIMES SIMP) -2. (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) 4. (($C SIMP) 14.))
           ((MTIMES SIMP) 6. (($C SIMP) 18.))
           ((MTIMES SIMP) -2. (($C SIMP) 19.))
           ((MTIMES SIMP) -4. (($C SIMP) 20.))
           ((MTIMES SIMP) 8. (($C SIMP) 21.))
           ((MTIMES SIMP) -5. (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 6.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 7.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) 2. (($C SIMP) 11.))
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 13.))
           ((MTIMES SIMP) ((RAT SIMP) -86. 3.) (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 3.) (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 6.))
           ((MTIMES SIMP) 2. (($C SIMP) 7.))
           ((MTIMES SIMP) 4. (($C SIMP) 14.))
           ((MTIMES SIMP) -2. (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) -9. (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 2.) (($C SIMP) 22.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -83. 5.) (($C SIMP) 4.))
           ((MTIMES SIMP) ((RAT SIMP) -119. 5.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 6.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -16. 5.) (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) -6. 5.) (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) 2. (($C SIMP) 12.))
           ((MTIMES SIMP) 3. (($C SIMP) 18.))
           ((MTIMES SIMP) 16. (($C SIMP) 21.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 22.))
           ((MTIMES SIMP) -6. (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 4.)
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 4.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 10.))
           ((MTIMES SIMP) ((RAT SIMP) -31. 2.) (($C SIMP) 12.))
           ((MTIMES SIMP) -22. (($C SIMP) 13.))
           ((MTIMES SIMP) -1. (($C SIMP) 14.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 4.) (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 4.))
           (($C SIMP) 5.) ((MTIMES SIMP) 4. (($C SIMP) 13.))
           ((MTIMES SIMP) 3. (($C SIMP) 18.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 19.))
           (($C SIMP) 20.) ((MTIMES SIMP) -22. (($C SIMP) 21.))
           ((MTIMES SIMP) -3. (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.) (($C SIMP) 5.))
           ((MTIMES SIMP) ((RAT SIMP) 4. 3.) (($C SIMP) 12.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -43. 3.) (($C SIMP) 18.))
           ((MTIMES SIMP) -2. (($C SIMP) 23.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.) (($C SIMP) 3.))
           (($C SIMP) 10.)
           ((MTIMES SIMP) ((RAT SIMP) 9. 4.) (($C SIMP) 16.))
           ((MTIMES SIMP) -14. (($C SIMP) 19.))
           ((MTIMES SIMP) -20. (($C SIMP) 20.))
           ((MTIMES SIMP) -2. (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -2. 3.) (($C SIMP) 2.))
           (($C SIMP) 3.)
           ((MTIMES SIMP) ((RAT SIMP) -2. 3.) (($C SIMP) 9.))
           ((MTIMES SIMP) 4. (($C SIMP) 11.))
           ((MTIMES SIMP) 3. (($C SIMP) 17.))
           ((MTIMES SIMP) 4. (($C SIMP) 19.))
           ((MTIMES SIMP) -13. (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 2.)
           ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($C SIMP) 3.))
           ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -12. 5.) (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -71. 5.) (($C SIMP) 16.))
           ((MTIMES SIMP) -25. (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 5.) (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 5.) (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.) (($C SIMP) 1.))
           (($C SIMP) 2.) ((MTIMES SIMP) 2. (($C SIMP) 10.))
           ((MTIMES SIMP) 3. (($C SIMP) 17.))
           ((MTIMES SIMP) 8. (($C SIMP) 20.))
           ((MTIMES SIMP) 5. (($C SIMP) 22.))
           ((MTIMES SIMP) -10. (($C SIMP) 23.))
           ((MTIMES SIMP) -4. (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) ((RAT SIMP) -5. 6.) (($C SIMP) 2.))
           ((MTIMES SIMP) -14. (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -82. 3.) (($C SIMP) 10.))
           ((MTIMES SIMP) -30. (($C SIMP) 11.))
           ((MTIMES SIMP) ((RAT SIMP) -3. 2.) (($C SIMP) 17.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 3.) (($C SIMP) 20.))
           ((MTIMES SIMP) ((RAT SIMP) -5. 6.) (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -4. 3.) (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP) (($C SIMP) 1.)
           ((MTIMES SIMP) 2. (($C SIMP) 9.))
           ((MTIMES SIMP) 3. (($C SIMP) 16.))
           ((MTIMES SIMP) 4. (($C SIMP) 19.))
           ((MTIMES SIMP) 5. (($C SIMP) 22.))
           ((MTIMES SIMP) 12. (($C SIMP) 23.))
           ((MTIMES SIMP) -8. (($C SIMP) 24.)))
          0.)
         ((MEQUAL SIMP)
          ((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -101. 7.) (($C SIMP) 1.))
           ((MTIMES SIMP) ((RAT SIMP) -191. 7.) (($C SIMP) 2.))
           ((MTIMES SIMP) ((RAT SIMP) -239. 7.) (($C SIMP) 3.))
           ((MTIMES SIMP) ((RAT SIMP) -10. 7.) (($C SIMP) 9.))
           ((MTIMES SIMP) ((RAT SIMP) -12. 7.) (($C SIMP) 16.))
           ((MTIMES SIMP) ((RAT SIMP) -12. 7.) (($C SIMP) 19.))
           ((MTIMES SIMP) ((RAT SIMP) -10. 7.) (($C SIMP) 22.))
           ((MTIMES SIMP) ((RAT SIMP) -12. 7.) (($C SIMP) 23.))
           ((MTIMES SIMP) ((RAT SIMP) -8. 7.) (($C SIMP) 24.)))
          0.))
        ((MLIST SIMP) (($C SIMP) 1.) (($C SIMP) 2.) (($C SIMP) 3.)
         (($C SIMP) 4.) (($C SIMP) 5.) (($C SIMP) 6.) (($C SIMP) 7.)
         (($C SIMP) 8.) (($C SIMP) 9.) (($C SIMP) 10.) (($C SIMP) 11.)
         (($C SIMP) 12.) (($C SIMP) 13.) (($C SIMP) 14.)
         (($C SIMP) 15.) (($C SIMP) 16.) (($C SIMP) 17.)
         (($C SIMP) 18.) (($C SIMP) 19.) (($C SIMP) 20.)
         (($C SIMP) 21.) (($C SIMP) 22.) (($C SIMP) 23.)
         (($C SIMP) 24.))
        ((MLIST SIMP)
         ((MEQUAL SIMP) (($C SIMP) 1.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11404. $%R73)
            ((MTIMES SIMP RATSIMP) 586. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 2.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 152256. $%R73)
            ((MTIMES SIMP RATSIMP) 7913. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 3.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 117020. $%R73)
            ((MTIMES SIMP RATSIMP) 6160. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 4.) $%R74)
         ((MEQUAL SIMP) (($C SIMP) 5.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2856. $%R73)
            ((MTIMES SIMP RATSIMP) 2125. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 6.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 25564. $%R73)
            ((MTIMES SIMP RATSIMP) 2379. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 7.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6442.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 62832. $%R73)
            ((MTIMES SIMP RATSIMP) 4877. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 8.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1239. $%R73)
            ((MTIMES SIMP RATSIMP) -286. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 9.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6442.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 119672. $%R73)
            ((MTIMES SIMP RATSIMP) 33211. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 10.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 252294. $%R73)
            ((MTIMES SIMP RATSIMP) 11369. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 11.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 249683. $%R73)
            ((MTIMES SIMP RATSIMP) 17613. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 12.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 12884.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 117852. $%R73)
            ((MTIMES SIMP RATSIMP) -10553. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 13.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 25768.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 134400. $%R73)
            ((MTIMES SIMP RATSIMP) -12735. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 14.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 32312. $%R73)
            ((MTIMES SIMP RATSIMP) 3642. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 15.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 12884.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3717. $%R73)
            ((MTIMES SIMP RATSIMP) -858. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 16.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 212492. $%R73)
            ((MTIMES SIMP RATSIMP) 39464. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 17.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 134316. $%R73)
            ((MTIMES SIMP RATSIMP) 24244. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 18.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 29288. $%R73)
            ((MTIMES SIMP RATSIMP) 4613. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 19.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 6442.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 318430. $%R73)
            ((MTIMES SIMP RATSIMP) 42325. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 20.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 6442.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 243201. $%R73)
            ((MTIMES SIMP RATSIMP) 37216. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 21.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 25768.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 107688. $%R73)
            ((MTIMES SIMP RATSIMP) 9263. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 22.)
          ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16240. $%R73)
            ((MTIMES SIMP RATSIMP) 6715. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 23.)
          ((MTIMES SIMP) ((RAT SIMP) -1. 6442.)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 30982. $%R73)
            ((MTIMES SIMP RATSIMP) 5605. $%R74))))
         ((MEQUAL SIMP) (($C SIMP) 24.) $%R73))
        ((MLIST SIMP) $%R73 $%R74)
        (($MATRIX SIMP)
         ((MLIST SIMP) -5. 1. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. -3. 0. 0.
          0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
          0. 0. ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 1. 1. ((RAT SIMP) -101. 7.))
         ((MLIST SIMP) -2. -5. 0. 0. 0. 0. 0. 1. ((RAT SIMP) -3. 2.) 0.
          0. 0. 0. 0. ((RAT SIMP) -5. 3.) 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -5. 4.) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 0. 0.
          0. ((RAT SIMP) -2. 3.) 1. 1. ((RAT SIMP) -5. 6.) 0.
          ((RAT SIMP) -191. 7.))
         ((MLIST SIMP) 0. -3. -4. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) -2.
          0. 0. 0. 0. ((RAT SIMP) -1. 3.) ((RAT SIMP) 1. 2.) 0. 0. 0.
          0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) 1. 4.) 1.
          ((RAT SIMP) -4. 5.) 0. 0. 0. ((RAT SIMP) -239. 7.))
         ((MLIST SIMP) 10. 2. 0. -3. ((RAT SIMP) 1. 2.) 0. 0. -12. 0.
          -2. 2. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) 0. 0. 0. 0. 0. 0. 2.
          0. 0. 0. ((RAT SIMP) -83. 5.) 1. 1. ((RAT SIMP) -1. 2.) 0. 0.
          0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 6. 4. -2. -3. 0. 0. 2. -11.
          ((RAT SIMP) -1. 2.) 0. 2. 0. ((RAT SIMP) 2. 3.) 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
          0. 0. ((RAT SIMP) -119. 5.) 0. ((RAT SIMP) -3. 4.) 1.
          ((RAT SIMP) 1. 3.) 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 5. 1. 1. ((RAT SIMP) -3. 2.) 0. -2. 0. 3.
          ((RAT SIMP) 1. 2.) ((RAT SIMP) -3. 2.) 0. 0. 0.
          ((RAT SIMP) -37. 3.) 1. 0. 1. 0. 0. ((RAT SIMP) 1. 2.) 0. 0.
          ((RAT SIMP) -31. 2.) 1. 1. ((RAT SIMP) -1. 2.)
          ((RAT SIMP) -6. 5.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 4. 0. 0. ((RAT SIMP) -3. 2.) -4. 0. 4. 6. 1.
          0. 0. 0. 0. -15. 0. 0. 1. 0. 0. ((RAT SIMP) 1. 2.) 0. -22. 0.
          ((RAT SIMP) -4. 3.) 2. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 12. 4. 8. ((RAT SIMP) -3. 2.) 0. 0.
          -22. 0. 0. 4. 0. 0. ((RAT SIMP) -49. 3.) 0. 0. 1. 0. 0.
          ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0.)
         ((MLIST SIMP) -2. 0. 0. 0. 0. 0. 0. 0. 0. 0. -4. 1. 0. 0. 0.
          0. 0. 0. 0. ((RAT SIMP) -5. 2.) 0. 0. 0. 0.
          ((RAT SIMP) -5. 3.) 0. 0. 0. ((RAT SIMP) -5. 4.) 0. 0. 0.
          ((RAT SIMP) -2. 3.) 2. 0. -14. 2. ((RAT SIMP) -10. 7.))
         ((MLIST SIMP) 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. -2. -4. 0. 0. 0.
          0. 0. 0. 0. 1. ((RAT SIMP) -3. 2.) 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 0. 1. 0.
          0. 2. ((RAT SIMP) -82. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. -2. 0. 0. 0. 0. 0. 0. 0. 0. -6. 0. 0. 0.
          0. 0. 0. 0. -3. 0. 0. 0. 0. 2. 0. 0. 0. 0. 0. 0. 0. 4.
          ((RAT SIMP) -12. 5.) 0. -30. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 8. 2. -2.
          ((RAT SIMP) -4. 3.) 0. 0. 4. 0. 0. -11. 0.
          ((RAT SIMP) -3. 2.) 0. 0. 2. 0. ((RAT SIMP) -6. 5.) 2.
          ((RAT SIMP) -31. 2.) 0. ((RAT SIMP) 4. 3.) 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 0. 8. -4. 0.
          ((RAT SIMP) -4. 3.) 0. 0. 4. 0. 4. -10. 1. 0. 0.
          ((RAT SIMP) -8. 3.) 0. 0. 0. -22. 4. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 4. 2. -3. 0. 0.
          0. 0. 0. 0. 4. ((RAT SIMP) 3. 2.) 0. -2. 4.
          ((RAT SIMP) -86. 3.) 4. 0. 0. -1. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. -2. 0. 0. 0. 0. 0. 24. 0. 0.
          -4. 0. 0. 12. 0. 0. -36. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0. 0.
          -3. 0. 0. 0. 0. 0. -3. ((RAT SIMP) 1. 2.) 0. 0. 0. 0. 0. 0.
          0. -2. 0. 0. 0. 0. ((RAT SIMP) -4. 3.) ((RAT SIMP) 9. 4.) 0.
          ((RAT SIMP) -71. 5.) 0. 0. 3. ((RAT SIMP) -12. 7.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.) 0.
          0. -3. 0. 0. 0. 0. -2. -3. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -1. 2.) 0. 0. 0. 0. ((RAT SIMP) 1. 2.) 0. 3. -25.
          3. ((RAT SIMP) -3. 2.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -3. 2.)
          0. 0. -3. 0. 0. 0. 6. 2. ((RAT SIMP) -3. 2.) 0. 0. 0.
          ((RAT SIMP) -3. 2.) 6. 0. -9. ((RAT SIMP) -6. 5.) 3.
          ((RAT SIMP) -3. 4.) 3. ((RAT SIMP) -43. 3.) 0. 0. 0. 0. 0. 0.
          0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. -4. 0. 0. -2. 0. 0. 0. -2. 0. 0. 0.
          0. 0. ((RAT SIMP) -3. 2.) 0. -14. 4. ((RAT SIMP) -4. 5.) 0.
          0. 4. ((RAT SIMP) -12. 7.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. -4. 0. 0. -2. 0. 0. -4. 0. 0. 0. 0.
          0. 1. 0. -20. 0. 0. 8. ((RAT SIMP) -8. 3.) 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          ((RAT SIMP) -4. 3.) 0. 0. -4. 0. 0. -2. 0. 8. 0. 0.
          ((RAT SIMP) -16. 5.) 16. 0. -22. 0. 0. 0. 0. 0. 0. 0. 0.)
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. ((RAT SIMP) -5. 4.) -5. ((RAT SIMP) -5. 3.)
          ((RAT SIMP) -5. 2.) 0. ((RAT SIMP) -3. 2.) 0. 0. 0. 0. -13.
          0. 5. ((RAT SIMP) -5. 6.) 5. ((RAT SIMP) -10. 7.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. ((RAT SIMP) -6. 5.) -6.
          ((RAT SIMP) -3. 2.) -3. -2. 0. 0. 0. -10. 0. 12.
          ((RAT SIMP) -12. 7.))
         ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
          0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. -2.
          ((RAT SIMP) -8. 3.) ((RAT SIMP) -8. 5.) -4.
          ((RAT SIMP) -4. 3.) -8. ((RAT SIMP) -8. 7.))))))) 
(ADD2LNC '$EXAM_LEVEL $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$Descendents|) 
(MREMPROP '|$Descendents| 'ARRAY) 
(MPUTPROP '|$Descendents| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 9. 2.
      (((8. 8.) (MLIST SIMP)
        ((MLIST SIMP) 8. 8. (($MATRIX SIMP) ((MLIST SIMP) $%R146)))
        ((MLIST SIMP) 8. 7.
         (($MATRIX SIMP)
          ((MLIST SIMP) $%R146 $%R146 $%R146 $%R146 $%R146 $%R146
           $%R146)))
        ((MLIST SIMP) 8. 6.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 2. $%R146)
           ((MTIMES SIMP RATSIMP) 3. $%R146)
           ((MTIMES SIMP RATSIMP) 3. $%R146)
           ((MTIMES SIMP RATSIMP) 3. $%R146)
           ((MTIMES SIMP RATSIMP) 3. $%R146)
           ((MTIMES SIMP RATSIMP) 3. $%R146)
           ((MTIMES SIMP RATSIMP) 3. $%R146))))
        ((MLIST SIMP) 8. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 4. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 3. 2.) $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 16. $%R146)
           ((MTIMES SIMP RATSIMP) 16. $%R146)
           ((MTIMES SIMP RATSIMP) 16. $%R146)
           ((MTIMES SIMP RATSIMP) 16. $%R146)
           ((MTIMES SIMP RATSIMP) 16. $%R146))))
        ((MLIST SIMP) 8. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 27. $%R146)
           ((MTIMES SIMP RATSIMP) 12. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 3. 4.) $%R146)
           ((MTIMES SIMP RATSIMP) 16. $%R146)
           ((MTIMES SIMP RATSIMP) 16. $%R146)
           ((MTIMES SIMP RATSIMP) 16. $%R146)
           ((MTIMES SIMP RATSIMP) 16. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 9. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 6. $%R146)
           ((MTIMES SIMP RATSIMP) 24. $%R146)
           ((MTIMES SIMP RATSIMP) 36. $%R146)
           ((MTIMES SIMP RATSIMP) 36. $%R146)
           ((MTIMES SIMP RATSIMP) 36. $%R146)
           ((MTIMES SIMP RATSIMP) 36. $%R146)
           ((MTIMES SIMP RATSIMP) 36. $%R146)
           ((MTIMES SIMP RATSIMP) 36. $%R146)
           ((MTIMES SIMP RATSIMP) 54. $%R146)
           ((MTIMES SIMP RATSIMP) 36. $%R146)
           ((MTIMES SIMP RATSIMP) 36. $%R146)
           ((MTIMES SIMP RATSIMP) 36. $%R146)
           ((MTIMES SIMP RATSIMP) 54. $%R146)
           ((MTIMES SIMP RATSIMP) 54. $%R146)
           ((MTIMES SIMP RATSIMP) 36. $%R146)
           ((MTIMES SIMP RATSIMP) 36. $%R146)
           ((MTIMES SIMP RATSIMP) 36. $%R146)
           ((MTIMES SIMP RATSIMP) 54. $%R146)
           ((MTIMES SIMP RATSIMP) 54. $%R146)
           ((MTIMES SIMP RATSIMP) 54. $%R146)
           ((MTIMES SIMP RATSIMP) 64. $%R146)
           ((MTIMES SIMP RATSIMP) 64. $%R146)
           ((MTIMES SIMP RATSIMP) 64. $%R146)
           ((MTIMES SIMP RATSIMP) 64. $%R146)
           ((MTIMES SIMP RATSIMP) 64. $%R146)
           ((MTIMES SIMP RATSIMP) 64. $%R146)
           ((MTIMES SIMP RATSIMP) 64. $%R146)
           ((MTIMES SIMP RATSIMP) 64. $%R146)
           ((MTIMES SIMP RATSIMP) 64. $%R146)
           ((MTIMES SIMP RATSIMP) 64. $%R146)
           ((MTIMES SIMP RATSIMP) 64. $%R146)
           ((MTIMES SIMP RATSIMP) 64. $%R146)
           ((MTIMES SIMP RATSIMP) 125. $%R146)
           ((MTIMES SIMP RATSIMP) 125. $%R146)
           ((MTIMES SIMP RATSIMP) 125. $%R146)
           ((MTIMES SIMP RATSIMP) 125. $%R146))))
        ((MLIST SIMP) 8. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 256. $%R146)
           ((MTIMES SIMP RATSIMP) 216. $%R146)
           ((MTIMES SIMP RATSIMP) 20. $%R146)
           ((MTIMES SIMP RATSIMP) 135. $%R146)
           ((MTIMES SIMP RATSIMP) 60. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 15. 4.) $%R146)
           ((MTIMES SIMP RATSIMP) 135. $%R146)
           ((MTIMES SIMP RATSIMP) 60. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 15. 4.) $%R146)
           ((MTIMES SIMP RATSIMP) 135. $%R146)
           ((MTIMES SIMP RATSIMP) 60. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 15. 4.) $%R146)
           ((MTIMES SIMP RATSIMP) 120. $%R146)
           ((MTIMES SIMP RATSIMP) 120. $%R146)
           ((MTIMES SIMP RATSIMP) 120. $%R146)
           ((MTIMES SIMP RATSIMP) 80. $%R146)
           ((MTIMES SIMP RATSIMP) 80. $%R146)
           ((MTIMES SIMP RATSIMP) 80. $%R146)
           ((MTIMES SIMP RATSIMP) 80. $%R146)
           ((MTIMES SIMP RATSIMP) 80. $%R146)
           ((MTIMES SIMP RATSIMP) 80. $%R146)
           ((MTIMES SIMP RATSIMP) 45. $%R146)
           ((MTIMES SIMP RATSIMP) 45. $%R146)
           ((MTIMES SIMP RATSIMP) 45. $%R146)
           ((MTIMES SIMP RATSIMP) 45. $%R146)
           ((MTIMES SIMP RATSIMP) 45. $%R146)
           ((MTIMES SIMP RATSIMP) 45. $%R146)
           ((MTIMES SIMP RATSIMP) 30. $%R146)
           ((MTIMES SIMP RATSIMP) 270. $%R146)
           ((MTIMES SIMP RATSIMP) 270. $%R146)
           ((MTIMES SIMP RATSIMP) 270. $%R146)
           ((MTIMES SIMP RATSIMP) 320. $%R146)
           ((MTIMES SIMP RATSIMP) 480. $%R146)
           ((MTIMES SIMP RATSIMP) 480. $%R146)
           ((MTIMES SIMP RATSIMP) 320. $%R146)
           ((MTIMES SIMP RATSIMP) 480. $%R146)
           ((MTIMES SIMP RATSIMP) 480. $%R146)
           ((MTIMES SIMP RATSIMP) 320. $%R146)
           ((MTIMES SIMP RATSIMP) 480. $%R146)
           ((MTIMES SIMP RATSIMP) 480. $%R146)
           ((MTIMES SIMP RATSIMP) 625. $%R146)
           ((MTIMES SIMP RATSIMP) 625. $%R146)
           ((MTIMES SIMP RATSIMP) 625. $%R146)
           ((MTIMES SIMP RATSIMP) 625. $%R146)
           ((MTIMES SIMP RATSIMP) 625. $%R146)
           ((MTIMES SIMP RATSIMP) 625. $%R146)
           ((MTIMES SIMP RATSIMP) 1296. $%R146)
           ((MTIMES SIMP RATSIMP) 1296. $%R146)
           ((MTIMES SIMP RATSIMP) 1296. $%R146))))
        ((MLIST SIMP) 8. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 3125. $%R146)
           ((MTIMES SIMP RATSIMP) 2560. $%R146)
           ((MTIMES SIMP RATSIMP) 1215. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 405. 2.) $%R146)
           ((MTIMES SIMP RATSIMP) 90. $%R146)
           ((MTIMES SIMP RATSIMP) 160. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 15. 8.) $%R146)
           ((MTIMES SIMP RATSIMP) 1536. $%R146)
           ((MTIMES SIMP RATSIMP) 1296. $%R146)
           ((MTIMES SIMP RATSIMP) 120. $%R146)
           ((MTIMES SIMP RATSIMP) 1536. $%R146)
           ((MTIMES SIMP RATSIMP) 1296. $%R146)
           ((MTIMES SIMP RATSIMP) 120. $%R146)
           ((MTIMES SIMP RATSIMP) 1215. $%R146)
           ((MTIMES SIMP RATSIMP) 540. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 135. 4.) $%R146)
           ((MTIMES SIMP RATSIMP) 1215. $%R146)
           ((MTIMES SIMP RATSIMP) 540. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 135. 4.) $%R146)
           ((MTIMES SIMP RATSIMP) 810. $%R146)
           ((MTIMES SIMP RATSIMP) 360. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 45. 2.) $%R146)
           ((MTIMES SIMP RATSIMP) 1280. $%R146)
           ((MTIMES SIMP RATSIMP) 1280. $%R146)
           ((MTIMES SIMP RATSIMP) 720. $%R146)
           ((MTIMES SIMP RATSIMP) 720. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 1875. 2.) $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 1875. 2.) $%R146)
           ((MTIMES SIMP RATSIMP) 480. $%R146)
           ((MTIMES SIMP RATSIMP) 480. $%R146)
           ((MTIMES SIMP RATSIMP) 405. $%R146)
           ((MTIMES SIMP RATSIMP) 5120. $%R146)
           ((MTIMES SIMP RATSIMP) 5625. $%R146)
           ((MTIMES SIMP RATSIMP) 5625. $%R146)
           ((MTIMES SIMP RATSIMP) 7776. $%R146)
           ((MTIMES SIMP RATSIMP) 7776. $%R146)
           ((MTIMES SIMP RATSIMP) 16807. $%R146)
           ((MTIMES SIMP RATSIMP) 16807. $%R146))))
        ((MLIST SIMP) 8. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) 46656. $%R146)
           ((MTIMES SIMP RATSIMP) 37500. $%R146)
           ((MTIMES SIMP RATSIMP) 34560. $%R146)
           ((MTIMES SIMP RATSIMP) 2688. $%R146)
           ((MTIMES SIMP RATSIMP) 2268. $%R146)
           ((MTIMES SIMP RATSIMP) 3780. $%R146)
           ((MTIMES SIMP RATSIMP) 1680. $%R146)
           ((MTIMES SIMP RATSIMP) 105. $%R146)
           ((MTIMES SIMP RATSIMP) 21875. $%R146)
           ((MTIMES SIMP RATSIMP) 17920. $%R146)
           ((MTIMES SIMP RATSIMP) 8505. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 2835. 2.) $%R146)
           ((MTIMES SIMP RATSIMP) 630. $%R146)
           ((MTIMES SIMP RATSIMP) 1120. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 105. 8.) $%R146)
           ((MTIMES SIMP RATSIMP) 16128. $%R146)
           ((MTIMES SIMP RATSIMP) 13608. $%R146)
           ((MTIMES SIMP RATSIMP) 1260. $%R146)
           ((MTIMES SIMP RATSIMP) 15120. $%R146)
           ((MTIMES SIMP RATSIMP) 6720. $%R146)
           ((MTIMES SIMP RATSIMP) 420. $%R146)
           ((MTIMES SIMP RATSIMP) 17500. $%R146)
           ((MTIMES SIMP RATSIMP) 13608. $%R146)
           ((MTIMES SIMP RATSIMP) 262144. $%R146))))
        ((MLIST SIMP) 8. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) 105. 16.) $%R146)
           ((MTIMES SIMP RATSIMP) 2240. $%R146)
           ((MTIMES SIMP RATSIMP) 630. $%R146)
           ((MTIMES SIMP RATSIMP) 5040. $%R146)
           ((MTIMES SIMP) ((RAT SIMP) 2835. 2.) $%R146)
           ((MTIMES SIMP RATSIMP) 22680. $%R146)
           ((MTIMES SIMP RATSIMP) 25515. $%R146)
           ((MTIMES SIMP RATSIMP) 48384. $%R146)
           ((MTIMES SIMP RATSIMP) 17010. $%R146)
           ((MTIMES SIMP RATSIMP) 57344. $%R146)
           ((MTIMES SIMP RATSIMP) 35840. $%R146)
           ((MTIMES SIMP RATSIMP) 286720. $%R146)
           ((MTIMES SIMP RATSIMP) 43750. $%R146)
           ((MTIMES SIMP RATSIMP) 590625. $%R146)
           ((MTIMES SIMP RATSIMP) 653184. $%R146)
           ((MTIMES SIMP RATSIMP) 823543. $%R146))))))
      NIL
      (((8. 6.) (MLIST SIMP)
        ((MLIST SIMP) 8. 6.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 51. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R125)
             ((MTIMES SIMP RATSIMP) 27. $%R126)
             ((MTIMES SIMP RATSIMP) 27. $%R127)
             ((MTIMES SIMP RATSIMP) -21. $%R128)
             ((MTIMES SIMP RATSIMP) 27. $%R129)
             ((MTIMES SIMP RATSIMP) -21. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R138)))
           $%R139
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R125)
             ((MTIMES SIMP RATSIMP) 27. $%R126)
             ((MTIMES SIMP RATSIMP) -21. $%R127)
             ((MTIMES SIMP RATSIMP) 27. $%R128)
             ((MTIMES SIMP RATSIMP) 27. $%R129)
             ((MTIMES SIMP RATSIMP) -21. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           $%R135
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) 15. $%R127)
             ((MTIMES SIMP RATSIMP) 15. $%R128)
             ((MTIMES SIMP RATSIMP) 15. $%R129)
             ((MTIMES SIMP RATSIMP) -9. $%R130)
             ((MTIMES SIMP RATSIMP) 16. $%R131)
             ((MTIMES SIMP RATSIMP) 16. $%R132)
             ((MTIMES SIMP RATSIMP) 16. $%R133)
             ((MTIMES SIMP RATSIMP) 16. $%R134)
             ((MTIMES SIMP RATSIMP) 16. $%R135)
             ((MTIMES SIMP RATSIMP) 16. $%R136)
             ((MTIMES SIMP RATSIMP) 16. $%R137)
             ((MTIMES SIMP RATSIMP) 16. $%R138)
             ((MTIMES SIMP RATSIMP) 16. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 51. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)))
           $%R138 $%R137 $%R136
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)))
           $%R134 $%R133 $%R132 $%R131 $%R130 $%R129 $%R128 $%R127
           $%R126 $%R125)))
        ((MLIST SIMP) 8. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R125)
             ((MTIMES SIMP RATSIMP) -3. $%R126)
             ((MTIMES SIMP RATSIMP) -3. $%R127)
             ((MTIMES SIMP RATSIMP) -3. $%R128)
             ((MTIMES SIMP RATSIMP) -3. $%R129)
             ((MTIMES SIMP RATSIMP) 13. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 57. $%R125)
             ((MTIMES SIMP RATSIMP) 9. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) 9. $%R129)
             ((MTIMES SIMP RATSIMP) 9. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R125)
             ((MTIMES SIMP RATSIMP) 57. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) 9. $%R129)
             ((MTIMES SIMP RATSIMP) 9. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R125)
             ((MTIMES SIMP RATSIMP) 21. $%R126)
             ((MTIMES SIMP RATSIMP) -27. $%R127)
             ((MTIMES SIMP RATSIMP) 21. $%R128)
             ((MTIMES SIMP RATSIMP) 21. $%R129)
             ((MTIMES SIMP RATSIMP) -27. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R125)
             ((MTIMES SIMP RATSIMP) 21. $%R126)
             ((MTIMES SIMP RATSIMP) 21. $%R127)
             ((MTIMES SIMP RATSIMP) -27. $%R128)
             ((MTIMES SIMP RATSIMP) 21. $%R129)
             ((MTIMES SIMP RATSIMP) -27. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R138)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R125)
             ((MTIMES SIMP RATSIMP) 9. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) 57. $%R129)
             ((MTIMES SIMP RATSIMP) 9. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) 15. $%R127)
             ((MTIMES SIMP RATSIMP) 15. $%R128)
             ((MTIMES SIMP RATSIMP) 15. $%R129)
             ((MTIMES SIMP RATSIMP) -9. $%R130)
             ((MTIMES SIMP RATSIMP) 16. $%R131)
             ((MTIMES SIMP RATSIMP) 16. $%R132)
             ((MTIMES SIMP RATSIMP) 16. $%R133)
             ((MTIMES SIMP RATSIMP) 16. $%R134)
             ((MTIMES SIMP RATSIMP) 16. $%R136)
             ((MTIMES SIMP RATSIMP) 16. $%R137)
             ((MTIMES SIMP RATSIMP) 16. $%R138)))
           ((MPLUS SIMP) $%R137 $%R138 $%R139)
           ((MPLUS SIMP) $%R135 $%R136 $%R138)
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) 15. $%R127)
             ((MTIMES SIMP RATSIMP) 15. $%R128)
             ((MTIMES SIMP RATSIMP) 15. $%R129)
             ((MTIMES SIMP RATSIMP) -9. $%R130)
             ((MTIMES SIMP RATSIMP) 16. $%R131)
             ((MTIMES SIMP RATSIMP) 16. $%R132)
             ((MTIMES SIMP RATSIMP) 16. $%R133)
             ((MTIMES SIMP RATSIMP) 16. $%R134)
             ((MTIMES SIMP RATSIMP) 16. $%R135)
             ((MTIMES SIMP RATSIMP) 16. $%R138)
             ((MTIMES SIMP RATSIMP) 16. $%R139)))
           ((MPLUS SIMP) $%R133 $%R134 $%R139)
           ((MPLUS SIMP) $%R132 $%R134 $%R135)
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) 15. $%R127)
             ((MTIMES SIMP RATSIMP) 15. $%R128)
             ((MTIMES SIMP RATSIMP) 15. $%R129)
             ((MTIMES SIMP RATSIMP) -9. $%R130)
             ((MTIMES SIMP RATSIMP) 16. $%R131)
             ((MTIMES SIMP RATSIMP) 16. $%R134)
             ((MTIMES SIMP RATSIMP) 16. $%R135)
             ((MTIMES SIMP RATSIMP) 16. $%R136)
             ((MTIMES SIMP RATSIMP) 16. $%R137)
             ((MTIMES SIMP RATSIMP) 16. $%R138)
             ((MTIMES SIMP RATSIMP) 16. $%R139)))
           ((MPLUS SIMP) $%R131 $%R134 $%R138)
           ((MPLUS SIMP) $%R131 $%R133 $%R137)
           ((MPLUS SIMP) $%R131 $%R132 $%R136)
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R125)
             ((MTIMES SIMP RATSIMP) 27. $%R126)
             ((MTIMES SIMP RATSIMP) 27. $%R127)
             ((MTIMES SIMP RATSIMP) -21. $%R128)
             ((MTIMES SIMP RATSIMP) 59. $%R129)
             ((MTIMES SIMP RATSIMP) -21. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 64. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R125)
             ((MTIMES SIMP RATSIMP) 27. $%R126)
             ((MTIMES SIMP RATSIMP) -21. $%R127)
             ((MTIMES SIMP RATSIMP) 27. $%R128)
             ((MTIMES SIMP RATSIMP) 59. $%R129)
             ((MTIMES SIMP RATSIMP) -21. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 64. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R125)
             ((MTIMES SIMP RATSIMP) -51. $%R126)
             ((MTIMES SIMP RATSIMP) -3. $%R127)
             ((MTIMES SIMP RATSIMP) -3. $%R128)
             ((MTIMES SIMP RATSIMP) 29. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) -32. $%R131)
             ((MTIMES SIMP RATSIMP) -32. $%R136)
             ((MTIMES SIMP RATSIMP) -32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -51. $%R125)
             ((MTIMES SIMP RATSIMP) -3. $%R126)
             ((MTIMES SIMP RATSIMP) -3. $%R127)
             ((MTIMES SIMP RATSIMP) -3. $%R128)
             ((MTIMES SIMP RATSIMP) 29. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) -32. $%R131)
             ((MTIMES SIMP RATSIMP) -32. $%R132)
             ((MTIMES SIMP RATSIMP) -32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R125)
             ((MTIMES SIMP RATSIMP) -3. $%R126)
             ((MTIMES SIMP RATSIMP) -3. $%R127)
             ((MTIMES SIMP RATSIMP) 29. $%R128)
             ((MTIMES SIMP RATSIMP) -51. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) -32. $%R134)
             ((MTIMES SIMP RATSIMP) -32. $%R135)
             ((MTIMES SIMP RATSIMP) -32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R125)
             ((MTIMES SIMP RATSIMP) 33. $%R126)
             ((MTIMES SIMP RATSIMP) 81. $%R127) $%R128
             ((MTIMES SIMP RATSIMP) 33. $%R129)
             ((MTIMES SIMP RATSIMP) -15. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 64. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 64. $%R135)
             ((MTIMES SIMP RATSIMP) 64. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 51. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) -29. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) -32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) -29. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) -32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) -29. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 51. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) -32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R125)
             ((MTIMES SIMP RATSIMP) 33. $%R126) $%R127
             ((MTIMES SIMP RATSIMP) 81. $%R128)
             ((MTIMES SIMP RATSIMP) 33. $%R129)
             ((MTIMES SIMP RATSIMP) -15. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 64. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 64. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 64. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 51. $%R126)
             ((MTIMES SIMP RATSIMP) -29. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) -32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) -29. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) -32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) -29. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 51. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) -32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R125)
             ((MTIMES SIMP RATSIMP) 59. $%R126)
             ((MTIMES SIMP RATSIMP) 27. $%R127)
             ((MTIMES SIMP RATSIMP) -21. $%R128)
             ((MTIMES SIMP RATSIMP) 27. $%R129)
             ((MTIMES SIMP RATSIMP) -21. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 64. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R125)
             ((MTIMES SIMP RATSIMP) 59. $%R126)
             ((MTIMES SIMP RATSIMP) -21. $%R127)
             ((MTIMES SIMP RATSIMP) 27. $%R128)
             ((MTIMES SIMP RATSIMP) 27. $%R129)
             ((MTIMES SIMP RATSIMP) -21. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 64. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R125)
             ((MTIMES SIMP RATSIMP) -29. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)
             ((MTIMES SIMP RATSIMP) -32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -29. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 51. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)
             ((MTIMES SIMP RATSIMP) -32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 59. $%R125)
             ((MTIMES SIMP RATSIMP) 27. $%R126)
             ((MTIMES SIMP RATSIMP) 27. $%R127)
             ((MTIMES SIMP RATSIMP) -21. $%R128)
             ((MTIMES SIMP RATSIMP) 27. $%R129)
             ((MTIMES SIMP RATSIMP) -21. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 64. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R138)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 59. $%R125)
             ((MTIMES SIMP RATSIMP) 27. $%R126)
             ((MTIMES SIMP RATSIMP) -21. $%R127)
             ((MTIMES SIMP RATSIMP) 27. $%R128)
             ((MTIMES SIMP RATSIMP) 27. $%R129)
             ((MTIMES SIMP RATSIMP) -21. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 64. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -29. $%R125)
             ((MTIMES SIMP RATSIMP) 51. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)
             ((MTIMES SIMP RATSIMP) -32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) -13. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R125)
             ((MTIMES SIMP RATSIMP) 27. $%R126)
             ((MTIMES SIMP RATSIMP) 27. $%R127)
             ((MTIMES SIMP RATSIMP) 27. $%R128)
             ((MTIMES SIMP RATSIMP) 27. $%R129)
             ((MTIMES SIMP RATSIMP) -5. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R138)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R125)
             ((MTIMES SIMP RATSIMP) 27. $%R126)
             ((MTIMES SIMP RATSIMP) 27. $%R127)
             ((MTIMES SIMP RATSIMP) 27. $%R128)
             ((MTIMES SIMP RATSIMP) 27. $%R129)
             ((MTIMES SIMP RATSIMP) -5. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) -13. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) -13. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134))))))
        ((MLIST SIMP) 8. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R125)
             ((MTIMES SIMP RATSIMP) 27. $%R126)
             ((MTIMES SIMP RATSIMP) 27. $%R127)
             ((MTIMES SIMP RATSIMP) 27. $%R128)
             ((MTIMES SIMP RATSIMP) 75. $%R129)
             ((MTIMES SIMP RATSIMP) -69. $%R130)
             ((MTIMES SIMP RATSIMP) 96. $%R134)
             ((MTIMES SIMP RATSIMP) 96. $%R135)
             ((MTIMES SIMP RATSIMP) 96. $%R138)
             ((MTIMES SIMP RATSIMP) 96. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R125)
             ((MTIMES SIMP RATSIMP) 9. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) 9. $%R129)
             ((MTIMES SIMP RATSIMP) -39. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 128.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R125)
             ((MTIMES SIMP RATSIMP) 9. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) 57. $%R129)
             ((MTIMES SIMP RATSIMP) 9. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 57. $%R125)
             ((MTIMES SIMP RATSIMP) 9. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) -7. $%R129)
             ((MTIMES SIMP RATSIMP) -7. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R133)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R125)
             ((MTIMES SIMP RATSIMP) 57. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) -7. $%R129)
             ((MTIMES SIMP RATSIMP) -7. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R137)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R125)
             ((MTIMES SIMP RATSIMP) 21. $%R126)
             ((MTIMES SIMP RATSIMP) -27. $%R127)
             ((MTIMES SIMP RATSIMP) 21. $%R128)
             ((MTIMES SIMP RATSIMP) 37. $%R129)
             ((MTIMES SIMP RATSIMP) -11. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R125)
             ((MTIMES SIMP RATSIMP) 21. $%R126)
             ((MTIMES SIMP RATSIMP) 21. $%R127)
             ((MTIMES SIMP RATSIMP) -27. $%R128)
             ((MTIMES SIMP RATSIMP) 37. $%R129)
             ((MTIMES SIMP RATSIMP) -11. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 47. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) 15. $%R127)
             ((MTIMES SIMP RATSIMP) 15. $%R128)
             ((MTIMES SIMP RATSIMP) 63. $%R129)
             ((MTIMES SIMP RATSIMP) 15. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R125)
             ((MTIMES SIMP RATSIMP) 47. $%R126)
             ((MTIMES SIMP RATSIMP) 15. $%R127)
             ((MTIMES SIMP RATSIMP) 15. $%R128)
             ((MTIMES SIMP RATSIMP) 63. $%R129)
             ((MTIMES SIMP RATSIMP) 15. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) -17. $%R127)
             ((MTIMES SIMP RATSIMP) 15. $%R128)
             ((MTIMES SIMP RATSIMP) -33. $%R129)
             ((MTIMES SIMP RATSIMP) -33. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R137)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) 15. $%R127)
             ((MTIMES SIMP RATSIMP) -17. $%R128)
             ((MTIMES SIMP RATSIMP) -33. $%R129)
             ((MTIMES SIMP RATSIMP) -33. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33. $%R125)
             ((MTIMES SIMP RATSIMP) 33. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) 9. $%R129)
             ((MTIMES SIMP RATSIMP) 9. $%R130)
             ((MTIMES SIMP RATSIMP) 16. $%R131)
             ((MTIMES SIMP RATSIMP) 16. $%R132)
             ((MTIMES SIMP RATSIMP) 16. $%R133)
             ((MTIMES SIMP RATSIMP) 16. $%R136)
             ((MTIMES SIMP RATSIMP) 16. $%R137)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) -9. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) -9. $%R130)
             ((MTIMES SIMP RATSIMP) 8. $%R134)
             ((MTIMES SIMP RATSIMP) 8. $%R135)
             ((MTIMES SIMP RATSIMP) 8. $%R137)
             ((MTIMES SIMP RATSIMP) 8. $%R138)
             ((MTIMES SIMP RATSIMP) 8. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) -9. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) -9. $%R130)
             ((MTIMES SIMP RATSIMP) 8. $%R134)
             ((MTIMES SIMP RATSIMP) 8. $%R135)
             ((MTIMES SIMP RATSIMP) 8. $%R136)
             ((MTIMES SIMP RATSIMP) 8. $%R138)
             ((MTIMES SIMP RATSIMP) 8. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) -9. $%R126)
             ((MTIMES SIMP RATSIMP) -9. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) -9. $%R130)
             ((MTIMES SIMP RATSIMP) 8. $%R133)
             ((MTIMES SIMP RATSIMP) 8. $%R134)
             ((MTIMES SIMP RATSIMP) 8. $%R135)
             ((MTIMES SIMP RATSIMP) 8. $%R138)
             ((MTIMES SIMP RATSIMP) 8. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) -9. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) -9. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) -9. $%R130)
             ((MTIMES SIMP RATSIMP) 8. $%R132)
             ((MTIMES SIMP RATSIMP) 8. $%R134)
             ((MTIMES SIMP RATSIMP) 8. $%R135)
             ((MTIMES SIMP RATSIMP) 8. $%R138)
             ((MTIMES SIMP RATSIMP) 8. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) -9. $%R127)
             ((MTIMES SIMP RATSIMP) -9. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) -9. $%R130)
             ((MTIMES SIMP RATSIMP) 8. $%R131)
             ((MTIMES SIMP RATSIMP) 8. $%R134)
             ((MTIMES SIMP RATSIMP) 8. $%R135)
             ((MTIMES SIMP RATSIMP) 8. $%R138)
             ((MTIMES SIMP RATSIMP) 8. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) 15. $%R127)
             ((MTIMES SIMP RATSIMP) 15. $%R128)
             ((MTIMES SIMP RATSIMP) 15. $%R129)
             ((MTIMES SIMP RATSIMP) -9. $%R130)
             ((MTIMES SIMP RATSIMP) 16. $%R134)
             ((MTIMES SIMP RATSIMP) 16. $%R135)
             ((MTIMES SIMP RATSIMP) 16. $%R138)
             ((MTIMES SIMP RATSIMP) 16. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R125)
             ((MTIMES SIMP RATSIMP) 9. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 2. $%R128)
             ((MTIMES SIMP RATSIMP) 6. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) 8. $%R131)
             ((MTIMES SIMP RATSIMP) 8. $%R132)
             ((MTIMES SIMP RATSIMP) 6. $%R133)
             ((MTIMES SIMP RATSIMP) 6. $%R134)
             ((MTIMES SIMP RATSIMP) 6. $%R135)
             ((MTIMES SIMP RATSIMP) 4. $%R136)
             ((MTIMES SIMP RATSIMP) 6. $%R138)
             ((MTIMES SIMP RATSIMP) 6. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R125)
             ((MTIMES SIMP RATSIMP) 6. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 2. $%R128)
             ((MTIMES SIMP RATSIMP) 6. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) 8. $%R131)
             ((MTIMES SIMP RATSIMP) 4. $%R132)
             ((MTIMES SIMP RATSIMP) 6. $%R134)
             ((MTIMES SIMP RATSIMP) 6. $%R135)
             ((MTIMES SIMP RATSIMP) 8. $%R136)
             ((MTIMES SIMP RATSIMP) 6. $%R137)
             ((MTIMES SIMP RATSIMP) 6. $%R138)
             ((MTIMES SIMP RATSIMP) 6. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -27. $%R125)
             ((MTIMES SIMP RATSIMP) -27. $%R126)
             ((MTIMES SIMP RATSIMP) -3. $%R127)
             ((MTIMES SIMP RATSIMP) 29. $%R128)
             ((MTIMES SIMP RATSIMP) -3. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) 16. $%R131)
             ((MTIMES SIMP RATSIMP) -16. $%R132)
             ((MTIMES SIMP RATSIMP) 48. $%R133)
             ((MTIMES SIMP RATSIMP) -16. $%R136)
             ((MTIMES SIMP RATSIMP) 48. $%R137)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R125)
             ((MTIMES SIMP RATSIMP) 9. $%R126)
             ((MTIMES SIMP RATSIMP) 2. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) 6. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) 8. $%R131)
             ((MTIMES SIMP RATSIMP) 6. $%R132)
             ((MTIMES SIMP RATSIMP) 8. $%R133)
             ((MTIMES SIMP RATSIMP) 6. $%R134)
             ((MTIMES SIMP RATSIMP) 6. $%R135)
             ((MTIMES SIMP RATSIMP) 4. $%R137)
             ((MTIMES SIMP RATSIMP) 6. $%R138)
             ((MTIMES SIMP RATSIMP) 6. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R125)
             ((MTIMES SIMP RATSIMP) 6. $%R126)
             ((MTIMES SIMP RATSIMP) 2. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) 6. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) 8. $%R131)
             ((MTIMES SIMP RATSIMP) 4. $%R133)
             ((MTIMES SIMP RATSIMP) 6. $%R134)
             ((MTIMES SIMP RATSIMP) 6. $%R135)
             ((MTIMES SIMP RATSIMP) 6. $%R136)
             ((MTIMES SIMP RATSIMP) 8. $%R137)
             ((MTIMES SIMP RATSIMP) 6. $%R138)
             ((MTIMES SIMP RATSIMP) 6. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R125)
             ((MTIMES SIMP RATSIMP) 27. $%R126)
             ((MTIMES SIMP RATSIMP) -29. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) 3. $%R130)
             ((MTIMES SIMP RATSIMP) -16. $%R131)
             ((MTIMES SIMP RATSIMP) -48. $%R132)
             ((MTIMES SIMP RATSIMP) 16. $%R133)
             ((MTIMES SIMP RATSIMP) -48. $%R136)
             ((MTIMES SIMP RATSIMP) 16. $%R137)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 69. $%R125)
             ((MTIMES SIMP RATSIMP) 69. $%R126)
             ((MTIMES SIMP RATSIMP) 69. $%R127)
             ((MTIMES SIMP RATSIMP) 69. $%R128)
             ((MTIMES SIMP RATSIMP) 117. $%R129)
             ((MTIMES SIMP RATSIMP) -27. $%R130)
             ((MTIMES SIMP RATSIMP) 64. $%R131)
             ((MTIMES SIMP RATSIMP) 96. $%R132)
             ((MTIMES SIMP RATSIMP) 96. $%R133)
             ((MTIMES SIMP RATSIMP) 96. $%R134)
             ((MTIMES SIMP RATSIMP) 96. $%R135)
             ((MTIMES SIMP RATSIMP) 96. $%R136)
             ((MTIMES SIMP RATSIMP) 96. $%R137)
             ((MTIMES SIMP RATSIMP) 96. $%R138)
             ((MTIMES SIMP RATSIMP) 96. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R125)
             ((MTIMES SIMP RATSIMP) -7. $%R126)
             ((MTIMES SIMP RATSIMP) 21. $%R127)
             ((MTIMES SIMP RATSIMP) 21. $%R128)
             ((MTIMES SIMP RATSIMP) 9. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) 8. $%R131)
             ((MTIMES SIMP RATSIMP) 16. $%R132)
             ((MTIMES SIMP RATSIMP) 16. $%R133)
             ((MTIMES SIMP RATSIMP) 8. $%R134)
             ((MTIMES SIMP RATSIMP) 8. $%R135)
             ((MTIMES SIMP RATSIMP) -16. $%R136)
             ((MTIMES SIMP RATSIMP) -16. $%R137)
             ((MTIMES SIMP RATSIMP) 8. $%R138)
             ((MTIMES SIMP RATSIMP) 8. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R125)
             ((MTIMES SIMP RATSIMP) 11. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) -3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) 16. $%R131)
             ((MTIMES SIMP RATSIMP) 8. $%R133)
             ((MTIMES SIMP RATSIMP) 4. $%R134)
             ((MTIMES SIMP RATSIMP) 4. $%R135)
             ((MTIMES SIMP RATSIMP) 4. $%R136)
             ((MTIMES SIMP RATSIMP) 16. $%R137)
             ((MTIMES SIMP RATSIMP) 4. $%R138)
             ((MTIMES SIMP RATSIMP) 4. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3. $%R125)
             ((MTIMES SIMP RATSIMP) 11. $%R126)
             ((MTIMES SIMP RATSIMP) -3. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) 16. $%R131)
             ((MTIMES SIMP RATSIMP) 8. $%R132)
             ((MTIMES SIMP RATSIMP) 4. $%R134)
             ((MTIMES SIMP RATSIMP) 4. $%R135)
             ((MTIMES SIMP RATSIMP) 16. $%R136)
             ((MTIMES SIMP RATSIMP) 4. $%R137)
             ((MTIMES SIMP RATSIMP) 4. $%R138)
             ((MTIMES SIMP RATSIMP) 4. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R125)
             ((MTIMES SIMP RATSIMP) 21. $%R126)
             ((MTIMES SIMP RATSIMP) 21. $%R127)
             ((MTIMES SIMP RATSIMP) 21. $%R128)
             ((MTIMES SIMP RATSIMP) -27. $%R129)
             ((MTIMES SIMP RATSIMP) -27. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 96. $%R137)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R125)
             ((MTIMES SIMP RATSIMP) 21. $%R126)
             ((MTIMES SIMP RATSIMP) 21. $%R127)
             ((MTIMES SIMP RATSIMP) 21. $%R128)
             ((MTIMES SIMP RATSIMP) -27. $%R129)
             ((MTIMES SIMP RATSIMP) -27. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 96. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -7. $%R125)
             ((MTIMES SIMP RATSIMP) 9. $%R126)
             ((MTIMES SIMP RATSIMP) 21. $%R127)
             ((MTIMES SIMP RATSIMP) 21. $%R128)
             ((MTIMES SIMP RATSIMP) 9. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) 8. $%R131)
             ((MTIMES SIMP RATSIMP) -16. $%R132)
             ((MTIMES SIMP RATSIMP) -16. $%R133)
             ((MTIMES SIMP RATSIMP) 8. $%R134)
             ((MTIMES SIMP RATSIMP) 8. $%R135)
             ((MTIMES SIMP RATSIMP) 16. $%R136)
             ((MTIMES SIMP RATSIMP) 16. $%R137)
             ((MTIMES SIMP RATSIMP) 8. $%R138)
             ((MTIMES SIMP RATSIMP) 8. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11. $%R125)
             ((MTIMES SIMP RATSIMP) -3. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) -3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) 16. $%R131)
             ((MTIMES SIMP RATSIMP) 4. $%R132)
             ((MTIMES SIMP RATSIMP) 16. $%R133)
             ((MTIMES SIMP RATSIMP) 4. $%R134)
             ((MTIMES SIMP RATSIMP) 4. $%R135)
             ((MTIMES SIMP RATSIMP) 8. $%R137)
             ((MTIMES SIMP RATSIMP) 4. $%R138)
             ((MTIMES SIMP RATSIMP) 4. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11. $%R125)
             ((MTIMES SIMP RATSIMP) -3. $%R126)
             ((MTIMES SIMP RATSIMP) -3. $%R127)
             ((MTIMES SIMP RATSIMP) 3. $%R128)
             ((MTIMES SIMP RATSIMP) 3. $%R129)
             ((MTIMES SIMP RATSIMP) -3. $%R130)
             ((MTIMES SIMP RATSIMP) 16. $%R131)
             ((MTIMES SIMP RATSIMP) 16. $%R132)
             ((MTIMES SIMP RATSIMP) 4. $%R133)
             ((MTIMES SIMP RATSIMP) 4. $%R134)
             ((MTIMES SIMP RATSIMP) 4. $%R135)
             ((MTIMES SIMP RATSIMP) 8. $%R136)
             ((MTIMES SIMP RATSIMP) 4. $%R138)
             ((MTIMES SIMP RATSIMP) 4. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R125)
             ((MTIMES SIMP RATSIMP) 21. $%R126)
             ((MTIMES SIMP RATSIMP) 21. $%R127)
             ((MTIMES SIMP RATSIMP) 21. $%R128)
             ((MTIMES SIMP RATSIMP) -27. $%R129)
             ((MTIMES SIMP RATSIMP) -27. $%R130)
             ((MTIMES SIMP RATSIMP) 96. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R125)
             ((MTIMES SIMP RATSIMP) 21. $%R126)
             ((MTIMES SIMP RATSIMP) 21. $%R127)
             ((MTIMES SIMP RATSIMP) 21. $%R128)
             ((MTIMES SIMP RATSIMP) -27. $%R129)
             ((MTIMES SIMP RATSIMP) -27. $%R130)
             ((MTIMES SIMP RATSIMP) 96. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R137)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R125)
             ((MTIMES SIMP RATSIMP) 9. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) 57. $%R129)
             ((MTIMES SIMP RATSIMP) 9. $%R130)
             ((MTIMES SIMP RATSIMP) -64. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 39. $%R125)
             ((MTIMES SIMP RATSIMP) 39. $%R126)
             ((MTIMES SIMP RATSIMP) 135. $%R127)
             ((MTIMES SIMP RATSIMP) -9. $%R128)
             ((MTIMES SIMP RATSIMP) 23. $%R129)
             ((MTIMES SIMP RATSIMP) -25. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 96. $%R132)
             ((MTIMES SIMP RATSIMP) 64. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 96. $%R136)
             ((MTIMES SIMP RATSIMP) 64. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R125)
             ((MTIMES SIMP RATSIMP) -75. $%R126)
             ((MTIMES SIMP RATSIMP) 21. $%R127)
             ((MTIMES SIMP RATSIMP) 69. $%R128)
             ((MTIMES SIMP RATSIMP) 37. $%R129)
             ((MTIMES SIMP RATSIMP) -11. $%R130)
             ((MTIMES SIMP RATSIMP) -32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) -32. $%R136)
             ((MTIMES SIMP RATSIMP) 64. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -75. $%R125)
             ((MTIMES SIMP RATSIMP) 21. $%R126)
             ((MTIMES SIMP RATSIMP) 21. $%R127)
             ((MTIMES SIMP RATSIMP) 69. $%R128)
             ((MTIMES SIMP RATSIMP) 37. $%R129)
             ((MTIMES SIMP RATSIMP) -11. $%R130)
             ((MTIMES SIMP RATSIMP) -32. $%R131)
             ((MTIMES SIMP RATSIMP) -32. $%R132)
             ((MTIMES SIMP RATSIMP) 64. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 39. $%R125)
             ((MTIMES SIMP RATSIMP) 39. $%R126)
             ((MTIMES SIMP RATSIMP) -9. $%R127)
             ((MTIMES SIMP RATSIMP) 135. $%R128)
             ((MTIMES SIMP RATSIMP) 23. $%R129)
             ((MTIMES SIMP RATSIMP) -25. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 64. $%R132)
             ((MTIMES SIMP RATSIMP) 96. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 64. $%R136)
             ((MTIMES SIMP RATSIMP) 96. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R125)
             ((MTIMES SIMP RATSIMP) -75. $%R126)
             ((MTIMES SIMP RATSIMP) 69. $%R127)
             ((MTIMES SIMP RATSIMP) 21. $%R128)
             ((MTIMES SIMP RATSIMP) 37. $%R129)
             ((MTIMES SIMP RATSIMP) -11. $%R130)
             ((MTIMES SIMP RATSIMP) -32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 64. $%R136)
             ((MTIMES SIMP RATSIMP) -32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -75. $%R125)
             ((MTIMES SIMP RATSIMP) 21. $%R126)
             ((MTIMES SIMP RATSIMP) 69. $%R127)
             ((MTIMES SIMP RATSIMP) 21. $%R128)
             ((MTIMES SIMP RATSIMP) 37. $%R129)
             ((MTIMES SIMP RATSIMP) -11. $%R130)
             ((MTIMES SIMP RATSIMP) -32. $%R131)
             ((MTIMES SIMP RATSIMP) 64. $%R132)
             ((MTIMES SIMP RATSIMP) -32. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R134)
             ((MTIMES SIMP RATSIMP) 32. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 32. $%R138)
             ((MTIMES SIMP RATSIMP) 32. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R125)
             ((MTIMES SIMP RATSIMP) 99. $%R126)
             ((MTIMES SIMP RATSIMP) 51. $%R127)
             ((MTIMES SIMP RATSIMP) -45. $%R128)
             ((MTIMES SIMP RATSIMP) 67. $%R129)
             ((MTIMES SIMP RATSIMP) -29. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 64. $%R132)
             ((MTIMES SIMP RATSIMP) 64. $%R134)
             ((MTIMES SIMP RATSIMP) 64. $%R135)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 96. $%R137)
             ((MTIMES SIMP RATSIMP) 64. $%R138)
             ((MTIMES SIMP RATSIMP) 64. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R125)
             ((MTIMES SIMP RATSIMP) 99. $%R126)
             ((MTIMES SIMP RATSIMP) -45. $%R127)
             ((MTIMES SIMP RATSIMP) 51. $%R128)
             ((MTIMES SIMP RATSIMP) 67. $%R129)
             ((MTIMES SIMP RATSIMP) -29. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 64. $%R133)
             ((MTIMES SIMP RATSIMP) 64. $%R134)
             ((MTIMES SIMP RATSIMP) 64. $%R135)
             ((MTIMES SIMP RATSIMP) 96. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R137)
             ((MTIMES SIMP RATSIMP) 64. $%R138)
             ((MTIMES SIMP RATSIMP) 64. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 105. $%R125)
             ((MTIMES SIMP RATSIMP) -39. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) -7. $%R129)
             ((MTIMES SIMP RATSIMP) -7. $%R130)
             ((MTIMES SIMP RATSIMP) -32. $%R131)
             ((MTIMES SIMP RATSIMP) 64. $%R132)
             ((MTIMES SIMP RATSIMP) 64. $%R133)
             ((MTIMES SIMP RATSIMP) 32. $%R136)
             ((MTIMES SIMP RATSIMP) 32. $%R137)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 99. $%R125)
             ((MTIMES SIMP RATSIMP) 51. $%R126)
             ((MTIMES SIMP RATSIMP) 51. $%R127)
             ((MTIMES SIMP RATSIMP) -45. $%R128)
             ((MTIMES SIMP RATSIMP) 67. $%R129)
             ((MTIMES SIMP RATSIMP) -29. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 96. $%R133)
             ((MTIMES SIMP RATSIMP) 64. $%R134)
             ((MTIMES SIMP RATSIMP) 64. $%R135)
             ((MTIMES SIMP RATSIMP) 64. $%R136)
             ((MTIMES SIMP RATSIMP) 64. $%R138)
             ((MTIMES SIMP RATSIMP) 64. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 99. $%R125)
             ((MTIMES SIMP RATSIMP) 51. $%R126)
             ((MTIMES SIMP RATSIMP) -45. $%R127)
             ((MTIMES SIMP RATSIMP) 51. $%R128)
             ((MTIMES SIMP RATSIMP) 67. $%R129)
             ((MTIMES SIMP RATSIMP) -29. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 96. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 64. $%R134)
             ((MTIMES SIMP RATSIMP) 64. $%R135)
             ((MTIMES SIMP RATSIMP) 64. $%R137)
             ((MTIMES SIMP RATSIMP) 64. $%R138)
             ((MTIMES SIMP RATSIMP) 64. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -39. $%R125)
             ((MTIMES SIMP RATSIMP) 105. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) -7. $%R129)
             ((MTIMES SIMP RATSIMP) -7. $%R130)
             ((MTIMES SIMP RATSIMP) -32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R133)
             ((MTIMES SIMP RATSIMP) 64. $%R136)
             ((MTIMES SIMP RATSIMP) 64. $%R137)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 255. $%R125)
             ((MTIMES SIMP RATSIMP) 255. $%R126)
             ((MTIMES SIMP RATSIMP) 255. $%R127)
             ((MTIMES SIMP RATSIMP) 255. $%R128)
             ((MTIMES SIMP RATSIMP) 175. $%R129)
             ((MTIMES SIMP RATSIMP) -65. $%R130)
             ((MTIMES SIMP RATSIMP) 320. $%R131)
             ((MTIMES SIMP RATSIMP) 320. $%R132)
             ((MTIMES SIMP RATSIMP) 160. $%R134)
             ((MTIMES SIMP RATSIMP) 160. $%R135)
             ((MTIMES SIMP RATSIMP) 320. $%R136)
             ((MTIMES SIMP RATSIMP) 160. $%R138)
             ((MTIMES SIMP RATSIMP) 160. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 255. $%R125)
             ((MTIMES SIMP RATSIMP) 255. $%R126)
             ((MTIMES SIMP RATSIMP) 255. $%R127)
             ((MTIMES SIMP RATSIMP) 255. $%R128)
             ((MTIMES SIMP RATSIMP) 175. $%R129)
             ((MTIMES SIMP RATSIMP) -65. $%R130)
             ((MTIMES SIMP RATSIMP) 320. $%R131)
             ((MTIMES SIMP RATSIMP) 320. $%R133)
             ((MTIMES SIMP RATSIMP) 160. $%R134)
             ((MTIMES SIMP RATSIMP) 160. $%R135)
             ((MTIMES SIMP RATSIMP) 320. $%R137)
             ((MTIMES SIMP RATSIMP) 160. $%R138)
             ((MTIMES SIMP RATSIMP) 160. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R125)
             ((MTIMES SIMP RATSIMP) 45. $%R126)
             ((MTIMES SIMP RATSIMP) 45. $%R127)
             ((MTIMES SIMP RATSIMP) 45. $%R128)
             ((MTIMES SIMP RATSIMP) 125. $%R129)
             ((MTIMES SIMP RATSIMP) -115. $%R130)
             ((MTIMES SIMP RATSIMP) 320. $%R131)
             ((MTIMES SIMP RATSIMP) 160. $%R134)
             ((MTIMES SIMP RATSIMP) 160. $%R135)
             ((MTIMES SIMP RATSIMP) 320. $%R136)
             ((MTIMES SIMP RATSIMP) 320. $%R137)
             ((MTIMES SIMP RATSIMP) 160. $%R138)
             ((MTIMES SIMP RATSIMP) 160. $%R139)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R125)
             ((MTIMES SIMP RATSIMP) 45. $%R126)
             ((MTIMES SIMP RATSIMP) 45. $%R127)
             ((MTIMES SIMP RATSIMP) 45. $%R128)
             ((MTIMES SIMP RATSIMP) 125. $%R129)
             ((MTIMES SIMP RATSIMP) -115. $%R130)
             ((MTIMES SIMP RATSIMP) 320. $%R131)
             ((MTIMES SIMP RATSIMP) 320. $%R132)
             ((MTIMES SIMP RATSIMP) 320. $%R133)
             ((MTIMES SIMP RATSIMP) 160. $%R134)
             ((MTIMES SIMP RATSIMP) 160. $%R135)
             ((MTIMES SIMP RATSIMP) 160. $%R138)
             ((MTIMES SIMP RATSIMP) 160. $%R139))))))
        ((MLIST SIMP) 8. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R125)
            ((MTIMES SIMP RATSIMP) 9. $%R126)
            ((MTIMES SIMP RATSIMP) 9. $%R127) $%R128 $%R129 $%R130
            ((MTIMES SIMP RATSIMP) 16. $%R131)
            ((MTIMES SIMP RATSIMP) 16. $%R132)
            ((MTIMES SIMP RATSIMP) 16. $%R136))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 117. $%R125)
             ((MTIMES SIMP RATSIMP) 117. $%R126)
             ((MTIMES SIMP RATSIMP) 117. $%R127)
             ((MTIMES SIMP RATSIMP) 69. $%R128)
             ((MTIMES SIMP RATSIMP) 69. $%R129)
             ((MTIMES SIMP RATSIMP) 69. $%R130)
             ((MTIMES SIMP RATSIMP) 192. $%R131)
             ((MTIMES SIMP RATSIMP) 192. $%R132)
             ((MTIMES SIMP RATSIMP) 192. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R125)
             ((MTIMES SIMP RATSIMP) 27. $%R126)
             ((MTIMES SIMP RATSIMP) 27. $%R127)
             ((MTIMES SIMP RATSIMP) -53. $%R128)
             ((MTIMES SIMP RATSIMP) -53. $%R129)
             ((MTIMES SIMP RATSIMP) -53. $%R130)
             ((MTIMES SIMP RATSIMP) 64. $%R131)
             ((MTIMES SIMP RATSIMP) 64. $%R132)
             ((MTIMES SIMP RATSIMP) 64. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -441. $%R125)
             ((MTIMES SIMP RATSIMP) -9. $%R126)
             ((MTIMES SIMP RATSIMP) -9. $%R127)
             ((MTIMES SIMP RATSIMP) 39. $%R128)
             ((MTIMES SIMP RATSIMP) 39. $%R129)
             ((MTIMES SIMP RATSIMP) 39. $%R130)
             ((MTIMES SIMP RATSIMP) -192. $%R131)
             ((MTIMES SIMP RATSIMP) -192. $%R132)
             ((MTIMES SIMP RATSIMP) 96. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -99. $%R125)
             ((MTIMES SIMP RATSIMP) -3. $%R126)
             ((MTIMES SIMP RATSIMP) -3. $%R127)
             ((MTIMES SIMP RATSIMP) 21. $%R128)
             ((MTIMES SIMP RATSIMP) 21. $%R129)
             ((MTIMES SIMP RATSIMP) 21. $%R130)
             ((MTIMES SIMP RATSIMP) -48. $%R131)
             ((MTIMES SIMP RATSIMP) -48. $%R132)
             ((MTIMES SIMP RATSIMP) 16. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 128.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -45. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) -45. $%R128)
             ((MTIMES SIMP RATSIMP) -45. $%R129)
             ((MTIMES SIMP RATSIMP) -45. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R125)
             ((MTIMES SIMP RATSIMP) 441. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) -39. $%R128)
             ((MTIMES SIMP RATSIMP) -39. $%R129)
             ((MTIMES SIMP RATSIMP) -39. $%R130)
             ((MTIMES SIMP RATSIMP) 192. $%R131)
             ((MTIMES SIMP RATSIMP) -96. $%R132)
             ((MTIMES SIMP RATSIMP) 192. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 99. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) -21. $%R128)
             ((MTIMES SIMP RATSIMP) -21. $%R129)
             ((MTIMES SIMP RATSIMP) -21. $%R130)
             ((MTIMES SIMP RATSIMP) 48. $%R131)
             ((MTIMES SIMP RATSIMP) -16. $%R132)
             ((MTIMES SIMP RATSIMP) 48. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 128.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) -45. $%R126)
             ((MTIMES SIMP RATSIMP) 3. $%R127)
             ((MTIMES SIMP RATSIMP) -45. $%R128)
             ((MTIMES SIMP RATSIMP) -45. $%R129)
             ((MTIMES SIMP RATSIMP) -45. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R132)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R125)
             ((MTIMES SIMP RATSIMP) 9. $%R126)
             ((MTIMES SIMP RATSIMP) 441. $%R127)
             ((MTIMES SIMP RATSIMP) -39. $%R128)
             ((MTIMES SIMP RATSIMP) -39. $%R129)
             ((MTIMES SIMP RATSIMP) -39. $%R130)
             ((MTIMES SIMP RATSIMP) -96. $%R131)
             ((MTIMES SIMP RATSIMP) 192. $%R132)
             ((MTIMES SIMP RATSIMP) 192. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) 99. $%R127)
             ((MTIMES SIMP RATSIMP) -21. $%R128)
             ((MTIMES SIMP RATSIMP) -21. $%R129)
             ((MTIMES SIMP RATSIMP) -21. $%R130)
             ((MTIMES SIMP RATSIMP) -16. $%R131)
             ((MTIMES SIMP RATSIMP) 48. $%R132)
             ((MTIMES SIMP RATSIMP) 48. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 128.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) -45. $%R127)
             ((MTIMES SIMP RATSIMP) -45. $%R128)
             ((MTIMES SIMP RATSIMP) -45. $%R129)
             ((MTIMES SIMP RATSIMP) -45. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -119. $%R125)
             ((MTIMES SIMP RATSIMP) 9. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) -39. $%R128)
             ((MTIMES SIMP RATSIMP) -39. $%R129)
             ((MTIMES SIMP RATSIMP) -39. $%R130)
             ((MTIMES SIMP RATSIMP) -64. $%R131)
             ((MTIMES SIMP RATSIMP) -64. $%R132)
             ((MTIMES SIMP RATSIMP) 64. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R125)
             ((MTIMES SIMP RATSIMP) 119. $%R126)
             ((MTIMES SIMP RATSIMP) -9. $%R127)
             ((MTIMES SIMP RATSIMP) 39. $%R128)
             ((MTIMES SIMP RATSIMP) 39. $%R129)
             ((MTIMES SIMP RATSIMP) 39. $%R130)
             ((MTIMES SIMP RATSIMP) 64. $%R131)
             ((MTIMES SIMP RATSIMP) -64. $%R132)
             ((MTIMES SIMP RATSIMP) 64. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R125)
             ((MTIMES SIMP RATSIMP) -9. $%R126)
             ((MTIMES SIMP RATSIMP) 119. $%R127)
             ((MTIMES SIMP RATSIMP) 39. $%R128)
             ((MTIMES SIMP RATSIMP) 39. $%R129)
             ((MTIMES SIMP RATSIMP) 39. $%R130)
             ((MTIMES SIMP RATSIMP) -64. $%R131)
             ((MTIMES SIMP RATSIMP) 64. $%R132)
             ((MTIMES SIMP RATSIMP) 64. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 63. $%R125)
             ((MTIMES SIMP RATSIMP) 63. $%R126)
             ((MTIMES SIMP RATSIMP) 15. $%R127)
             ((MTIMES SIMP RATSIMP) -1. $%R128)
             ((MTIMES SIMP RATSIMP) -1. $%R129)
             ((MTIMES SIMP RATSIMP) -1. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 63. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) 63. $%R127)
             ((MTIMES SIMP RATSIMP) -1. $%R128)
             ((MTIMES SIMP RATSIMP) -1. $%R129)
             ((MTIMES SIMP RATSIMP) -1. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R125)
             ((MTIMES SIMP RATSIMP) 63. $%R126)
             ((MTIMES SIMP RATSIMP) 63. $%R127)
             ((MTIMES SIMP RATSIMP) -1. $%R128)
             ((MTIMES SIMP RATSIMP) -1. $%R129)
             ((MTIMES SIMP RATSIMP) -1. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -63. $%R125)
             ((MTIMES SIMP RATSIMP) 33. $%R126)
             ((MTIMES SIMP RATSIMP) 33. $%R127)
             ((MTIMES SIMP RATSIMP) -143. $%R128)
             ((MTIMES SIMP RATSIMP) -143. $%R129)
             ((MTIMES SIMP RATSIMP) -143. $%R130)
             ((MTIMES SIMP RATSIMP) -32. $%R131)
             ((MTIMES SIMP RATSIMP) -32. $%R132)
             ((MTIMES SIMP RATSIMP) 128. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -33. $%R125)
             ((MTIMES SIMP RATSIMP) 63. $%R126)
             ((MTIMES SIMP RATSIMP) -33. $%R127)
             ((MTIMES SIMP RATSIMP) 143. $%R128)
             ((MTIMES SIMP RATSIMP) 143. $%R129)
             ((MTIMES SIMP RATSIMP) 143. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) -128. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -33. $%R125)
             ((MTIMES SIMP RATSIMP) -33. $%R126)
             ((MTIMES SIMP RATSIMP) 63. $%R127)
             ((MTIMES SIMP RATSIMP) 143. $%R128)
             ((MTIMES SIMP RATSIMP) 143. $%R129)
             ((MTIMES SIMP RATSIMP) 143. $%R130)
             ((MTIMES SIMP RATSIMP) -128. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 63. $%R125)
             ((MTIMES SIMP RATSIMP) 111. $%R126)
             ((MTIMES SIMP RATSIMP) 15. $%R127)
             ((MTIMES SIMP RATSIMP) 63. $%R128)
             ((MTIMES SIMP RATSIMP) 63. $%R129)
             ((MTIMES SIMP RATSIMP) 63. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 63. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) 111. $%R127)
             ((MTIMES SIMP RATSIMP) 63. $%R128)
             ((MTIMES SIMP RATSIMP) 63. $%R129)
             ((MTIMES SIMP RATSIMP) 63. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 111. $%R125)
             ((MTIMES SIMP RATSIMP) 63. $%R126)
             ((MTIMES SIMP RATSIMP) 15. $%R127)
             ((MTIMES SIMP RATSIMP) 63. $%R128)
             ((MTIMES SIMP RATSIMP) 63. $%R129)
             ((MTIMES SIMP RATSIMP) 63. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R132)
             ((MTIMES SIMP RATSIMP) 32. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R125)
             ((MTIMES SIMP RATSIMP) 63. $%R126)
             ((MTIMES SIMP RATSIMP) 111. $%R127)
             ((MTIMES SIMP RATSIMP) 63. $%R128)
             ((MTIMES SIMP RATSIMP) 63. $%R129)
             ((MTIMES SIMP RATSIMP) 63. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 111. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) 63. $%R127)
             ((MTIMES SIMP RATSIMP) 63. $%R128)
             ((MTIMES SIMP RATSIMP) 63. $%R129)
             ((MTIMES SIMP RATSIMP) 63. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R125)
             ((MTIMES SIMP RATSIMP) 111. $%R126)
             ((MTIMES SIMP RATSIMP) 63. $%R127)
             ((MTIMES SIMP RATSIMP) 63. $%R128)
             ((MTIMES SIMP RATSIMP) 63. $%R129)
             ((MTIMES SIMP RATSIMP) 63. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)
             ((MTIMES SIMP RATSIMP) 32. $%R132)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 75. $%R125)
             ((MTIMES SIMP RATSIMP) 75. $%R126)
             ((MTIMES SIMP RATSIMP) 75. $%R127)
             ((MTIMES SIMP RATSIMP) 27. $%R128)
             ((MTIMES SIMP RATSIMP) 27. $%R129)
             ((MTIMES SIMP RATSIMP) 27. $%R130)
             ((MTIMES SIMP RATSIMP) 16. $%R131)
             ((MTIMES SIMP RATSIMP) 16. $%R132)
             ((MTIMES SIMP RATSIMP) 16. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -141. $%R125)
             ((MTIMES SIMP RATSIMP) 51. $%R126)
             ((MTIMES SIMP RATSIMP) 51. $%R127)
             ((MTIMES SIMP RATSIMP) -45. $%R128)
             ((MTIMES SIMP RATSIMP) -45. $%R129)
             ((MTIMES SIMP RATSIMP) -45. $%R130)
             ((MTIMES SIMP RATSIMP) 160. $%R131)
             ((MTIMES SIMP RATSIMP) 160. $%R132)
             ((MTIMES SIMP RATSIMP) 288. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R125)
             ((MTIMES SIMP RATSIMP) -141. $%R126)
             ((MTIMES SIMP RATSIMP) 51. $%R127)
             ((MTIMES SIMP RATSIMP) -45. $%R128)
             ((MTIMES SIMP RATSIMP) -45. $%R129)
             ((MTIMES SIMP RATSIMP) -45. $%R130)
             ((MTIMES SIMP RATSIMP) 160. $%R131)
             ((MTIMES SIMP RATSIMP) 288. $%R132)
             ((MTIMES SIMP RATSIMP) 160. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R125)
             ((MTIMES SIMP RATSIMP) 51. $%R126)
             ((MTIMES SIMP RATSIMP) -141. $%R127)
             ((MTIMES SIMP RATSIMP) -45. $%R128)
             ((MTIMES SIMP RATSIMP) -45. $%R129)
             ((MTIMES SIMP RATSIMP) -45. $%R130)
             ((MTIMES SIMP RATSIMP) 288. $%R131)
             ((MTIMES SIMP RATSIMP) 160. $%R132)
             ((MTIMES SIMP RATSIMP) 160. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -111. $%R125)
             ((MTIMES SIMP RATSIMP) -111. $%R126)
             ((MTIMES SIMP RATSIMP) 81. $%R127) $%R128 $%R129 $%R130
             ((MTIMES SIMP RATSIMP) 96. $%R132)
             ((MTIMES SIMP RATSIMP) 96. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R125)
             ((MTIMES SIMP RATSIMP) -77. $%R126)
             ((MTIMES SIMP RATSIMP) 147. $%R127)
             ((MTIMES SIMP RATSIMP) -93. $%R128)
             ((MTIMES SIMP RATSIMP) -93. $%R129)
             ((MTIMES SIMP RATSIMP) -93. $%R130)
             ((MTIMES SIMP RATSIMP) -128. $%R131)
             ((MTIMES SIMP RATSIMP) -96. $%R132)
             ((MTIMES SIMP RATSIMP) 416. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 77. $%R125)
             ((MTIMES SIMP RATSIMP) -51. $%R126)
             ((MTIMES SIMP RATSIMP) -147. $%R127)
             ((MTIMES SIMP RATSIMP) 93. $%R128)
             ((MTIMES SIMP RATSIMP) 93. $%R129)
             ((MTIMES SIMP RATSIMP) 93. $%R130)
             ((MTIMES SIMP RATSIMP) 128. $%R131)
             ((MTIMES SIMP RATSIMP) -416. $%R132)
             ((MTIMES SIMP RATSIMP) 96. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -111. $%R125)
             ((MTIMES SIMP RATSIMP) 81. $%R126)
             ((MTIMES SIMP RATSIMP) -111. $%R127) $%R128 $%R129 $%R130
             ((MTIMES SIMP RATSIMP) 96. $%R131)
             ((MTIMES SIMP RATSIMP) 96. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R125)
             ((MTIMES SIMP RATSIMP) 147. $%R126)
             ((MTIMES SIMP RATSIMP) -77. $%R127)
             ((MTIMES SIMP RATSIMP) -93. $%R128)
             ((MTIMES SIMP RATSIMP) -93. $%R129)
             ((MTIMES SIMP RATSIMP) -93. $%R130)
             ((MTIMES SIMP RATSIMP) -96. $%R131)
             ((MTIMES SIMP RATSIMP) -128. $%R132)
             ((MTIMES SIMP RATSIMP) 416. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 77. $%R125)
             ((MTIMES SIMP RATSIMP) -147. $%R126)
             ((MTIMES SIMP RATSIMP) -51. $%R127)
             ((MTIMES SIMP RATSIMP) 93. $%R128)
             ((MTIMES SIMP RATSIMP) 93. $%R129)
             ((MTIMES SIMP RATSIMP) 93. $%R130)
             ((MTIMES SIMP RATSIMP) -416. $%R131)
             ((MTIMES SIMP RATSIMP) 128. $%R132)
             ((MTIMES SIMP RATSIMP) 96. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 81. $%R125)
             ((MTIMES SIMP RATSIMP) -111. $%R126)
             ((MTIMES SIMP RATSIMP) -111. $%R127) $%R128 $%R129 $%R130
             ((MTIMES SIMP RATSIMP) 96. $%R131)
             ((MTIMES SIMP RATSIMP) 96. $%R132)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -147. $%R125)
             ((MTIMES SIMP RATSIMP) -51. $%R126)
             ((MTIMES SIMP RATSIMP) 77. $%R127)
             ((MTIMES SIMP RATSIMP) 93. $%R128)
             ((MTIMES SIMP RATSIMP) 93. $%R129)
             ((MTIMES SIMP RATSIMP) 93. $%R130)
             ((MTIMES SIMP RATSIMP) 96. $%R131)
             ((MTIMES SIMP RATSIMP) -416. $%R132)
             ((MTIMES SIMP RATSIMP) 128. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -147. $%R125)
             ((MTIMES SIMP RATSIMP) 77. $%R126)
             ((MTIMES SIMP RATSIMP) -51. $%R127)
             ((MTIMES SIMP RATSIMP) 93. $%R128)
             ((MTIMES SIMP RATSIMP) 93. $%R129)
             ((MTIMES SIMP RATSIMP) 93. $%R130)
             ((MTIMES SIMP RATSIMP) -416. $%R131)
             ((MTIMES SIMP RATSIMP) 96. $%R132)
             ((MTIMES SIMP RATSIMP) 128. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -15. $%R125)
             ((MTIMES SIMP RATSIMP) -1215. $%R126)
             ((MTIMES SIMP RATSIMP) 465. $%R127)
             ((MTIMES SIMP RATSIMP) 65. $%R128)
             ((MTIMES SIMP RATSIMP) 65. $%R129)
             ((MTIMES SIMP RATSIMP) 65. $%R130)
             ((MTIMES SIMP RATSIMP) -640. $%R131)
             ((MTIMES SIMP RATSIMP) -480. $%R132)
             ((MTIMES SIMP RATSIMP) 320. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1215. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) -465. $%R127)
             ((MTIMES SIMP RATSIMP) -65. $%R128)
             ((MTIMES SIMP RATSIMP) -65. $%R129)
             ((MTIMES SIMP RATSIMP) -65. $%R130)
             ((MTIMES SIMP RATSIMP) 640. $%R131)
             ((MTIMES SIMP RATSIMP) -320. $%R132)
             ((MTIMES SIMP RATSIMP) 480. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -15. $%R125)
             ((MTIMES SIMP RATSIMP) 465. $%R126)
             ((MTIMES SIMP RATSIMP) -1215. $%R127)
             ((MTIMES SIMP RATSIMP) 65. $%R128)
             ((MTIMES SIMP RATSIMP) 65. $%R129)
             ((MTIMES SIMP RATSIMP) 65. $%R130)
             ((MTIMES SIMP RATSIMP) -480. $%R131)
             ((MTIMES SIMP RATSIMP) -640. $%R132)
             ((MTIMES SIMP RATSIMP) 320. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1215. $%R125)
             ((MTIMES SIMP RATSIMP) -465. $%R126)
             ((MTIMES SIMP RATSIMP) 15. $%R127)
             ((MTIMES SIMP RATSIMP) -65. $%R128)
             ((MTIMES SIMP RATSIMP) -65. $%R129)
             ((MTIMES SIMP RATSIMP) -65. $%R130)
             ((MTIMES SIMP RATSIMP) -320. $%R131)
             ((MTIMES SIMP RATSIMP) 640. $%R132)
             ((MTIMES SIMP RATSIMP) 480. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -465. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) 1215. $%R127)
             ((MTIMES SIMP RATSIMP) -65. $%R128)
             ((MTIMES SIMP RATSIMP) -65. $%R129)
             ((MTIMES SIMP RATSIMP) -65. $%R130)
             ((MTIMES SIMP RATSIMP) 480. $%R131)
             ((MTIMES SIMP RATSIMP) -320. $%R132)
             ((MTIMES SIMP RATSIMP) 640. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -465. $%R125)
             ((MTIMES SIMP RATSIMP) 1215. $%R126)
             ((MTIMES SIMP RATSIMP) 15. $%R127)
             ((MTIMES SIMP RATSIMP) -65. $%R128)
             ((MTIMES SIMP RATSIMP) -65. $%R129)
             ((MTIMES SIMP RATSIMP) -65. $%R130)
             ((MTIMES SIMP RATSIMP) -320. $%R131)
             ((MTIMES SIMP RATSIMP) 480. $%R132)
             ((MTIMES SIMP RATSIMP) 640. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -81. $%R125)
             ((MTIMES SIMP RATSIMP) -81. $%R126)
             ((MTIMES SIMP RATSIMP) -81. $%R127)
             ((MTIMES SIMP RATSIMP) -9. $%R128)
             ((MTIMES SIMP RATSIMP) -9. $%R129)
             ((MTIMES SIMP RATSIMP) -9. $%R130)
             ((MTIMES SIMP RATSIMP) -144. $%R131)
             ((MTIMES SIMP RATSIMP) 144. $%R132)
             ((MTIMES SIMP RATSIMP) 144. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -81. $%R125)
             ((MTIMES SIMP RATSIMP) -81. $%R126)
             ((MTIMES SIMP RATSIMP) -81. $%R127)
             ((MTIMES SIMP RATSIMP) -9. $%R128)
             ((MTIMES SIMP RATSIMP) -9. $%R129)
             ((MTIMES SIMP RATSIMP) -9. $%R130)
             ((MTIMES SIMP RATSIMP) 144. $%R131)
             ((MTIMES SIMP RATSIMP) -144. $%R132)
             ((MTIMES SIMP RATSIMP) 144. $%R136)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 81. $%R125)
             ((MTIMES SIMP RATSIMP) 81. $%R126)
             ((MTIMES SIMP RATSIMP) 81. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) 9. $%R129)
             ((MTIMES SIMP RATSIMP) 9. $%R130)
             ((MTIMES SIMP RATSIMP) -144. $%R131)
             ((MTIMES SIMP RATSIMP) -144. $%R132)
             ((MTIMES SIMP RATSIMP) 144. $%R136))))))
        ((MLIST SIMP) 8. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1875. $%R125)
             ((MTIMES SIMP RATSIMP) 1875. $%R126)
             ((MTIMES SIMP RATSIMP) -125. $%R127)
             ((MTIMES SIMP RATSIMP) -125. $%R128)
             ((MTIMES SIMP RATSIMP) -125. $%R129)
             ((MTIMES SIMP RATSIMP) -125. $%R130)
             ((MTIMES SIMP RATSIMP) 4000. $%R131)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 51. $%R125)
            ((MTIMES SIMP RATSIMP) 51. $%R126)
            ((MTIMES SIMP RATSIMP) 19. $%R127)
            ((MTIMES SIMP RATSIMP) 19. $%R128)
            ((MTIMES SIMP RATSIMP) 19. $%R129)
            ((MTIMES SIMP RATSIMP) 19. $%R130)
            ((MTIMES SIMP RATSIMP) 96. $%R131))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 783. $%R125)
             ((MTIMES SIMP RATSIMP) 783. $%R126)
             ((MTIMES SIMP RATSIMP) 351. $%R127)
             ((MTIMES SIMP RATSIMP) 351. $%R128)
             ((MTIMES SIMP RATSIMP) 351. $%R129)
             ((MTIMES SIMP RATSIMP) 351. $%R130)
             ((MTIMES SIMP RATSIMP) 1440. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 171. $%R125)
             ((MTIMES SIMP RATSIMP) 171. $%R126)
             ((MTIMES SIMP RATSIMP) -549. $%R127)
             ((MTIMES SIMP RATSIMP) -549. $%R128)
             ((MTIMES SIMP RATSIMP) -549. $%R129)
             ((MTIMES SIMP RATSIMP) -549. $%R130)
             ((MTIMES SIMP RATSIMP) 672. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 81. $%R125)
             ((MTIMES SIMP RATSIMP) 81. $%R126)
             ((MTIMES SIMP RATSIMP) -207. $%R127)
             ((MTIMES SIMP RATSIMP) -207. $%R128)
             ((MTIMES SIMP RATSIMP) -207. $%R129)
             ((MTIMES SIMP RATSIMP) -207. $%R130)
             ((MTIMES SIMP RATSIMP) 288. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9. $%R125)
             ((MTIMES SIMP RATSIMP) 9. $%R126)
             ((MTIMES SIMP RATSIMP) -23. $%R127)
             ((MTIMES SIMP RATSIMP) -23. $%R128)
             ((MTIMES SIMP RATSIMP) -23. $%R129)
             ((MTIMES SIMP RATSIMP) -23. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 256.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
             ((MTIMES SIMP RATSIMP) 3. $%R126)
             ((MTIMES SIMP RATSIMP) -45. $%R127)
             ((MTIMES SIMP RATSIMP) -45. $%R128)
             ((MTIMES SIMP RATSIMP) -45. $%R129)
             ((MTIMES SIMP RATSIMP) -45. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -93. $%R125)
            ((MTIMES SIMP RATSIMP) 3. $%R126)
            ((MTIMES SIMP RATSIMP) 3. $%R127)
            ((MTIMES SIMP RATSIMP) 3. $%R128)
            ((MTIMES SIMP RATSIMP) 3. $%R129)
            ((MTIMES SIMP RATSIMP) 3. $%R130)
            ((MTIMES SIMP RATSIMP) -32. $%R131))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1233. $%R125)
             ((MTIMES SIMP RATSIMP) -63. $%R126)
             ((MTIMES SIMP RATSIMP) -207. $%R127)
             ((MTIMES SIMP RATSIMP) -207. $%R128)
             ((MTIMES SIMP RATSIMP) -207. $%R129)
             ((MTIMES SIMP RATSIMP) -207. $%R130)
             ((MTIMES SIMP RATSIMP) 480. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 255. $%R125)
             ((MTIMES SIMP RATSIMP) 15. $%R126)
             ((MTIMES SIMP RATSIMP) 159. $%R127)
             ((MTIMES SIMP RATSIMP) 159. $%R128)
             ((MTIMES SIMP RATSIMP) 159. $%R129)
             ((MTIMES SIMP RATSIMP) 159. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R125)
            ((MTIMES SIMP RATSIMP) -93. $%R126)
            ((MTIMES SIMP RATSIMP) 3. $%R127)
            ((MTIMES SIMP RATSIMP) 3. $%R128)
            ((MTIMES SIMP RATSIMP) 3. $%R129)
            ((MTIMES SIMP RATSIMP) 3. $%R130)
            ((MTIMES SIMP RATSIMP) -32. $%R131))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -63. $%R125)
             ((MTIMES SIMP RATSIMP) 1233. $%R126)
             ((MTIMES SIMP RATSIMP) -207. $%R127)
             ((MTIMES SIMP RATSIMP) -207. $%R128)
             ((MTIMES SIMP RATSIMP) -207. $%R129)
             ((MTIMES SIMP RATSIMP) -207. $%R130)
             ((MTIMES SIMP RATSIMP) 480. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15. $%R125)
             ((MTIMES SIMP RATSIMP) 255. $%R126)
             ((MTIMES SIMP RATSIMP) 159. $%R127)
             ((MTIMES SIMP RATSIMP) 159. $%R128)
             ((MTIMES SIMP RATSIMP) 159. $%R129)
             ((MTIMES SIMP RATSIMP) 159. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1647. $%R125)
             ((MTIMES SIMP RATSIMP) -81. $%R126)
             ((MTIMES SIMP RATSIMP) 351. $%R127)
             ((MTIMES SIMP RATSIMP) 351. $%R128)
             ((MTIMES SIMP RATSIMP) 351. $%R129)
             ((MTIMES SIMP RATSIMP) 351. $%R130)
             ((MTIMES SIMP RATSIMP) 864. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 717. $%R125)
             ((MTIMES SIMP RATSIMP) -51. $%R126)
             ((MTIMES SIMP RATSIMP) 45. $%R127)
             ((MTIMES SIMP RATSIMP) 45. $%R128)
             ((MTIMES SIMP RATSIMP) 45. $%R129)
             ((MTIMES SIMP RATSIMP) 45. $%R130)
             ((MTIMES SIMP RATSIMP) 416. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 128.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 213. $%R125)
             ((MTIMES SIMP RATSIMP) 21. $%R126)
             ((MTIMES SIMP RATSIMP) 261. $%R127)
             ((MTIMES SIMP RATSIMP) 261. $%R128)
             ((MTIMES SIMP RATSIMP) 261. $%R129)
             ((MTIMES SIMP RATSIMP) 261. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -81. $%R125)
             ((MTIMES SIMP RATSIMP) 1647. $%R126)
             ((MTIMES SIMP RATSIMP) 351. $%R127)
             ((MTIMES SIMP RATSIMP) 351. $%R128)
             ((MTIMES SIMP RATSIMP) 351. $%R129)
             ((MTIMES SIMP RATSIMP) 351. $%R130)
             ((MTIMES SIMP RATSIMP) 864. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -51. $%R125)
             ((MTIMES SIMP RATSIMP) 717. $%R126)
             ((MTIMES SIMP RATSIMP) 45. $%R127)
             ((MTIMES SIMP RATSIMP) 45. $%R128)
             ((MTIMES SIMP RATSIMP) 45. $%R129)
             ((MTIMES SIMP RATSIMP) 45. $%R130)
             ((MTIMES SIMP RATSIMP) 416. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 128.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R125)
             ((MTIMES SIMP RATSIMP) 213. $%R126)
             ((MTIMES SIMP RATSIMP) 261. $%R127)
             ((MTIMES SIMP RATSIMP) 261. $%R128)
             ((MTIMES SIMP RATSIMP) 261. $%R129)
             ((MTIMES SIMP RATSIMP) 261. $%R130)
             ((MTIMES SIMP RATSIMP) 32. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 387. $%R125)
             ((MTIMES SIMP RATSIMP) 387. $%R126)
             ((MTIMES SIMP RATSIMP) -9. $%R127)
             ((MTIMES SIMP RATSIMP) -9. $%R128)
             ((MTIMES SIMP RATSIMP) -9. $%R129)
             ((MTIMES SIMP RATSIMP) -9. $%R130)
             ((MTIMES SIMP RATSIMP) 168. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 339. $%R125)
             ((MTIMES SIMP RATSIMP) 339. $%R126)
             ((MTIMES SIMP RATSIMP) -45. $%R127)
             ((MTIMES SIMP RATSIMP) -45. $%R128)
             ((MTIMES SIMP RATSIMP) -45. $%R129)
             ((MTIMES SIMP RATSIMP) -45. $%R130)
             ((MTIMES SIMP RATSIMP) 160. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R125)
             ((MTIMES SIMP RATSIMP) 12. $%R126)
             ((MTIMES SIMP RATSIMP) 9. $%R127)
             ((MTIMES SIMP RATSIMP) 9. $%R128)
             ((MTIMES SIMP RATSIMP) 9. $%R129)
             ((MTIMES SIMP RATSIMP) 9. $%R130)
             ((MTIMES SIMP RATSIMP) 2. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 129. $%R125)
             ((MTIMES SIMP RATSIMP) -15. $%R126)
             ((MTIMES SIMP RATSIMP) 97. $%R127)
             ((MTIMES SIMP RATSIMP) 97. $%R128)
             ((MTIMES SIMP RATSIMP) 97. $%R129)
             ((MTIMES SIMP RATSIMP) 97. $%R130)
             ((MTIMES SIMP RATSIMP) 96. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -15. $%R125)
             ((MTIMES SIMP RATSIMP) 129. $%R126)
             ((MTIMES SIMP RATSIMP) 97. $%R127)
             ((MTIMES SIMP RATSIMP) 97. $%R128)
             ((MTIMES SIMP RATSIMP) 97. $%R129)
             ((MTIMES SIMP RATSIMP) 97. $%R130)
             ((MTIMES SIMP RATSIMP) 96. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 413. $%R125)
             ((MTIMES SIMP RATSIMP) 621. $%R126)
             ((MTIMES SIMP RATSIMP) 141. $%R127)
             ((MTIMES SIMP RATSIMP) 141. $%R128)
             ((MTIMES SIMP RATSIMP) 141. $%R129)
             ((MTIMES SIMP RATSIMP) 141. $%R130)
             ((MTIMES SIMP RATSIMP) 96. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 621. $%R125)
             ((MTIMES SIMP RATSIMP) 413. $%R126)
             ((MTIMES SIMP RATSIMP) 141. $%R127)
             ((MTIMES SIMP RATSIMP) 141. $%R128)
             ((MTIMES SIMP RATSIMP) 141. $%R129)
             ((MTIMES SIMP RATSIMP) 141. $%R130)
             ((MTIMES SIMP RATSIMP) 96. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 795. $%R125)
             ((MTIMES SIMP RATSIMP) -165. $%R126)
             ((MTIMES SIMP RATSIMP) 1995. $%R127)
             ((MTIMES SIMP RATSIMP) 1995. $%R128)
             ((MTIMES SIMP RATSIMP) 1995. $%R129)
             ((MTIMES SIMP RATSIMP) 1995. $%R130)
             ((MTIMES SIMP RATSIMP) 800. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -165. $%R125)
             ((MTIMES SIMP RATSIMP) 795. $%R126)
             ((MTIMES SIMP RATSIMP) 1995. $%R127)
             ((MTIMES SIMP RATSIMP) 1995. $%R128)
             ((MTIMES SIMP RATSIMP) 1995. $%R129)
             ((MTIMES SIMP RATSIMP) 1995. $%R130)
             ((MTIMES SIMP RATSIMP) 800. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -255. $%R125)
             ((MTIMES SIMP RATSIMP) -783. $%R126)
             ((MTIMES SIMP RATSIMP) -447. $%R127)
             ((MTIMES SIMP RATSIMP) -447. $%R128)
             ((MTIMES SIMP RATSIMP) -447. $%R129)
             ((MTIMES SIMP RATSIMP) -447. $%R130)
             ((MTIMES SIMP RATSIMP) 96. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -783. $%R125)
             ((MTIMES SIMP RATSIMP) -255. $%R126)
             ((MTIMES SIMP RATSIMP) -447. $%R127)
             ((MTIMES SIMP RATSIMP) -447. $%R128)
             ((MTIMES SIMP RATSIMP) -447. $%R129)
             ((MTIMES SIMP RATSIMP) -447. $%R130)
             ((MTIMES SIMP RATSIMP) 96. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -375. $%R125)
             ((MTIMES SIMP RATSIMP) -375. $%R126)
             ((MTIMES SIMP RATSIMP) -423. $%R127)
             ((MTIMES SIMP RATSIMP) -423. $%R128)
             ((MTIMES SIMP RATSIMP) -423. $%R129)
             ((MTIMES SIMP RATSIMP) -423. $%R130)
             ((MTIMES SIMP RATSIMP) 224. $%R131)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18. $%R125)
            ((MTIMES SIMP RATSIMP) 18. $%R126)
            ((MTIMES SIMP RATSIMP) -46. $%R127)
            ((MTIMES SIMP RATSIMP) -46. $%R128)
            ((MTIMES SIMP RATSIMP) -46. $%R129)
            ((MTIMES SIMP RATSIMP) -46. $%R130)
            ((MTIMES SIMP RATSIMP) 192. $%R131))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2705. $%R125)
             ((MTIMES SIMP RATSIMP) 2415. $%R126)
             ((MTIMES SIMP RATSIMP) -1185. $%R127)
             ((MTIMES SIMP RATSIMP) -1185. $%R128)
             ((MTIMES SIMP RATSIMP) -1185. $%R129)
             ((MTIMES SIMP RATSIMP) -1185. $%R130)
             ((MTIMES SIMP RATSIMP) 5600. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2415. $%R125)
             ((MTIMES SIMP RATSIMP) -2705. $%R126)
             ((MTIMES SIMP RATSIMP) -1185. $%R127)
             ((MTIMES SIMP RATSIMP) -1185. $%R128)
             ((MTIMES SIMP RATSIMP) -1185. $%R129)
             ((MTIMES SIMP RATSIMP) -1185. $%R130)
             ((MTIMES SIMP RATSIMP) 5600. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1269. $%R125)
             ((MTIMES SIMP RATSIMP) 459. $%R126)
             ((MTIMES SIMP RATSIMP) 27. $%R127)
             ((MTIMES SIMP RATSIMP) 27. $%R128)
             ((MTIMES SIMP RATSIMP) 27. $%R129)
             ((MTIMES SIMP RATSIMP) 27. $%R130)
             ((MTIMES SIMP RATSIMP) 288. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 459. $%R125)
             ((MTIMES SIMP RATSIMP) -1269. $%R126)
             ((MTIMES SIMP RATSIMP) 27. $%R127)
             ((MTIMES SIMP RATSIMP) 27. $%R128)
             ((MTIMES SIMP RATSIMP) 27. $%R129)
             ((MTIMES SIMP RATSIMP) 27. $%R130)
             ((MTIMES SIMP RATSIMP) 288. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -5145. $%R125)
             ((MTIMES SIMP RATSIMP) -5145. $%R126)
             ((MTIMES SIMP RATSIMP) 343. $%R127)
             ((MTIMES SIMP RATSIMP) 343. $%R128)
             ((MTIMES SIMP RATSIMP) 343. $%R129)
             ((MTIMES SIMP RATSIMP) 343. $%R130)
             ((MTIMES SIMP RATSIMP) 10976. $%R131)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -5145. $%R125)
             ((MTIMES SIMP RATSIMP) -5145. $%R126)
             ((MTIMES SIMP RATSIMP) 343. $%R127)
             ((MTIMES SIMP RATSIMP) 343. $%R128)
             ((MTIMES SIMP RATSIMP) 343. $%R129)
             ((MTIMES SIMP RATSIMP) 343. $%R130)
             ((MTIMES SIMP RATSIMP) 10976. $%R131))))))
        ((MLIST SIMP) 8. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 486. $%R125)
            ((MTIMES SIMP RATSIMP) -162. $%R126)
            ((MTIMES SIMP RATSIMP) -162. $%R127)
            ((MTIMES SIMP RATSIMP) -162. $%R128)
            ((MTIMES SIMP RATSIMP) -162. $%R129)
            ((MTIMES SIMP RATSIMP) -162. $%R130))
           ((MTIMES SIMP) ((RAT SIMP) 1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7125. $%R125)
             ((MTIMES SIMP RATSIMP) 1125. $%R126)
             ((MTIMES SIMP RATSIMP) 1125. $%R127)
             ((MTIMES SIMP RATSIMP) 1125. $%R128)
             ((MTIMES SIMP RATSIMP) 1125. $%R129)
             ((MTIMES SIMP RATSIMP) 1125. $%R130)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 423. $%R125)
            ((MTIMES SIMP RATSIMP) 111. $%R126)
            ((MTIMES SIMP RATSIMP) 111. $%R127)
            ((MTIMES SIMP RATSIMP) 111. $%R128)
            ((MTIMES SIMP RATSIMP) 111. $%R129)
            ((MTIMES SIMP RATSIMP) 111. $%R130))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -21. $%R125)
             ((MTIMES SIMP RATSIMP) 147. $%R126)
             ((MTIMES SIMP RATSIMP) 147. $%R127)
             ((MTIMES SIMP RATSIMP) 147. $%R128)
             ((MTIMES SIMP RATSIMP) 147. $%R129)
             ((MTIMES SIMP RATSIMP) 147. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -189. $%R125)
             ((MTIMES SIMP RATSIMP) 819. $%R126)
             ((MTIMES SIMP RATSIMP) 819. $%R127)
             ((MTIMES SIMP RATSIMP) 819. $%R128)
             ((MTIMES SIMP RATSIMP) 819. $%R129)
             ((MTIMES SIMP RATSIMP) 819. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -315. $%R125)
             ((MTIMES SIMP RATSIMP) 1365. $%R126)
             ((MTIMES SIMP RATSIMP) 1365. $%R127)
             ((MTIMES SIMP RATSIMP) 1365. $%R128)
             ((MTIMES SIMP RATSIMP) 1365. $%R129)
             ((MTIMES SIMP RATSIMP) 1365. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -21. $%R125)
             ((MTIMES SIMP RATSIMP) 63. $%R126)
             ((MTIMES SIMP RATSIMP) 63. $%R127)
             ((MTIMES SIMP RATSIMP) 63. $%R128)
             ((MTIMES SIMP RATSIMP) 63. $%R129)
             ((MTIMES SIMP RATSIMP) 63. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 21. $%R125)
             ((MTIMES SIMP RATSIMP) 357. $%R126)
             ((MTIMES SIMP RATSIMP) 357. $%R127)
             ((MTIMES SIMP RATSIMP) 357. $%R128)
             ((MTIMES SIMP RATSIMP) 357. $%R129)
             ((MTIMES SIMP RATSIMP) 357. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28875. $%R125)
             ((MTIMES SIMP RATSIMP) 875. $%R126)
             ((MTIMES SIMP RATSIMP) 875. $%R127)
             ((MTIMES SIMP RATSIMP) 875. $%R128)
             ((MTIMES SIMP RATSIMP) 875. $%R129)
             ((MTIMES SIMP RATSIMP) 875. $%R130)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -714. $%R125)
            ((MTIMES SIMP RATSIMP) 70. $%R126)
            ((MTIMES SIMP RATSIMP) 70. $%R127)
            ((MTIMES SIMP RATSIMP) 70. $%R128)
            ((MTIMES SIMP RATSIMP) 70. $%R129)
            ((MTIMES SIMP RATSIMP) 70. $%R130))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -10773. $%R125)
             ((MTIMES SIMP RATSIMP) 1323. $%R126)
             ((MTIMES SIMP RATSIMP) 1323. $%R127)
             ((MTIMES SIMP RATSIMP) 1323. $%R128)
             ((MTIMES SIMP RATSIMP) 1323. $%R129)
             ((MTIMES SIMP RATSIMP) 1323. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4347. $%R125)
             ((MTIMES SIMP RATSIMP) 2331. $%R126)
             ((MTIMES SIMP RATSIMP) 2331. $%R127)
             ((MTIMES SIMP RATSIMP) 2331. $%R128)
             ((MTIMES SIMP RATSIMP) 2331. $%R129)
             ((MTIMES SIMP RATSIMP) 2331. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 945. $%R125)
             ((MTIMES SIMP RATSIMP) 441. $%R126)
             ((MTIMES SIMP RATSIMP) 441. $%R127)
             ((MTIMES SIMP RATSIMP) 441. $%R128)
             ((MTIMES SIMP RATSIMP) 441. $%R129)
             ((MTIMES SIMP RATSIMP) 441. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 105. $%R125)
             ((MTIMES SIMP RATSIMP) 49. $%R126)
             ((MTIMES SIMP RATSIMP) 49. $%R127)
             ((MTIMES SIMP RATSIMP) 49. $%R128)
             ((MTIMES SIMP RATSIMP) 49. $%R129)
             ((MTIMES SIMP RATSIMP) 49. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 256.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 189. $%R125)
             ((MTIMES SIMP RATSIMP) 189. $%R126)
             ((MTIMES SIMP RATSIMP) 189. $%R127)
             ((MTIMES SIMP RATSIMP) 189. $%R128)
             ((MTIMES SIMP RATSIMP) 189. $%R129)
             ((MTIMES SIMP RATSIMP) 189. $%R130)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -497. $%R125)
            ((MTIMES SIMP RATSIMP) -105. $%R126)
            ((MTIMES SIMP RATSIMP) -105. $%R127)
            ((MTIMES SIMP RATSIMP) -105. $%R128)
            ((MTIMES SIMP RATSIMP) -105. $%R129)
            ((MTIMES SIMP RATSIMP) -105. $%R130))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3213. $%R125)
             ((MTIMES SIMP RATSIMP) 189. $%R126)
             ((MTIMES SIMP RATSIMP) 189. $%R127)
             ((MTIMES SIMP RATSIMP) 189. $%R128)
             ((MTIMES SIMP RATSIMP) 189. $%R129)
             ((MTIMES SIMP RATSIMP) 189. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 763. $%R125)
             ((MTIMES SIMP RATSIMP) 651. $%R126)
             ((MTIMES SIMP RATSIMP) 651. $%R127)
             ((MTIMES SIMP RATSIMP) 651. $%R128)
             ((MTIMES SIMP RATSIMP) 651. $%R129)
             ((MTIMES SIMP RATSIMP) 651. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4977. $%R125)
             ((MTIMES SIMP RATSIMP) 2625. $%R126)
             ((MTIMES SIMP RATSIMP) 2625. $%R127)
             ((MTIMES SIMP RATSIMP) 2625. $%R128)
             ((MTIMES SIMP RATSIMP) 2625. $%R129)
             ((MTIMES SIMP RATSIMP) 2625. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 525. $%R125)
             ((MTIMES SIMP RATSIMP) 189. $%R126)
             ((MTIMES SIMP RATSIMP) 189. $%R127)
             ((MTIMES SIMP RATSIMP) 189. $%R128)
             ((MTIMES SIMP RATSIMP) 189. $%R129)
             ((MTIMES SIMP RATSIMP) 189. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 64.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 777. $%R125)
             ((MTIMES SIMP RATSIMP) 1113. $%R126)
             ((MTIMES SIMP RATSIMP) 1113. $%R127)
             ((MTIMES SIMP RATSIMP) 1113. $%R128)
             ((MTIMES SIMP RATSIMP) 1113. $%R129)
             ((MTIMES SIMP RATSIMP) 1113. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3675. $%R125)
             ((MTIMES SIMP RATSIMP) 4235. $%R126)
             ((MTIMES SIMP RATSIMP) 4235. $%R127)
             ((MTIMES SIMP RATSIMP) 4235. $%R128)
             ((MTIMES SIMP RATSIMP) 4235. $%R129)
             ((MTIMES SIMP RATSIMP) 4235. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 945. $%R125)
             ((MTIMES SIMP RATSIMP) 2457. $%R126)
             ((MTIMES SIMP RATSIMP) 2457. $%R127)
             ((MTIMES SIMP RATSIMP) 2457. $%R128)
             ((MTIMES SIMP RATSIMP) 2457. $%R129)
             ((MTIMES SIMP RATSIMP) 2457. $%R130)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1536. $%R125)
            ((MTIMES SIMP RATSIMP) -512. $%R126)
            ((MTIMES SIMP RATSIMP) -512. $%R127)
            ((MTIMES SIMP RATSIMP) -512. $%R128)
            ((MTIMES SIMP RATSIMP) -512. $%R129)
            ((MTIMES SIMP RATSIMP) -512. $%R130)))))
        ((MLIST SIMP) 8. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 512.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 189. $%R125)
             ((MTIMES SIMP RATSIMP) 189. $%R126)
             ((MTIMES SIMP RATSIMP) 189. $%R127)
             ((MTIMES SIMP RATSIMP) 189. $%R128)
             ((MTIMES SIMP RATSIMP) 189. $%R129)
             ((MTIMES SIMP RATSIMP) 189. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 301. $%R125)
             ((MTIMES SIMP RATSIMP) 301. $%R126)
             ((MTIMES SIMP RATSIMP) 301. $%R127)
             ((MTIMES SIMP RATSIMP) 301. $%R128)
             ((MTIMES SIMP RATSIMP) 301. $%R129)
             ((MTIMES SIMP RATSIMP) 301. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 128.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2709. $%R125)
             ((MTIMES SIMP RATSIMP) 2709. $%R126)
             ((MTIMES SIMP RATSIMP) 2709. $%R127)
             ((MTIMES SIMP RATSIMP) 2709. $%R128)
             ((MTIMES SIMP RATSIMP) 2709. $%R129)
             ((MTIMES SIMP RATSIMP) 2709. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 441. $%R125)
             ((MTIMES SIMP RATSIMP) 441. $%R126)
             ((MTIMES SIMP RATSIMP) 441. $%R127)
             ((MTIMES SIMP RATSIMP) 441. $%R128)
             ((MTIMES SIMP RATSIMP) 441. $%R129)
             ((MTIMES SIMP RATSIMP) 441. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 819. $%R125)
             ((MTIMES SIMP RATSIMP) 819. $%R126)
             ((MTIMES SIMP RATSIMP) 819. $%R127)
             ((MTIMES SIMP RATSIMP) 819. $%R128)
             ((MTIMES SIMP RATSIMP) 819. $%R129)
             ((MTIMES SIMP RATSIMP) 819. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9765. $%R125)
             ((MTIMES SIMP RATSIMP) 9765. $%R126)
             ((MTIMES SIMP RATSIMP) 9765. $%R127)
             ((MTIMES SIMP RATSIMP) 9765. $%R128)
             ((MTIMES SIMP RATSIMP) 9765. $%R129)
             ((MTIMES SIMP RATSIMP) 9765. $%R130)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 13041. $%R125)
             ((MTIMES SIMP RATSIMP) 13041. $%R126)
             ((MTIMES SIMP RATSIMP) 13041. $%R127)
             ((MTIMES SIMP RATSIMP) 13041. $%R128)
             ((MTIMES SIMP RATSIMP) 13041. $%R129)
             ((MTIMES SIMP RATSIMP) 13041. $%R130)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -651. $%R125)
            ((MTIMES SIMP RATSIMP) -651. $%R126)
            ((MTIMES SIMP RATSIMP) -651. $%R127)
            ((MTIMES SIMP RATSIMP) -651. $%R128)
            ((MTIMES SIMP RATSIMP) -651. $%R129)
            ((MTIMES SIMP RATSIMP) -651. $%R130))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4347. $%R125)
             ((MTIMES SIMP RATSIMP) 4347. $%R126)
             ((MTIMES SIMP RATSIMP) 4347. $%R127)
             ((MTIMES SIMP RATSIMP) 4347. $%R128)
             ((MTIMES SIMP RATSIMP) 4347. $%R129)
             ((MTIMES SIMP RATSIMP) 4347. $%R130)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -952. $%R125)
            ((MTIMES SIMP RATSIMP) -952. $%R126)
            ((MTIMES SIMP RATSIMP) -952. $%R127)
            ((MTIMES SIMP RATSIMP) -952. $%R128)
            ((MTIMES SIMP RATSIMP) -952. $%R129)
            ((MTIMES SIMP RATSIMP) -952. $%R130))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -595. $%R125)
            ((MTIMES SIMP RATSIMP) -595. $%R126)
            ((MTIMES SIMP RATSIMP) -595. $%R127)
            ((MTIMES SIMP RATSIMP) -595. $%R128)
            ((MTIMES SIMP RATSIMP) -595. $%R129)
            ((MTIMES SIMP RATSIMP) -595. $%R130))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 112. $%R125)
            ((MTIMES SIMP RATSIMP) 112. $%R126)
            ((MTIMES SIMP RATSIMP) 112. $%R127)
            ((MTIMES SIMP RATSIMP) 112. $%R128)
            ((MTIMES SIMP RATSIMP) 112. $%R129)
            ((MTIMES SIMP RATSIMP) 112. $%R130))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -875. $%R125)
            ((MTIMES SIMP RATSIMP) -875. $%R126)
            ((MTIMES SIMP RATSIMP) -875. $%R127)
            ((MTIMES SIMP RATSIMP) -875. $%R128)
            ((MTIMES SIMP RATSIMP) -875. $%R129)
            ((MTIMES SIMP RATSIMP) -875. $%R130))
           ((MTIMES SIMP) ((RAT SIMP) 1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2625. $%R125)
             ((MTIMES SIMP RATSIMP) 2625. $%R126)
             ((MTIMES SIMP RATSIMP) 2625. $%R127)
             ((MTIMES SIMP RATSIMP) 2625. $%R128)
             ((MTIMES SIMP RATSIMP) 2625. $%R129)
             ((MTIMES SIMP RATSIMP) 2625. $%R130)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -567. $%R125)
            ((MTIMES SIMP RATSIMP) -567. $%R126)
            ((MTIMES SIMP RATSIMP) -567. $%R127)
            ((MTIMES SIMP RATSIMP) -567. $%R128)
            ((MTIMES SIMP RATSIMP) -567. $%R129)
            ((MTIMES SIMP RATSIMP) -567. $%R130))
           ((MTIMES SIMP) ((RAT SIMP) -1. 32.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 117649. $%R125)
             ((MTIMES SIMP RATSIMP) 117649. $%R126)
             ((MTIMES SIMP RATSIMP) 117649. $%R127)
             ((MTIMES SIMP RATSIMP) 117649. $%R128)
             ((MTIMES SIMP RATSIMP) 117649. $%R129)
             ((MTIMES SIMP RATSIMP) 117649. $%R130))))))))
      NIL
      (((8. 4.) (MLIST SIMP)
        ((MLIST SIMP) 8. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2225554. $%R100)
             ((MTIMES SIMP RATSIMP) -6964236. $%R101)
             ((MTIMES SIMP RATSIMP) 1548057. $%R102)
             ((MTIMES SIMP RATSIMP) -9390714. $%R103)
             ((MTIMES SIMP RATSIMP) -13059666. $%R104)
             ((MTIMES SIMP RATSIMP) 539932. $%R89)
             ((MTIMES SIMP RATSIMP) -9773572. $%R90)
             ((MTIMES SIMP RATSIMP) -5757154. $%R91)
             ((MTIMES SIMP RATSIMP) 1702053. $%R92)
             ((MTIMES SIMP RATSIMP) 157649. $%R93)
             ((MTIMES SIMP RATSIMP) 642329. $%R94)
             ((MTIMES SIMP RATSIMP) -1733521. $%R95)
             ((MTIMES SIMP RATSIMP) 1646076. $%R96)
             ((MTIMES SIMP RATSIMP) -245094. $%R97)
             ((MTIMES SIMP RATSIMP) -122547. $%R98)
             ((MTIMES SIMP RATSIMP) -720264. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 23412.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 92050. $%R100)
             ((MTIMES SIMP RATSIMP) -282168. $%R101)
             ((MTIMES SIMP RATSIMP) 62031. $%R102)
             ((MTIMES SIMP RATSIMP) -394332. $%R103)
             ((MTIMES SIMP RATSIMP) -533736. $%R104)
             ((MTIMES SIMP RATSIMP) 29416. $%R89)
             ((MTIMES SIMP RATSIMP) -403816. $%R90)
             ((MTIMES SIMP RATSIMP) -234286. $%R91)
             ((MTIMES SIMP RATSIMP) 69174. $%R92)
             ((MTIMES SIMP RATSIMP) 6947. $%R93)
             ((MTIMES SIMP RATSIMP) 26822. $%R94)
             ((MTIMES SIMP RATSIMP) -69913. $%R95)
             ((MTIMES SIMP RATSIMP) 68880. $%R96)
             ((MTIMES SIMP RATSIMP) -7980. $%R97)
             ((MTIMES SIMP RATSIMP) -3990. $%R98)
             ((MTIMES SIMP RATSIMP) -27327. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 702360.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 233288. $%R100)
             ((MTIMES SIMP RATSIMP) -534132. $%R101)
             ((MTIMES SIMP RATSIMP) 127014. $%R102)
             ((MTIMES SIMP RATSIMP) -844158. $%R103)
             ((MTIMES SIMP RATSIMP) -1094922. $%R104)
             ((MTIMES SIMP RATSIMP) 106004. $%R89)
             ((MTIMES SIMP RATSIMP) -829244. $%R90)
             ((MTIMES SIMP RATSIMP) -480428. $%R91)
             ((MTIMES SIMP RATSIMP) 141831. $%R92)
             ((MTIMES SIMP RATSIMP) 8818. $%R93)
             ((MTIMES SIMP RATSIMP) 49603. $%R94)
             ((MTIMES SIMP RATSIMP) -148772. $%R95)
             ((MTIMES SIMP RATSIMP) 141612. $%R96)
             ((MTIMES SIMP RATSIMP) -15978. $%R97)
             ((MTIMES SIMP RATSIMP) -7989. $%R98)
             ((MTIMES SIMP RATSIMP) -55653. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 132824. $%R100)
             ((MTIMES SIMP RATSIMP) -325656. $%R101)
             ((MTIMES SIMP RATSIMP) 55932. $%R102)
             ((MTIMES SIMP RATSIMP) -451164. $%R103)
             ((MTIMES SIMP RATSIMP) -692406. $%R104)
             ((MTIMES SIMP RATSIMP) 175712. $%R89)
             ((MTIMES SIMP RATSIMP) -610772. $%R90)
             ((MTIMES SIMP RATSIMP) -284024. $%R91)
             ((MTIMES SIMP RATSIMP) 82053. $%R92)
             ((MTIMES SIMP RATSIMP) -23846. $%R93)
             ((MTIMES SIMP RATSIMP) 3259. $%R94)
             ((MTIMES SIMP RATSIMP) -115016. $%R95)
             ((MTIMES SIMP RATSIMP) 121236. $%R96)
             ((MTIMES SIMP RATSIMP) 30066. $%R97)
             ((MTIMES SIMP RATSIMP) 15033. $%R98)
             ((MTIMES SIMP RATSIMP) 6411. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 297754. $%R100)
             ((MTIMES SIMP RATSIMP) -1133316. $%R101)
             ((MTIMES SIMP RATSIMP) 223707. $%R102)
             ((MTIMES SIMP RATSIMP) -1598514. $%R103)
             ((MTIMES SIMP RATSIMP) -1782306. $%R104)
             ((MTIMES SIMP RATSIMP) 4792. $%R89)
             ((MTIMES SIMP RATSIMP) -1497532. $%R90)
             ((MTIMES SIMP RATSIMP) -1003534. $%R91)
             ((MTIMES SIMP RATSIMP) 269568. $%R92)
             ((MTIMES SIMP RATSIMP) 70844. $%R93)
             ((MTIMES SIMP RATSIMP) 99224. $%R94)
             ((MTIMES SIMP RATSIMP) -228676. $%R95)
             ((MTIMES SIMP RATSIMP) 245586. $%R96)
             ((MTIMES SIMP RATSIMP) -53934. $%R97)
             ((MTIMES SIMP RATSIMP) -26967. $%R98)
             ((MTIMES SIMP RATSIMP) -119514. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 177838. $%R100)
             ((MTIMES SIMP RATSIMP) -606492. $%R101)
             ((MTIMES SIMP RATSIMP) 151509. $%R102)
             ((MTIMES SIMP RATSIMP) -861198. $%R103)
             ((MTIMES SIMP RATSIMP) -1098747. $%R104)
             ((MTIMES SIMP RATSIMP) 52384. $%R89)
             ((MTIMES SIMP RATSIMP) -846904. $%R90)
             ((MTIMES SIMP RATSIMP) -384658. $%R91)
             ((MTIMES SIMP RATSIMP) 141021. $%R92)
             ((MTIMES SIMP RATSIMP) 17258. $%R93)
             ((MTIMES SIMP RATSIMP) 105443. $%R94)
             ((MTIMES SIMP RATSIMP) -139432. $%R95)
             ((MTIMES SIMP RATSIMP) 147522. $%R96)
             ((MTIMES SIMP RATSIMP) -9168. $%R97)
             ((MTIMES SIMP RATSIMP) -4584. $%R98)
             ((MTIMES SIMP RATSIMP) -58143. $%R99)))
           $%R104 $%R103
           ((MTIMES SIMP) ((RAT SIMP) -1. 105354.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 37250. $%R100)
             ((MTIMES SIMP RATSIMP) 161532. $%R101)
             ((MTIMES SIMP RATSIMP) -33555. $%R102)
             ((MTIMES SIMP RATSIMP) 124116. $%R103)
             ((MTIMES SIMP RATSIMP) 217980. $%R104)
             ((MTIMES SIMP RATSIMP) 104420. $%R89)
             ((MTIMES SIMP RATSIMP) 107116. $%R90)
             ((MTIMES SIMP RATSIMP) 73666. $%R91)
             ((MTIMES SIMP RATSIMP) -37503. $%R92)
             ((MTIMES SIMP RATSIMP) -18938. $%R93)
             ((MTIMES SIMP RATSIMP) -19193. $%R94)
             ((MTIMES SIMP RATSIMP) 22732. $%R95)
             ((MTIMES SIMP RATSIMP) -24870. $%R96)
             ((MTIMES SIMP RATSIMP) 16800. $%R97)
             ((MTIMES SIMP RATSIMP) 8400. $%R98)
             ((MTIMES SIMP RATSIMP) 25185. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 175590.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -137042. $%R100)
             ((MTIMES SIMP RATSIMP) 497268. $%R101)
             ((MTIMES SIMP RATSIMP) -92841. $%R102)
             ((MTIMES SIMP RATSIMP) 568452. $%R103)
             ((MTIMES SIMP RATSIMP) 731223. $%R104)
             ((MTIMES SIMP RATSIMP) 64264. $%R89)
             ((MTIMES SIMP RATSIMP) 558716. $%R90)
             ((MTIMES SIMP RATSIMP) 405422. $%R91)
             ((MTIMES SIMP RATSIMP) -94284. $%R92)
             ((MTIMES SIMP RATSIMP) -8692. $%R93)
             ((MTIMES SIMP RATSIMP) -51682. $%R94)
             ((MTIMES SIMP RATSIMP) 96068. $%R95)
             ((MTIMES SIMP RATSIMP) -96378. $%R96)
             ((MTIMES SIMP RATSIMP) 8382. $%R97)
             ((MTIMES SIMP RATSIMP) 4191. $%R98)
             ((MTIMES SIMP RATSIMP) 37932. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -117892. $%R100)
             ((MTIMES SIMP RATSIMP) -885312. $%R101)
             ((MTIMES SIMP RATSIMP) 127014. $%R102)
             ((MTIMES SIMP RATSIMP) -844158. $%R103)
             ((MTIMES SIMP RATSIMP) -1358307. $%R104)
             ((MTIMES SIMP RATSIMP) 106004. $%R89)
             ((MTIMES SIMP RATSIMP) -1180424. $%R90)
             ((MTIMES SIMP RATSIMP) -480428. $%R91)
             ((MTIMES SIMP RATSIMP) 141831. $%R92)
             ((MTIMES SIMP RATSIMP) 8818. $%R93)
             ((MTIMES SIMP RATSIMP) 49603. $%R94)
             ((MTIMES SIMP RATSIMP) -148772. $%R95)
             ((MTIMES SIMP RATSIMP) 141612. $%R96)
             ((MTIMES SIMP RATSIMP) -15978. $%R97)
             ((MTIMES SIMP RATSIMP) -7989. $%R98)
             ((MTIMES SIMP RATSIMP) -55653. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 175590.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 183056. $%R100)
             ((MTIMES SIMP RATSIMP) -429894. $%R101)
             ((MTIMES SIMP RATSIMP) 91473. $%R102)
             ((MTIMES SIMP RATSIMP) -911046. $%R103)
             ((MTIMES SIMP RATSIMP) -893664. $%R104)
             ((MTIMES SIMP RATSIMP) 140858. $%R89)
             ((MTIMES SIMP RATSIMP) -895598. $%R90)
             ((MTIMES SIMP RATSIMP) -557816. $%R91)
             ((MTIMES SIMP RATSIMP) 111942. $%R92)
             ((MTIMES SIMP RATSIMP) -7514. $%R93)
             ((MTIMES SIMP RATSIMP) 26431. $%R94)
             ((MTIMES SIMP RATSIMP) -131894. $%R95)
             ((MTIMES SIMP RATSIMP) 131424. $%R96)
             ((MTIMES SIMP RATSIMP) 7044. $%R97)
             ((MTIMES SIMP RATSIMP) 3522. $%R98)
             ((MTIMES SIMP RATSIMP) -24621. $%R99)))
           $%R91 $%R90 $%R89 $%R100 $%R101
           ((MTIMES SIMP) ((RAT SIMP) 1. 351180.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2720218. $%R100)
             ((MTIMES SIMP RATSIMP) -6131052. $%R101)
             ((MTIMES SIMP RATSIMP) 1172829. $%R102)
             ((MTIMES SIMP RATSIMP) -12908688. $%R103)
             ((MTIMES SIMP RATSIMP) -13188942. $%R104)
             ((MTIMES SIMP RATSIMP) 2993644. $%R89)
             ((MTIMES SIMP RATSIMP) -11253484. $%R90)
             ((MTIMES SIMP RATSIMP) -5497258. $%R91)
             ((MTIMES SIMP RATSIMP) 1596591. $%R92)
             ((MTIMES SIMP RATSIMP) 302498. $%R93)
             ((MTIMES SIMP RATSIMP) 813008. $%R94)
             ((MTIMES SIMP RATSIMP) -1471492. $%R95)
             ((MTIMES SIMP RATSIMP) 2169732. $%R96)
             ((MTIMES SIMP RATSIMP) 395742. $%R97)
             ((MTIMES SIMP RATSIMP) 197871. $%R98)
             ((MTIMES SIMP RATSIMP) -61158. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 105354.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 625618. $%R100)
             ((MTIMES SIMP RATSIMP) -2473704. $%R101)
             ((MTIMES SIMP RATSIMP) 531867. $%R102)
             ((MTIMES SIMP RATSIMP) -3512292. $%R103)
             ((MTIMES SIMP RATSIMP) -3402414. $%R104)
             ((MTIMES SIMP RATSIMP) 69100. $%R89)
             ((MTIMES SIMP RATSIMP) -2888512. $%R90)
             ((MTIMES SIMP RATSIMP) -1943110. $%R91)
             ((MTIMES SIMP RATSIMP) 575343. $%R92)
             ((MTIMES SIMP RATSIMP) 99992. $%R93)
             ((MTIMES SIMP RATSIMP) 262112. $%R94)
             ((MTIMES SIMP RATSIMP) -363688. $%R95)
             ((MTIMES SIMP RATSIMP) 572322. $%R96)
             ((MTIMES SIMP RATSIMP) -102066. $%R97)
             ((MTIMES SIMP RATSIMP) -51033. $%R98)
             ((MTIMES SIMP RATSIMP) -227226. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 29265.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11506. $%R100)
             ((MTIMES SIMP RATSIMP) -34524. $%R101)
             ((MTIMES SIMP RATSIMP) 7683. $%R102)
             ((MTIMES SIMP RATSIMP) -48606. $%R103)
             ((MTIMES SIMP RATSIMP) -66339. $%R104)
             ((MTIMES SIMP RATSIMP) 8448. $%R89)
             ((MTIMES SIMP RATSIMP) -53988. $%R90)
             ((MTIMES SIMP RATSIMP) 209354. $%R91)
             ((MTIMES SIMP RATSIMP) 8262. $%R92)
             ((MTIMES SIMP RATSIMP) -244. $%R93)
             ((MTIMES SIMP RATSIMP) 43046. $%R94)
             ((MTIMES SIMP RATSIMP) -9424. $%R95)
             ((MTIMES SIMP RATSIMP) 9954. $%R96)
             ((MTIMES SIMP RATSIMP) 774. $%R97)
             ((MTIMES SIMP RATSIMP) 29652. $%R98)
             ((MTIMES SIMP RATSIMP) 37104. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 52677.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 207592. $%R100)
             ((MTIMES SIMP RATSIMP) -381960. $%R101)
             ((MTIMES SIMP RATSIMP) 53094. $%R102)
             ((MTIMES SIMP RATSIMP) -902670. $%R103)
             ((MTIMES SIMP RATSIMP) -889929. $%R104)
             ((MTIMES SIMP RATSIMP) 366052. $%R89)
             ((MTIMES SIMP RATSIMP) -1096636. $%R90)
             ((MTIMES SIMP RATSIMP) -791116. $%R91)
             ((MTIMES SIMP RATSIMP) 103437. $%R92)
             ((MTIMES SIMP RATSIMP) 12821. $%R93)
             ((MTIMES SIMP RATSIMP) -23275. $%R94)
             ((MTIMES SIMP RATSIMP) -189904. $%R95)
             ((MTIMES SIMP RATSIMP) 170067. $%R96)
             ((MTIMES SIMP RATSIMP) 72696. $%R97)
             ((MTIMES SIMP RATSIMP) -16329. $%R98)
             ((MTIMES SIMP RATSIMP) -44913. $%R99)))
           $%R102
           ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -398938. $%R100)
             ((MTIMES SIMP RATSIMP) 2790792. $%R101)
             ((MTIMES SIMP RATSIMP) -1025679. $%R102)
             ((MTIMES SIMP RATSIMP) 3965748. $%R103)
             ((MTIMES SIMP RATSIMP) 3800232. $%R104)
             ((MTIMES SIMP RATSIMP) 2918816. $%R89)
             ((MTIMES SIMP RATSIMP) 2842084. $%R90)
             ((MTIMES SIMP RATSIMP) -181562. $%R91)
             ((MTIMES SIMP RATSIMP) -647271. $%R92)
             ((MTIMES SIMP RATSIMP) -146528. $%R93)
             ((MTIMES SIMP RATSIMP) -1191638. $%R94)
             ((MTIMES SIMP RATSIMP) 397072. $%R95)
             ((MTIMES SIMP RATSIMP) -609402. $%R96)
             ((MTIMES SIMP RATSIMP) 987738. $%R97)
             ((MTIMES SIMP RATSIMP) -32901. $%R98)
             ((MTIMES SIMP RATSIMP) 462648. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1302238. $%R100)
             ((MTIMES SIMP RATSIMP) 3735252. $%R101)
             ((MTIMES SIMP RATSIMP) -925419. $%R102)
             ((MTIMES SIMP RATSIMP) 7102428. $%R103)
             ((MTIMES SIMP RATSIMP) 7099227. $%R104)
             ((MTIMES SIMP RATSIMP) 79796. $%R89)
             ((MTIMES SIMP RATSIMP) 5966764. $%R90)
             ((MTIMES SIMP RATSIMP) 3167398. $%R91)
             ((MTIMES SIMP RATSIMP) -943326. $%R92)
             ((MTIMES SIMP RATSIMP) -212573. $%R93)
             ((MTIMES SIMP RATSIMP) -467708. $%R94)
             ((MTIMES SIMP RATSIMP) 747772. $%R95)
             ((MTIMES SIMP RATSIMP) -1200207. $%R96)
             ((MTIMES SIMP RATSIMP) 286908. $%R97)
             ((MTIMES SIMP RATSIMP) -119931. $%R98)
             ((MTIMES SIMP RATSIMP) 108588. $%R99)))
           $%R92
           ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -379526. $%R100)
             ((MTIMES SIMP RATSIMP) 2943144. $%R101)
             ((MTIMES SIMP RATSIMP) -479868. $%R102)
             ((MTIMES SIMP RATSIMP) 2326386. $%R103)
             ((MTIMES SIMP RATSIMP) 1911564. $%R104)
             ((MTIMES SIMP RATSIMP) 1148482. $%R89)
             ((MTIMES SIMP RATSIMP) 1594538. $%R90)
             ((MTIMES SIMP RATSIMP) 2109146. $%R91)
             ((MTIMES SIMP RATSIMP) -640062. $%R92)
             ((MTIMES SIMP RATSIMP) -98731. $%R93)
             ((MTIMES SIMP RATSIMP) -248776. $%R94)
             ((MTIMES SIMP RATSIMP) 173474. $%R95)
             ((MTIMES SIMP RATSIMP) -345939. $%R96)
             ((MTIMES SIMP RATSIMP) 453036. $%R97)
             ((MTIMES SIMP RATSIMP) 226518. $%R98)
             ((MTIMES SIMP RATSIMP) 537486. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -151022. $%R100)
             ((MTIMES SIMP RATSIMP) 1181448. $%R101)
             ((MTIMES SIMP RATSIMP) -368781. $%R102)
             ((MTIMES SIMP RATSIMP) 1676532. $%R103)
             ((MTIMES SIMP RATSIMP) 1237158. $%R104)
             ((MTIMES SIMP RATSIMP) 1132384. $%R89)
             ((MTIMES SIMP RATSIMP) 2523236. $%R90)
             ((MTIMES SIMP RATSIMP) 3109682. $%R91)
             ((MTIMES SIMP RATSIMP) -275319. $%R92)
             ((MTIMES SIMP RATSIMP) -580612. $%R93)
             ((MTIMES SIMP RATSIMP) 312848. $%R94)
             ((MTIMES SIMP RATSIMP) 603248. $%R95)
             ((MTIMES SIMP RATSIMP) 258762. $%R96)
             ((MTIMES SIMP RATSIMP) 389082. $%R97)
             ((MTIMES SIMP RATSIMP) 721311. $%R98)
             ((MTIMES SIMP RATSIMP) 447162. $%R99)))
           $%R98
           ((MTIMES SIMP) ((RAT SIMP) 1. 790155.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6150536. $%R100)
             ((MTIMES SIMP RATSIMP) -3431844. $%R101)
             ((MTIMES SIMP RATSIMP) 852558. $%R102)
             ((MTIMES SIMP RATSIMP) -8059476. $%R103)
             ((MTIMES SIMP RATSIMP) -8845029. $%R104)
             ((MTIMES SIMP RATSIMP) 5070368. $%R89)
             ((MTIMES SIMP RATSIMP) -9678548. $%R90)
             ((MTIMES SIMP RATSIMP) -5888636. $%R91)
             ((MTIMES SIMP RATSIMP) 882252. $%R92)
             ((MTIMES SIMP RATSIMP) -600644. $%R93)
             ((MTIMES SIMP RATSIMP) 9301. $%R94)
             ((MTIMES SIMP RATSIMP) -1580924. $%R95)
             ((MTIMES SIMP RATSIMP) 2236974. $%R96)
             ((MTIMES SIMP RATSIMP) 1256694. $%R97)
             ((MTIMES SIMP RATSIMP) 628347. $%R98)
             ((MTIMES SIMP RATSIMP) -114891. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 52677.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -74876. $%R100)
             ((MTIMES SIMP RATSIMP) 379008. $%R101)
             ((MTIMES SIMP RATSIMP) -62898. $%R102)
             ((MTIMES SIMP RATSIMP) 326226. $%R103)
             ((MTIMES SIMP RATSIMP) 255465. $%R104)
             ((MTIMES SIMP RATSIMP) 185068. $%R89)
             ((MTIMES SIMP RATSIMP) 233360. $%R90)
             ((MTIMES SIMP RATSIMP) 282308. $%R91)
             ((MTIMES SIMP RATSIMP) -82242. $%R92)
             ((MTIMES SIMP RATSIMP) -8002. $%R93)
             ((MTIMES SIMP RATSIMP) -33802. $%R94)
             ((MTIMES SIMP RATSIMP) 24848. $%R95)
             ((MTIMES SIMP RATSIMP) -47670. $%R96)
             ((MTIMES SIMP RATSIMP) -14820. $%R97)
             ((MTIMES SIMP RATSIMP) -7410. $%R98)
             ((MTIMES SIMP RATSIMP) 67146. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1456024. $%R100)
             ((MTIMES SIMP RATSIMP) 4325796. $%R101)
             ((MTIMES SIMP RATSIMP) -1030107. $%R102)
             ((MTIMES SIMP RATSIMP) 7999764. $%R103)
             ((MTIMES SIMP RATSIMP) 7897536. $%R104)
             ((MTIMES SIMP RATSIMP) 38618. $%R89)
             ((MTIMES SIMP RATSIMP) 6737482. $%R90)
             ((MTIMES SIMP RATSIMP) 4717624. $%R91)
             ((MTIMES SIMP RATSIMP) -1047573. $%R92)
             ((MTIMES SIMP RATSIMP) -226709. $%R93)
             ((MTIMES SIMP RATSIMP) -614909. $%R94)
             ((MTIMES SIMP RATSIMP) 849466. $%R95)
             ((MTIMES SIMP RATSIMP) -1299981. $%R96)
             ((MTIMES SIMP RATSIMP) 302964. $%R97)
             ((MTIMES SIMP RATSIMP) 151482. $%R98)
             ((MTIMES SIMP RATSIMP) 595839. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -39014. $%R100)
             ((MTIMES SIMP RATSIMP) 1316556. $%R101)
             ((MTIMES SIMP RATSIMP) -413862. $%R102)
             ((MTIMES SIMP RATSIMP) 1868214. $%R103)
             ((MTIMES SIMP RATSIMP) 1869741. $%R104)
             ((MTIMES SIMP RATSIMP) 1040488. $%R89)
             ((MTIMES SIMP RATSIMP) 685172. $%R90)
             ((MTIMES SIMP RATSIMP) -209926. $%R91)
             ((MTIMES SIMP RATSIMP) -306828. $%R92)
             ((MTIMES SIMP RATSIMP) -384964. $%R93)
             ((MTIMES SIMP RATSIMP) -340024. $%R94)
             ((MTIMES SIMP RATSIMP) -44044. $%R95)
             ((MTIMES SIMP RATSIMP) 26274. $%R96)
             ((MTIMES SIMP RATSIMP) 367194. $%R97)
             ((MTIMES SIMP RATSIMP) 183597. $%R98)
             ((MTIMES SIMP RATSIMP) 4974. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 105354.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -50074. $%R100)
             ((MTIMES SIMP RATSIMP) 439848. $%R101)
             ((MTIMES SIMP RATSIMP) -172191. $%R102)
             ((MTIMES SIMP RATSIMP) 623652. $%R103)
             ((MTIMES SIMP RATSIMP) 559368. $%R104)
             ((MTIMES SIMP RATSIMP) 504068. $%R89)
             ((MTIMES SIMP RATSIMP) 494248. $%R90)
             ((MTIMES SIMP RATSIMP) 320398. $%R91)
             ((MTIMES SIMP RATSIMP) -102789. $%R92)
             ((MTIMES SIMP RATSIMP) -21524. $%R93)
             ((MTIMES SIMP RATSIMP) -35054. $%R94)
             ((MTIMES SIMP RATSIMP) 57568. $%R95)
             ((MTIMES SIMP RATSIMP) -98706. $%R96)
             ((MTIMES SIMP RATSIMP) 191094. $%R97)
             ((MTIMES SIMP RATSIMP) 95547. $%R98)
             ((MTIMES SIMP RATSIMP) 41052. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -996692. $%R100)
             ((MTIMES SIMP RATSIMP) 3761568. $%R101)
             ((MTIMES SIMP RATSIMP) -962646. $%R102)
             ((MTIMES SIMP RATSIMP) 6403062. $%R103)
             ((MTIMES SIMP RATSIMP) 6423723. $%R104)
             ((MTIMES SIMP RATSIMP) 719404. $%R89)
             ((MTIMES SIMP RATSIMP) 4597256. $%R90)
             ((MTIMES SIMP RATSIMP) 3005132. $%R91)
             ((MTIMES SIMP RATSIMP) -902934. $%R92)
             ((MTIMES SIMP RATSIMP) -407782. $%R93)
             ((MTIMES SIMP RATSIMP) -636622. $%R94)
             ((MTIMES SIMP RATSIMP) 888128. $%R95)
             ((MTIMES SIMP RATSIMP) -849138. $%R96)
             ((MTIMES SIMP RATSIMP) 446772. $%R97)
             ((MTIMES SIMP RATSIMP) 223386. $%R98)
             ((MTIMES SIMP RATSIMP) 400542. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 158031.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 496768. $%R100)
             ((MTIMES SIMP RATSIMP) -1169172. $%R101)
             ((MTIMES SIMP RATSIMP) 209550. $%R102)
             ((MTIMES SIMP RATSIMP) -2298660. $%R103)
             ((MTIMES SIMP RATSIMP) -2379897. $%R104)
             ((MTIMES SIMP RATSIMP) 478144. $%R89)
             ((MTIMES SIMP RATSIMP) -2031364. $%R90)
             ((MTIMES SIMP RATSIMP) -1279012. $%R91)
             ((MTIMES SIMP RATSIMP) 288036. $%R92)
             ((MTIMES SIMP RATSIMP) 65708. $%R93)
             ((MTIMES SIMP RATSIMP) -20887. $%R94)
             ((MTIMES SIMP RATSIMP) -254332. $%R95)
             ((MTIMES SIMP RATSIMP) 391782. $%R96)
             ((MTIMES SIMP RATSIMP) 71742. $%R97)
             ((MTIMES SIMP RATSIMP) 35871. $%R98)
             ((MTIMES SIMP RATSIMP) -185655. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 158031.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 125648. $%R100)
             ((MTIMES SIMP RATSIMP) -375984. $%R101)
             ((MTIMES SIMP RATSIMP) 58380. $%R102)
             ((MTIMES SIMP RATSIMP) -791832. $%R103)
             ((MTIMES SIMP RATSIMP) -904464. $%R104)
             ((MTIMES SIMP RATSIMP) 255944. $%R89)
             ((MTIMES SIMP RATSIMP) -555032. $%R90)
             ((MTIMES SIMP RATSIMP) -64304. $%R91)
             ((MTIMES SIMP RATSIMP) 100359. $%R92)
             ((MTIMES SIMP RATSIMP) -101432. $%R93)
             ((MTIMES SIMP RATSIMP) 112828. $%R94)
             ((MTIMES SIMP RATSIMP) -37352. $%R95)
             ((MTIMES SIMP RATSIMP) -624. $%R96)
             ((MTIMES SIMP RATSIMP) 63456. $%R97)
             ((MTIMES SIMP RATSIMP) 31728. $%R98)
             ((MTIMES SIMP RATSIMP) 33420. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 175590.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 506578. $%R100)
             ((MTIMES SIMP RATSIMP) -2035872. $%R101)
             ((MTIMES SIMP RATSIMP) 462189. $%R102)
             ((MTIMES SIMP RATSIMP) -3069888. $%R103)
             ((MTIMES SIMP RATSIMP) -3077622. $%R104)
             ((MTIMES SIMP RATSIMP) 91864. $%R89)
             ((MTIMES SIMP RATSIMP) -2624644. $%R90)
             ((MTIMES SIMP RATSIMP) -1007158. $%R91)
             ((MTIMES SIMP RATSIMP) 372681. $%R92)
             ((MTIMES SIMP RATSIMP) 81188. $%R93)
             ((MTIMES SIMP RATSIMP) 338258. $%R94)
             ((MTIMES SIMP RATSIMP) -332902. $%R95)
             ((MTIMES SIMP RATSIMP) 505812. $%R96)
             ((MTIMES SIMP RATSIMP) -83868. $%R97)
             ((MTIMES SIMP RATSIMP) 45861. $%R98)
             ((MTIMES SIMP RATSIMP) -77628. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 77158. $%R100)
             ((MTIMES SIMP RATSIMP) 3127068. $%R101)
             ((MTIMES SIMP RATSIMP) -560256. $%R102)
             ((MTIMES SIMP RATSIMP) 4443582. $%R103)
             ((MTIMES SIMP RATSIMP) 4160583. $%R104)
             ((MTIMES SIMP RATSIMP) 240784. $%R89)
             ((MTIMES SIMP RATSIMP) 3853316. $%R90)
             ((MTIMES SIMP RATSIMP) 2803742. $%R91)
             ((MTIMES SIMP RATSIMP) -725274. $%R92)
             ((MTIMES SIMP RATSIMP) -291697. $%R93)
             ((MTIMES SIMP RATSIMP) -254722. $%R94)
             ((MTIMES SIMP RATSIMP) 514163. $%R95)
             ((MTIMES SIMP RATSIMP) -555333. $%R96)
             ((MTIMES SIMP RATSIMP) 250527. $%R97)
             ((MTIMES SIMP RATSIMP) 256956. $%R98)
             ((MTIMES SIMP RATSIMP) 351627. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -478882. $%R100)
             ((MTIMES SIMP RATSIMP) 3142008. $%R101)
             ((MTIMES SIMP RATSIMP) -1073811. $%R102)
             ((MTIMES SIMP RATSIMP) 4457292. $%R103)
             ((MTIMES SIMP RATSIMP) 4255938. $%R104)
             ((MTIMES SIMP RATSIMP) 2950544. $%R89)
             ((MTIMES SIMP RATSIMP) 1168756. $%R90)
             ((MTIMES SIMP RATSIMP) 2338102. $%R91)
             ((MTIMES SIMP RATSIMP) -732969. $%R92)
             ((MTIMES SIMP RATSIMP) -533432. $%R93)
             ((MTIMES SIMP RATSIMP) -660722. $%R94)
             ((MTIMES SIMP RATSIMP) 280978. $%R95)
             ((MTIMES SIMP RATSIMP) -323598. $%R96)
             ((MTIMES SIMP RATSIMP) 1017582. $%R97)
             ((MTIMES SIMP RATSIMP) 508791. $%R98)
             ((MTIMES SIMP RATSIMP) 679152. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6094. $%R100)
             ((MTIMES SIMP RATSIMP) 1176264. $%R101)
             ((MTIMES SIMP RATSIMP) -636963. $%R102)
             ((MTIMES SIMP RATSIMP) 1130196. $%R103)
             ((MTIMES SIMP RATSIMP) 934974. $%R104)
             ((MTIMES SIMP RATSIMP) 1363012. $%R89)
             ((MTIMES SIMP RATSIMP) 582968. $%R90)
             ((MTIMES SIMP RATSIMP) -698914. $%R91)
             ((MTIMES SIMP RATSIMP) -577287. $%R92)
             ((MTIMES SIMP RATSIMP) -60226. $%R93)
             ((MTIMES SIMP RATSIMP) -518296. $%R94)
             ((MTIMES SIMP RATSIMP) 54434. $%R95)
             ((MTIMES SIMP RATSIMP) -160134. $%R96)
             ((MTIMES SIMP RATSIMP) 481296. $%R97)
             ((MTIMES SIMP RATSIMP) -22737. $%R98)
             ((MTIMES SIMP RATSIMP) 174426. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1920494. $%R100)
             ((MTIMES SIMP RATSIMP) 6757056. $%R101)
             ((MTIMES SIMP RATSIMP) -1161177. $%R102)
             ((MTIMES SIMP RATSIMP) 9602544. $%R103)
             ((MTIMES SIMP RATSIMP) 9220896. $%R104)
             ((MTIMES SIMP RATSIMP) 1039828. $%R89)
             ((MTIMES SIMP RATSIMP) 7806272. $%R90)
             ((MTIMES SIMP RATSIMP) 5391074. $%R91)
             ((MTIMES SIMP RATSIMP) -1566783. $%R92)
             ((MTIMES SIMP RATSIMP) -250204. $%R93)
             ((MTIMES SIMP RATSIMP) -749134. $%R94)
             ((MTIMES SIMP RATSIMP) 963896. $%R95)
             ((MTIMES SIMP RATSIMP) -1579506. $%R96)
             ((MTIMES SIMP RATSIMP) 161364. $%R97)
             ((MTIMES SIMP RATSIMP) -182703. $%R98)
             ((MTIMES SIMP RATSIMP) 609324. $%R99)))
           $%R99
           ((MTIMES SIMP) ((RAT SIMP) -1. 17559.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 103222. $%R100)
             ((MTIMES SIMP RATSIMP) -161532. $%R101)
             ((MTIMES SIMP RATSIMP) 33555. $%R102)
             ((MTIMES SIMP RATSIMP) -229470. $%R103)
             ((MTIMES SIMP RATSIMP) -217980. $%R104)
             ((MTIMES SIMP RATSIMP) 36052. $%R89)
             ((MTIMES SIMP RATSIMP) -247588. $%R90)
             ((MTIMES SIMP RATSIMP) -214138. $%R91)
             ((MTIMES SIMP RATSIMP) 37503. $%R92)
             ((MTIMES SIMP RATSIMP) 1379. $%R93)
             ((MTIMES SIMP RATSIMP) 1634. $%R94)
             ((MTIMES SIMP RATSIMP) -40291. $%R95)
             ((MTIMES SIMP RATSIMP) 42429. $%R96)
             ((MTIMES SIMP RATSIMP) 759. $%R97)
             ((MTIMES SIMP RATSIMP) -8400. $%R98)
             ((MTIMES SIMP RATSIMP) -25185. $%R99)))
           $%R97 $%R96 $%R95 $%R94 $%R93
           ((MTIMES SIMP) ((RAT SIMP) -1. 2633850.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4705978. $%R100)
             ((MTIMES SIMP RATSIMP) -20091852. $%R101)
             ((MTIMES SIMP RATSIMP) 3652509. $%R102)
             ((MTIMES SIMP RATSIMP) -31604838. $%R103)
             ((MTIMES SIMP RATSIMP) -32559552. $%R104)
             ((MTIMES SIMP RATSIMP) 5393044. $%R89)
             ((MTIMES SIMP RATSIMP) -31514644. $%R90)
             ((MTIMES SIMP RATSIMP) -15456298. $%R91)
             ((MTIMES SIMP RATSIMP) 4522311. $%R92)
             ((MTIMES SIMP RATSIMP) 691793. $%R93)
             ((MTIMES SIMP RATSIMP) 2071703. $%R94)
             ((MTIMES SIMP RATSIMP) -4332997. $%R95)
             ((MTIMES SIMP RATSIMP) 5405412. $%R96)
             ((MTIMES SIMP RATSIMP) 380622. $%R97)
             ((MTIMES SIMP RATSIMP) 190311. $%R98)
             ((MTIMES SIMP RATSIMP) -900318. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2633850.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4323326. $%R100)
             ((MTIMES SIMP RATSIMP) -11600964. $%R101)
             ((MTIMES SIMP RATSIMP) 1531383. $%R102)
             ((MTIMES SIMP RATSIMP) -19548066. $%R103)
             ((MTIMES SIMP RATSIMP) -20864484. $%R104)
             ((MTIMES SIMP RATSIMP) 2552588. $%R89)
             ((MTIMES SIMP RATSIMP) -17550908. $%R90)
             ((MTIMES SIMP RATSIMP) -12178166. $%R91)
             ((MTIMES SIMP RATSIMP) 2548017. $%R92)
             ((MTIMES SIMP RATSIMP) 450181. $%R93)
             ((MTIMES SIMP RATSIMP) 595501. $%R94)
             ((MTIMES SIMP RATSIMP) -2380949. $%R95)
             ((MTIMES SIMP RATSIMP) 3340104. $%R96)
             ((MTIMES SIMP RATSIMP) 508974. $%R97)
             ((MTIMES SIMP RATSIMP) 254487. $%R98)
             ((MTIMES SIMP RATSIMP) -86316. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -331850. $%R100)
             ((MTIMES SIMP RATSIMP) 608076. $%R101)
             ((MTIMES SIMP RATSIMP) -115413. $%R102)
             ((MTIMES SIMP RATSIMP) 341382. $%R103)
             ((MTIMES SIMP RATSIMP) -114138. $%R104)
             ((MTIMES SIMP RATSIMP) 305716. $%R89)
             ((MTIMES SIMP RATSIMP) 461012. $%R90)
             ((MTIMES SIMP RATSIMP) 1057394. $%R91)
             ((MTIMES SIMP RATSIMP) -118989. $%R92)
             ((MTIMES SIMP RATSIMP) -41971. $%R93)
             ((MTIMES SIMP RATSIMP) 73079. $%R94)
             ((MTIMES SIMP RATSIMP) 90239. $%R95)
             ((MTIMES SIMP RATSIMP) 78024. $%R96)
             ((MTIMES SIMP RATSIMP) 210234. $%R97)
             ((MTIMES SIMP RATSIMP) 105117. $%R98)
             ((MTIMES SIMP RATSIMP) 213666. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 175590.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 183790. $%R100)
             ((MTIMES SIMP RATSIMP) -551124. $%R101)
             ((MTIMES SIMP RATSIMP) 118119. $%R102)
             ((MTIMES SIMP RATSIMP) -957066. $%R103)
             ((MTIMES SIMP RATSIMP) -1055286. $%R104)
             ((MTIMES SIMP RATSIMP) 82852. $%R89)
             ((MTIMES SIMP RATSIMP) -814444. $%R90)
             ((MTIMES SIMP RATSIMP) -459550. $%R91)
             ((MTIMES SIMP RATSIMP) 135351. $%R92)
             ((MTIMES SIMP RATSIMP) 74387. $%R93)
             ((MTIMES SIMP RATSIMP) 113927. $%R94)
             ((MTIMES SIMP RATSIMP) -76003. $%R95)
             ((MTIMES SIMP RATSIMP) 142068. $%R96)
             ((MTIMES SIMP RATSIMP) -8322. $%R97)
             ((MTIMES SIMP RATSIMP) -4161. $%R98)
             ((MTIMES SIMP RATSIMP) -46308. $%R99))))))
        ((MLIST SIMP) 8. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 1316925.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -19634104. $%R100)
             ((MTIMES SIMP RATSIMP) 57851136. $%R101)
             ((MTIMES SIMP RATSIMP) -12801612. $%R102)
             ((MTIMES SIMP RATSIMP) 82011984. $%R103)
             ((MTIMES SIMP RATSIMP) 110069586. $%R104)
             ((MTIMES SIMP RATSIMP) -6215992. $%R89)
             ((MTIMES SIMP RATSIMP) 83156992. $%R90)
             ((MTIMES SIMP RATSIMP) 48504664. $%R91)
             ((MTIMES SIMP RATSIMP) -14317398. $%R92)
             ((MTIMES SIMP RATSIMP) -1484174. $%R93)
             ((MTIMES SIMP RATSIMP) -5605304. $%R94)
             ((MTIMES SIMP RATSIMP) 14424046. $%R95)
             ((MTIMES SIMP RATSIMP) -14340216. $%R96)
             ((MTIMES SIMP RATSIMP) 1568004. $%R97)
             ((MTIMES SIMP RATSIMP) 784002. $%R98)
             ((MTIMES SIMP RATSIMP) 5573874. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 438975.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4264792. $%R100)
             ((MTIMES SIMP RATSIMP) 12010428. $%R101)
             ((MTIMES SIMP RATSIMP) -2753526. $%R102)
             ((MTIMES SIMP RATSIMP) 16481832. $%R103)
             ((MTIMES SIMP RATSIMP) 23281578. $%R104)
             ((MTIMES SIMP RATSIMP) -857416. $%R89)
             ((MTIMES SIMP RATSIMP) 16889116. $%R90)
             ((MTIMES SIMP RATSIMP) 10197772. $%R91)
             ((MTIMES SIMP RATSIMP) -3015954. $%R92)
             ((MTIMES SIMP RATSIMP) -274352. $%R93)
             ((MTIMES SIMP RATSIMP) -1131092. $%R94)
             ((MTIMES SIMP RATSIMP) 3076708. $%R95)
             ((MTIMES SIMP RATSIMP) -2893368. $%R96)
             ((MTIMES SIMP RATSIMP) 457692. $%R97)
             ((MTIMES SIMP RATSIMP) 228846. $%R98)
             ((MTIMES SIMP RATSIMP) 1299252. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -290986. $%R100)
             ((MTIMES SIMP RATSIMP) 1243854. $%R101)
             ((MTIMES SIMP RATSIMP) -254028. $%R102)
             ((MTIMES SIMP RATSIMP) 1688316. $%R103)
             ((MTIMES SIMP RATSIMP) 2189844. $%R104)
             ((MTIMES SIMP RATSIMP) -212008. $%R89)
             ((MTIMES SIMP RATSIMP) 1834078. $%R90)
             ((MTIMES SIMP RATSIMP) 960856. $%R91)
             ((MTIMES SIMP RATSIMP) -283662. $%R92)
             ((MTIMES SIMP RATSIMP) -17636. $%R93)
             ((MTIMES SIMP RATSIMP) -99206. $%R94)
             ((MTIMES SIMP RATSIMP) 297544. $%R95)
             ((MTIMES SIMP RATSIMP) -283224. $%R96)
             ((MTIMES SIMP RATSIMP) 31956. $%R97)
             ((MTIMES SIMP RATSIMP) 15978. $%R98)
             ((MTIMES SIMP RATSIMP) 111306. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3235732. $%R100)
             ((MTIMES SIMP RATSIMP) 11408868. $%R101)
             ((MTIMES SIMP RATSIMP) -2845596. $%R102)
             ((MTIMES SIMP RATSIMP) 15652662. $%R103)
             ((MTIMES SIMP RATSIMP) 20085228. $%R104)
             ((MTIMES SIMP RATSIMP) 1707764. $%R89)
             ((MTIMES SIMP RATSIMP) 14438956. $%R90)
             ((MTIMES SIMP RATSIMP) 9231352. $%R91)
             ((MTIMES SIMP RATSIMP) -2763234. $%R92)
             ((MTIMES SIMP RATSIMP) -595697. $%R93)
             ((MTIMES SIMP RATSIMP) -1316087. $%R94)
             ((MTIMES SIMP RATSIMP) 2474563. $%R95)
             ((MTIMES SIMP RATSIMP) -2454618. $%R96)
             ((MTIMES SIMP RATSIMP) 1142412. $%R97)
             ((MTIMES SIMP RATSIMP) 571206. $%R98)
             ((MTIMES SIMP RATSIMP) 1373772. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 117060.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -348008. $%R100)
             ((MTIMES SIMP RATSIMP) 916992. $%R101)
             ((MTIMES SIMP RATSIMP) -165984. $%R102)
             ((MTIMES SIMP RATSIMP) 1275888. $%R103)
             ((MTIMES SIMP RATSIMP) 1888062. $%R104)
             ((MTIMES SIMP RATSIMP) -396824. $%R89)
             ((MTIMES SIMP RATSIMP) 1617764. $%R90)
             ((MTIMES SIMP RATSIMP) 785408. $%R91)
             ((MTIMES SIMP RATSIMP) -227961. $%R92)
             ((MTIMES SIMP RATSIMP) 13937. $%R93)
             ((MTIMES SIMP RATSIMP) -59248. $%R94)
             ((MTIMES SIMP RATSIMP) 267227. $%R95)
             ((MTIMES SIMP RATSIMP) -254562. $%R96)
             ((MTIMES SIMP RATSIMP) -59802. $%R97)
             ((MTIMES SIMP RATSIMP) -29901. $%R98)
             ((MTIMES SIMP RATSIMP) 64023. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 702360.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -233288. $%R100)
             ((MTIMES SIMP RATSIMP) 534132. $%R101)
             ((MTIMES SIMP RATSIMP) -127014. $%R102)
             ((MTIMES SIMP RATSIMP) 844158. $%R103)
             ((MTIMES SIMP RATSIMP) 1094922. $%R104)
             ((MTIMES SIMP RATSIMP) -106004. $%R89)
             ((MTIMES SIMP RATSIMP) 478064. $%R90)
             ((MTIMES SIMP RATSIMP) 480428. $%R91)
             ((MTIMES SIMP RATSIMP) -141831. $%R92)
             ((MTIMES SIMP RATSIMP) -8818. $%R93)
             ((MTIMES SIMP RATSIMP) -49603. $%R94)
             ((MTIMES SIMP RATSIMP) 148772. $%R95)
             ((MTIMES SIMP RATSIMP) -141612. $%R96)
             ((MTIMES SIMP RATSIMP) 15978. $%R97)
             ((MTIMES SIMP RATSIMP) 7989. $%R98)
             ((MTIMES SIMP RATSIMP) 55653. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2517346. $%R100)
             ((MTIMES SIMP RATSIMP) 5243364. $%R101)
             ((MTIMES SIMP RATSIMP) -1322373. $%R102)
             ((MTIMES SIMP RATSIMP) 6897606. $%R103)
             ((MTIMES SIMP RATSIMP) 11867724. $%R104)
             ((MTIMES SIMP RATSIMP) -1040668. $%R89)
             ((MTIMES SIMP RATSIMP) 8057068. $%R90)
             ((MTIMES SIMP RATSIMP) 4163806. $%R91)
             ((MTIMES SIMP RATSIMP) -1329777. $%R92)
             ((MTIMES SIMP RATSIMP) 142369. $%R93)
             ((MTIMES SIMP RATSIMP) -529781. $%R94)
             ((MTIMES SIMP RATSIMP) 1619899. $%R95)
             ((MTIMES SIMP RATSIMP) -1517754. $%R96)
             ((MTIMES SIMP RATSIMP) -40224. $%R97)
             ((MTIMES SIMP RATSIMP) -283497. $%R98)
             ((MTIMES SIMP RATSIMP) 495066. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 351180.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -932306. $%R100)
             ((MTIMES SIMP RATSIMP) 4806144. $%R101)
             ((MTIMES SIMP RATSIMP) -1005693. $%R102)
             ((MTIMES SIMP RATSIMP) 6746016. $%R103)
             ((MTIMES SIMP RATSIMP) 8403354. $%R104)
             ((MTIMES SIMP RATSIMP) -274328. $%R89)
             ((MTIMES SIMP RATSIMP) 6629408. $%R90)
             ((MTIMES SIMP RATSIMP) 4045406. $%R91)
             ((MTIMES SIMP RATSIMP) -1161702. $%R92)
             ((MTIMES SIMP RATSIMP) -204211. $%R93)
             ((MTIMES SIMP RATSIMP) -439846. $%R94)
             ((MTIMES SIMP RATSIMP) 1086569. $%R95)
             ((MTIMES SIMP RATSIMP) -1075974. $%R96)
             ((MTIMES SIMP RATSIMP) 214806. $%R97)
             ((MTIMES SIMP RATSIMP) 195198. $%R98)
             ((MTIMES SIMP RATSIMP) 484971. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 702360.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -584468. $%R100)
             ((MTIMES SIMP RATSIMP) 534132. $%R101)
             ((MTIMES SIMP RATSIMP) -127014. $%R102)
             ((MTIMES SIMP RATSIMP) 844158. $%R103)
             ((MTIMES SIMP RATSIMP) 1094922. $%R104)
             ((MTIMES SIMP RATSIMP) -106004. $%R89)
             ((MTIMES SIMP RATSIMP) 829244. $%R90)
             ((MTIMES SIMP RATSIMP) 480428. $%R91)
             ((MTIMES SIMP RATSIMP) -141831. $%R92)
             ((MTIMES SIMP RATSIMP) -8818. $%R93)
             ((MTIMES SIMP RATSIMP) -49603. $%R94)
             ((MTIMES SIMP RATSIMP) 148772. $%R95)
             ((MTIMES SIMP RATSIMP) -141612. $%R96)
             ((MTIMES SIMP RATSIMP) 15978. $%R97)
             ((MTIMES SIMP RATSIMP) 7989. $%R98)
             ((MTIMES SIMP RATSIMP) 55653. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1417172. $%R100)
             ((MTIMES SIMP RATSIMP) 4336128. $%R101)
             ((MTIMES SIMP RATSIMP) -767526. $%R102)
             ((MTIMES SIMP RATSIMP) 3625842. $%R103)
             ((MTIMES SIMP RATSIMP) 8221788. $%R104)
             ((MTIMES SIMP RATSIMP) -473876. $%R89)
             ((MTIMES SIMP RATSIMP) 5287256. $%R90)
             ((MTIMES SIMP RATSIMP) 4274312. $%R91)
             ((MTIMES SIMP RATSIMP) -1148094. $%R92)
             ((MTIMES SIMP RATSIMP) 16883. $%R93)
             ((MTIMES SIMP RATSIMP) -49327. $%R94)
             ((MTIMES SIMP RATSIMP) 1292543. $%R95)
             ((MTIMES SIMP RATSIMP) -718728. $%R96)
             ((MTIMES SIMP RATSIMP) 30162. $%R97)
             ((MTIMES SIMP RATSIMP) 278466. $%R98)
             ((MTIMES SIMP RATSIMP) 719952. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1053540.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4950632. $%R100)
             ((MTIMES SIMP RATSIMP) 16379208. $%R101)
             ((MTIMES SIMP RATSIMP) -3571926. $%R102)
             ((MTIMES SIMP RATSIMP) 23509812. $%R103)
             ((MTIMES SIMP RATSIMP) 28855998. $%R104)
             ((MTIMES SIMP RATSIMP) -1389776. $%R89)
             ((MTIMES SIMP RATSIMP) 22658036. $%R90)
             ((MTIMES SIMP RATSIMP) 12025712. $%R91)
             ((MTIMES SIMP RATSIMP) -3666789. $%R92)
             ((MTIMES SIMP RATSIMP) -487147. $%R93)
             ((MTIMES SIMP RATSIMP) -1799992. $%R94)
             ((MTIMES SIMP RATSIMP) 3587063. $%R95)
             ((MTIMES SIMP RATSIMP) -4026948. $%R96)
             ((MTIMES SIMP RATSIMP) 574032. $%R97)
             ((MTIMES SIMP RATSIMP) 23631. $%R98)
             ((MTIMES SIMP RATSIMP) 1230027. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 702360.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -233288. $%R100)
             ((MTIMES SIMP RATSIMP) 182952. $%R101)
             ((MTIMES SIMP RATSIMP) -127014. $%R102)
             ((MTIMES SIMP RATSIMP) 844158. $%R103)
             ((MTIMES SIMP RATSIMP) 1094922. $%R104)
             ((MTIMES SIMP RATSIMP) -106004. $%R89)
             ((MTIMES SIMP RATSIMP) 829244. $%R90)
             ((MTIMES SIMP RATSIMP) 480428. $%R91)
             ((MTIMES SIMP RATSIMP) -141831. $%R92)
             ((MTIMES SIMP RATSIMP) -8818. $%R93)
             ((MTIMES SIMP RATSIMP) -49603. $%R94)
             ((MTIMES SIMP RATSIMP) 148772. $%R95)
             ((MTIMES SIMP RATSIMP) -141612. $%R96)
             ((MTIMES SIMP RATSIMP) 15978. $%R97)
             ((MTIMES SIMP RATSIMP) 7989. $%R98)
             ((MTIMES SIMP RATSIMP) 55653. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -731044. $%R100)
             ((MTIMES SIMP RATSIMP) 3110256. $%R101)
             ((MTIMES SIMP RATSIMP) -850782. $%R102)
             ((MTIMES SIMP RATSIMP) 4973964. $%R103)
             ((MTIMES SIMP RATSIMP) 4775526. $%R104)
             ((MTIMES SIMP RATSIMP) 1070828. $%R89)
             ((MTIMES SIMP RATSIMP) 3375712. $%R90)
             ((MTIMES SIMP RATSIMP) 2437084. $%R91)
             ((MTIMES SIMP RATSIMP) -738828. $%R92)
             ((MTIMES SIMP RATSIMP) -455474. $%R93)
             ((MTIMES SIMP RATSIMP) -630104. $%R94)
             ((MTIMES SIMP RATSIMP) 658096. $%R95)
             ((MTIMES SIMP RATSIMP) -606666. $%R96)
             ((MTIMES SIMP RATSIMP) 506904. $%R97)
             ((MTIMES SIMP RATSIMP) 253452. $%R98)
             ((MTIMES SIMP RATSIMP) 413364. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 790155.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3805262. $%R100)
             ((MTIMES SIMP RATSIMP) 945072. $%R101)
             ((MTIMES SIMP RATSIMP) 13641. $%R102)
             ((MTIMES SIMP RATSIMP) -330132. $%R103)
             ((MTIMES SIMP RATSIMP) -630738. $%R104)
             ((MTIMES SIMP RATSIMP) 3475316. $%R89)
             ((MTIMES SIMP RATSIMP) -2300096. $%R90)
             ((MTIMES SIMP RATSIMP) -972422. $%R91)
             ((MTIMES SIMP RATSIMP) -172611. $%R92)
             ((MTIMES SIMP RATSIMP) -741638. $%R93)
             ((MTIMES SIMP RATSIMP) -298148. $%R94)
             ((MTIMES SIMP RATSIMP) -549848. $%R95)
             ((MTIMES SIMP RATSIMP) 1136508. $%R96)
             ((MTIMES SIMP RATSIMP) 1328298. $%R97)
             ((MTIMES SIMP RATSIMP) 664149. $%R98)
             ((MTIMES SIMP RATSIMP) 224418. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 52677.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11090. $%R100)
             ((MTIMES SIMP RATSIMP) -55764. $%R101)
             ((MTIMES SIMP RATSIMP) -4899. $%R102)
             ((MTIMES SIMP RATSIMP) 3408. $%R103)
             ((MTIMES SIMP RATSIMP) 53442. $%R104)
             ((MTIMES SIMP RATSIMP) -59512. $%R89)
             ((MTIMES SIMP RATSIMP) 3532. $%R90)
             ((MTIMES SIMP RATSIMP) -89390. $%R91)
             ((MTIMES SIMP RATSIMP) 52839. $%R92)
             ((MTIMES SIMP RATSIMP) -1688. $%R93)
             ((MTIMES SIMP RATSIMP) -11168. $%R94)
             ((MTIMES SIMP RATSIMP) -1868. $%R95)
             ((MTIMES SIMP RATSIMP) -1182. $%R96)
             ((MTIMES SIMP RATSIMP) -1362. $%R97)
             ((MTIMES SIMP RATSIMP) -681. $%R98)
             ((MTIMES SIMP RATSIMP) 498. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 52677.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -183874. $%R100)
             ((MTIMES SIMP RATSIMP) 415818. $%R101)
             ((MTIMES SIMP RATSIMP) -54138. $%R102)
             ((MTIMES SIMP RATSIMP) 765978. $%R103)
             ((MTIMES SIMP RATSIMP) 848673. $%R104)
             ((MTIMES SIMP RATSIMP) -317638. $%R89)
             ((MTIMES SIMP RATSIMP) 980938. $%R90)
             ((MTIMES SIMP RATSIMP) 713938. $%R91)
             ((MTIMES SIMP RATSIMP) -106596. $%R92)
             ((MTIMES SIMP RATSIMP) -26729. $%R93)
             ((MTIMES SIMP RATSIMP) 18637. $%R94)
             ((MTIMES SIMP RATSIMP) 179506. $%R95)
             ((MTIMES SIMP RATSIMP) -164577. $%R96)
             ((MTIMES SIMP RATSIMP) -63696. $%R97)
             ((MTIMES SIMP RATSIMP) 20829. $%R98)
             ((MTIMES SIMP RATSIMP) 52761. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 29265.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 46024. $%R100)
             ((MTIMES SIMP RATSIMP) -138096. $%R101)
             ((MTIMES SIMP RATSIMP) 30732. $%R102)
             ((MTIMES SIMP RATSIMP) -194424. $%R103)
             ((MTIMES SIMP RATSIMP) -265356. $%R104)
             ((MTIMES SIMP RATSIMP) 33792. $%R89)
             ((MTIMES SIMP RATSIMP) -215952. $%R90)
             ((MTIMES SIMP RATSIMP) 76526. $%R91)
             ((MTIMES SIMP RATSIMP) 33048. $%R92)
             ((MTIMES SIMP RATSIMP) -976. $%R93)
             ((MTIMES SIMP RATSIMP) 55124. $%R94)
             ((MTIMES SIMP RATSIMP) -37696. $%R95)
             ((MTIMES SIMP RATSIMP) 39816. $%R96)
             ((MTIMES SIMP RATSIMP) 3096. $%R97)
             ((MTIMES SIMP RATSIMP) 30813. $%R98)
             ((MTIMES SIMP RATSIMP) 31356. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 175590.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1359758. $%R100)
             ((MTIMES SIMP RATSIMP) 5282712. $%R101)
             ((MTIMES SIMP RATSIMP) -1136589. $%R102)
             ((MTIMES SIMP RATSIMP) 7493628. $%R103)
             ((MTIMES SIMP RATSIMP) 7591392. $%R104)
             ((MTIMES SIMP RATSIMP) 197896. $%R89)
             ((MTIMES SIMP RATSIMP) 6377144. $%R90)
             ((MTIMES SIMP RATSIMP) 4163978. $%R91)
             ((MTIMES SIMP RATSIMP) -1232631. $%R92)
             ((MTIMES SIMP RATSIMP) -225388. $%R93)
             ((MTIMES SIMP RATSIMP) -573298. $%R94)
             ((MTIMES SIMP RATSIMP) 851552. $%R95)
             ((MTIMES SIMP RATSIMP) -1215942. $%R96)
             ((MTIMES SIMP RATSIMP) 212178. $%R97)
             ((MTIMES SIMP RATSIMP) 106089. $%R98)
             ((MTIMES SIMP RATSIMP) 497148. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 117892. $%R100)
             ((MTIMES SIMP RATSIMP) 885312. $%R101)
             ((MTIMES SIMP RATSIMP) -127014. $%R102)
             ((MTIMES SIMP RATSIMP) -736152. $%R103)
             ((MTIMES SIMP RATSIMP) 1358307. $%R104)
             ((MTIMES SIMP RATSIMP) -106004. $%R89)
             ((MTIMES SIMP RATSIMP) 126884. $%R90)
             ((MTIMES SIMP RATSIMP) 480428. $%R91)
             ((MTIMES SIMP RATSIMP) -141831. $%R92)
             ((MTIMES SIMP RATSIMP) -8818. $%R93)
             ((MTIMES SIMP RATSIMP) -49603. $%R94)
             ((MTIMES SIMP RATSIMP) -114613. $%R95)
             ((MTIMES SIMP RATSIMP) -141612. $%R96)
             ((MTIMES SIMP RATSIMP) 15978. $%R97)
             ((MTIMES SIMP RATSIMP) 7989. $%R98)
             ((MTIMES SIMP RATSIMP) 55653. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1171432. $%R100)
             ((MTIMES SIMP RATSIMP) 885312. $%R101)
             ((MTIMES SIMP RATSIMP) -127014. $%R102)
             ((MTIMES SIMP RATSIMP) -736152. $%R103)
             ((MTIMES SIMP RATSIMP) 1358307. $%R104)
             ((MTIMES SIMP RATSIMP) 2001076. $%R89)
             ((MTIMES SIMP RATSIMP) -926656. $%R90)
             ((MTIMES SIMP RATSIMP) -1626652. $%R91)
             ((MTIMES SIMP RATSIMP) -141831. $%R92)
             ((MTIMES SIMP RATSIMP) -272203. $%R93)
             ((MTIMES SIMP RATSIMP) -312988. $%R94)
             ((MTIMES SIMP RATSIMP) -114613. $%R95)
             ((MTIMES SIMP RATSIMP) 121773. $%R96)
             ((MTIMES SIMP RATSIMP) 279363. $%R97)
             ((MTIMES SIMP RATSIMP) 7989. $%R98)
             ((MTIMES SIMP RATSIMP) 55653. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1053540.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2237066. $%R100)
             ((MTIMES SIMP RATSIMP) 7438104. $%R101)
             ((MTIMES SIMP RATSIMP) -1288203. $%R102)
             ((MTIMES SIMP RATSIMP) 10790256. $%R103)
             ((MTIMES SIMP RATSIMP) 14943654. $%R104)
             ((MTIMES SIMP RATSIMP) -418268. $%R89)
             ((MTIMES SIMP RATSIMP) 11834768. $%R90)
             ((MTIMES SIMP RATSIMP) 8957366. $%R91)
             ((MTIMES SIMP RATSIMP) -1403487. $%R92)
             ((MTIMES SIMP RATSIMP) -113866. $%R93)
             ((MTIMES SIMP RATSIMP) -511186. $%R94)
             ((MTIMES SIMP RATSIMP) 1972334. $%R95)
             ((MTIMES SIMP RATSIMP) -1857894. $%R96)
             ((MTIMES SIMP RATSIMP) -298464. $%R97)
             ((MTIMES SIMP RATSIMP) 114153. $%R98)
             ((MTIMES SIMP RATSIMP) 619656. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1586092. $%R100)
             ((MTIMES SIMP RATSIMP) 1262808. $%R101)
             ((MTIMES SIMP RATSIMP) -134976. $%R102)
             ((MTIMES SIMP RATSIMP) 3071292. $%R103)
             ((MTIMES SIMP RATSIMP) 3492243. $%R104)
             ((MTIMES SIMP RATSIMP) -1885636. $%R89)
             ((MTIMES SIMP RATSIMP) 4688416. $%R90)
             ((MTIMES SIMP RATSIMP) 3556822. $%R91)
             ((MTIMES SIMP RATSIMP) -364824. $%R92)
             ((MTIMES SIMP RATSIMP) 430048. $%R93)
             ((MTIMES SIMP RATSIMP) 181438. $%R94)
             ((MTIMES SIMP RATSIMP) 835408. $%R95)
             ((MTIMES SIMP RATSIMP) -814818. $%R96)
             ((MTIMES SIMP RATSIMP) -409458. $%R97)
             ((MTIMES SIMP RATSIMP) -204729. $%R98)
             ((MTIMES SIMP RATSIMP) 142752. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1456024. $%R100)
             ((MTIMES SIMP RATSIMP) 4852566. $%R101)
             ((MTIMES SIMP RATSIMP) -1030107. $%R102)
             ((MTIMES SIMP RATSIMP) 8526534. $%R103)
             ((MTIMES SIMP RATSIMP) 7897536. $%R104)
             ((MTIMES SIMP RATSIMP) 38618. $%R89)
             ((MTIMES SIMP RATSIMP) 6737482. $%R90)
             ((MTIMES SIMP RATSIMP) 5771164. $%R91)
             ((MTIMES SIMP RATSIMP) -1047573. $%R92)
             ((MTIMES SIMP RATSIMP) -226709. $%R93)
             ((MTIMES SIMP RATSIMP) -614909. $%R94)
             ((MTIMES SIMP RATSIMP) 849466. $%R95)
             ((MTIMES SIMP RATSIMP) -1299981. $%R96)
             ((MTIMES SIMP RATSIMP) 302964. $%R97)
             ((MTIMES SIMP RATSIMP) 151482. $%R98)
             ((MTIMES SIMP RATSIMP) 595839. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 117060.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -219466. $%R100)
             ((MTIMES SIMP RATSIMP) 883944. $%R101)
             ((MTIMES SIMP RATSIMP) -200223. $%R102)
             ((MTIMES SIMP RATSIMP) 1538916. $%R103)
             ((MTIMES SIMP RATSIMP) 1571214. $%R104)
             ((MTIMES SIMP RATSIMP) 54032. $%R89)
             ((MTIMES SIMP RATSIMP) 1476448. $%R90)
             ((MTIMES SIMP RATSIMP) 1171126. $%R91)
             ((MTIMES SIMP RATSIMP) -221517. $%R92)
             ((MTIMES SIMP RATSIMP) -75536. $%R93)
             ((MTIMES SIMP RATSIMP) -21806. $%R94)
             ((MTIMES SIMP RATSIMP) 268144. $%R95)
             ((MTIMES SIMP RATSIMP) -174114. $%R96)
             ((MTIMES SIMP RATSIMP) 52506. $%R97)
             ((MTIMES SIMP RATSIMP) 84783. $%R98)
             ((MTIMES SIMP RATSIMP) 110496. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -193276. $%R100)
             ((MTIMES SIMP RATSIMP) 3224034. $%R101)
             ((MTIMES SIMP RATSIMP) -647643. $%R102)
             ((MTIMES SIMP RATSIMP) 2946966. $%R103)
             ((MTIMES SIMP RATSIMP) 3001464. $%R104)
             ((MTIMES SIMP RATSIMP) 617042. $%R89)
             ((MTIMES SIMP RATSIMP) 2130118. $%R90)
             ((MTIMES SIMP RATSIMP) 2477476. $%R91)
             ((MTIMES SIMP RATSIMP) -827577. $%R92)
             ((MTIMES SIMP RATSIMP) -193421. $%R93)
             ((MTIMES SIMP RATSIMP) -344741. $%R94)
             ((MTIMES SIMP RATSIMP) 287134. $%R95)
             ((MTIMES SIMP RATSIMP) -470289. $%R96)
             ((MTIMES SIMP RATSIMP) 537036. $%R97)
             ((MTIMES SIMP RATSIMP) 268518. $%R98)
             ((MTIMES SIMP RATSIMP) 663411. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 210708.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -244238. $%R100)
             ((MTIMES SIMP RATSIMP) 1154880. $%R101)
             ((MTIMES SIMP RATSIMP) -316545. $%R102)
             ((MTIMES SIMP RATSIMP) 1475292. $%R103)
             ((MTIMES SIMP RATSIMP) 1637514. $%R104)
             ((MTIMES SIMP RATSIMP) 660880. $%R89)
             ((MTIMES SIMP RATSIMP) 1028168. $%R90)
             ((MTIMES SIMP RATSIMP) 28778. $%R91)
             ((MTIMES SIMP RATSIMP) -242595. $%R92)
             ((MTIMES SIMP RATSIMP) -39736. $%R93)
             ((MTIMES SIMP RATSIMP) -300346. $%R94)
             ((MTIMES SIMP RATSIMP) 194696. $%R95)
             ((MTIMES SIMP RATSIMP) -237534. $%R96)
             ((MTIMES SIMP RATSIMP) 207606. $%R97)
             ((MTIMES SIMP RATSIMP) -1551. $%R98)
             ((MTIMES SIMP RATSIMP) 138048. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 175590.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -312632. $%R100)
             ((MTIMES SIMP RATSIMP) 497268. $%R101)
             ((MTIMES SIMP RATSIMP) -180636. $%R102)
             ((MTIMES SIMP RATSIMP) 568452. $%R103)
             ((MTIMES SIMP RATSIMP) 731223. $%R104)
             ((MTIMES SIMP RATSIMP) -286916. $%R89)
             ((MTIMES SIMP RATSIMP) 558716. $%R90)
             ((MTIMES SIMP RATSIMP) 405422. $%R91)
             ((MTIMES SIMP RATSIMP) -94284. $%R92)
             ((MTIMES SIMP RATSIMP) -8692. $%R93)
             ((MTIMES SIMP RATSIMP) -51682. $%R94)
             ((MTIMES SIMP RATSIMP) 96068. $%R95)
             ((MTIMES SIMP RATSIMP) -96378. $%R96)
             ((MTIMES SIMP RATSIMP) 8382. $%R97)
             ((MTIMES SIMP RATSIMP) 4191. $%R98)
             ((MTIMES SIMP RATSIMP) 37932. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 234120.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1150814. $%R100)
             ((MTIMES SIMP RATSIMP) 2616876. $%R101)
             ((MTIMES SIMP RATSIMP) -512907. $%R102)
             ((MTIMES SIMP RATSIMP) 5517624. $%R103)
             ((MTIMES SIMP RATSIMP) 5587866. $%R104)
             ((MTIMES SIMP RATSIMP) -1419812. $%R89)
             ((MTIMES SIMP RATSIMP) 4945292. $%R90)
             ((MTIMES SIMP RATSIMP) 2342054. $%R91)
             ((MTIMES SIMP RATSIMP) -681453. $%R92)
             ((MTIMES SIMP RATSIMP) -90814. $%R93)
             ((MTIMES SIMP RATSIMP) -306244. $%R94)
             ((MTIMES SIMP RATSIMP) 666356. $%R95)
             ((MTIMES SIMP RATSIMP) -898476. $%R96)
             ((MTIMES SIMP RATSIMP) -141306. $%R97)
             ((MTIMES SIMP RATSIMP) -70653. $%R98)
             ((MTIMES SIMP RATSIMP) 53214. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 87795.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -901292. $%R100)
             ((MTIMES SIMP RATSIMP) 2459808. $%R101)
             ((MTIMES SIMP RATSIMP) -489366. $%R102)
             ((MTIMES SIMP RATSIMP) 4338282. $%R103)
             ((MTIMES SIMP RATSIMP) 4319028. $%R104)
             ((MTIMES SIMP RATSIMP) -313556. $%R89)
             ((MTIMES SIMP RATSIMP) 3472556. $%R90)
             ((MTIMES SIMP RATSIMP) 2094092. $%R91)
             ((MTIMES SIMP RATSIMP) -612189. $%R92)
             ((MTIMES SIMP RATSIMP) -33862. $%R93)
             ((MTIMES SIMP RATSIMP) -221677. $%R94)
             ((MTIMES SIMP RATSIMP) 373208. $%R95)
             ((MTIMES SIMP RATSIMP) -821148. $%R96)
             ((MTIMES SIMP RATSIMP) -62898. $%R97)
             ((MTIMES SIMP RATSIMP) -31449. $%R98)
             ((MTIMES SIMP RATSIMP) 32667. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 158031.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 939104. $%R100)
             ((MTIMES SIMP RATSIMP) -2783520. $%R101)
             ((MTIMES SIMP RATSIMP) 474666. $%R102)
             ((MTIMES SIMP RATSIMP) -5474226. $%R103)
             ((MTIMES SIMP RATSIMP) -5582916. $%R104)
             ((MTIMES SIMP RATSIMP) 314012. $%R89)
             ((MTIMES SIMP RATSIMP) -4057112. $%R90)
             ((MTIMES SIMP RATSIMP) -1434716. $%R91)
             ((MTIMES SIMP RATSIMP) 719685. $%R92)
             ((MTIMES SIMP RATSIMP) 355786. $%R93)
             ((MTIMES SIMP RATSIMP) 680989. $%R94)
             ((MTIMES SIMP RATSIMP) -443864. $%R95)
             ((MTIMES SIMP RATSIMP) 736584. $%R96)
             ((MTIMES SIMP RATSIMP) -63066. $%R97)
             ((MTIMES SIMP RATSIMP) 284529. $%R98)
             ((MTIMES SIMP RATSIMP) 175521. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 790155.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1850144. $%R100)
             ((MTIMES SIMP RATSIMP) 4329684. $%R101)
             ((MTIMES SIMP RATSIMP) -1224048. $%R102)
             ((MTIMES SIMP RATSIMP) -3706194. $%R103)
             ((MTIMES SIMP RATSIMP) -5045076. $%R104)
             ((MTIMES SIMP RATSIMP) 9610892. $%R89)
             ((MTIMES SIMP RATSIMP) -5239952. $%R90)
             ((MTIMES SIMP RATSIMP) -2697944. $%R91)
             ((MTIMES SIMP RATSIMP) -821097. $%R92)
             ((MTIMES SIMP RATSIMP) 568234. $%R93)
             ((MTIMES SIMP RATSIMP) 8449. $%R94)
             ((MTIMES SIMP RATSIMP) -977696. $%R95)
             ((MTIMES SIMP RATSIMP) 1384656. $%R96)
             ((MTIMES SIMP RATSIMP) 2999346. $%R97)
             ((MTIMES SIMP RATSIMP) -80637. $%R98)
             ((MTIMES SIMP RATSIMP) 273621. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 52677.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 19180. $%R100)
             ((MTIMES SIMP RATSIMP) 108090. $%R101)
             ((MTIMES SIMP RATSIMP) -140379. $%R102)
             ((MTIMES SIMP RATSIMP) 331266. $%R103)
             ((MTIMES SIMP RATSIMP) 270693. $%R104)
             ((MTIMES SIMP RATSIMP) 475936. $%R89)
             ((MTIMES SIMP RATSIMP) 520022. $%R90)
             ((MTIMES SIMP RATSIMP) 503270. $%R91)
             ((MTIMES SIMP RATSIMP) -33777. $%R92)
             ((MTIMES SIMP RATSIMP) -24595. $%R93)
             ((MTIMES SIMP RATSIMP) 61466. $%R94)
             ((MTIMES SIMP RATSIMP) 100730. $%R95)
             ((MTIMES SIMP RATSIMP) -81321. $%R96)
             ((MTIMES SIMP RATSIMP) 202035. $%R97)
             ((MTIMES SIMP RATSIMP) 22002. $%R98)
             ((MTIMES SIMP RATSIMP) 83463. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 316062.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4331558. $%R100)
             ((MTIMES SIMP RATSIMP) 9016848. $%R101)
             ((MTIMES SIMP RATSIMP) -1371777. $%R102)
             ((MTIMES SIMP RATSIMP) 13779984. $%R103)
             ((MTIMES SIMP RATSIMP) 14031486. $%R104)
             ((MTIMES SIMP RATSIMP) -2173028. $%R89)
             ((MTIMES SIMP RATSIMP) 12515576. $%R90)
             ((MTIMES SIMP RATSIMP) 9224498. $%R91)
             ((MTIMES SIMP RATSIMP) -1942461. $%R92)
             ((MTIMES SIMP RATSIMP) -116770. $%R93)
             ((MTIMES SIMP RATSIMP) -580330. $%R94)
             ((MTIMES SIMP RATSIMP) 1725458. $%R95)
             ((MTIMES SIMP RATSIMP) -2666310. $%R96)
             ((MTIMES SIMP RATSIMP) 756228. $%R97)
             ((MTIMES SIMP RATSIMP) 220083. $%R98)
             ((MTIMES SIMP RATSIMP) 753828. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1143062. $%R100)
             ((MTIMES SIMP RATSIMP) -735408. $%R101)
             ((MTIMES SIMP RATSIMP) -736599. $%R102)
             ((MTIMES SIMP RATSIMP) -2663472. $%R103)
             ((MTIMES SIMP RATSIMP) -4121298. $%R104)
             ((MTIMES SIMP RATSIMP) 4860116. $%R89)
             ((MTIMES SIMP RATSIMP) -1975256. $%R90)
             ((MTIMES SIMP RATSIMP) -628802. $%R91)
             ((MTIMES SIMP RATSIMP) -81351. $%R92)
             ((MTIMES SIMP RATSIMP) 505582. $%R93)
             ((MTIMES SIMP RATSIMP) -1913558. $%R94)
             ((MTIMES SIMP RATSIMP) -867278. $%R95)
             ((MTIMES SIMP RATSIMP) 256038. $%R96)
             ((MTIMES SIMP RATSIMP) 1517028. $%R97)
             ((MTIMES SIMP RATSIMP) 495129. $%R98)
             ((MTIMES SIMP RATSIMP) 953688. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 175590.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2651182. $%R100)
             ((MTIMES SIMP RATSIMP) 5923908. $%R101)
             ((MTIMES SIMP RATSIMP) -1126731. $%R102)
             ((MTIMES SIMP RATSIMP) 12617052. $%R103)
             ((MTIMES SIMP RATSIMP) 12790908. $%R104)
             ((MTIMES SIMP RATSIMP) -2942956. $%R89)
             ((MTIMES SIMP RATSIMP) 10929556. $%R90)
             ((MTIMES SIMP RATSIMP) 6753382. $%R91)
             ((MTIMES SIMP RATSIMP) -1547019. $%R92)
             ((MTIMES SIMP RATSIMP) -303962. $%R93)
             ((MTIMES SIMP RATSIMP) -554732. $%R94)
             ((MTIMES SIMP RATSIMP) 1414948. $%R95)
             ((MTIMES SIMP RATSIMP) -2285598. $%R96)
             ((MTIMES SIMP RATSIMP) -566688. $%R97)
             ((MTIMES SIMP RATSIMP) -546729. $%R98)
             ((MTIMES SIMP RATSIMP) 283782. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5853.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -59366. $%R100)
             ((MTIMES SIMP RATSIMP) 180180. $%R101)
             ((MTIMES SIMP RATSIMP) -20445. $%R102)
             ((MTIMES SIMP RATSIMP) 185232. $%R103)
             ((MTIMES SIMP RATSIMP) 157815. $%R104)
             ((MTIMES SIMP RATSIMP) 49672. $%R89)
             ((MTIMES SIMP RATSIMP) 160316. $%R90)
             ((MTIMES SIMP RATSIMP) 165482. $%R91)
             ((MTIMES SIMP RATSIMP) -34062. $%R92)
             ((MTIMES SIMP RATSIMP) -3127. $%R93)
             ((MTIMES SIMP RATSIMP) -11812. $%R94)
             ((MTIMES SIMP RATSIMP) 21713. $%R95)
             ((MTIMES SIMP RATSIMP) -30033. $%R96)
             ((MTIMES SIMP RATSIMP) 6513. $%R97)
             ((MTIMES SIMP RATSIMP) 330. $%R98)
             ((MTIMES SIMP RATSIMP) 30777. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1426. $%R100)
             ((MTIMES SIMP RATSIMP) -585396. $%R101)
             ((MTIMES SIMP RATSIMP) -76503. $%R102)
             ((MTIMES SIMP RATSIMP) -3183744. $%R103)
             ((MTIMES SIMP RATSIMP) -3936861. $%R104)
             ((MTIMES SIMP RATSIMP) 2100512. $%R89)
             ((MTIMES SIMP RATSIMP) -2288252. $%R90)
             ((MTIMES SIMP RATSIMP) -534434. $%R91)
             ((MTIMES SIMP RATSIMP) 228528. $%R92)
             ((MTIMES SIMP RATSIMP) -889991. $%R93)
             ((MTIMES SIMP RATSIMP) 496204. $%R94)
             ((MTIMES SIMP RATSIMP) -558611. $%R95)
             ((MTIMES SIMP RATSIMP) 788901. $%R96)
             ((MTIMES SIMP RATSIMP) 593511. $%R97)
             ((MTIMES SIMP RATSIMP) 428448. $%R98)
             ((MTIMES SIMP RATSIMP) 154281. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5783674. $%R100)
             ((MTIMES SIMP RATSIMP) -12622356. $%R101)
             ((MTIMES SIMP RATSIMP) 3442017. $%R102)
             ((MTIMES SIMP RATSIMP) -30519384. $%R103)
             ((MTIMES SIMP RATSIMP) -30945276. $%R104)
             ((MTIMES SIMP RATSIMP) 1074412. $%R89)
             ((MTIMES SIMP RATSIMP) -26731612. $%R90)
             ((MTIMES SIMP RATSIMP) -11582194. $%R91)
             ((MTIMES SIMP RATSIMP) 3454893. $%R92)
             ((MTIMES SIMP RATSIMP) 1257164. $%R93)
             ((MTIMES SIMP RATSIMP) 2181044. $%R94)
             ((MTIMES SIMP RATSIMP) -3459556. $%R95)
             ((MTIMES SIMP RATSIMP) 5128176. $%R96)
             ((MTIMES SIMP RATSIMP) -1168854. $%R97)
             ((MTIMES SIMP RATSIMP) -584427. $%R98)
             ((MTIMES SIMP RATSIMP) 336876. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 87795.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -960926. $%R100)
             ((MTIMES SIMP RATSIMP) 2878884. $%R101)
             ((MTIMES SIMP RATSIMP) -691143. $%R102)
             ((MTIMES SIMP RATSIMP) 5153016. $%R103)
             ((MTIMES SIMP RATSIMP) 5233239. $%R104)
             ((MTIMES SIMP RATSIMP) 176032. $%R89)
             ((MTIMES SIMP RATSIMP) 4332968. $%R90)
             ((MTIMES SIMP RATSIMP) 2071166. $%R91)
             ((MTIMES SIMP RATSIMP) -783612. $%R92)
             ((MTIMES SIMP RATSIMP) -158356. $%R93)
             ((MTIMES SIMP RATSIMP) -537991. $%R94)
             ((MTIMES SIMP RATSIMP) 468449. $%R95)
             ((MTIMES SIMP RATSIMP) -856104. $%R96)
             ((MTIMES SIMP RATSIMP) 209676. $%R97)
             ((MTIMES SIMP RATSIMP) -70752. $%R98)
             ((MTIMES SIMP RATSIMP) 463641. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 790155.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8488322. $%R100)
             ((MTIMES SIMP RATSIMP) 12615948. $%R101)
             ((MTIMES SIMP RATSIMP) -2834601. $%R102)
             ((MTIMES SIMP RATSIMP) 24966552. $%R103)
             ((MTIMES SIMP RATSIMP) 26123463. $%R104)
             ((MTIMES SIMP RATSIMP) -5512376. $%R89)
             ((MTIMES SIMP RATSIMP) 25573736. $%R90)
             ((MTIMES SIMP RATSIMP) 16182242. $%R91)
             ((MTIMES SIMP RATSIMP) -3213594. $%R92)
             ((MTIMES SIMP RATSIMP) -1200022. $%R93)
             ((MTIMES SIMP RATSIMP) -763177. $%R94)
             ((MTIMES SIMP RATSIMP) 3160793. $%R95)
             ((MTIMES SIMP RATSIMP) -1451328. $%R96)
             ((MTIMES SIMP RATSIMP) -1041288. $%R97)
             ((MTIMES SIMP RATSIMP) 1059666. $%R98)
             ((MTIMES SIMP RATSIMP) 955077. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2633850.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2034074. $%R100)
             ((MTIMES SIMP RATSIMP) 31125636. $%R101)
             ((MTIMES SIMP RATSIMP) -8602917. $%R102)
             ((MTIMES SIMP RATSIMP) 41324034. $%R103)
             ((MTIMES SIMP RATSIMP) 35038566. $%R104)
             ((MTIMES SIMP RATSIMP) 29211988. $%R89)
             ((MTIMES SIMP RATSIMP) 32682092. $%R90)
             ((MTIMES SIMP RATSIMP) 26525234. $%R91)
             ((MTIMES SIMP RATSIMP) -7273233. $%R92)
             ((MTIMES SIMP RATSIMP) -2471269. $%R93)
             ((MTIMES SIMP RATSIMP) -3828799. $%R94)
             ((MTIMES SIMP RATSIMP) 3854201. $%R95)
             ((MTIMES SIMP RATSIMP) -5187246. $%R96)
             ((MTIMES SIMP RATSIMP) 1138224. $%R97)
             ((MTIMES SIMP RATSIMP) -3381663. $%R98)
             ((MTIMES SIMP RATSIMP) 4255134. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2633850.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2804746. $%R100)
             ((MTIMES SIMP RATSIMP) -8336556. $%R101)
             ((MTIMES SIMP RATSIMP) 7101807. $%R102)
             ((MTIMES SIMP RATSIMP) -8902614. $%R103)
             ((MTIMES SIMP RATSIMP) -2918286. $%R104)
             ((MTIMES SIMP RATSIMP) -33102748. $%R89)
             ((MTIMES SIMP RATSIMP) -9518732. $%R90)
             ((MTIMES SIMP RATSIMP) -11091614. $%R91)
             ((MTIMES SIMP RATSIMP) 2009043. $%R92)
             ((MTIMES SIMP RATSIMP) -875501. $%R93)
             ((MTIMES SIMP RATSIMP) 6227179. $%R94)
             ((MTIMES SIMP RATSIMP) -473921. $%R95)
             ((MTIMES SIMP RATSIMP) 2391216. $%R96)
             ((MTIMES SIMP RATSIMP) -10376454. $%R97)
             ((MTIMES SIMP RATSIMP) -2554377. $%R98)
             ((MTIMES SIMP RATSIMP) 399036. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2127440. $%R100)
             ((MTIMES SIMP RATSIMP) -362484. $%R101)
             ((MTIMES SIMP RATSIMP) 937482. $%R102)
             ((MTIMES SIMP RATSIMP) -11613558. $%R103)
             ((MTIMES SIMP RATSIMP) -13436028. $%R104)
             ((MTIMES SIMP RATSIMP) 7612016. $%R89)
             ((MTIMES SIMP RATSIMP) -10982948. $%R90)
             ((MTIMES SIMP RATSIMP) -2697356. $%R91)
             ((MTIMES SIMP RATSIMP) 676026. $%R92)
             ((MTIMES SIMP RATSIMP) 121999. $%R93)
             ((MTIMES SIMP RATSIMP) 186769. $%R94)
             ((MTIMES SIMP RATSIMP) -1507091. $%R95)
             ((MTIMES SIMP RATSIMP) 2208174. $%R96)
             ((MTIMES SIMP RATSIMP) 52314. $%R97)
             ((MTIMES SIMP RATSIMP) 816312. $%R98)
             ((MTIMES SIMP RATSIMP) 1399206. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3845806. $%R100)
             ((MTIMES SIMP RATSIMP) 6628788. $%R101)
             ((MTIMES SIMP RATSIMP) -913935. $%R102)
             ((MTIMES SIMP RATSIMP) 17139714. $%R103)
             ((MTIMES SIMP RATSIMP) 18457182. $%R104)
             ((MTIMES SIMP RATSIMP) -8073364. $%R89)
             ((MTIMES SIMP RATSIMP) 15070756. $%R90)
             ((MTIMES SIMP RATSIMP) 7773982. $%R91)
             ((MTIMES SIMP RATSIMP) -1856763. $%R92)
             ((MTIMES SIMP RATSIMP) 993955. $%R93)
             ((MTIMES SIMP RATSIMP) -1206845. $%R94)
             ((MTIMES SIMP RATSIMP) 2179075. $%R95)
             ((MTIMES SIMP RATSIMP) -2472168. $%R96)
             ((MTIMES SIMP RATSIMP) -1813818. $%R97)
             ((MTIMES SIMP RATSIMP) -1433679. $%R98)
             ((MTIMES SIMP RATSIMP) 22260. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 175590.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2727332. $%R100)
             ((MTIMES SIMP RATSIMP) 7581132. $%R101)
             ((MTIMES SIMP RATSIMP) -1808340. $%R102)
             ((MTIMES SIMP RATSIMP) 14469978. $%R103)
             ((MTIMES SIMP RATSIMP) 14568804. $%R104)
             ((MTIMES SIMP RATSIMP) -15128. $%R89)
             ((MTIMES SIMP RATSIMP) 12312620. $%R90)
             ((MTIMES SIMP RATSIMP) 6375392. $%R91)
             ((MTIMES SIMP RATSIMP) -1956960. $%R92)
             ((MTIMES SIMP RATSIMP) -443689. $%R93)
             ((MTIMES SIMP RATSIMP) -819679. $%R94)
             ((MTIMES SIMP RATSIMP) 1555121. $%R95)
             ((MTIMES SIMP RATSIMP) -2355666. $%R96)
             ((MTIMES SIMP RATSIMP) 521094. $%R97)
             ((MTIMES SIMP RATSIMP) -2838. $%R98)
             ((MTIMES SIMP RATSIMP) 715110. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -5091610. $%R100)
             ((MTIMES SIMP RATSIMP) 10937772. $%R101)
             ((MTIMES SIMP RATSIMP) -2778897. $%R102)
             ((MTIMES SIMP RATSIMP) 23246718. $%R103)
             ((MTIMES SIMP RATSIMP) 23861718. $%R104)
             ((MTIMES SIMP RATSIMP) -1808236. $%R89)
             ((MTIMES SIMP RATSIMP) 20780452. $%R90)
             ((MTIMES SIMP RATSIMP) 10333930. $%R91)
             ((MTIMES SIMP RATSIMP) -2865213. $%R92)
             ((MTIMES SIMP RATSIMP) -98891. $%R93)
             ((MTIMES SIMP RATSIMP) -1406981. $%R94)
             ((MTIMES SIMP RATSIMP) 2733499. $%R95)
             ((MTIMES SIMP RATSIMP) -2559234. $%R96)
             ((MTIMES SIMP RATSIMP) 273156. $%R97)
             ((MTIMES SIMP RATSIMP) 926733. $%R98)
             ((MTIMES SIMP RATSIMP) 363774. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 438975.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1833898. $%R100)
             ((MTIMES SIMP RATSIMP) 6757632. $%R101)
             ((MTIMES SIMP RATSIMP) -1697169. $%R102)
             ((MTIMES SIMP RATSIMP) 9975408. $%R103)
             ((MTIMES SIMP RATSIMP) 10542132. $%R104)
             ((MTIMES SIMP RATSIMP) 1976696. $%R89)
             ((MTIMES SIMP RATSIMP) 8698204. $%R90)
             ((MTIMES SIMP RATSIMP) 5359018. $%R91)
             ((MTIMES SIMP RATSIMP) -1621026. $%R92)
             ((MTIMES SIMP RATSIMP) -285263. $%R93)
             ((MTIMES SIMP RATSIMP) -877898. $%R94)
             ((MTIMES SIMP RATSIMP) 1223227. $%R95)
             ((MTIMES SIMP RATSIMP) -1689042. $%R96)
             ((MTIMES SIMP RATSIMP) 697398. $%R97)
             ((MTIMES SIMP RATSIMP) -90276. $%R98)
             ((MTIMES SIMP RATSIMP) 415263. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1316925.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 809636. $%R100)
             ((MTIMES SIMP RATSIMP) 2474676. $%R101)
             ((MTIMES SIMP RATSIMP) -584742. $%R102)
             ((MTIMES SIMP RATSIMP) -4357056. $%R103)
             ((MTIMES SIMP RATSIMP) -2730474. $%R104)
             ((MTIMES SIMP RATSIMP) 5610428. $%R89)
             ((MTIMES SIMP RATSIMP) -2654828. $%R90)
             ((MTIMES SIMP RATSIMP) 1271524. $%R91)
             ((MTIMES SIMP RATSIMP) -360693. $%R92)
             ((MTIMES SIMP RATSIMP) -321209. $%R93)
             ((MTIMES SIMP RATSIMP) 154186. $%R94)
             ((MTIMES SIMP RATSIMP) 79561. $%R95)
             ((MTIMES SIMP RATSIMP) 331494. $%R96)
             ((MTIMES SIMP RATSIMP) 732264. $%R97)
             ((MTIMES SIMP RATSIMP) 1683057. $%R98)
             ((MTIMES SIMP RATSIMP) 1244109. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1316925.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3310856. $%R100)
             ((MTIMES SIMP RATSIMP) 10000404. $%R101)
             ((MTIMES SIMP RATSIMP) -2814918. $%R102)
             ((MTIMES SIMP RATSIMP) 22067076. $%R103)
             ((MTIMES SIMP RATSIMP) 19223154. $%R104)
             ((MTIMES SIMP RATSIMP) 1841812. $%R89)
             ((MTIMES SIMP RATSIMP) 16816088. $%R90)
             ((MTIMES SIMP RATSIMP) 8425196. $%R91)
             ((MTIMES SIMP RATSIMP) -2542347. $%R92)
             ((MTIMES SIMP RATSIMP) -314161. $%R93)
             ((MTIMES SIMP RATSIMP) -937606. $%R94)
             ((MTIMES SIMP RATSIMP) 1632719. $%R95)
             ((MTIMES SIMP RATSIMP) -3088824. $%R96)
             ((MTIMES SIMP RATSIMP) 1491906. $%R97)
             ((MTIMES SIMP RATSIMP) 745953. $%R98)
             ((MTIMES SIMP RATSIMP) 425661. $%R99))))))
        ((MLIST SIMP) 8. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -35407894. $%R100)
             ((MTIMES SIMP RATSIMP) 105125976. $%R101)
             ((MTIMES SIMP RATSIMP) -23631537. $%R102)
             ((MTIMES SIMP RATSIMP) 143345094. $%R103)
             ((MTIMES SIMP RATSIMP) 199552446. $%R104)
             ((MTIMES SIMP RATSIMP) -9767152. $%R89)
             ((MTIMES SIMP RATSIMP) 147586672. $%R90)
             ((MTIMES SIMP RATSIMP) 86116054. $%R91)
             ((MTIMES SIMP RATSIMP) -25837083. $%R92)
             ((MTIMES SIMP RATSIMP) -2586239. $%R93)
             ((MTIMES SIMP RATSIMP) -9882119. $%R94)
             ((MTIMES SIMP RATSIMP) 26414281. $%R95)
             ((MTIMES SIMP RATSIMP) -25293126. $%R96)
             ((MTIMES SIMP RATSIMP) 3707394. $%R97)
             ((MTIMES SIMP RATSIMP) 1853697. $%R98)
             ((MTIMES SIMP RATSIMP) 10966674. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -7655548. $%R100)
             ((MTIMES SIMP RATSIMP) 22651992. $%R101)
             ((MTIMES SIMP RATSIMP) -4925154. $%R102)
             ((MTIMES SIMP RATSIMP) 30772428. $%R103)
             ((MTIMES SIMP RATSIMP) 42156432. $%R104)
             ((MTIMES SIMP RATSIMP) -2578384. $%R89)
             ((MTIMES SIMP RATSIMP) 31190464. $%R90)
             ((MTIMES SIMP RATSIMP) 17912308. $%R91)
             ((MTIMES SIMP RATSIMP) -5523606. $%R92)
             ((MTIMES SIMP RATSIMP) -504548. $%R93)
             ((MTIMES SIMP RATSIMP) -2132318. $%R94)
             ((MTIMES SIMP RATSIMP) 5515732. $%R95)
             ((MTIMES SIMP RATSIMP) -5347632. $%R96)
             ((MTIMES SIMP RATSIMP) 672648. $%R97)
             ((MTIMES SIMP RATSIMP) 336324. $%R98)
             ((MTIMES SIMP RATSIMP) 2202258. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 105354.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1543598. $%R100)
             ((MTIMES SIMP RATSIMP) 4086864. $%R101)
             ((MTIMES SIMP RATSIMP) -964527. $%R102)
             ((MTIMES SIMP RATSIMP) 5989062. $%R103)
             ((MTIMES SIMP RATSIMP) 8265744. $%R104)
             ((MTIMES SIMP RATSIMP) -553988. $%R89)
             ((MTIMES SIMP RATSIMP) 6005540. $%R90)
             ((MTIMES SIMP RATSIMP) 3396986. $%R91)
             ((MTIMES SIMP RATSIMP) -1023516. $%R92)
             ((MTIMES SIMP RATSIMP) -100834. $%R93)
             ((MTIMES SIMP RATSIMP) -427711. $%R94)
             ((MTIMES SIMP RATSIMP) 1071524. $%R95)
             ((MTIMES SIMP RATSIMP) -1042386. $%R96)
             ((MTIMES SIMP RATSIMP) 129972. $%R97)
             ((MTIMES SIMP RATSIMP) 64986. $%R98)
             ((MTIMES SIMP RATSIMP) 429819. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 210708.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -909502. $%R100)
             ((MTIMES SIMP RATSIMP) 2830104. $%R101)
             ((MTIMES SIMP RATSIMP) -662997. $%R102)
             ((MTIMES SIMP RATSIMP) 5147178. $%R103)
             ((MTIMES SIMP RATSIMP) 6162030. $%R104)
             ((MTIMES SIMP RATSIMP) -455296. $%R89)
             ((MTIMES SIMP RATSIMP) 5239120. $%R90)
             ((MTIMES SIMP RATSIMP) 3050494. $%R91)
             ((MTIMES SIMP RATSIMP) -675135. $%R92)
             ((MTIMES SIMP RATSIMP) -64949. $%R93)
             ((MTIMES SIMP RATSIMP) -310625. $%R94)
             ((MTIMES SIMP RATSIMP) 790555. $%R95)
             ((MTIMES SIMP RATSIMP) -850926. $%R96)
             ((MTIMES SIMP RATSIMP) 4578. $%R97)
             ((MTIMES SIMP RATSIMP) 2289. $%R98)
             ((MTIMES SIMP RATSIMP) 224814. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 702360.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3171862. $%R100)
             ((MTIMES SIMP RATSIMP) 11256048. $%R101)
             ((MTIMES SIMP RATSIMP) -2297451. $%R102)
             ((MTIMES SIMP RATSIMP) 15935532. $%R103)
             ((MTIMES SIMP RATSIMP) 20439468. $%R104)
             ((MTIMES SIMP RATSIMP) -1168036. $%R89)
             ((MTIMES SIMP RATSIMP) 16388476. $%R90)
             ((MTIMES SIMP RATSIMP) 9556642. $%R91)
             ((MTIMES SIMP RATSIMP) -2446524. $%R92)
             ((MTIMES SIMP RATSIMP) -247367. $%R93)
             ((MTIMES SIMP RATSIMP) -1034942. $%R94)
             ((MTIMES SIMP RATSIMP) 2646583. $%R95)
             ((MTIMES SIMP RATSIMP) -2716878. $%R96)
             ((MTIMES SIMP RATSIMP) 177072. $%R97)
             ((MTIMES SIMP RATSIMP) 88536. $%R98)
             ((MTIMES SIMP RATSIMP) 913377. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 87795.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -212474. $%R100)
             ((MTIMES SIMP RATSIMP) 922176. $%R101)
             ((MTIMES SIMP RATSIMP) -161187. $%R102)
             ((MTIMES SIMP RATSIMP) 1119864. $%R103)
             ((MTIMES SIMP RATSIMP) 1370826. $%R104)
             ((MTIMES SIMP RATSIMP) -42152. $%R89)
             ((MTIMES SIMP RATSIMP) 1216832. $%R90)
             ((MTIMES SIMP RATSIMP) 789554. $%R91)
             ((MTIMES SIMP RATSIMP) -277173. $%R92)
             ((MTIMES SIMP RATSIMP) -8944. $%R93)
             ((MTIMES SIMP RATSIMP) -47524. $%R94)
             ((MTIMES SIMP RATSIMP) 201476. $%R95)
             ((MTIMES SIMP RATSIMP) -186846. $%R96)
             ((MTIMES SIMP RATSIMP) 23574. $%R97)
             ((MTIMES SIMP RATSIMP) 11787. $%R98)
             ((MTIMES SIMP RATSIMP) 73374. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1404720.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -233288. $%R100)
             ((MTIMES SIMP RATSIMP) 182952. $%R101)
             ((MTIMES SIMP RATSIMP) -127014. $%R102)
             ((MTIMES SIMP RATSIMP) 844158. $%R103)
             ((MTIMES SIMP RATSIMP) 1094922. $%R104)
             ((MTIMES SIMP RATSIMP) -106004. $%R89)
             ((MTIMES SIMP RATSIMP) 829244. $%R90)
             ((MTIMES SIMP RATSIMP) 480428. $%R91)
             ((MTIMES SIMP RATSIMP) -141831. $%R92)
             ((MTIMES SIMP RATSIMP) -8818. $%R93)
             ((MTIMES SIMP RATSIMP) -49603. $%R94)
             ((MTIMES SIMP RATSIMP) 148772. $%R95)
             ((MTIMES SIMP RATSIMP) -141612. $%R96)
             ((MTIMES SIMP RATSIMP) 15978. $%R97)
             ((MTIMES SIMP RATSIMP) 7989. $%R98)
             ((MTIMES SIMP RATSIMP) 55653. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1316925.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -46393652. $%R100)
             ((MTIMES SIMP RATSIMP) 137242008. $%R101)
             ((MTIMES SIMP RATSIMP) -29401746. $%R102)
             ((MTIMES SIMP RATSIMP) 194012652. $%R103)
             ((MTIMES SIMP RATSIMP) 262662768. $%R104)
             ((MTIMES SIMP RATSIMP) -21261416. $%R89)
             ((MTIMES SIMP RATSIMP) 193273376. $%R90)
             ((MTIMES SIMP RATSIMP) 104946932. $%R91)
             ((MTIMES SIMP RATSIMP) -33979014. $%R92)
             ((MTIMES SIMP RATSIMP) -5805112. $%R93)
             ((MTIMES SIMP RATSIMP) -13569202. $%R94)
             ((MTIMES SIMP RATSIMP) 33705248. $%R95)
             ((MTIMES SIMP RATSIMP) -32168508. $%R96)
             ((MTIMES SIMP RATSIMP) 2074152. $%R97)
             ((MTIMES SIMP RATSIMP) 1037076. $%R98)
             ((MTIMES SIMP RATSIMP) 11529042. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 877950.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -11261302. $%R100)
             ((MTIMES SIMP RATSIMP) 31151808. $%R101)
             ((MTIMES SIMP RATSIMP) -7189221. $%R102)
             ((MTIMES SIMP RATSIMP) 42287352. $%R103)
             ((MTIMES SIMP RATSIMP) 62741718. $%R104)
             ((MTIMES SIMP RATSIMP) -4417816. $%R89)
             ((MTIMES SIMP RATSIMP) 54940576. $%R90)
             ((MTIMES SIMP RATSIMP) 34565182. $%R91)
             ((MTIMES SIMP RATSIMP) -7943589. $%R92)
             ((MTIMES SIMP RATSIMP) 1124788. $%R93)
             ((MTIMES SIMP RATSIMP) -2268152. $%R94)
             ((MTIMES SIMP RATSIMP) 9073048. $%R95)
             ((MTIMES SIMP RATSIMP) -8935158. $%R96)
             ((MTIMES SIMP RATSIMP) 769002. $%R97)
             ((MTIMES SIMP RATSIMP) 384501. $%R98)
             ((MTIMES SIMP RATSIMP) 3037242. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 210708.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -591286. $%R100)
             ((MTIMES SIMP RATSIMP) 2293776. $%R101)
             ((MTIMES SIMP RATSIMP) -561549. $%R102)
             ((MTIMES SIMP RATSIMP) 3139008. $%R103)
             ((MTIMES SIMP RATSIMP) 3748014. $%R104)
             ((MTIMES SIMP RATSIMP) 485720. $%R89)
             ((MTIMES SIMP RATSIMP) 2291680. $%R90)
             ((MTIMES SIMP RATSIMP) 1649470. $%R91)
             ((MTIMES SIMP RATSIMP) -520749. $%R92)
             ((MTIMES SIMP RATSIMP) -67940. $%R93)
             ((MTIMES SIMP RATSIMP) -240788. $%R94)
             ((MTIMES SIMP RATSIMP) 475552. $%R95)
             ((MTIMES SIMP RATSIMP) -490710. $%R96)
             ((MTIMES SIMP RATSIMP) 263490. $%R97)
             ((MTIMES SIMP RATSIMP) 131745. $%R98)
             ((MTIMES SIMP RATSIMP) 406758. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 438975.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -17734684. $%R100)
             ((MTIMES SIMP RATSIMP) 51131736. $%R101)
             ((MTIMES SIMP RATSIMP) -10919082. $%R102)
             ((MTIMES SIMP RATSIMP) 72319884. $%R103)
             ((MTIMES SIMP RATSIMP) 94820256. $%R104)
             ((MTIMES SIMP RATSIMP) -7118272. $%R89)
             ((MTIMES SIMP RATSIMP) 71506792. $%R90)
             ((MTIMES SIMP RATSIMP) 40949644. $%R91)
             ((MTIMES SIMP RATSIMP) -12576438. $%R92)
             ((MTIMES SIMP RATSIMP) -810404. $%R93)
             ((MTIMES SIMP RATSIMP) -5162834. $%R94)
             ((MTIMES SIMP RATSIMP) 11992816. $%R95)
             ((MTIMES SIMP RATSIMP) -13307736. $%R96)
             ((MTIMES SIMP RATSIMP) 1251384. $%R97)
             ((MTIMES SIMP RATSIMP) 625692. $%R98)
             ((MTIMES SIMP RATSIMP) 4682514. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 877950.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -7536302. $%R100)
             ((MTIMES SIMP RATSIMP) 47305008. $%R101)
             ((MTIMES SIMP RATSIMP) -10544721. $%R102)
             ((MTIMES SIMP RATSIMP) 65234352. $%R103)
             ((MTIMES SIMP RATSIMP) 84539718. $%R104)
             ((MTIMES SIMP RATSIMP) 6024184. $%R89)
             ((MTIMES SIMP RATSIMP) 65652176. $%R90)
             ((MTIMES SIMP RATSIMP) 41931782. $%R91)
             ((MTIMES SIMP RATSIMP) -11693889. $%R92)
             ((MTIMES SIMP RATSIMP) -2524912. $%R93)
             ((MTIMES SIMP RATSIMP) -4187452. $%R94)
             ((MTIMES SIMP RATSIMP) 11346248. $%R95)
             ((MTIMES SIMP RATSIMP) -9666258. $%R96)
             ((MTIMES SIMP RATSIMP) 2449002. $%R97)
             ((MTIMES SIMP RATSIMP) 1224501. $%R98)
             ((MTIMES SIMP RATSIMP) 5555742. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 210708.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 493454. $%R100)
             ((MTIMES SIMP RATSIMP) 936864. $%R101)
             ((MTIMES SIMP RATSIMP) -109551. $%R102)
             ((MTIMES SIMP RATSIMP) 1450392. $%R103)
             ((MTIMES SIMP RATSIMP) 611586. $%R104)
             ((MTIMES SIMP RATSIMP) 759848. $%R89)
             ((MTIMES SIMP RATSIMP) 693472. $%R90)
             ((MTIMES SIMP RATSIMP) 666682. $%R91)
             ((MTIMES SIMP RATSIMP) -229311. $%R92)
             ((MTIMES SIMP RATSIMP) -100112. $%R93)
             ((MTIMES SIMP RATSIMP) -143072. $%R94)
             ((MTIMES SIMP RATSIMP) -20912. $%R95)
             ((MTIMES SIMP RATSIMP) -217398. $%R96)
             ((MTIMES SIMP RATSIMP) 72510. $%R97)
             ((MTIMES SIMP RATSIMP) 36255. $%R98)
             ((MTIMES SIMP RATSIMP) 96942. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 175590.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2244482. $%R100)
             ((MTIMES SIMP RATSIMP) 7894188. $%R101)
             ((MTIMES SIMP RATSIMP) -1950801. $%R102)
             ((MTIMES SIMP RATSIMP) 9808302. $%R103)
             ((MTIMES SIMP RATSIMP) 13654638. $%R104)
             ((MTIMES SIMP RATSIMP) 1198564. $%R89)
             ((MTIMES SIMP RATSIMP) 10720676. $%R90)
             ((MTIMES SIMP RATSIMP) 7967402. $%R91)
             ((MTIMES SIMP RATSIMP) -1965249. $%R92)
             ((MTIMES SIMP RATSIMP) 233183. $%R93)
             ((MTIMES SIMP RATSIMP) -1101487. $%R94)
             ((MTIMES SIMP RATSIMP) 1480313. $%R95)
             ((MTIMES SIMP RATSIMP) -1848408. $%R96)
             ((MTIMES SIMP RATSIMP) 803442. $%R97)
             ((MTIMES SIMP RATSIMP) 401721. $%R98)
             ((MTIMES SIMP RATSIMP) 1319802. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1053540.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -15282014. $%R100)
             ((MTIMES SIMP RATSIMP) 46061496. $%R101)
             ((MTIMES SIMP RATSIMP) -9226167. $%R102)
             ((MTIMES SIMP RATSIMP) 69035124. $%R103)
             ((MTIMES SIMP RATSIMP) 86064516. $%R104)
             ((MTIMES SIMP RATSIMP) -9109412. $%R89)
             ((MTIMES SIMP RATSIMP) 67255892. $%R90)
             ((MTIMES SIMP RATSIMP) 36540194. $%R91)
             ((MTIMES SIMP RATSIMP) -10644048. $%R92)
             ((MTIMES SIMP RATSIMP) -2563759. $%R93)
             ((MTIMES SIMP RATSIMP) -3473314. $%R94)
             ((MTIMES SIMP RATSIMP) 11896811. $%R95)
             ((MTIMES SIMP RATSIMP) -11291766. $%R96)
             ((MTIMES SIMP RATSIMP) 8184. $%R97)
             ((MTIMES SIMP RATSIMP) 4092. $%R98)
             ((MTIMES SIMP RATSIMP) 3082209. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2107080.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -812456. $%R100)
             ((MTIMES SIMP RATSIMP) 5951484. $%R101)
             ((MTIMES SIMP RATSIMP) -917088. $%R102)
             ((MTIMES SIMP RATSIMP) 9455646. $%R103)
             ((MTIMES SIMP RATSIMP) 5940774. $%R104)
             ((MTIMES SIMP RATSIMP) 1031272. $%R89)
             ((MTIMES SIMP RATSIMP) 8118848. $%R90)
             ((MTIMES SIMP RATSIMP) 7218476. $%R91)
             ((MTIMES SIMP RATSIMP) -818667. $%R92)
             ((MTIMES SIMP RATSIMP) -374056. $%R93)
             ((MTIMES SIMP RATSIMP) -783391. $%R94)
             ((MTIMES SIMP RATSIMP) 359984. $%R95)
             ((MTIMES SIMP RATSIMP) -1325454. $%R96)
             ((MTIMES SIMP RATSIMP) 462126. $%R97)
             ((MTIMES SIMP RATSIMP) 231063. $%R98)
             ((MTIMES SIMP RATSIMP) 690801. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 175590.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2075878. $%R100)
             ((MTIMES SIMP RATSIMP) 1797732. $%R101)
             ((MTIMES SIMP RATSIMP) -62499. $%R102)
             ((MTIMES SIMP RATSIMP) 3959898. $%R103)
             ((MTIMES SIMP RATSIMP) -575838. $%R104)
             ((MTIMES SIMP RATSIMP) -1488724. $%R89)
             ((MTIMES SIMP RATSIMP) 2261644. $%R90)
             ((MTIMES SIMP RATSIMP) 3007918. $%R91)
             ((MTIMES SIMP RATSIMP) -284931. $%R92)
             ((MTIMES SIMP RATSIMP) 35257. $%R93)
             ((MTIMES SIMP RATSIMP) -50093. $%R94)
             ((MTIMES SIMP RATSIMP) -116393. $%R95)
             ((MTIMES SIMP RATSIMP) -1048512. $%R96)
             ((MTIMES SIMP RATSIMP) 204558. $%R97)
             ((MTIMES SIMP RATSIMP) 102279. $%R98)
             ((MTIMES SIMP RATSIMP) 191298. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1053540.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -22837414. $%R100)
             ((MTIMES SIMP RATSIMP) 58984056. $%R101)
             ((MTIMES SIMP RATSIMP) -11910567. $%R102)
             ((MTIMES SIMP RATSIMP) 87392724. $%R103)
             ((MTIMES SIMP RATSIMP) 103502916. $%R104)
             ((MTIMES SIMP RATSIMP) -11291212. $%R89)
             ((MTIMES SIMP RATSIMP) 86360572. $%R90)
             ((MTIMES SIMP RATSIMP) 52968874. $%R91)
             ((MTIMES SIMP RATSIMP) -13644288. $%R92)
             ((MTIMES SIMP RATSIMP) -918179. $%R93)
             ((MTIMES SIMP RATSIMP) -5008754. $%R94)
             ((MTIMES SIMP RATSIMP) 13715371. $%R95)
             ((MTIMES SIMP RATSIMP) -16441986. $%R96)
             ((MTIMES SIMP RATSIMP) 1352184. $%R97)
             ((MTIMES SIMP RATSIMP) 676092. $%R98)
             ((MTIMES SIMP RATSIMP) 5097009. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2107080.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4593224. $%R100)
             ((MTIMES SIMP RATSIMP) 10201716. $%R101)
             ((MTIMES SIMP RATSIMP) -2438412. $%R102)
             ((MTIMES SIMP RATSIMP) 13491354. $%R103)
             ((MTIMES SIMP RATSIMP) 15857226. $%R104)
             ((MTIMES SIMP RATSIMP) 280048. $%R89)
             ((MTIMES SIMP RATSIMP) 11723432. $%R90)
             ((MTIMES SIMP RATSIMP) 9278804. $%R91)
             ((MTIMES SIMP RATSIMP) -2931633. $%R92)
             ((MTIMES SIMP RATSIMP) -466204. $%R93)
             ((MTIMES SIMP RATSIMP) -1135909. $%R94)
             ((MTIMES SIMP RATSIMP) 1913216. $%R95)
             ((MTIMES SIMP RATSIMP) -2215086. $%R96)
             ((MTIMES SIMP RATSIMP) 1217874. $%R97)
             ((MTIMES SIMP RATSIMP) 608937. $%R98)
             ((MTIMES SIMP RATSIMP) 1827699. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 70236.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -541346. $%R100)
             ((MTIMES SIMP RATSIMP) 1903140. $%R101)
             ((MTIMES SIMP RATSIMP) -579525. $%R102)
             ((MTIMES SIMP RATSIMP) 2180424. $%R103)
             ((MTIMES SIMP RATSIMP) 3531726. $%R104)
             ((MTIMES SIMP RATSIMP) 728380. $%R89)
             ((MTIMES SIMP RATSIMP) 3341492. $%R90)
             ((MTIMES SIMP RATSIMP) 2955650. $%R91)
             ((MTIMES SIMP RATSIMP) -466155. $%R92)
             ((MTIMES SIMP RATSIMP) -110026. $%R93)
             ((MTIMES SIMP RATSIMP) 69284. $%R94)
             ((MTIMES SIMP RATSIMP) 759104. $%R95)
             ((MTIMES SIMP RATSIMP) -537864. $%R96)
             ((MTIMES SIMP RATSIMP) 331266. $%R97)
             ((MTIMES SIMP RATSIMP) 165633. $%R98)
             ((MTIMES SIMP RATSIMP) 469230. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 210708.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -488662. $%R100)
             ((MTIMES SIMP RATSIMP) 2654820. $%R101)
             ((MTIMES SIMP RATSIMP) -404877. $%R102)
             ((MTIMES SIMP RATSIMP) 2617764. $%R103)
             ((MTIMES SIMP RATSIMP) 4504446. $%R104)
             ((MTIMES SIMP RATSIMP) -560200. $%R89)
             ((MTIMES SIMP RATSIMP) 1925824. $%R90)
             ((MTIMES SIMP RATSIMP) -21314. $%R91)
             ((MTIMES SIMP RATSIMP) -613413. $%R92)
             ((MTIMES SIMP RATSIMP) 58666. $%R93)
             ((MTIMES SIMP RATSIMP) -568034. $%R94)
             ((MTIMES SIMP RATSIMP) 213466. $%R95)
             ((MTIMES SIMP RATSIMP) -282846. $%R96)
             ((MTIMES SIMP RATSIMP) -128046. $%R97)
             ((MTIMES SIMP RATSIMP) -64023. $%R98)
             ((MTIMES SIMP RATSIMP) 28254. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1404720.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -5087954. $%R100)
             ((MTIMES SIMP RATSIMP) 9987156. $%R101)
             ((MTIMES SIMP RATSIMP) -2046777. $%R102)
             ((MTIMES SIMP RATSIMP) 19929504. $%R103)
             ((MTIMES SIMP RATSIMP) 21143286. $%R104)
             ((MTIMES SIMP RATSIMP) -4683452. $%R89)
             ((MTIMES SIMP RATSIMP) 17450492. $%R90)
             ((MTIMES SIMP RATSIMP) 8947874. $%R91)
             ((MTIMES SIMP RATSIMP) -2611683. $%R92)
             ((MTIMES SIMP RATSIMP) -307714. $%R93)
             ((MTIMES SIMP RATSIMP) -1117144. $%R94)
             ((MTIMES SIMP RATSIMP) 2594156. $%R95)
             ((MTIMES SIMP RATSIMP) -3261876. $%R96)
             ((MTIMES SIMP RATSIMP) -360006. $%R97)
             ((MTIMES SIMP RATSIMP) -180003. $%R98)
             ((MTIMES SIMP RATSIMP) 382254. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 29265.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -465004. $%R100)
             ((MTIMES SIMP RATSIMP) 1849536. $%R101)
             ((MTIMES SIMP RATSIMP) -463902. $%R102)
             ((MTIMES SIMP RATSIMP) 2903124. $%R103)
             ((MTIMES SIMP RATSIMP) 2926776. $%R104)
             ((MTIMES SIMP RATSIMP) 504488. $%R89)
             ((MTIMES SIMP RATSIMP) 2149792. $%R90)
             ((MTIMES SIMP RATSIMP) 1758844. $%R91)
             ((MTIMES SIMP RATSIMP) -486498. $%R92)
             ((MTIMES SIMP RATSIMP) -206604. $%R93)
             ((MTIMES SIMP RATSIMP) -278424. $%R94)
             ((MTIMES SIMP RATSIMP) 288426. $%R95)
             ((MTIMES SIMP RATSIMP) -423036. $%R96)
             ((MTIMES SIMP RATSIMP) 247584. $%R97)
             ((MTIMES SIMP RATSIMP) 123792. $%R98)
             ((MTIMES SIMP RATSIMP) 360954. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4061464. $%R100)
             ((MTIMES SIMP RATSIMP) 23737176. $%R101)
             ((MTIMES SIMP RATSIMP) -4213632. $%R102)
             ((MTIMES SIMP RATSIMP) 31239384. $%R103)
             ((MTIMES SIMP RATSIMP) 28154016. $%R104)
             ((MTIMES SIMP RATSIMP) 4005608. $%R89)
             ((MTIMES SIMP RATSIMP) 24989872. $%R90)
             ((MTIMES SIMP RATSIMP) 20145904. $%R91)
             ((MTIMES SIMP RATSIMP) -4997268. $%R92)
             ((MTIMES SIMP RATSIMP) -1294754. $%R93)
             ((MTIMES SIMP RATSIMP) -2292434. $%R94)
             ((MTIMES SIMP RATSIMP) 3087166. $%R95)
             ((MTIMES SIMP RATSIMP) -3990486. $%R96)
             ((MTIMES SIMP RATSIMP) 1971744. $%R97)
             ((MTIMES SIMP RATSIMP) 985872. $%R98)
             ((MTIMES SIMP RATSIMP) 3047664. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1580310.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -18758486. $%R100)
             ((MTIMES SIMP RATSIMP) 74090304. $%R101)
             ((MTIMES SIMP RATSIMP) -12309693. $%R102)
             ((MTIMES SIMP RATSIMP) 119872056. $%R103)
             ((MTIMES SIMP RATSIMP) 125465454. $%R104)
             ((MTIMES SIMP RATSIMP) -15528488. $%R89)
             ((MTIMES SIMP RATSIMP) 108436928. $%R90)
             ((MTIMES SIMP RATSIMP) 58695806. $%R91)
             ((MTIMES SIMP RATSIMP) -18064377. $%R92)
             ((MTIMES SIMP RATSIMP) -7037536. $%R93)
             ((MTIMES SIMP RATSIMP) -8159356. $%R94)
             ((MTIMES SIMP RATSIMP) 13911944. $%R95)
             ((MTIMES SIMP RATSIMP) -19655034. $%R96)
             ((MTIMES SIMP RATSIMP) -1866174. $%R97)
             ((MTIMES SIMP RATSIMP) -933087. $%R98)
             ((MTIMES SIMP RATSIMP) 2548086. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1580310.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16204886. $%R100)
             ((MTIMES SIMP RATSIMP) -54706464. $%R101)
             ((MTIMES SIMP RATSIMP) 8283093. $%R102)
             ((MTIMES SIMP RATSIMP) -92335656. $%R103)
             ((MTIMES SIMP RATSIMP) -99307854. $%R104)
             ((MTIMES SIMP RATSIMP) 21035288. $%R89)
             ((MTIMES SIMP RATSIMP) -88559408. $%R90)
             ((MTIMES SIMP RATSIMP) -42832286. $%R91)
             ((MTIMES SIMP RATSIMP) 13564017. $%R92)
             ((MTIMES SIMP RATSIMP) 1604356. $%R93)
             ((MTIMES SIMP RATSIMP) 5856196. $%R94)
             ((MTIMES SIMP RATSIMP) -11184104. $%R95)
             ((MTIMES SIMP RATSIMP) 19831254. $%R96)
             ((MTIMES SIMP RATSIMP) 3882174. $%R97)
             ((MTIMES SIMP RATSIMP) 1941087. $%R98)
             ((MTIMES SIMP RATSIMP) 474114. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1053540.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -13181830. $%R100)
             ((MTIMES SIMP RATSIMP) 25789392. $%R101)
             ((MTIMES SIMP RATSIMP) -6135897. $%R102)
             ((MTIMES SIMP RATSIMP) 74915178. $%R103)
             ((MTIMES SIMP RATSIMP) 48906378. $%R104)
             ((MTIMES SIMP RATSIMP) -5156176. $%R89)
             ((MTIMES SIMP RATSIMP) 54231232. $%R90)
             ((MTIMES SIMP RATSIMP) 40664590. $%R91)
             ((MTIMES SIMP RATSIMP) -7192233. $%R92)
             ((MTIMES SIMP RATSIMP) -2109551. $%R93)
             ((MTIMES SIMP RATSIMP) -2237021. $%R94)
             ((MTIMES SIMP RATSIMP) 6759769. $%R95)
             ((MTIMES SIMP RATSIMP) -9500754. $%R96)
             ((MTIMES SIMP RATSIMP) 1475646. $%R97)
             ((MTIMES SIMP RATSIMP) 737823. $%R98)
             ((MTIMES SIMP RATSIMP) 3275004. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1053540.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4350590. $%R100)
             ((MTIMES SIMP RATSIMP) 39469536. $%R101)
             ((MTIMES SIMP RATSIMP) -7420323. $%R102)
             ((MTIMES SIMP RATSIMP) 17790702. $%R103)
             ((MTIMES SIMP RATSIMP) 39157542. $%R104)
             ((MTIMES SIMP RATSIMP) 23461616. $%R89)
             ((MTIMES SIMP RATSIMP) 12923872. $%R90)
             ((MTIMES SIMP RATSIMP) 12976714. $%R91)
             ((MTIMES SIMP RATSIMP) -7958979. $%R92)
             ((MTIMES SIMP RATSIMP) -3434321. $%R93)
             ((MTIMES SIMP RATSIMP) -5516951. $%R94)
             ((MTIMES SIMP RATSIMP) 2423959. $%R95)
             ((MTIMES SIMP RATSIMP) -2653806. $%R96)
             ((MTIMES SIMP RATSIMP) 5311554. $%R97)
             ((MTIMES SIMP RATSIMP) 2655777. $%R98)
             ((MTIMES SIMP RATSIMP) 6899736. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 105354.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2729756. $%R100)
             ((MTIMES SIMP RATSIMP) 4850532. $%R101)
             ((MTIMES SIMP RATSIMP) -1020588. $%R102)
             ((MTIMES SIMP RATSIMP) 10054416. $%R103)
             ((MTIMES SIMP RATSIMP) 10929348. $%R104)
             ((MTIMES SIMP RATSIMP) -2710004. $%R89)
             ((MTIMES SIMP RATSIMP) 10297580. $%R90)
             ((MTIMES SIMP RATSIMP) 5739500. $%R91)
             ((MTIMES SIMP RATSIMP) -1262628. $%R92)
             ((MTIMES SIMP RATSIMP) 43601. $%R93)
             ((MTIMES SIMP RATSIMP) -425791. $%R94)
             ((MTIMES SIMP RATSIMP) 1481639. $%R95)
             ((MTIMES SIMP RATSIMP) -1896486. $%R96)
             ((MTIMES SIMP RATSIMP) -247740. $%R97)
             ((MTIMES SIMP RATSIMP) -123870. $%R98)
             ((MTIMES SIMP RATSIMP) 133746. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 105354.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2311478. $%R100)
             ((MTIMES SIMP RATSIMP) 7273512. $%R101)
             ((MTIMES SIMP RATSIMP) -1523913. $%R102)
             ((MTIMES SIMP RATSIMP) 13496466. $%R103)
             ((MTIMES SIMP RATSIMP) 14199048. $%R104)
             ((MTIMES SIMP RATSIMP) -1284176. $%R89)
             ((MTIMES SIMP RATSIMP) 12044792. $%R90)
             ((MTIMES SIMP RATSIMP) 6984962. $%R91)
             ((MTIMES SIMP RATSIMP) -1825173. $%R92)
             ((MTIMES SIMP RATSIMP) -451177. $%R93)
             ((MTIMES SIMP RATSIMP) -713686. $%R94)
             ((MTIMES SIMP RATSIMP) 1822619. $%R95)
             ((MTIMES SIMP RATSIMP) -2058828. $%R96)
             ((MTIMES SIMP RATSIMP) 4260. $%R97)
             ((MTIMES SIMP RATSIMP) 2130. $%R98)
             ((MTIMES SIMP RATSIMP) 511521. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1580310.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9803746. $%R100)
             ((MTIMES SIMP RATSIMP) 30887424. $%R101)
             ((MTIMES SIMP RATSIMP) -6292533. $%R102)
             ((MTIMES SIMP RATSIMP) 39533586. $%R103)
             ((MTIMES SIMP RATSIMP) 43642944. $%R104)
             ((MTIMES SIMP RATSIMP) 1491212. $%R89)
             ((MTIMES SIMP RATSIMP) 48932548. $%R90)
             ((MTIMES SIMP RATSIMP) 40382326. $%R91)
             ((MTIMES SIMP RATSIMP) -8331012. $%R92)
             ((MTIMES SIMP RATSIMP) 1208914. $%R93)
             ((MTIMES SIMP RATSIMP) 1318819. $%R94)
             ((MTIMES SIMP RATSIMP) 9587644. $%R95)
             ((MTIMES SIMP RATSIMP) -5716254. $%R96)
             ((MTIMES SIMP RATSIMP) 2662476. $%R97)
             ((MTIMES SIMP RATSIMP) 1331238. $%R98)
             ((MTIMES SIMP RATSIMP) 4316241. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 9755.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -830836. $%R100)
             ((MTIMES SIMP RATSIMP) 1677584. $%R101)
             ((MTIMES SIMP RATSIMP) -391878. $%R102)
             ((MTIMES SIMP RATSIMP) 4074516. $%R103)
             ((MTIMES SIMP RATSIMP) 4290744. $%R104)
             ((MTIMES SIMP RATSIMP) -867568. $%R89)
             ((MTIMES SIMP RATSIMP) 3620128. $%R90)
             ((MTIMES SIMP RATSIMP) 1792396. $%R91)
             ((MTIMES SIMP RATSIMP) -474562. $%R92)
             ((MTIMES SIMP RATSIMP) -38276. $%R93)
             ((MTIMES SIMP RATSIMP) -265906. $%R94)
             ((MTIMES SIMP RATSIMP) 480344. $%R95)
             ((MTIMES SIMP RATSIMP) -630364. $%R96)
             ((MTIMES SIMP RATSIMP) -111744. $%R97)
             ((MTIMES SIMP RATSIMP) -55872. $%R98)
             ((MTIMES SIMP RATSIMP) 37506. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1580310.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 55945138. $%R100)
             ((MTIMES SIMP RATSIMP) -54296748. $%R101)
             ((MTIMES SIMP RATSIMP) 14490957. $%R102)
             ((MTIMES SIMP RATSIMP) -185000370. $%R103)
             ((MTIMES SIMP RATSIMP) -186131394. $%R104)
             ((MTIMES SIMP RATSIMP) 70229188. $%R89)
             ((MTIMES SIMP RATSIMP) -175111516. $%R90)
             ((MTIMES SIMP RATSIMP) -84905122. $%R91)
             ((MTIMES SIMP RATSIMP) 17395155. $%R92)
             ((MTIMES SIMP RATSIMP) 24770429. $%R93)
             ((MTIMES SIMP RATSIMP) 15303629. $%R94)
             ((MTIMES SIMP RATSIMP) -16330681. $%R95)
             ((MTIMES SIMP RATSIMP) 24795408. $%R96)
             ((MTIMES SIMP RATSIMP) 8979258. $%R97)
             ((MTIMES SIMP RATSIMP) 4489629. $%R98)
             ((MTIMES SIMP RATSIMP) 2652396. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1580310.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9078658. $%R100)
             ((MTIMES SIMP RATSIMP) -50419980. $%R101)
             ((MTIMES SIMP RATSIMP) 13685637. $%R102)
             ((MTIMES SIMP RATSIMP) -179493090. $%R103)
             ((MTIMES SIMP RATSIMP) -180899874. $%R104)
             ((MTIMES SIMP RATSIMP) 24974788. $%R89)
             ((MTIMES SIMP RATSIMP) -124780252. $%R90)
             ((MTIMES SIMP RATSIMP) -35376658. $%R91)
             ((MTIMES SIMP RATSIMP) 16495083. $%R92)
             ((MTIMES SIMP RATSIMP) -969043. $%R93)
             ((MTIMES SIMP RATSIMP) 14842997. $%R94)
             ((MTIMES SIMP RATSIMP) -15785113. $%R95)
             ((MTIMES SIMP RATSIMP) 49483488. $%R96)
             ((MTIMES SIMP RATSIMP) 9382458. $%R97)
             ((MTIMES SIMP RATSIMP) 4691229. $%R98)
             ((MTIMES SIMP RATSIMP) 3256836. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 146325.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 969888. $%R100)
             ((MTIMES SIMP RATSIMP) -2171652. $%R101)
             ((MTIMES SIMP RATSIMP) 410724. $%R102)
             ((MTIMES SIMP RATSIMP) -4301388. $%R103)
             ((MTIMES SIMP RATSIMP) -5632092. $%R104)
             ((MTIMES SIMP RATSIMP) 1542504. $%R89)
             ((MTIMES SIMP RATSIMP) -3927744. $%R90)
             ((MTIMES SIMP RATSIMP) -1077408. $%R91)
             ((MTIMES SIMP RATSIMP) 599166. $%R92)
             ((MTIMES SIMP RATSIMP) -2003422. $%R93)
             ((MTIMES SIMP RATSIMP) 230888. $%R94)
             ((MTIMES SIMP RATSIMP) -718162. $%R95)
             ((MTIMES SIMP RATSIMP) 202752. $%R96)
             ((MTIMES SIMP RATSIMP) 317412. $%R97)
             ((MTIMES SIMP RATSIMP) 158706. $%R98)
             ((MTIMES SIMP RATSIMP) 127602. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1316925.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -23999092. $%R100)
             ((MTIMES SIMP RATSIMP) 59927868. $%R101)
             ((MTIMES SIMP RATSIMP) -12085266. $%R102)
             ((MTIMES SIMP RATSIMP) 96079992. $%R103)
             ((MTIMES SIMP RATSIMP) 105183828. $%R104)
             ((MTIMES SIMP RATSIMP) -12360136. $%R89)
             ((MTIMES SIMP RATSIMP) 86711296. $%R90)
             ((MTIMES SIMP RATSIMP) 52695772. $%R91)
             ((MTIMES SIMP RATSIMP) -14768244. $%R92)
             ((MTIMES SIMP RATSIMP) 2760898. $%R93)
             ((MTIMES SIMP RATSIMP) -6876242. $%R94)
             ((MTIMES SIMP RATSIMP) 12146458. $%R95)
             ((MTIMES SIMP RATSIMP) 2493132. $%R96)
             ((MTIMES SIMP RATSIMP) 1343292. $%R97)
             ((MTIMES SIMP RATSIMP) 671646. $%R98)
             ((MTIMES SIMP RATSIMP) 5147832. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2633850.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -48975458. $%R100)
             ((MTIMES SIMP RATSIMP) 115955532. $%R101)
             ((MTIMES SIMP RATSIMP) -25937709. $%R102)
             ((MTIMES SIMP RATSIMP) 204176658. $%R103)
             ((MTIMES SIMP RATSIMP) 229590522. $%R104)
             ((MTIMES SIMP RATSIMP) -25803764. $%R89)
             ((MTIMES SIMP RATSIMP) 205220204. $%R90)
             ((MTIMES SIMP RATSIMP) 129050978. $%R91)
             ((MTIMES SIMP RATSIMP) -29158731. $%R92)
             ((MTIMES SIMP RATSIMP) -6382873. $%R93)
             ((MTIMES SIMP RATSIMP) -7182133. $%R94)
             ((MTIMES SIMP RATSIMP) 34209917. $%R95)
             ((MTIMES SIMP RATSIMP) -38387832. $%R96)
             ((MTIMES SIMP RATSIMP) 2204958. $%R97)
             ((MTIMES SIMP RATSIMP) 1102479. $%R98)
             ((MTIMES SIMP RATSIMP) 10483368. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2633850.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -48975458. $%R100)
             ((MTIMES SIMP RATSIMP) 115955532. $%R101)
             ((MTIMES SIMP RATSIMP) -25937709. $%R102)
             ((MTIMES SIMP RATSIMP) 204176658. $%R103)
             ((MTIMES SIMP RATSIMP) 229590522. $%R104)
             ((MTIMES SIMP RATSIMP) -25803764. $%R89)
             ((MTIMES SIMP RATSIMP) 205220204. $%R90)
             ((MTIMES SIMP RATSIMP) 129050978. $%R91)
             ((MTIMES SIMP RATSIMP) -29158731. $%R92)
             ((MTIMES SIMP RATSIMP) -6382873. $%R93)
             ((MTIMES SIMP RATSIMP) -7182133. $%R94)
             ((MTIMES SIMP RATSIMP) 34209917. $%R95)
             ((MTIMES SIMP RATSIMP) -38387832. $%R96)
             ((MTIMES SIMP RATSIMP) 2204958. $%R97)
             ((MTIMES SIMP RATSIMP) 1102479. $%R98)
             ((MTIMES SIMP RATSIMP) 10483368. $%R99))))))
        ((MLIST SIMP) 8. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 438975.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -228228824. $%R100)
             ((MTIMES SIMP RATSIMP) 694627416. $%R101)
             ((MTIMES SIMP RATSIMP) -153857112. $%R102)
             ((MTIMES SIMP RATSIMP) 980186664. $%R103)
             ((MTIMES SIMP RATSIMP) 1314548856. $%R104)
             ((MTIMES SIMP RATSIMP) -68504072. $%R89)
             ((MTIMES SIMP RATSIMP) 990742352. $%R90)
             ((MTIMES SIMP RATSIMP) 577903664. $%R91)
             ((MTIMES SIMP RATSIMP) -170708148. $%R92)
             ((MTIMES SIMP RATSIMP) -16799764. $%R93)
             ((MTIMES SIMP RATSIMP) -65692144. $%R94)
             ((MTIMES SIMP RATSIMP) 172875956. $%R95)
             ((MTIMES SIMP RATSIMP) -168243216. $%R96)
             ((MTIMES SIMP RATSIMP) 21432504. $%R97)
             ((MTIMES SIMP RATSIMP) 10716252. $%R98)
             ((MTIMES SIMP RATSIMP) 69146124. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 175590.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -22386214. $%R100)
             ((MTIMES SIMP RATSIMP) 69513876. $%R101)
             ((MTIMES SIMP RATSIMP) -14985507. $%R102)
             ((MTIMES SIMP RATSIMP) 97242504. $%R103)
             ((MTIMES SIMP RATSIMP) 131550066. $%R104)
             ((MTIMES SIMP RATSIMP) -8483092. $%R89)
             ((MTIMES SIMP RATSIMP) 100602772. $%R90)
             ((MTIMES SIMP RATSIMP) 57498454. $%R91)
             ((MTIMES SIMP RATSIMP) -16954353. $%R92)
             ((MTIMES SIMP RATSIMP) -1321754. $%R93)
             ((MTIMES SIMP RATSIMP) -6236684. $%R94)
             ((MTIMES SIMP RATSIMP) 17516416. $%R95)
             ((MTIMES SIMP RATSIMP) -17370876. $%R96)
             ((MTIMES SIMP RATSIMP) 1467294. $%R97)
             ((MTIMES SIMP RATSIMP) 733647. $%R98)
             ((MTIMES SIMP RATSIMP) 6217914. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 29265.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3395812. $%R100)
             ((MTIMES SIMP RATSIMP) 10601328. $%R101)
             ((MTIMES SIMP RATSIMP) -2399286. $%R102)
             ((MTIMES SIMP RATSIMP) 14739072. $%R103)
             ((MTIMES SIMP RATSIMP) 19811988. $%R104)
             ((MTIMES SIMP RATSIMP) -581536. $%R89)
             ((MTIMES SIMP RATSIMP) 14646856. $%R90)
             ((MTIMES SIMP RATSIMP) 8775052. $%R91)
             ((MTIMES SIMP RATSIMP) -2597994. $%R92)
             ((MTIMES SIMP RATSIMP) -317682. $%R93)
             ((MTIMES SIMP RATSIMP) -1050222. $%R94)
             ((MTIMES SIMP RATSIMP) 2568978. $%R95)
             ((MTIMES SIMP RATSIMP) -2431128. $%R96)
             ((MTIMES SIMP RATSIMP) 455532. $%R97)
             ((MTIMES SIMP RATSIMP) 227766. $%R98)
             ((MTIMES SIMP RATSIMP) 1179372. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1316925.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2664134. $%R100)
             ((MTIMES SIMP RATSIMP) 39497256. $%R101)
             ((MTIMES SIMP RATSIMP) -10054617. $%R102)
             ((MTIMES SIMP RATSIMP) 25866624. $%R103)
             ((MTIMES SIMP RATSIMP) 54252846. $%R104)
             ((MTIMES SIMP RATSIMP) 22669648. $%R89)
             ((MTIMES SIMP RATSIMP) 27768332. $%R90)
             ((MTIMES SIMP RATSIMP) 26856674. $%R91)
             ((MTIMES SIMP RATSIMP) -8205543. $%R92)
             ((MTIMES SIMP RATSIMP) -4209199. $%R93)
             ((MTIMES SIMP RATSIMP) -6027529. $%R94)
             ((MTIMES SIMP RATSIMP) 4908071. $%R95)
             ((MTIMES SIMP RATSIMP) -2130756. $%R96)
             ((MTIMES SIMP RATSIMP) 6986514. $%R97)
             ((MTIMES SIMP RATSIMP) 3493257. $%R98)
             ((MTIMES SIMP RATSIMP) 9173634. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2633850.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -65542858. $%R100)
             ((MTIMES SIMP RATSIMP) 362137572. $%R101)
             ((MTIMES SIMP RATSIMP) -75747729. $%R102)
             ((MTIMES SIMP RATSIMP) 427571088. $%R103)
             ((MTIMES SIMP RATSIMP) 600676002. $%R104)
             ((MTIMES SIMP RATSIMP) 34980476. $%R89)
             ((MTIMES SIMP RATSIMP) 433435684. $%R90)
             ((MTIMES SIMP RATSIMP) 268486738. $%R91)
             ((MTIMES SIMP RATSIMP) -79708941. $%R92)
             ((MTIMES SIMP RATSIMP) -15644138. $%R93)
             ((MTIMES SIMP RATSIMP) -37692098. $%R94)
             ((MTIMES SIMP RATSIMP) 72921352. $%R95)
             ((MTIMES SIMP RATSIMP) -69806172. $%R96)
             ((MTIMES SIMP RATSIMP) 18759318. $%R97)
             ((MTIMES SIMP RATSIMP) 9379659. $%R98)
             ((MTIMES SIMP RATSIMP) 40882008. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10218862. $%R100)
             ((MTIMES SIMP RATSIMP) 10482732. $%R101)
             ((MTIMES SIMP RATSIMP) -1604049. $%R102)
             ((MTIMES SIMP RATSIMP) 5238408. $%R103)
             ((MTIMES SIMP RATSIMP) -2616498. $%R104)
             ((MTIMES SIMP RATSIMP) 19564756. $%R89)
             ((MTIMES SIMP RATSIMP) -8737396. $%R90)
             ((MTIMES SIMP RATSIMP) 399698. $%R91)
             ((MTIMES SIMP RATSIMP) -258471. $%R92)
             ((MTIMES SIMP RATSIMP) -2656438. $%R93)
             ((MTIMES SIMP RATSIMP) -2456248. $%R94)
             ((MTIMES SIMP RATSIMP) -2369248. $%R95)
             ((MTIMES SIMP RATSIMP) 2816508. $%R96)
             ((MTIMES SIMP RATSIMP) 3103698. $%R97)
             ((MTIMES SIMP RATSIMP) 1551849. $%R98)
             ((MTIMES SIMP RATSIMP) 3121098. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 263385.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -7332362. $%R100)
             ((MTIMES SIMP RATSIMP) 16852518. $%R101)
             ((MTIMES SIMP RATSIMP) -3561036. $%R102)
             ((MTIMES SIMP RATSIMP) 24899322. $%R103)
             ((MTIMES SIMP RATSIMP) 35353278. $%R104)
             ((MTIMES SIMP RATSIMP) -5954546. $%R89)
             ((MTIMES SIMP RATSIMP) 28687556. $%R90)
             ((MTIMES SIMP RATSIMP) 15074072. $%R91)
             ((MTIMES SIMP RATSIMP) -4410369. $%R92)
             ((MTIMES SIMP RATSIMP) 178643. $%R93)
             ((MTIMES SIMP RATSIMP) -1167322. $%R94)
             ((MTIMES SIMP RATSIMP) 5079053. $%R95)
             ((MTIMES SIMP RATSIMP) -5273988. $%R96)
             ((MTIMES SIMP RATSIMP) -373578. $%R97)
             ((MTIMES SIMP RATSIMP) -186789. $%R98)
             ((MTIMES SIMP RATSIMP) 875697. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 702360.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3053362. $%R100)
             ((MTIMES SIMP RATSIMP) 2387988. $%R101)
             ((MTIMES SIMP RATSIMP) -1011261. $%R102)
             ((MTIMES SIMP RATSIMP) 4612272. $%R103)
             ((MTIMES SIMP RATSIMP) 7551198. $%R104)
             ((MTIMES SIMP RATSIMP) -1491076. $%R89)
             ((MTIMES SIMP RATSIMP) 5239756. $%R90)
             ((MTIMES SIMP RATSIMP) 3423082. $%R91)
             ((MTIMES SIMP RATSIMP) -1020519. $%R92)
             ((MTIMES SIMP RATSIMP) -15002. $%R93)
             ((MTIMES SIMP RATSIMP) -288992. $%R94)
             ((MTIMES SIMP RATSIMP) 1118908. $%R95)
             ((MTIMES SIMP RATSIMP) -800868. $%R96)
             ((MTIMES SIMP RATSIMP) 333042. $%R97)
             ((MTIMES SIMP RATSIMP) 166521. $%R98)
             ((MTIMES SIMP RATSIMP) 614622. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3160620.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -677988578. $%R100)
             ((MTIMES SIMP RATSIMP) 2034525852. $%R101)
             ((MTIMES SIMP RATSIMP) -452851089. $%R102)
             ((MTIMES SIMP RATSIMP) 2669413908. $%R103)
             ((MTIMES SIMP RATSIMP) 3862601982. $%R104)
             ((MTIMES SIMP RATSIMP) -204789884. $%R89)
             ((MTIMES SIMP RATSIMP) 2908435244. $%R90)
             ((MTIMES SIMP RATSIMP) 1698703058. $%R91)
             ((MTIMES SIMP RATSIMP) -501839631. $%R92)
             ((MTIMES SIMP RATSIMP) -22172908. $%R93)
             ((MTIMES SIMP RATSIMP) -165794518. $%R94)
             ((MTIMES SIMP RATSIMP) 535426682. $%R95)
             ((MTIMES SIMP RATSIMP) -493362852. $%R96)
             ((MTIMES SIMP RATSIMP) 64236738. $%R97)
             ((MTIMES SIMP RATSIMP) 32118369. $%R98)
             ((MTIMES SIMP RATSIMP) 204480978. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 158031.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3905212. $%R100)
             ((MTIMES SIMP RATSIMP) 14092560. $%R101)
             ((MTIMES SIMP RATSIMP) -3251802. $%R102)
             ((MTIMES SIMP RATSIMP) 11991336. $%R103)
             ((MTIMES SIMP RATSIMP) 25154748. $%R104)
             ((MTIMES SIMP RATSIMP) 707552. $%R89)
             ((MTIMES SIMP RATSIMP) 17868952. $%R90)
             ((MTIMES SIMP RATSIMP) 11308180. $%R91)
             ((MTIMES SIMP RATSIMP) -3362958. $%R92)
             ((MTIMES SIMP RATSIMP) -825992. $%R93)
             ((MTIMES SIMP RATSIMP) -1745012. $%R94)
             ((MTIMES SIMP RATSIMP) 2910628. $%R95)
             ((MTIMES SIMP RATSIMP) -2819784. $%R96)
             ((MTIMES SIMP RATSIMP) 916836. $%R97)
             ((MTIMES SIMP RATSIMP) 458418. $%R98)
             ((MTIMES SIMP RATSIMP) 1847964. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1053540.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -30851318. $%R100)
             ((MTIMES SIMP RATSIMP) 79267932. $%R101)
             ((MTIMES SIMP RATSIMP) -16727919. $%R102)
             ((MTIMES SIMP RATSIMP) 113188908. $%R103)
             ((MTIMES SIMP RATSIMP) 159986142. $%R104)
             ((MTIMES SIMP RATSIMP) -21515324. $%R89)
             ((MTIMES SIMP RATSIMP) 127650524. $%R90)
             ((MTIMES SIMP RATSIMP) 68712878. $%R91)
             ((MTIMES SIMP RATSIMP) -20150451. $%R92)
             ((MTIMES SIMP RATSIMP) -3870778. $%R93)
             ((MTIMES SIMP RATSIMP) -9928738. $%R94)
             ((MTIMES SIMP RATSIMP) 18518612. $%R95)
             ((MTIMES SIMP RATSIMP) -23070372. $%R96)
             ((MTIMES SIMP RATSIMP) -680982. $%R97)
             ((MTIMES SIMP RATSIMP) -340491. $%R98)
             ((MTIMES SIMP RATSIMP) 5008488. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2107080.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -89557834. $%R100)
             ((MTIMES SIMP RATSIMP) 251022636. $%R101)
             ((MTIMES SIMP RATSIMP) -51926997. $%R102)
             ((MTIMES SIMP RATSIMP) 471051924. $%R103)
             ((MTIMES SIMP RATSIMP) 494445366. $%R104)
             ((MTIMES SIMP RATSIMP) -59548492. $%R89)
             ((MTIMES SIMP RATSIMP) 393701212. $%R90)
             ((MTIMES SIMP RATSIMP) 212546074. $%R91)
             ((MTIMES SIMP RATSIMP) -62347563. $%R92)
             ((MTIMES SIMP RATSIMP) -11227724. $%R93)
             ((MTIMES SIMP RATSIMP) -29937854. $%R94)
             ((MTIMES SIMP RATSIMP) 58047346. $%R95)
             ((MTIMES SIMP RATSIMP) -71003316. $%R96)
             ((MTIMES SIMP RATSIMP) -1728246. $%R97)
             ((MTIMES SIMP RATSIMP) -864123. $%R98)
             ((MTIMES SIMP RATSIMP) 15868794. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2107080.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -40986536. $%R100)
             ((MTIMES SIMP RATSIMP) 142715124. $%R101)
             ((MTIMES SIMP RATSIMP) -29771358. $%R102)
             ((MTIMES SIMP RATSIMP) 227250156. $%R103)
             ((MTIMES SIMP RATSIMP) 263311254. $%R104)
             ((MTIMES SIMP RATSIMP) -14289668. $%R89)
             ((MTIMES SIMP RATSIMP) 202159268. $%R90)
             ((MTIMES SIMP RATSIMP) 114907676. $%R91)
             ((MTIMES SIMP RATSIMP) -33865857. $%R92)
             ((MTIMES SIMP RATSIMP) -5639941. $%R93)
             ((MTIMES SIMP RATSIMP) -15489736. $%R94)
             ((MTIMES SIMP RATSIMP) 31988789. $%R95)
             ((MTIMES SIMP RATSIMP) -35060244. $%R96)
             ((MTIMES SIMP RATSIMP) 2568486. $%R97)
             ((MTIMES SIMP RATSIMP) 1284243. $%R98)
             ((MTIMES SIMP RATSIMP) 12064191. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 790155.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1755532. $%R100)
             ((MTIMES SIMP RATSIMP) -1850328. $%R101)
             ((MTIMES SIMP RATSIMP) -1520754. $%R102)
             ((MTIMES SIMP RATSIMP) -12546492. $%R103)
             ((MTIMES SIMP RATSIMP) -9206388. $%R104)
             ((MTIMES SIMP RATSIMP) 13781176. $%R89)
             ((MTIMES SIMP RATSIMP) -16140616. $%R90)
             ((MTIMES SIMP RATSIMP) -1939132. $%R91)
             ((MTIMES SIMP RATSIMP) 381834. $%R92)
             ((MTIMES SIMP RATSIMP) 212132. $%R93)
             ((MTIMES SIMP RATSIMP) 694472. $%R94)
             ((MTIMES SIMP RATSIMP) -212128. $%R95)
             ((MTIMES SIMP RATSIMP) 4553688. $%R96)
             ((MTIMES SIMP RATSIMP) 4129428. $%R97)
             ((MTIMES SIMP RATSIMP) 2064714. $%R98)
             ((MTIMES SIMP RATSIMP) 3948108. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 62432.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -123434. $%R100)
             ((MTIMES SIMP RATSIMP) 230068. $%R101)
             ((MTIMES SIMP RATSIMP) -51129. $%R102)
             ((MTIMES SIMP RATSIMP) 480396. $%R103)
             ((MTIMES SIMP RATSIMP) 518514. $%R104)
             ((MTIMES SIMP RATSIMP) -108788. $%R89)
             ((MTIMES SIMP RATSIMP) 424644. $%R90)
             ((MTIMES SIMP RATSIMP) 220194. $%R91)
             ((MTIMES SIMP RATSIMP) -64341. $%R92)
             ((MTIMES SIMP RATSIMP) -7230. $%R93)
             ((MTIMES SIMP RATSIMP) -27030. $%R94)
             ((MTIMES SIMP RATSIMP) 64260. $%R95)
             ((MTIMES SIMP RATSIMP) -78780. $%R96)
             ((MTIMES SIMP RATSIMP) -7290. $%R97)
             ((MTIMES SIMP RATSIMP) -3645. $%R98)
             ((MTIMES SIMP RATSIMP) 10968. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 438975.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -86012572. $%R100)
             ((MTIMES SIMP RATSIMP) 240916848. $%R101)
             ((MTIMES SIMP RATSIMP) -52519386. $%R102)
             ((MTIMES SIMP RATSIMP) 371245392. $%R103)
             ((MTIMES SIMP RATSIMP) 469498668. $%R104)
             ((MTIMES SIMP RATSIMP) -41266816. $%R89)
             ((MTIMES SIMP RATSIMP) 362460856. $%R90)
             ((MTIMES SIMP RATSIMP) 204428692. $%R91)
             ((MTIMES SIMP RATSIMP) -60207894. $%R92)
             ((MTIMES SIMP RATSIMP) -14393642. $%R93)
             ((MTIMES SIMP RATSIMP) -31986782. $%R94)
             ((MTIMES SIMP RATSIMP) 52504018. $%R95)
             ((MTIMES SIMP RATSIMP) -63247848. $%R96)
             ((MTIMES SIMP RATSIMP) 3649812. $%R97)
             ((MTIMES SIMP RATSIMP) 1824906. $%R98)
             ((MTIMES SIMP RATSIMP) 20547972. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1316925.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -42411794. $%R100)
             ((MTIMES SIMP RATSIMP) 228524796. $%R101)
             ((MTIMES SIMP RATSIMP) -46550697. $%R102)
             ((MTIMES SIMP RATSIMP) 242266584. $%R103)
             ((MTIMES SIMP RATSIMP) 383283486. $%R104)
             ((MTIMES SIMP RATSIMP) 12711268. $%R89)
             ((MTIMES SIMP RATSIMP) 282884012. $%R90)
             ((MTIMES SIMP RATSIMP) 169871234. $%R91)
             ((MTIMES SIMP RATSIMP) -50302863. $%R92)
             ((MTIMES SIMP RATSIMP) 11525966. $%R93)
             ((MTIMES SIMP RATSIMP) -2638564. $%R94)
             ((MTIMES SIMP RATSIMP) 67418036. $%R95)
             ((MTIMES SIMP RATSIMP) -46858596. $%R96)
             ((MTIMES SIMP RATSIMP) 9033474. $%R97)
             ((MTIMES SIMP RATSIMP) 4516737. $%R98)
             ((MTIMES SIMP RATSIMP) 23044794. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 105354.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -703822. $%R100)
             ((MTIMES SIMP RATSIMP) 224532. $%R101)
             ((MTIMES SIMP RATSIMP) -332535. $%R102)
             ((MTIMES SIMP RATSIMP) -837480. $%R103)
             ((MTIMES SIMP RATSIMP) 981414. $%R104)
             ((MTIMES SIMP RATSIMP) 516572. $%R89)
             ((MTIMES SIMP RATSIMP) -31220. $%R90)
             ((MTIMES SIMP RATSIMP) 608062. $%R91)
             ((MTIMES SIMP RATSIMP) -195615. $%R92)
             ((MTIMES SIMP RATSIMP) 372106. $%R93)
             ((MTIMES SIMP RATSIMP) 347326. $%R94)
             ((MTIMES SIMP RATSIMP) 589456. $%R95)
             ((MTIMES SIMP RATSIMP) 157164. $%R96)
             ((MTIMES SIMP RATSIMP) 374514. $%R97)
             ((MTIMES SIMP RATSIMP) 187257. $%R98)
             ((MTIMES SIMP RATSIMP) 422940. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 66809954. $%R100)
             ((MTIMES SIMP RATSIMP) -111476556. $%R101)
             ((MTIMES SIMP RATSIMP) 22005177. $%R102)
             ((MTIMES SIMP RATSIMP) -315979104. $%R103)
             ((MTIMES SIMP RATSIMP) -268762446. $%R104)
             ((MTIMES SIMP RATSIMP) 81966092. $%R89)
             ((MTIMES SIMP RATSIMP) -236031692. $%R90)
             ((MTIMES SIMP RATSIMP) -110485154. $%R91)
             ((MTIMES SIMP RATSIMP) 31941783. $%R92)
             ((MTIMES SIMP RATSIMP) 9411124. $%R93)
             ((MTIMES SIMP RATSIMP) 19916254. $%R94)
             ((MTIMES SIMP RATSIMP) -26079746. $%R95)
             ((MTIMES SIMP RATSIMP) 46675716. $%R96)
             ((MTIMES SIMP RATSIMP) 11184846. $%R97)
             ((MTIMES SIMP RATSIMP) 5592423. $%R98)
             ((MTIMES SIMP RATSIMP) 1985646. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 526770.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -67587682. $%R100)
             ((MTIMES SIMP RATSIMP) 190444788. $%R101)
             ((MTIMES SIMP RATSIMP) -40749861. $%R102)
             ((MTIMES SIMP RATSIMP) 322606032. $%R103)
             ((MTIMES SIMP RATSIMP) 371902518. $%R104)
             ((MTIMES SIMP RATSIMP) -36454276. $%R89)
             ((MTIMES SIMP RATSIMP) 290132956. $%R90)
             ((MTIMES SIMP RATSIMP) 161242042. $%R91)
             ((MTIMES SIMP RATSIMP) -47425419. $%R92)
             ((MTIMES SIMP RATSIMP) -8763722. $%R93)
             ((MTIMES SIMP RATSIMP) -22745612. $%R94)
             ((MTIMES SIMP RATSIMP) 43931188. $%R95)
             ((MTIMES SIMP RATSIMP) -51207348. $%R96)
             ((MTIMES SIMP RATSIMP) 1487562. $%R97)
             ((MTIMES SIMP RATSIMP) 743781. $%R98)
             ((MTIMES SIMP RATSIMP) 14822922. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2107080.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -44717278. $%R100)
             ((MTIMES SIMP RATSIMP) 70814052. $%R101)
             ((MTIMES SIMP RATSIMP) -16033359. $%R102)
             ((MTIMES SIMP RATSIMP) 145457088. $%R103)
             ((MTIMES SIMP RATSIMP) 170758242. $%R104)
             ((MTIMES SIMP RATSIMP) -43964164. $%R89)
             ((MTIMES SIMP RATSIMP) 142694164. $%R90)
             ((MTIMES SIMP RATSIMP) 71861998. $%R91)
             ((MTIMES SIMP RATSIMP) -20936961. $%R92)
             ((MTIMES SIMP RATSIMP) 168832. $%R93)
             ((MTIMES SIMP RATSIMP) -6395078. $%R94)
             ((MTIMES SIMP RATSIMP) 23432122. $%R95)
             ((MTIMES SIMP RATSIMP) -26989212. $%R96)
             ((MTIMES SIMP RATSIMP) -3725922. $%R97)
             ((MTIMES SIMP RATSIMP) -1862961. $%R98)
             ((MTIMES SIMP RATSIMP) 2239518. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1580310.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 61237298. $%R100)
             ((MTIMES SIMP RATSIMP) -202395276. $%R101)
             ((MTIMES SIMP RATSIMP) 10667553. $%R102)
             ((MTIMES SIMP RATSIMP) -508887624. $%R103)
             ((MTIMES SIMP RATSIMP) -439371558. $%R104)
             ((MTIMES SIMP RATSIMP) 214035116. $%R89)
             ((MTIMES SIMP RATSIMP) -475487708. $%R90)
             ((MTIMES SIMP RATSIMP) -160087538. $%R91)
             ((MTIMES SIMP RATSIMP) 44292987. $%R92)
             ((MTIMES SIMP RATSIMP) -7177010. $%R93)
             ((MTIMES SIMP RATSIMP) 11359540. $%R94)
             ((MTIMES SIMP RATSIMP) -56391440. $%R95)
             ((MTIMES SIMP RATSIMP) 109180500. $%R96)
             ((MTIMES SIMP RATSIMP) 59966070. $%R97)
             ((MTIMES SIMP RATSIMP) 29983035. $%R98)
             ((MTIMES SIMP RATSIMP) 46415874. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 97550.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8811844. $%R100)
             ((MTIMES SIMP RATSIMP) 26649796. $%R101)
             ((MTIMES SIMP RATSIMP) -5166072. $%R102)
             ((MTIMES SIMP RATSIMP) 32958884. $%R103)
             ((MTIMES SIMP RATSIMP) 51943786. $%R104)
             ((MTIMES SIMP RATSIMP) -7121732. $%R89)
             ((MTIMES SIMP RATSIMP) 42384012. $%R90)
             ((MTIMES SIMP RATSIMP) 22094384. $%R91)
             ((MTIMES SIMP RATSIMP) -6459363. $%R92)
             ((MTIMES SIMP RATSIMP) 106241. $%R93)
             ((MTIMES SIMP RATSIMP) -1874914. $%R94)
             ((MTIMES SIMP RATSIMP) 7283311. $%R95)
             ((MTIMES SIMP RATSIMP) -7834796. $%R96)
             ((MTIMES SIMP RATSIMP) -657726. $%R97)
             ((MTIMES SIMP RATSIMP) -328863. $%R98)
             ((MTIMES SIMP RATSIMP) 1173919. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3950775.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -259180544. $%R100)
             ((MTIMES SIMP RATSIMP) 907226496. $%R101)
             ((MTIMES SIMP RATSIMP) -195876672. $%R102)
             ((MTIMES SIMP RATSIMP) 1442285184. $%R103)
             ((MTIMES SIMP RATSIMP) 1658756736. $%R104)
             ((MTIMES SIMP RATSIMP) -48866432. $%R89)
             ((MTIMES SIMP RATSIMP) 1244026112. $%R90)
             ((MTIMES SIMP RATSIMP) 730630784. $%R91)
             ((MTIMES SIMP RATSIMP) -215949888. $%R92)
             ((MTIMES SIMP RATSIMP) -30371584. $%R93)
             ((MTIMES SIMP RATSIMP) -91972864. $%R94)
             ((MTIMES SIMP RATSIMP) 209572736. $%R95)
             ((MTIMES SIMP RATSIMP) -210045696. $%R96)
             ((MTIMES SIMP RATSIMP) 29898624. $%R97)
             ((MTIMES SIMP RATSIMP) 14949312. $%R98)
             ((MTIMES SIMP RATSIMP) 90207744. $%R99))))))
        ((MLIST SIMP) 8. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 124864.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -123434. $%R100)
             ((MTIMES SIMP RATSIMP) 230068. $%R101)
             ((MTIMES SIMP RATSIMP) -51129. $%R102)
             ((MTIMES SIMP RATSIMP) 480396. $%R103)
             ((MTIMES SIMP RATSIMP) 518514. $%R104)
             ((MTIMES SIMP RATSIMP) -108788. $%R89)
             ((MTIMES SIMP RATSIMP) 424644. $%R90)
             ((MTIMES SIMP RATSIMP) 220194. $%R91)
             ((MTIMES SIMP RATSIMP) -64341. $%R92)
             ((MTIMES SIMP RATSIMP) -7230. $%R93)
             ((MTIMES SIMP RATSIMP) -27030. $%R94)
             ((MTIMES SIMP RATSIMP) 64260. $%R95)
             ((MTIMES SIMP RATSIMP) -78780. $%R96)
             ((MTIMES SIMP RATSIMP) -7290. $%R97)
             ((MTIMES SIMP RATSIMP) -3645. $%R98)
             ((MTIMES SIMP RATSIMP) 10968. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 790155.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -18141028. $%R100)
             ((MTIMES SIMP RATSIMP) 11504772. $%R101)
             ((MTIMES SIMP RATSIMP) -7805064. $%R102)
             ((MTIMES SIMP RATSIMP) 8200878. $%R103)
             ((MTIMES SIMP RATSIMP) 36737802. $%R104)
             ((MTIMES SIMP RATSIMP) 4055036. $%R89)
             ((MTIMES SIMP RATSIMP) 15274444. $%R90)
             ((MTIMES SIMP RATSIMP) 18994768. $%R91)
             ((MTIMES SIMP RATSIMP) -5868531. $%R92)
             ((MTIMES SIMP RATSIMP) 2829352. $%R93)
             ((MTIMES SIMP RATSIMP) 1651717. $%R94)
             ((MTIMES SIMP RATSIMP) 9349942. $%R95)
             ((MTIMES SIMP RATSIMP) -148332. $%R96)
             ((MTIMES SIMP RATSIMP) 6372258. $%R97)
             ((MTIMES SIMP RATSIMP) 3186129. $%R98)
             ((MTIMES SIMP RATSIMP) 7911903. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1404720.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -34674662. $%R100)
             ((MTIMES SIMP RATSIMP) 75952368. $%R101)
             ((MTIMES SIMP RATSIMP) -17290761. $%R102)
             ((MTIMES SIMP RATSIMP) 133460292. $%R103)
             ((MTIMES SIMP RATSIMP) 159792228. $%R104)
             ((MTIMES SIMP RATSIMP) -22400096. $%R89)
             ((MTIMES SIMP RATSIMP) 125430656. $%R90)
             ((MTIMES SIMP RATSIMP) 69102722. $%R91)
             ((MTIMES SIMP RATSIMP) -20308644. $%R92)
             ((MTIMES SIMP RATSIMP) -1853707. $%R93)
             ((MTIMES SIMP RATSIMP) -7872922. $%R94)
             ((MTIMES SIMP RATSIMP) 20711453. $%R95)
             ((MTIMES SIMP RATSIMP) -22284888. $%R96)
             ((MTIMES SIMP RATSIMP) 280272. $%R97)
             ((MTIMES SIMP RATSIMP) 140136. $%R98)
             ((MTIMES SIMP RATSIMP) 5997147. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 23412.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2153714. $%R100)
             ((MTIMES SIMP RATSIMP) 5730108. $%R101)
             ((MTIMES SIMP RATSIMP) -1222089. $%R102)
             ((MTIMES SIMP RATSIMP) 9382296. $%R103)
             ((MTIMES SIMP RATSIMP) 11407014. $%R104)
             ((MTIMES SIMP RATSIMP) -1339388. $%R89)
             ((MTIMES SIMP RATSIMP) 8997404. $%R90)
             ((MTIMES SIMP RATSIMP) 4923074. $%R91)
             ((MTIMES SIMP RATSIMP) -1445931. $%R92)
             ((MTIMES SIMP RATSIMP) -178870. $%R93)
             ((MTIMES SIMP RATSIMP) -609220. $%R94)
             ((MTIMES SIMP RATSIMP) 1427720. $%R95)
             ((MTIMES SIMP RATSIMP) -1606740. $%R96)
             ((MTIMES SIMP RATSIMP) -150. $%R97)
             ((MTIMES SIMP RATSIMP) -75. $%R98)
             ((MTIMES SIMP RATSIMP) 407238. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 702360.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -44270584. $%R100)
             ((MTIMES SIMP RATSIMP) 85747356. $%R101)
             ((MTIMES SIMP RATSIMP) -19472682. $%R102)
             ((MTIMES SIMP RATSIMP) 168645624. $%R103)
             ((MTIMES SIMP RATSIMP) 189429066. $%R104)
             ((MTIMES SIMP RATSIMP) -34904812. $%R89)
             ((MTIMES SIMP RATSIMP) 152324572. $%R90)
             ((MTIMES SIMP RATSIMP) 81087604. $%R91)
             ((MTIMES SIMP RATSIMP) -23754303. $%R92)
             ((MTIMES SIMP RATSIMP) -2333039. $%R93)
             ((MTIMES SIMP RATSIMP) -9523844. $%R94)
             ((MTIMES SIMP RATSIMP) 24060631. $%R95)
             ((MTIMES SIMP RATSIMP) -27749676. $%R96)
             ((MTIMES SIMP RATSIMP) -1356006. $%R97)
             ((MTIMES SIMP RATSIMP) -678003. $%R98)
             ((MTIMES SIMP RATSIMP) 5360889. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 39020.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -11928462. $%R100)
             ((MTIMES SIMP RATSIMP) 27738368. $%R101)
             ((MTIMES SIMP RATSIMP) -5872461. $%R102)
             ((MTIMES SIMP RATSIMP) 51005892. $%R103)
             ((MTIMES SIMP RATSIMP) 57923628. $%R104)
             ((MTIMES SIMP RATSIMP) -9478896. $%R89)
             ((MTIMES SIMP RATSIMP) 46867856. $%R90)
             ((MTIMES SIMP RATSIMP) 24728522. $%R91)
             ((MTIMES SIMP RATSIMP) -7237944. $%R92)
             ((MTIMES SIMP RATSIMP) -956907. $%R93)
             ((MTIMES SIMP RATSIMP) -3160122. $%R94)
             ((MTIMES SIMP RATSIMP) 7085253. $%R95)
             ((MTIMES SIMP RATSIMP) -8591688. $%R96)
             ((MTIMES SIMP RATSIMP) -549528. $%R97)
             ((MTIMES SIMP RATSIMP) -274764. $%R98)
             ((MTIMES SIMP RATSIMP) 1499547. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 70236.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 17603546. $%R100)
             ((MTIMES SIMP RATSIMP) -28802988. $%R101)
             ((MTIMES SIMP RATSIMP) 5968077. $%R102)
             ((MTIMES SIMP RATSIMP) -72137100. $%R103)
             ((MTIMES SIMP RATSIMP) -69495750. $%R104)
             ((MTIMES SIMP RATSIMP) 20115980. $%R89)
             ((MTIMES SIMP RATSIMP) -60047612. $%R90)
             ((MTIMES SIMP RATSIMP) -28794506. $%R91)
             ((MTIMES SIMP RATSIMP) 8346483. $%R92)
             ((MTIMES SIMP RATSIMP) 1294948. $%R93)
             ((MTIMES SIMP RATSIMP) 3996358. $%R94)
             ((MTIMES SIMP RATSIMP) -7978922. $%R95)
             ((MTIMES SIMP RATSIMP) 11708052. $%R96)
             ((MTIMES SIMP RATSIMP) 2434182. $%R97)
             ((MTIMES SIMP RATSIMP) 1217091. $%R98)
             ((MTIMES SIMP RATSIMP) 39126. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 438975.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -74422064. $%R100)
             ((MTIMES SIMP RATSIMP) 242225136. $%R101)
             ((MTIMES SIMP RATSIMP) -61896192. $%R102)
             ((MTIMES SIMP RATSIMP) 229611144. $%R103)
             ((MTIMES SIMP RATSIMP) 433578456. $%R104)
             ((MTIMES SIMP RATSIMP) 34662928. $%R89)
             ((MTIMES SIMP RATSIMP) 287290832. $%R90)
             ((MTIMES SIMP RATSIMP) 199656704. $%R91)
             ((MTIMES SIMP RATSIMP) -59796468. $%R92)
             ((MTIMES SIMP RATSIMP) 274016. $%R93)
             ((MTIMES SIMP RATSIMP) -15251764. $%R94)
             ((MTIMES SIMP RATSIMP) 66714536. $%R95)
             ((MTIMES SIMP RATSIMP) -41007696. $%R96)
             ((MTIMES SIMP RATSIMP) 25432824. $%R97)
             ((MTIMES SIMP RATSIMP) 12716412. $%R98)
             ((MTIMES SIMP RATSIMP) 41826084. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 105354.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -16022282. $%R100)
             ((MTIMES SIMP RATSIMP) 59876424. $%R101)
             ((MTIMES SIMP RATSIMP) -12282243. $%R102)
             ((MTIMES SIMP RATSIMP) 81215526. $%R103)
             ((MTIMES SIMP RATSIMP) 108825300. $%R104)
             ((MTIMES SIMP RATSIMP) -5100488. $%R89)
             ((MTIMES SIMP RATSIMP) 83629808. $%R90)
             ((MTIMES SIMP RATSIMP) 47472854. $%R91)
             ((MTIMES SIMP RATSIMP) -13989672. $%R92)
             ((MTIMES SIMP RATSIMP) -1949086. $%R93)
             ((MTIMES SIMP RATSIMP) -6021151. $%R94)
             ((MTIMES SIMP RATSIMP) 13594994. $%R95)
             ((MTIMES SIMP RATSIMP) -14518968. $%R96)
             ((MTIMES SIMP RATSIMP) 1025112. $%R97)
             ((MTIMES SIMP RATSIMP) 512556. $%R98)
             ((MTIMES SIMP RATSIMP) 4948341. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3950775.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 663621184. $%R100)
             ((MTIMES SIMP RATSIMP) -2693284416. $%R101)
             ((MTIMES SIMP RATSIMP) 419751552. $%R102)
             ((MTIMES SIMP RATSIMP) -4889832864. $%R103)
             ((MTIMES SIMP RATSIMP) -5050050336. $%R104)
             ((MTIMES SIMP RATSIMP) 916666432. $%R89)
             ((MTIMES SIMP RATSIMP) -4412819392. $%R90)
             ((MTIMES SIMP RATSIMP) -2081108224. $%R91)
             ((MTIMES SIMP RATSIMP) 602151408. $%R92)
             ((MTIMES SIMP RATSIMP) 178265504. $%R93)
             ((MTIMES SIMP RATSIMP) 375319184. $%R94)
             ((MTIMES SIMP RATSIMP) -490791616. $%R95)
             ((MTIMES SIMP RATSIMP) 868886976. $%R96)
             ((MTIMES SIMP RATSIMP) 199829856. $%R97)
             ((MTIMES SIMP RATSIMP) 99914928. $%R98)
             ((MTIMES SIMP RATSIMP) 26607696. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 790155.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -208484488. $%R100)
             ((MTIMES SIMP RATSIMP) 816473592. $%R101)
             ((MTIMES SIMP RATSIMP) -171331464. $%R102)
             ((MTIMES SIMP RATSIMP) 1031873388. $%R103)
             ((MTIMES SIMP RATSIMP) 1459119132. $%R104)
             ((MTIMES SIMP RATSIMP) -28393144. $%R89)
             ((MTIMES SIMP RATSIMP) 1097740744. $%R90)
             ((MTIMES SIMP RATSIMP) 641909008. $%R91)
             ((MTIMES SIMP RATSIMP) -189655506. $%R92)
             ((MTIMES SIMP RATSIMP) -23478788. $%R93)
             ((MTIMES SIMP RATSIMP) -77718398. $%R94)
             ((MTIMES SIMP RATSIMP) 187249552. $%R95)
             ((MTIMES SIMP RATSIMP) -186026952. $%R96)
             ((MTIMES SIMP RATSIMP) 24701388. $%R97)
             ((MTIMES SIMP RATSIMP) 12350694. $%R98)
             ((MTIMES SIMP RATSIMP) 77694978. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 790155.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -133372208. $%R100)
             ((MTIMES SIMP RATSIMP) 475260192. $%R101)
             ((MTIMES SIMP RATSIMP) -112737624. $%R102)
             ((MTIMES SIMP RATSIMP) 501307968. $%R103)
             ((MTIMES SIMP RATSIMP) 845345232. $%R104)
             ((MTIMES SIMP RATSIMP) 39138016. $%R89)
             ((MTIMES SIMP RATSIMP) 588252704. $%R90)
             ((MTIMES SIMP RATSIMP) 382826288. $%R91)
             ((MTIMES SIMP RATSIMP) -114097896. $%R92)
             ((MTIMES SIMP RATSIMP) -5046448. $%R93)
             ((MTIMES SIMP RATSIMP) -35744608. $%R94)
             ((MTIMES SIMP RATSIMP) 121728992. $%R95)
             ((MTIMES SIMP RATSIMP) -90268512. $%R96)
             ((MTIMES SIMP RATSIMP) 36506928. $%R97)
             ((MTIMES SIMP RATSIMP) 18253464. $%R98)
             ((MTIMES SIMP RATSIMP) 68001648. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1580310.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -342814192. $%R100)
             ((MTIMES SIMP RATSIMP) 896661108. $%R101)
             ((MTIMES SIMP RATSIMP) -193651626. $%R102)
             ((MTIMES SIMP RATSIMP) 1461853932. $%R103)
             ((MTIMES SIMP RATSIMP) 1790471718. $%R104)
             ((MTIMES SIMP RATSIMP) -205739716. $%R89)
             ((MTIMES SIMP RATSIMP) 1405773796. $%R90)
             ((MTIMES SIMP RATSIMP) 774221812. $%R91)
             ((MTIMES SIMP RATSIMP) -227529729. $%R92)
             ((MTIMES SIMP RATSIMP) -26532527. $%R93)
             ((MTIMES SIMP RATSIMP) -93982742. $%R94)
             ((MTIMES SIMP RATSIMP) 226278283. $%R95)
             ((MTIMES SIMP RATSIMP) -249820788. $%R96)
             ((MTIMES SIMP RATSIMP) 2990022. $%R97)
             ((MTIMES SIMP RATSIMP) 1495011. $%R98)
             ((MTIMES SIMP RATSIMP) 67042227. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 117060.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -94345242. $%R100)
             ((MTIMES SIMP RATSIMP) 278317308. $%R101)
             ((MTIMES SIMP RATSIMP) -60110901. $%R102)
             ((MTIMES SIMP RATSIMP) 412626732. $%R103)
             ((MTIMES SIMP RATSIMP) 534705918. $%R104)
             ((MTIMES SIMP RATSIMP) -41881116. $%R89)
             ((MTIMES SIMP RATSIMP) 411749196. $%R90)
             ((MTIMES SIMP RATSIMP) 233062362. $%R91)
             ((MTIMES SIMP RATSIMP) -68663079. $%R92)
             ((MTIMES SIMP RATSIMP) -7746952. $%R93)
             ((MTIMES SIMP RATSIMP) -27767542. $%R94)
             ((MTIMES SIMP RATSIMP) 68545358. $%R95)
             ((MTIMES SIMP RATSIMP) -71645988. $%R96)
             ((MTIMES SIMP RATSIMP) 4646322. $%R97)
             ((MTIMES SIMP RATSIMP) 2323161. $%R98)
             ((MTIMES SIMP RATSIMP) 23908902. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 438975.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -316885964. $%R100)
             ((MTIMES SIMP RATSIMP) 1037196936. $%R101)
             ((MTIMES SIMP RATSIMP) -227249142. $%R102)
             ((MTIMES SIMP RATSIMP) 1384590144. $%R103)
             ((MTIMES SIMP RATSIMP) 1925928756. $%R104)
             ((MTIMES SIMP RATSIMP) -73592072. $%R89)
             ((MTIMES SIMP RATSIMP) 1445025032. $%R90)
             ((MTIMES SIMP RATSIMP) 848168204. $%R91)
             ((MTIMES SIMP RATSIMP) -250677018. $%R92)
             ((MTIMES SIMP RATSIMP) -25205284. $%R93)
             ((MTIMES SIMP RATSIMP) -96738064. $%R94)
             ((MTIMES SIMP RATSIMP) 253324736. $%R95)
             ((MTIMES SIMP RATSIMP) -244107096. $%R96)
             ((MTIMES SIMP RATSIMP) 34422924. $%R97)
             ((MTIMES SIMP RATSIMP) 17211462. $%R98)
             ((MTIMES SIMP RATSIMP) 104435484. $%R99)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 15803100.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -72026485622. $%R100)
             ((MTIMES SIMP RATSIMP) 224604081828. $%R101)
             ((MTIMES SIMP RATSIMP) -49459789491. $%R102)
             ((MTIMES SIMP RATSIMP) 308745099012. $%R103)
             ((MTIMES SIMP RATSIMP) 422519461938. $%R104)
             ((MTIMES SIMP RATSIMP) -20650826756. $%R89)
             ((MTIMES SIMP RATSIMP) 318416178836. $%R90)
             ((MTIMES SIMP RATSIMP) 185754529142. $%R91)
             ((MTIMES SIMP RATSIMP) -54870952689. $%R92)
             ((MTIMES SIMP RATSIMP) -5421123232. $%R93)
             ((MTIMES SIMP RATSIMP) -21135609922. $%R94)
             ((MTIMES SIMP RATSIMP) 55546601978. $%R95)
             ((MTIMES SIMP RATSIMP) -54066800508. $%R96)
             ((MTIMES SIMP RATSIMP) 6900924702. $%R97)
             ((MTIMES SIMP RATSIMP) 3450462351. $%R98)
             ((MTIMES SIMP RATSIMP) 22237367082. $%R99))))))))
      NIL
      (((8. 2.) (MLIST SIMP)
        ((MLIST SIMP) 8. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5630835656. $%R75)
             ((MTIMES SIMP RATSIMP) 869579336. $%R76)
             ((MTIMES SIMP RATSIMP) 12569852. $%R77)
             ((MTIMES SIMP RATSIMP) 2254065548. $%R78)
             ((MTIMES SIMP RATSIMP) -10946874. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 14537779256. $%R75)
             ((MTIMES SIMP RATSIMP) 769346636. $%R76)
             ((MTIMES SIMP RATSIMP) 4760659952. $%R77)
             ((MTIMES SIMP RATSIMP) 5817627548. $%R78)
             ((MTIMES SIMP RATSIMP) 951043626. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10671302072. $%R75)
             ((MTIMES SIMP RATSIMP) 327115757. $%R76)
             ((MTIMES SIMP RATSIMP) 3986241024. $%R77)
             ((MTIMES SIMP RATSIMP) 4255738826. $%R78)
             ((MTIMES SIMP RATSIMP) 854193012. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 313063225.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 515575576. $%R75)
             ((MTIMES SIMP RATSIMP) 47390831. $%R76)
             ((MTIMES SIMP RATSIMP) 384690942. $%R77)
             ((MTIMES SIMP RATSIMP) 203789708. $%R78)
             ((MTIMES SIMP RATSIMP) 20101471. $%R79)))
           $%R77
           ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 801170524. $%R75)
             ((MTIMES SIMP RATSIMP) -22103606. $%R76)
             ((MTIMES SIMP RATSIMP) 282231808. $%R77)
             ((MTIMES SIMP RATSIMP) 420483592. $%R78)
             ((MTIMES SIMP RATSIMP) 106331754. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3756758700.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 57854466. $%R75)
             ((MTIMES SIMP RATSIMP) -7639179. $%R76)
             ((MTIMES SIMP RATSIMP) -259787828. $%R77)
             ((MTIMES SIMP RATSIMP) -84976572. $%R78)
             ((MTIMES SIMP RATSIMP) -1137339. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 62612645.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 87230528. $%R75)
             ((MTIMES SIMP RATSIMP) 105513948. $%R76)
             ((MTIMES SIMP RATSIMP) -45579504. $%R77)
             ((MTIMES SIMP RATSIMP) 19667524. $%R78)
             ((MTIMES SIMP RATSIMP) -346237. $%R79)))
           $%R76
           ((MTIMES SIMP) ((RAT SIMP) 1. 626126450.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 106021608. $%R75)
             ((MTIMES SIMP RATSIMP) 125213973. $%R76)
             ((MTIMES SIMP RATSIMP) -148307264. $%R77)
             ((MTIMES SIMP RATSIMP) 89546564. $%R78)
             ((MTIMES SIMP RATSIMP) 2968293. $%R79)))
           $%R79
           ((MTIMES SIMP) ((RAT SIMP) -1. 62612645.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 57899072. $%R75)
             ((MTIMES SIMP RATSIMP) 7422007. $%R76)
             ((MTIMES SIMP RATSIMP) -30253296. $%R77)
             ((MTIMES SIMP RATSIMP) 13054276. $%R78)
             ((MTIMES SIMP RATSIMP) 41329192. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 626126450.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8250088. $%R75)
             ((MTIMES SIMP RATSIMP) 6949653. $%R76)
             ((MTIMES SIMP RATSIMP) -97219904. $%R77)
             ((MTIMES SIMP RATSIMP) 67502404. $%R78)
             ((MTIMES SIMP RATSIMP) -66822427. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11927490804. $%R75)
             ((MTIMES SIMP RATSIMP) 103026924. $%R76)
             ((MTIMES SIMP RATSIMP) -778730832. $%R77)
             ((MTIMES SIMP RATSIMP) 4748123682. $%R78)
             ((MTIMES SIMP RATSIMP) 393952184. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12522529.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 95667726. $%R75)
             ((MTIMES SIMP RATSIMP) -2991982. $%R76)
             ((MTIMES SIMP RATSIMP) -13026432. $%R77)
             ((MTIMES SIMP RATSIMP) 40101149. $%R78)
             ((MTIMES SIMP RATSIMP) 2343748. $%R79)))
           $%R75
           ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12950272564. $%R75)
             ((MTIMES SIMP RATSIMP) 1340182584. $%R76)
             ((MTIMES SIMP RATSIMP) -1313152512. $%R77)
             ((MTIMES SIMP RATSIMP) 4978726262. $%R78)
             ((MTIMES SIMP RATSIMP) 1124028544. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 62612645.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 544258022. $%R75)
             ((MTIMES SIMP RATSIMP) 64776112. $%R76)
             ((MTIMES SIMP RATSIMP) -99576216. $%R77)
             ((MTIMES SIMP RATSIMP) 215368331. $%R78)
             ((MTIMES SIMP RATSIMP) 58772952. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 62612645.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 67501221. $%R75)
             ((MTIMES SIMP RATSIMP) 5913216. $%R76)
             ((MTIMES SIMP RATSIMP) -2554368. $%R77)
             ((MTIMES SIMP RATSIMP) 1102208. $%R78)
             ((MTIMES SIMP RATSIMP) 3489536. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 626126450.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12522862396. $%R75)
             ((MTIMES SIMP RATSIMP) 1340469951. $%R76)
             ((MTIMES SIMP RATSIMP) -2676727068. $%R77)
             ((MTIMES SIMP RATSIMP) 4904196818. $%R78)
             ((MTIMES SIMP RATSIMP) 357460566. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1252252900.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 14574268324. $%R75)
             ((MTIMES SIMP RATSIMP) 1706723844. $%R76)
             ((MTIMES SIMP RATSIMP) -3137500692. $%R77)
             ((MTIMES SIMP RATSIMP) 5934416842. $%R78)
             ((MTIMES SIMP RATSIMP) 343894429. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2504505800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4190532456. $%R75)
             ((MTIMES SIMP RATSIMP) 360363561. $%R76)
             ((MTIMES SIMP RATSIMP) -964497448. $%R77)
             ((MTIMES SIMP RATSIMP) 98686548. $%R78)
             ((MTIMES SIMP RATSIMP) 6630201. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1878379350.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3418013368. $%R75)
             ((MTIMES SIMP RATSIMP) 778589308. $%R76)
             ((MTIMES SIMP RATSIMP) 908390656. $%R77)
             ((MTIMES SIMP RATSIMP) -1132980356. $%R78)
             ((MTIMES SIMP RATSIMP) 165574353. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1878379350.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2558693368. $%R75)
             ((MTIMES SIMP RATSIMP) -260843192. $%R76)
             ((MTIMES SIMP RATSIMP) 1357400656. $%R77)
             ((MTIMES SIMP RATSIMP) -1326727856. $%R78)
             ((MTIMES SIMP RATSIMP) -447820647. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 964687416. $%R75)
             ((MTIMES SIMP RATSIMP) -126773229. $%R76)
             ((MTIMES SIMP RATSIMP) -104153328. $%R77)
             ((MTIMES SIMP RATSIMP) -555054972. $%R78)
             ((MTIMES SIMP RATSIMP) 7947736. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1060167416. $%R75)
             ((MTIMES SIMP RATSIMP) -11280729. $%R76)
             ((MTIMES SIMP RATSIMP) -154043328. $%R77)
             ((MTIMES SIMP RATSIMP) -533527472. $%R78)
             ((MTIMES SIMP RATSIMP) 76102736. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 313063225.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 656578312. $%R75)
             ((MTIMES SIMP RATSIMP) 29191572. $%R76)
             ((MTIMES SIMP RATSIMP) -164915046. $%R77)
             ((MTIMES SIMP RATSIMP) 521102046. $%R78)
             ((MTIMES SIMP RATSIMP) 30412777. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 313063225.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 719213192. $%R75)
             ((MTIMES SIMP RATSIMP) 104954652. $%R76)
             ((MTIMES SIMP RATSIMP) -197642886. $%R77)
             ((MTIMES SIMP RATSIMP) 535224086. $%R78)
             ((MTIMES SIMP RATSIMP) 75122457. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 500901160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 632152136. $%R75)
             ((MTIMES SIMP RATSIMP) 210225636. $%R76)
             ((MTIMES SIMP RATSIMP) -51583488. $%R77)
             ((MTIMES SIMP RATSIMP) 1949206628. $%R78)
             ((MTIMES SIMP RATSIMP) 168472521. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 500901160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 554393224. $%R75)
             ((MTIMES SIMP RATSIMP) 116168544. $%R76)
             ((MTIMES SIMP RATSIMP) -10953072. $%R77)
             ((MTIMES SIMP RATSIMP) 1931674632. $%R78)
             ((MTIMES SIMP RATSIMP) 112967089. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 871430464. $%R75)
             ((MTIMES SIMP RATSIMP) -105288741. $%R76)
             ((MTIMES SIMP RATSIMP) -734852112. $%R77)
             ((MTIMES SIMP RATSIMP) -4530553738. $%R78)
             ((MTIMES SIMP RATSIMP) -385113756. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3756758700.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 70429063936. $%R75)
             ((MTIMES SIMP RATSIMP) 2485671316. $%R76)
             ((MTIMES SIMP RATSIMP) -19333531688. $%R77)
             ((MTIMES SIMP RATSIMP) -34028973362. $%R78)
             ((MTIMES SIMP RATSIMP) -1487178969. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9693002604. $%R75)
             ((MTIMES SIMP RATSIMP) 453247524. $%R76)
             ((MTIMES SIMP RATSIMP) -2635306632. $%R77)
             ((MTIMES SIMP RATSIMP) -5126917668. $%R78)
             ((MTIMES SIMP RATSIMP) -131501516. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9419547884. $%R75)
             ((MTIMES SIMP RATSIMP) 122477004. $%R76)
             ((MTIMES SIMP RATSIMP) -2492421672. $%R77)
             ((MTIMES SIMP RATSIMP) -5188572428. $%R78)
             ((MTIMES SIMP RATSIMP) -326697436. $%R79)))
           $%R78
           ((MTIMES SIMP) ((RAT SIMP) 1. 62612645.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9700768. $%R75)
             ((MTIMES SIMP RATSIMP) 11734038. $%R76)
             ((MTIMES SIMP RATSIMP) -5068824. $%R77)
             ((MTIMES SIMP RATSIMP) 64799839. $%R78)
             ((MTIMES SIMP RATSIMP) 6924548. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 187837935.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 186462844. $%R75)
             ((MTIMES SIMP RATSIMP) 14971864. $%R76)
             ((MTIMES SIMP RATSIMP) -21072632. $%R77)
             ((MTIMES SIMP RATSIMP) 33063592. $%R78)
             ((MTIMES SIMP RATSIMP) 4189164. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 187837935.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 186462844. $%R75)
             ((MTIMES SIMP RATSIMP) 14971864. $%R76)
             ((MTIMES SIMP RATSIMP) -21072632. $%R77)
             ((MTIMES SIMP RATSIMP) 33063592. $%R78)
             ((MTIMES SIMP RATSIMP) 4189164. $%R79))))))
        ((MLIST SIMP) 8. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 313063225.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1584993704. $%R75)
             ((MTIMES SIMP RATSIMP) 207124776. $%R76)
             ((MTIMES SIMP RATSIMP) 1426404432. $%R77)
             ((MTIMES SIMP RATSIMP) -648850782. $%R78)
             ((MTIMES SIMP RATSIMP) 103968991. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 626126450.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 14748817216. $%R75)
             ((MTIMES SIMP RATSIMP) -759658854. $%R76)
             ((MTIMES SIMP RATSIMP) 15239454072. $%R77)
             ((MTIMES SIMP RATSIMP) 6340312728. $%R78)
             ((MTIMES SIMP RATSIMP) 1595609361. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 19332694976. $%R75)
             ((MTIMES SIMP RATSIMP) -1213700844. $%R76)
             ((MTIMES SIMP RATSIMP) 16722240792. $%R77)
             ((MTIMES SIMP RATSIMP) 8363505358. $%R78)
             ((MTIMES SIMP RATSIMP) 1777410371. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 626126450.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1061521944. $%R75)
             ((MTIMES SIMP RATSIMP) 175992264. $%R76)
             ((MTIMES SIMP RATSIMP) -3000045952. $%R77)
             ((MTIMES SIMP RATSIMP) 26803052. $%R78)
             ((MTIMES SIMP RATSIMP) 348635899. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 125225290.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25205992. $%R75)
             ((MTIMES SIMP RATSIMP) -16993452. $%R76)
             ((MTIMES SIMP RATSIMP) -278776944. $%R77)
             ((MTIMES SIMP RATSIMP) -133019956. $%R78)
             ((MTIMES SIMP RATSIMP) 32685283. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1878379350.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 23069893952. $%R75)
             ((MTIMES SIMP RATSIMP) 3645029262. $%R76)
             ((MTIMES SIMP RATSIMP) -1041949416. $%R77)
             ((MTIMES SIMP RATSIMP) 9960773716. $%R78)
             ((MTIMES SIMP RATSIMP) 2487375917. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 250450580.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2774902592. $%R75)
             ((MTIMES SIMP RATSIMP) 229926312. $%R76)
             ((MTIMES SIMP RATSIMP) 343613304. $%R77)
             ((MTIMES SIMP RATSIMP) 997282716. $%R78)
             ((MTIMES SIMP RATSIMP) 261947367. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1252252900.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1242565576. $%R75)
             ((MTIMES SIMP RATSIMP) 140492331. $%R76)
             ((MTIMES SIMP RATSIMP) 371268392. $%R77)
             ((MTIMES SIMP RATSIMP) 259499708. $%R78)
             ((MTIMES SIMP RATSIMP) 5242971. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3756758700.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 210202301344. $%R75)
             ((MTIMES SIMP RATSIMP) 631146614. $%R76)
             ((MTIMES SIMP RATSIMP) -35795084152. $%R77)
             ((MTIMES SIMP RATSIMP) 71621458152. $%R78)
             ((MTIMES SIMP RATSIMP) 4170271349. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 60629209564. $%R75)
             ((MTIMES SIMP RATSIMP) 4643377634. $%R76)
             ((MTIMES SIMP RATSIMP) -5489578012. $%R77)
             ((MTIMES SIMP RATSIMP) 22443173787. $%R78)
             ((MTIMES SIMP RATSIMP) 2053636094. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1878379350.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 58911191332. $%R75)
             ((MTIMES SIMP RATSIMP) 8432400067. $%R76)
             ((MTIMES SIMP RATSIMP) -57699156. $%R77)
             ((MTIMES SIMP RATSIMP) 24163257781. $%R78)
             ((MTIMES SIMP RATSIMP) 2780767722. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2504505800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2235197104. $%R75)
             ((MTIMES SIMP RATSIMP) -1281228074. $%R76)
             ((MTIMES SIMP RATSIMP) 5704684632. $%R77)
             ((MTIMES SIMP RATSIMP) 1158670868. $%R78)
             ((MTIMES SIMP RATSIMP) 13500541. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5009011600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 31072329904. $%R75)
             ((MTIMES SIMP RATSIMP) 2992578624. $%R76)
             ((MTIMES SIMP RATSIMP) -10152320232. $%R77)
             ((MTIMES SIMP RATSIMP) 20810834332. $%R78)
             ((MTIMES SIMP RATSIMP) 1228877959. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 59067932. $%R75)
             ((MTIMES SIMP RATSIMP) 364819042. $%R76)
             ((MTIMES SIMP RATSIMP) -8646656. $%R77)
             ((MTIMES SIMP RATSIMP) 1222650756. $%R78)
             ((MTIMES SIMP RATSIMP) 39133897. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 15027034800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12803015232. $%R75)
             ((MTIMES SIMP RATSIMP) 1050533967. $%R76)
             ((MTIMES SIMP RATSIMP) -3932643656. $%R77)
             ((MTIMES SIMP RATSIMP) -43846644. $%R78)
             ((MTIMES SIMP RATSIMP) 15341247. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -32378621408. $%R75)
             ((MTIMES SIMP RATSIMP) -2557127748. $%R76)
             ((MTIMES SIMP RATSIMP) 2746281864. $%R77)
             ((MTIMES SIMP RATSIMP) -9790097014. $%R78)
             ((MTIMES SIMP RATSIMP) 390550757. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -24632656104. $%R75)
             ((MTIMES SIMP RATSIMP) -1346448474. $%R76)
             ((MTIMES SIMP RATSIMP) 5206552632. $%R77)
             ((MTIMES SIMP RATSIMP) -2514544182. $%R78)
             ((MTIMES SIMP RATSIMP) 450214916. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1878379350.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5466848968. $%R75)
             ((MTIMES SIMP RATSIMP) 1109483508. $%R76)
             ((MTIMES SIMP RATSIMP) 392354256. $%R77)
             ((MTIMES SIMP RATSIMP) 10355949044. $%R78)
             ((MTIMES SIMP RATSIMP) 579622253. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1878379350.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 55447961828. $%R75)
             ((MTIMES SIMP RATSIMP) -3481943682. $%R76)
             ((MTIMES SIMP RATSIMP) -3108750924. $%R77)
             ((MTIMES SIMP RATSIMP) 8891537449. $%R78)
             ((MTIMES SIMP RATSIMP) 2655812513. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2504505800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1954879696. $%R75)
             ((MTIMES SIMP RATSIMP) -5821478124. $%R76)
             ((MTIMES SIMP RATSIMP) 8406793032. $%R77)
             ((MTIMES SIMP RATSIMP) 18770105918. $%R78)
             ((MTIMES SIMP RATSIMP) 3098081291. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5009011600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -504241976. $%R75)
             ((MTIMES SIMP RATSIMP) 2019525144. $%R76)
             ((MTIMES SIMP RATSIMP) -3911557792. $%R77)
             ((MTIMES SIMP RATSIMP) 10052602692. $%R78)
             ((MTIMES SIMP RATSIMP) 589720529. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1878379350.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -32919988192. $%R75)
             ((MTIMES SIMP RATSIMP) -4254529202. $%R76)
             ((MTIMES SIMP RATSIMP) 731767336. $%R77)
             ((MTIMES SIMP RATSIMP) 4518129864. $%R78)
             ((MTIMES SIMP RATSIMP) 426062143. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1252252900.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3526217352. $%R75)
             ((MTIMES SIMP RATSIMP) -1140953688. $%R76)
             ((MTIMES SIMP RATSIMP) -629552016. $%R77)
             ((MTIMES SIMP RATSIMP) 2182711166. $%R78)
             ((MTIMES SIMP RATSIMP) 268885217. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 837761344. $%R75)
             ((MTIMES SIMP RATSIMP) 56354864. $%R76)
             ((MTIMES SIMP RATSIMP) 647785448. $%R77)
             ((MTIMES SIMP RATSIMP) 906820602. $%R78)
             ((MTIMES SIMP RATSIMP) 85169999. $%R79))))))
        ((MLIST SIMP) 8. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 30054069600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12803015232. $%R75)
             ((MTIMES SIMP RATSIMP) 1050533967. $%R76)
             ((MTIMES SIMP RATSIMP) -3932643656. $%R77)
             ((MTIMES SIMP RATSIMP) -43846644. $%R78)
             ((MTIMES SIMP RATSIMP) 15341247. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6490655178. $%R75)
             ((MTIMES SIMP RATSIMP) 1158628268. $%R76)
             ((MTIMES SIMP RATSIMP) 1305658976. $%R77)
             ((MTIMES SIMP RATSIMP) 6567799024. $%R78)
             ((MTIMES SIMP RATSIMP) 325106988. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 250450580.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 515689083. $%R75)
             ((MTIMES SIMP RATSIMP) 97204128. $%R76)
             ((MTIMES SIMP RATSIMP) -425850629. $%R77)
             ((MTIMES SIMP RATSIMP) 719685984. $%R78)
             ((MTIMES SIMP RATSIMP) 44416368. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5009011600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 57452931536. $%R75)
             ((MTIMES SIMP RATSIMP) -1222951884. $%R76)
             ((MTIMES SIMP RATSIMP) 15279059112. $%R77)
             ((MTIMES SIMP RATSIMP) 38715760238. $%R78)
             ((MTIMES SIMP RATSIMP) 8337028631. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1252252900.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3231516694. $%R75)
             ((MTIMES SIMP RATSIMP) 428856589. $%R76)
             ((MTIMES SIMP RATSIMP) -2260576902. $%R77)
             ((MTIMES SIMP RATSIMP) 2261895652. $%R78)
             ((MTIMES SIMP RATSIMP) 147989949. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1252252900.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -20672282428. $%R75)
             ((MTIMES SIMP RATSIMP) -3377136868. $%R76)
             ((MTIMES SIMP RATSIMP) 14446572924. $%R77)
             ((MTIMES SIMP RATSIMP) -651898674. $%R78)
             ((MTIMES SIMP RATSIMP) 1010553887. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1252252900.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 65489969384. $%R75)
             ((MTIMES SIMP RATSIMP) 1257515154. $%R76)
             ((MTIMES SIMP RATSIMP) 2242918128. $%R77)
             ((MTIMES SIMP RATSIMP) 20367394122. $%R78)
             ((MTIMES SIMP RATSIMP) 5100543439. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 71677467848. $%R75)
             ((MTIMES SIMP RATSIMP) 6084632988. $%R76)
             ((MTIMES SIMP RATSIMP) 4267098816. $%R77)
             ((MTIMES SIMP RATSIMP) 14674933984. $%R78)
             ((MTIMES SIMP RATSIMP) 1610265108. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1878379350.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 34532836268. $%R75)
             ((MTIMES SIMP RATSIMP) 4831209383. $%R76)
             ((MTIMES SIMP RATSIMP) 3583781256. $%R77)
             ((MTIMES SIMP RATSIMP) 16840257794. $%R78)
             ((MTIMES SIMP RATSIMP) 601363878. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 41635781712. $%R75)
             ((MTIMES SIMP RATSIMP) 2800670572. $%R76)
             ((MTIMES SIMP RATSIMP) 4699047904. $%R77)
             ((MTIMES SIMP RATSIMP) 11663361296. $%R78)
             ((MTIMES SIMP RATSIMP) 1771478652. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 46081346976. $%R75)
             ((MTIMES SIMP RATSIMP) 4220755231. $%R76)
             ((MTIMES SIMP RATSIMP) -11855454608. $%R77)
             ((MTIMES SIMP RATSIMP) 16981551158. $%R78)
             ((MTIMES SIMP RATSIMP) 1669466496. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 375675870.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -38423134512. $%R75)
             ((MTIMES SIMP RATSIMP) -6205265192. $%R76)
             ((MTIMES SIMP RATSIMP) 25427307016. $%R77)
             ((MTIMES SIMP RATSIMP) -12015735526. $%R78)
             ((MTIMES SIMP RATSIMP) 629169873. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 939189675.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 43648709538. $%R75)
             ((MTIMES SIMP RATSIMP) 1315352878. $%R76)
             ((MTIMES SIMP RATSIMP) -26038572854. $%R77)
             ((MTIMES SIMP RATSIMP) 12263526254. $%R78)
             ((MTIMES SIMP RATSIMP) 2936906973. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3756758700.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1132288190152. $%R75)
             ((MTIMES SIMP RATSIMP) 109026695862. $%R76)
             ((MTIMES SIMP RATSIMP) 10168868784. $%R77)
             ((MTIMES SIMP RATSIMP) 418018880666. $%R78)
             ((MTIMES SIMP RATSIMP) 37576713267. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 125225290.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 35391390384. $%R75)
             ((MTIMES SIMP RATSIMP) 1983554244. $%R76)
             ((MTIMES SIMP RATSIMP) 12277535688. $%R77)
             ((MTIMES SIMP RATSIMP) 14231824942. $%R78)
             ((MTIMES SIMP RATSIMP) 2249524199. $%R79)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 751351740.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 47126491608. $%R75)
             ((MTIMES SIMP RATSIMP) 1598662058. $%R76)
             ((MTIMES SIMP RATSIMP) -4595361904. $%R77)
             ((MTIMES SIMP RATSIMP) 18559144534. $%R78)
             ((MTIMES SIMP RATSIMP) 3643888773. $%R79))))))))
      NIL
      (((8. 0.) (MLIST SIMP)
        ((MLIST SIMP) 8. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 9600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 480. $%R71)
             ((MTIMES SIMP RATSIMP) 157. $%R72)))
           ((MTIMES SIMP) ((RAT SIMP) 17. 60.) $%R72)
           ((MTIMES SIMP) ((RAT SIMP) 1. 2400.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2640. $%R71)
             ((MTIMES SIMP RATSIMP) 481. $%R72)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2400.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9240. $%R71)
             ((MTIMES SIMP RATSIMP) -409. $%R72)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 30.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 30. $%R71)
             ((MTIMES SIMP RATSIMP) 13. $%R72)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 15.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 165. $%R71)
             ((MTIMES SIMP RATSIMP) -14. $%R72)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 15.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 135. $%R71)
             ((MTIMES SIMP RATSIMP) -4. $%R72)))
           ((MTIMES SIMP) ((RAT SIMP) 8. 15.) $%R72)
           ((MTIMES SIMP) ((RAT SIMP) 1. 75.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 120. $%R71)
             ((MTIMES SIMP RATSIMP) 218. $%R72)))
           ((MTIMES SIMP) ((RAT SIMP) -19. 15.) $%R72)
           ((MTIMES SIMP) ((RAT SIMP) -229. 60.) $%R72)
           ((MTIMES SIMP) ((RAT SIMP) 1. 200.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3080. $%R71)
             ((MTIMES SIMP RATSIMP) 1747. $%R72)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 15.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 60. $%R71)
             ((MTIMES SIMP RATSIMP) -14. $%R72)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 85. $%R71)
             ((MTIMES SIMP RATSIMP) 51. $%R72)))
           $%R72 $%R71)))))
      (((8. 7.) (MLIST SIMP)
        ((MLIST SIMP) 8. 7.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144)
            ((MTIMES SIMP RATSIMP) -1. $%R145))
           $%R145 $%R144 $%R143 $%R142 $%R141 $%R140)))
        ((MLIST SIMP) 8. 6.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R140 $%R141 $%R142 $%R143 $%R144 $%R145))
           ((MPLUS SIMP) $%R144 $%R145) ((MPLUS SIMP) $%R143 $%R145)
           ((MPLUS SIMP) $%R143 $%R144) ((MPLUS SIMP) $%R142 $%R145)
           ((MPLUS SIMP) $%R142 $%R144) ((MPLUS SIMP) $%R142 $%R143)
           ((MPLUS SIMP) $%R141 $%R145) ((MPLUS SIMP) $%R141 $%R144)
           ((MPLUS SIMP) $%R141 $%R143) ((MPLUS SIMP) $%R141 $%R142)
           ((MPLUS SIMP) $%R140 $%R145) ((MPLUS SIMP) $%R140 $%R144)
           ((MPLUS SIMP) $%R140 $%R143) ((MPLUS SIMP) $%R140 $%R142)
           ((MPLUS SIMP) $%R140 $%R141)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144) $%R145)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143) $%R144
            ((MTIMES SIMP RATSIMP) -1. $%R145))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142) $%R143
            ((MTIMES SIMP RATSIMP) -1. $%R144)
            ((MTIMES SIMP RATSIMP) -1. $%R145))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141) $%R142
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144)
            ((MTIMES SIMP RATSIMP) -1. $%R145))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140) $%R141
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144)
            ((MTIMES SIMP RATSIMP) -1. $%R145))
           ((MPLUS SIMP) $%R140 ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144)
            ((MTIMES SIMP RATSIMP) -1. $%R145)))))
        ((MLIST SIMP) 8. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R140)
            ((MTIMES SIMP RATSIMP) -2. $%R141)
            ((MTIMES SIMP RATSIMP) -2. $%R142)
            ((MTIMES SIMP RATSIMP) -2. $%R143)
            ((MTIMES SIMP RATSIMP) -2. $%R144))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R141 $%R142 $%R143 $%R144))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R140 $%R142 $%R143 $%R144))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R140 $%R141 $%R143 $%R144))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R140 $%R141 $%R142 $%R144))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) $%R140 $%R141 $%R142 $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R142)
            ((MTIMES SIMP RATSIMP) 2. $%R143)
            ((MTIMES SIMP RATSIMP) 2. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R141)
            ((MTIMES SIMP RATSIMP) 2. $%R143)
            ((MTIMES SIMP RATSIMP) 2. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R141)
            ((MTIMES SIMP RATSIMP) 2. $%R142)
            ((MTIMES SIMP RATSIMP) 2. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R141)
            ((MTIMES SIMP RATSIMP) 2. $%R142)
            ((MTIMES SIMP RATSIMP) 2. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R140)
            ((MTIMES SIMP RATSIMP) 2. $%R143)
            ((MTIMES SIMP RATSIMP) 2. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R140)
            ((MTIMES SIMP RATSIMP) 2. $%R142)
            ((MTIMES SIMP RATSIMP) 2. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R140)
            ((MTIMES SIMP RATSIMP) 2. $%R142)
            ((MTIMES SIMP RATSIMP) 2. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R140)
            ((MTIMES SIMP RATSIMP) 2. $%R141)
            ((MTIMES SIMP RATSIMP) 2. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R140)
            ((MTIMES SIMP RATSIMP) 2. $%R141)
            ((MTIMES SIMP RATSIMP) 2. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R140)
            ((MTIMES SIMP RATSIMP) 2. $%R141)
            ((MTIMES SIMP RATSIMP) 2. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) 2. $%R143)
            ((MTIMES SIMP RATSIMP) 3. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) 2. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) 3. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) 2. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) 3. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) 3. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) 3. $%R143)
            ((MTIMES SIMP RATSIMP) 2. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) 2. $%R142)
            ((MTIMES SIMP RATSIMP) 3. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) 2. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) 3. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) 3. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) 3. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) 2. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) 3. $%R142)
            ((MTIMES SIMP RATSIMP) 2. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) 2. $%R141)
            ((MTIMES SIMP RATSIMP) 3. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) 3. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) 3. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) 2. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) 3. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) 2. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
            ((MTIMES SIMP RATSIMP) 3. $%R141)
            ((MTIMES SIMP RATSIMP) 2. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R140)
            ((MTIMES SIMP RATSIMP) 3. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) 2. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) 2. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R140)
            ((MTIMES SIMP RATSIMP) -1. $%R141)
            ((MTIMES SIMP RATSIMP) 2. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R140)
            ((MTIMES SIMP RATSIMP) 2. $%R141)
            ((MTIMES SIMP RATSIMP) -1. $%R142)
            ((MTIMES SIMP RATSIMP) -1. $%R143)
            ((MTIMES SIMP RATSIMP) -1. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R140)
            ((MTIMES SIMP RATSIMP) -4. $%R141)
            ((MTIMES SIMP RATSIMP) -4. $%R142)
            ((MTIMES SIMP RATSIMP) -4. $%R143)
            ((MTIMES SIMP RATSIMP) 4. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R140)
            ((MTIMES SIMP RATSIMP) -4. $%R141)
            ((MTIMES SIMP RATSIMP) -4. $%R142)
            ((MTIMES SIMP RATSIMP) 4. $%R143)
            ((MTIMES SIMP RATSIMP) -4. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R140)
            ((MTIMES SIMP RATSIMP) -4. $%R141)
            ((MTIMES SIMP RATSIMP) 4. $%R142)
            ((MTIMES SIMP RATSIMP) -4. $%R143)
            ((MTIMES SIMP RATSIMP) -4. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R140)
            ((MTIMES SIMP RATSIMP) 4. $%R141)
            ((MTIMES SIMP RATSIMP) -4. $%R142)
            ((MTIMES SIMP RATSIMP) -4. $%R143)
            ((MTIMES SIMP RATSIMP) -4. $%R144))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R140)
            ((MTIMES SIMP RATSIMP) -4. $%R141)
            ((MTIMES SIMP RATSIMP) -4. $%R142)
            ((MTIMES SIMP RATSIMP) -4. $%R143)
            ((MTIMES SIMP RATSIMP) -4. $%R144)))))
        ((MLIST SIMP) 8. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R140)
            ((MTIMES SIMP RATSIMP) -9. $%R141)
            ((MTIMES SIMP RATSIMP) -9. $%R142)
            ((MTIMES SIMP RATSIMP) -9. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R140)
            ((MTIMES SIMP RATSIMP) -4. $%R141)
            ((MTIMES SIMP RATSIMP) -4. $%R142)
            ((MTIMES SIMP RATSIMP) -4. $%R143))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) $%R140 $%R141 $%R142 $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R141)
            ((MTIMES SIMP RATSIMP) -4. $%R142)
            ((MTIMES SIMP RATSIMP) -4. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R140)
            ((MTIMES SIMP RATSIMP) -4. $%R142)
            ((MTIMES SIMP RATSIMP) -4. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R140)
            ((MTIMES SIMP RATSIMP) -4. $%R141)
            ((MTIMES SIMP RATSIMP) -4. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R140)
            ((MTIMES SIMP RATSIMP) -4. $%R141)
            ((MTIMES SIMP RATSIMP) -4. $%R142))
           ((MPLUS SIMP) $%R140 ((MTIMES SIMP RATSIMP) -2. $%R141)
            ((MTIMES SIMP RATSIMP) -2. $%R142)
            ((MTIMES SIMP RATSIMP) -2. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R140) $%R141
            ((MTIMES SIMP RATSIMP) -2. $%R142)
            ((MTIMES SIMP RATSIMP) -2. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R140)
            ((MTIMES SIMP RATSIMP) -2. $%R141) $%R142
            ((MTIMES SIMP RATSIMP) -2. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R140)
            ((MTIMES SIMP RATSIMP) -2. $%R141)
            ((MTIMES SIMP RATSIMP) -2. $%R142) $%R143)
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
             ((MTIMES SIMP RATSIMP) -1. $%R141)
             ((MTIMES SIMP RATSIMP) 2. $%R142)
             ((MTIMES SIMP RATSIMP) 2. $%R143)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R140)
             ((MTIMES SIMP RATSIMP) 2. $%R141)
             ((MTIMES SIMP RATSIMP) -1. $%R142)
             ((MTIMES SIMP RATSIMP) 2. $%R143)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) $%R140 ((MTIMES SIMP RATSIMP) -2. $%R141)
             ((MTIMES SIMP RATSIMP) -2. $%R142) $%R143))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R140)
             ((MTIMES SIMP RATSIMP) -1. $%R141)
             ((MTIMES SIMP RATSIMP) -1. $%R142)
             ((MTIMES SIMP RATSIMP) 2. $%R143)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R140) $%R141
             ((MTIMES SIMP RATSIMP) -2. $%R142) $%R143))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R140)
             ((MTIMES SIMP RATSIMP) -2. $%R141) $%R142 $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R140)
            ((MTIMES SIMP RATSIMP) 6. $%R141)
            ((MTIMES SIMP RATSIMP) 6. $%R142)
            ((MTIMES SIMP RATSIMP) 6. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R140)
            ((MTIMES SIMP RATSIMP) 7. $%R141)
            ((MTIMES SIMP RATSIMP) 7. $%R142)
            ((MTIMES SIMP RATSIMP) 10. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R140)
            ((MTIMES SIMP RATSIMP) -2. $%R141)
            ((MTIMES SIMP RATSIMP) 7. $%R142)
            ((MTIMES SIMP RATSIMP) 10. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R140)
            ((MTIMES SIMP RATSIMP) 7. $%R141)
            ((MTIMES SIMP RATSIMP) -2. $%R142)
            ((MTIMES SIMP RATSIMP) 10. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R140)
            ((MTIMES SIMP RATSIMP) 7. $%R141)
            ((MTIMES SIMP RATSIMP) 10. $%R142)
            ((MTIMES SIMP RATSIMP) 7. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R140)
            ((MTIMES SIMP RATSIMP) -2. $%R141)
            ((MTIMES SIMP RATSIMP) 10. $%R142)
            ((MTIMES SIMP RATSIMP) 7. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R140)
            ((MTIMES SIMP RATSIMP) 7. $%R141)
            ((MTIMES SIMP RATSIMP) 10. $%R142)
            ((MTIMES SIMP RATSIMP) -2. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R140)
            ((MTIMES SIMP RATSIMP) -6. $%R141)
            ((MTIMES SIMP RATSIMP) 12. $%R142)
            ((MTIMES SIMP RATSIMP) 12. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R140)
            ((MTIMES SIMP RATSIMP) 10. $%R141)
            ((MTIMES SIMP RATSIMP) 7. $%R142)
            ((MTIMES SIMP RATSIMP) 7. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R140)
            ((MTIMES SIMP RATSIMP) 10. $%R141)
            ((MTIMES SIMP RATSIMP) -2. $%R142)
            ((MTIMES SIMP RATSIMP) 7. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R140)
            ((MTIMES SIMP RATSIMP) 10. $%R141)
            ((MTIMES SIMP RATSIMP) 7. $%R142)
            ((MTIMES SIMP RATSIMP) -2. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R140)
            ((MTIMES SIMP RATSIMP) 12. $%R141)
            ((MTIMES SIMP RATSIMP) -6. $%R142)
            ((MTIMES SIMP RATSIMP) 12. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R140)
            ((MTIMES SIMP RATSIMP) 12. $%R141)
            ((MTIMES SIMP RATSIMP) 12. $%R142)
            ((MTIMES SIMP RATSIMP) -6. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R140)
            ((MTIMES SIMP RATSIMP) -2. $%R141)
            ((MTIMES SIMP RATSIMP) 7. $%R142)
            ((MTIMES SIMP RATSIMP) 7. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R140)
            ((MTIMES SIMP RATSIMP) 7. $%R141)
            ((MTIMES SIMP RATSIMP) -2. $%R142)
            ((MTIMES SIMP RATSIMP) 7. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R140)
            ((MTIMES SIMP RATSIMP) 7. $%R141)
            ((MTIMES SIMP RATSIMP) 7. $%R142)
            ((MTIMES SIMP RATSIMP) -2. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R140)
            ((MTIMES SIMP RATSIMP) -6. $%R141)
            ((MTIMES SIMP RATSIMP) -6. $%R142)
            ((MTIMES SIMP RATSIMP) 12. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R140)
            ((MTIMES SIMP RATSIMP) -6. $%R141)
            ((MTIMES SIMP RATSIMP) 12. $%R142)
            ((MTIMES SIMP RATSIMP) -6. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R140)
            ((MTIMES SIMP RATSIMP) 12. $%R141)
            ((MTIMES SIMP RATSIMP) -6. $%R142)
            ((MTIMES SIMP RATSIMP) -6. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R140)
            ((MTIMES SIMP RATSIMP) -8. $%R141)
            ((MTIMES SIMP RATSIMP) 8. $%R142)
            ((MTIMES SIMP RATSIMP) 16. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R140)
            ((MTIMES SIMP RATSIMP) 8. $%R141)
            ((MTIMES SIMP RATSIMP) -8. $%R142)
            ((MTIMES SIMP RATSIMP) 16. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R140)
            ((MTIMES SIMP RATSIMP) -8. $%R141)
            ((MTIMES SIMP RATSIMP) -8. $%R142)
            ((MTIMES SIMP RATSIMP) 16. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R140)
            ((MTIMES SIMP RATSIMP) -8. $%R141)
            ((MTIMES SIMP RATSIMP) 16. $%R142)
            ((MTIMES SIMP RATSIMP) 8. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R140)
            ((MTIMES SIMP RATSIMP) 8. $%R141)
            ((MTIMES SIMP RATSIMP) 16. $%R142)
            ((MTIMES SIMP RATSIMP) -8. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R140)
            ((MTIMES SIMP RATSIMP) -8. $%R141)
            ((MTIMES SIMP RATSIMP) 16. $%R142)
            ((MTIMES SIMP RATSIMP) -8. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R140)
            ((MTIMES SIMP RATSIMP) 16. $%R141)
            ((MTIMES SIMP RATSIMP) -8. $%R142)
            ((MTIMES SIMP RATSIMP) 8. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R140)
            ((MTIMES SIMP RATSIMP) 16. $%R141)
            ((MTIMES SIMP RATSIMP) 8. $%R142)
            ((MTIMES SIMP RATSIMP) -8. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R140)
            ((MTIMES SIMP RATSIMP) 16. $%R141)
            ((MTIMES SIMP RATSIMP) -8. $%R142)
            ((MTIMES SIMP RATSIMP) -8. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R140)
            ((MTIMES SIMP RATSIMP) -8. $%R141)
            ((MTIMES SIMP RATSIMP) -8. $%R142)
            ((MTIMES SIMP RATSIMP) 8. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R140)
            ((MTIMES SIMP RATSIMP) -8. $%R141)
            ((MTIMES SIMP RATSIMP) 8. $%R142)
            ((MTIMES SIMP RATSIMP) -8. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R140)
            ((MTIMES SIMP RATSIMP) 8. $%R141)
            ((MTIMES SIMP RATSIMP) -8. $%R142)
            ((MTIMES SIMP RATSIMP) -8. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R140)
            ((MTIMES SIMP RATSIMP) -25. $%R141)
            ((MTIMES SIMP RATSIMP) -25. $%R142)
            ((MTIMES SIMP RATSIMP) 25. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R140)
            ((MTIMES SIMP RATSIMP) -25. $%R141)
            ((MTIMES SIMP RATSIMP) 25. $%R142)
            ((MTIMES SIMP RATSIMP) -25. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -25. $%R140)
            ((MTIMES SIMP RATSIMP) 25. $%R141)
            ((MTIMES SIMP RATSIMP) -25. $%R142)
            ((MTIMES SIMP RATSIMP) -25. $%R143))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 25. $%R140)
            ((MTIMES SIMP RATSIMP) -25. $%R141)
            ((MTIMES SIMP RATSIMP) -25. $%R142)
            ((MTIMES SIMP RATSIMP) -25. $%R143)))))
        ((MLIST SIMP) 8. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -64. $%R140)
            ((MTIMES SIMP RATSIMP) -64. $%R141)
            ((MTIMES SIMP RATSIMP) -64. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -54. $%R140)
            ((MTIMES SIMP RATSIMP) -54. $%R141)
            ((MTIMES SIMP RATSIMP) -54. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -5. $%R140)
            ((MTIMES SIMP RATSIMP) -5. $%R141)
            ((MTIMES SIMP RATSIMP) -5. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -27. $%R141)
            ((MTIMES SIMP RATSIMP) -27. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -12. $%R141)
            ((MTIMES SIMP RATSIMP) -12. $%R142))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R141)
             ((MTIMES SIMP RATSIMP) 3. $%R142)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -27. $%R140)
            ((MTIMES SIMP RATSIMP) -27. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -12. $%R140)
            ((MTIMES SIMP RATSIMP) -12. $%R142))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R140)
             ((MTIMES SIMP RATSIMP) 3. $%R142)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -27. $%R140)
            ((MTIMES SIMP RATSIMP) -27. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -12. $%R140)
            ((MTIMES SIMP RATSIMP) -12. $%R141))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R140)
             ((MTIMES SIMP RATSIMP) 3. $%R141)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R140)
            ((MTIMES SIMP RATSIMP) -22. $%R141)
            ((MTIMES SIMP RATSIMP) -22. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -22. $%R140)
            ((MTIMES SIMP RATSIMP) 10. $%R141)
            ((MTIMES SIMP RATSIMP) -22. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -22. $%R140)
            ((MTIMES SIMP RATSIMP) -22. $%R141)
            ((MTIMES SIMP RATSIMP) 10. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R140)
            ((MTIMES SIMP RATSIMP) 4. $%R141)
            ((MTIMES SIMP RATSIMP) -12. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R140)
            ((MTIMES SIMP RATSIMP) -12. $%R141)
            ((MTIMES SIMP RATSIMP) 4. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -12. $%R140)
            ((MTIMES SIMP RATSIMP) 4. $%R141)
            ((MTIMES SIMP RATSIMP) 4. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R140)
            ((MTIMES SIMP RATSIMP) -14. $%R141)
            ((MTIMES SIMP RATSIMP) -14. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -14. $%R140)
            ((MTIMES SIMP RATSIMP) 10. $%R141)
            ((MTIMES SIMP RATSIMP) -14. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -14. $%R140)
            ((MTIMES SIMP RATSIMP) -14. $%R141)
            ((MTIMES SIMP RATSIMP) 10. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R140)
            ((MTIMES SIMP RATSIMP) 3. $%R141)
            ((MTIMES SIMP RATSIMP) -6. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6. $%R140)
            ((MTIMES SIMP RATSIMP) -6. $%R141)
            ((MTIMES SIMP RATSIMP) 3. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R140)
            ((MTIMES SIMP RATSIMP) 6. $%R141)
            ((MTIMES SIMP RATSIMP) -6. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R140)
            ((MTIMES SIMP RATSIMP) 6. $%R141)
            ((MTIMES SIMP RATSIMP) 3. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R140)
            ((MTIMES SIMP RATSIMP) -6. $%R141)
            ((MTIMES SIMP RATSIMP) 6. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6. $%R140)
            ((MTIMES SIMP RATSIMP) 3. $%R141)
            ((MTIMES SIMP RATSIMP) 6. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R140)
            ((MTIMES SIMP RATSIMP) 3. $%R141)
            ((MTIMES SIMP RATSIMP) 3. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 36. $%R140)
            ((MTIMES SIMP RATSIMP) 54. $%R141)
            ((MTIMES SIMP RATSIMP) 54. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 54. $%R140)
            ((MTIMES SIMP RATSIMP) 36. $%R141)
            ((MTIMES SIMP RATSIMP) 54. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 54. $%R140)
            ((MTIMES SIMP RATSIMP) 54. $%R141)
            ((MTIMES SIMP RATSIMP) 36. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 40. $%R140)
            ((MTIMES SIMP RATSIMP) 40. $%R141)
            ((MTIMES SIMP RATSIMP) 72. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -52. $%R140)
            ((MTIMES SIMP RATSIMP) 76. $%R141)
            ((MTIMES SIMP RATSIMP) 92. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 76. $%R140)
            ((MTIMES SIMP RATSIMP) -52. $%R141)
            ((MTIMES SIMP RATSIMP) 92. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 40. $%R140)
            ((MTIMES SIMP RATSIMP) 72. $%R141)
            ((MTIMES SIMP RATSIMP) 40. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -52. $%R140)
            ((MTIMES SIMP RATSIMP) 92. $%R141)
            ((MTIMES SIMP RATSIMP) 76. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 76. $%R140)
            ((MTIMES SIMP RATSIMP) 92. $%R141)
            ((MTIMES SIMP RATSIMP) -52. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 72. $%R140)
            ((MTIMES SIMP RATSIMP) 40. $%R141)
            ((MTIMES SIMP RATSIMP) 40. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 92. $%R140)
            ((MTIMES SIMP RATSIMP) -52. $%R141)
            ((MTIMES SIMP RATSIMP) 76. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 92. $%R140)
            ((MTIMES SIMP RATSIMP) 76. $%R141)
            ((MTIMES SIMP RATSIMP) -52. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -75. $%R140)
            ((MTIMES SIMP RATSIMP) 50. $%R141)
            ((MTIMES SIMP RATSIMP) 125. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 50. $%R140)
            ((MTIMES SIMP RATSIMP) -75. $%R141)
            ((MTIMES SIMP RATSIMP) 125. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -75. $%R140)
            ((MTIMES SIMP RATSIMP) 125. $%R141)
            ((MTIMES SIMP RATSIMP) 50. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 50. $%R140)
            ((MTIMES SIMP RATSIMP) 125. $%R141)
            ((MTIMES SIMP RATSIMP) -75. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 125. $%R140)
            ((MTIMES SIMP RATSIMP) -75. $%R141)
            ((MTIMES SIMP RATSIMP) 50. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 125. $%R140)
            ((MTIMES SIMP RATSIMP) 50. $%R141)
            ((MTIMES SIMP RATSIMP) -75. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -216. $%R140)
            ((MTIMES SIMP RATSIMP) -216. $%R141)
            ((MTIMES SIMP RATSIMP) 216. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -216. $%R140)
            ((MTIMES SIMP RATSIMP) 216. $%R141)
            ((MTIMES SIMP RATSIMP) -216. $%R142))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 216. $%R140)
            ((MTIMES SIMP RATSIMP) -216. $%R141)
            ((MTIMES SIMP RATSIMP) -216. $%R142)))))
        ((MLIST SIMP) 8. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -625. $%R140)
            ((MTIMES SIMP RATSIMP) -625. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -512. $%R140)
            ((MTIMES SIMP RATSIMP) -512. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -243. $%R140)
            ((MTIMES SIMP RATSIMP) -243. $%R141))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 81. $%R140)
             ((MTIMES SIMP RATSIMP) 81. $%R141)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -18. $%R140)
            ((MTIMES SIMP RATSIMP) -18. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -32. $%R140)
            ((MTIMES SIMP RATSIMP) -32. $%R141))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R140)
             ((MTIMES SIMP RATSIMP) 3. $%R141)))
           ((MTIMES SIMP RATSIMP) -256. $%R141)
           ((MTIMES SIMP RATSIMP) -216. $%R141)
           ((MTIMES SIMP RATSIMP) -20. $%R141)
           ((MTIMES SIMP RATSIMP) -256. $%R140)
           ((MTIMES SIMP RATSIMP) -216. $%R140)
           ((MTIMES SIMP RATSIMP) -20. $%R140)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 81. $%R140)
            ((MTIMES SIMP RATSIMP) -189. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 36. $%R140)
            ((MTIMES SIMP RATSIMP) -84. $%R141))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9. $%R140)
             ((MTIMES SIMP RATSIMP) 21. $%R141)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -189. $%R140)
            ((MTIMES SIMP RATSIMP) 81. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -84. $%R140)
            ((MTIMES SIMP RATSIMP) 36. $%R141))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -21. $%R140)
             ((MTIMES SIMP RATSIMP) 9. $%R141)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27. $%R140)
            ((MTIMES SIMP RATSIMP) 27. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 12. $%R140)
            ((MTIMES SIMP RATSIMP) 12. $%R141))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3. $%R140)
             ((MTIMES SIMP RATSIMP) 3. $%R141)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 128. $%R140)
            ((MTIMES SIMP RATSIMP) -192. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -192. $%R140)
            ((MTIMES SIMP RATSIMP) 128. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 72. $%R140)
            ((MTIMES SIMP RATSIMP) 32. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 32. $%R140)
            ((MTIMES SIMP RATSIMP) 72. $%R141))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -225. $%R140)
             ((MTIMES SIMP RATSIMP) 275. $%R141)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -275. $%R140)
             ((MTIMES SIMP RATSIMP) 225. $%R141)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 64. $%R140)
            ((MTIMES SIMP RATSIMP) 24. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 24. $%R140)
            ((MTIMES SIMP RATSIMP) 64. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 45. $%R140)
            ((MTIMES SIMP RATSIMP) 45. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 768. $%R140)
            ((MTIMES SIMP RATSIMP) 768. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 675. $%R140)
            ((MTIMES SIMP RATSIMP) 925. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 925. $%R140)
            ((MTIMES SIMP RATSIMP) 675. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 432. $%R140)
            ((MTIMES SIMP RATSIMP) 1296. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1296. $%R140)
            ((MTIMES SIMP RATSIMP) 432. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2401. $%R140)
            ((MTIMES SIMP RATSIMP) 2401. $%R141))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2401. $%R140)
            ((MTIMES SIMP RATSIMP) -2401. $%R141)))))
        ((MLIST SIMP) 8. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP RATSIMP) -7776. $%R140)
           ((MTIMES SIMP RATSIMP) -6250. $%R140)
           ((MTIMES SIMP RATSIMP) -5760. $%R140)
           ((MTIMES SIMP RATSIMP) -448. $%R140)
           ((MTIMES SIMP RATSIMP) -378. $%R140)
           ((MTIMES SIMP RATSIMP) -630. $%R140)
           ((MTIMES SIMP RATSIMP) -280. $%R140)
           ((MTIMES SIMP) ((RAT SIMP) -35. 2.) $%R140) 0. 0. 0. 0. 0.
           0. 0. ((MTIMES SIMP RATSIMP) 896. $%R140)
           ((MTIMES SIMP RATSIMP) 756. $%R140)
           ((MTIMES SIMP RATSIMP) 70. $%R140)
           ((MTIMES SIMP RATSIMP) 1260. $%R140)
           ((MTIMES SIMP RATSIMP) 560. $%R140)
           ((MTIMES SIMP RATSIMP) 35. $%R140)
           ((MTIMES SIMP RATSIMP) 1750. $%R140)
           ((MTIMES SIMP RATSIMP) 1512. $%R140)
           ((MTIMES SIMP RATSIMP) 32768. $%R140))))
        ((MLIST SIMP) 8. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.
           0.)))))
      NIL
      (((8. 5.) (MLIST SIMP)
        ((MLIST SIMP) 8. 5.
         (($MATRIX SIMP)
          ((MLIST SIMP) $%R109
           ((MTIMES SIMP) ((RAT SIMP) 1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R105)
             ((MTIMES SIMP RATSIMP) 2. $%R107)
             ((MTIMES SIMP RATSIMP) -1. $%R109)
             ((MTIMES SIMP RATSIMP) 6. $%R110)
             ((MTIMES SIMP RATSIMP) 4. $%R111)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) -6. $%R115)
             ((MTIMES SIMP RATSIMP) -4. $%R118)
             ((MTIMES SIMP RATSIMP) 6. $%R120)
             ((MTIMES SIMP RATSIMP) -6. $%R122)
             ((MTIMES SIMP RATSIMP) -32. $%R123)
             ((MTIMES SIMP RATSIMP) -6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 18.)
            ((MPLUS SIMP) $%R105 $%R107
             ((MTIMES SIMP RATSIMP) 18. $%R108)
             ((MTIMES SIMP RATSIMP) 13. $%R109)
             ((MTIMES SIMP RATSIMP) 3. $%R110)
             ((MTIMES SIMP RATSIMP) 2. $%R111)
             ((MTIMES SIMP RATSIMP) 3. $%R113)
             ((MTIMES SIMP RATSIMP) 18. $%R114)
             ((MTIMES SIMP RATSIMP) -3. $%R115)
             ((MTIMES SIMP RATSIMP) -2. $%R118)
             ((MTIMES SIMP RATSIMP) 3. $%R120)
             ((MTIMES SIMP RATSIMP) -3. $%R122)
             ((MTIMES SIMP RATSIMP) 2. $%R123)
             ((MTIMES SIMP RATSIMP) -3. $%R124)))
           $%R123 $%R114 $%R108
           ((MTIMES SIMP) ((RAT SIMP) -1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R105)
             ((MTIMES SIMP RATSIMP) -6. $%R106)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) -108. $%R108)
             ((MTIMES SIMP RATSIMP) 61. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -108. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -18. $%R116)
             ((MTIMES SIMP RATSIMP) -18. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -76. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 49. $%R109)
             ((MTIMES SIMP RATSIMP) 4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R112)
             ((MTIMES SIMP RATSIMP) -6. $%R115)
             ((MTIMES SIMP RATSIMP) -4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R119)
             ((MTIMES SIMP RATSIMP) -6. $%R121)
             ((MTIMES SIMP RATSIMP) -6. $%R122)
             ((MTIMES SIMP RATSIMP) 4. $%R123)
             ((MTIMES SIMP RATSIMP) -6. $%R124)))
           $%R118
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 20. $%R105)
             ((MTIMES SIMP RATSIMP) 18. $%R106)
             ((MTIMES SIMP RATSIMP) 20. $%R107)
             ((MTIMES SIMP RATSIMP) 324. $%R108)
             ((MTIMES SIMP RATSIMP) -199. $%R109)
             ((MTIMES SIMP RATSIMP) 6. $%R110)
             ((MTIMES SIMP RATSIMP) 4. $%R111)
             ((MTIMES SIMP RATSIMP) 54. $%R112)
             ((MTIMES SIMP RATSIMP) 60. $%R113)
             ((MTIMES SIMP RATSIMP) 324. $%R114)
             ((MTIMES SIMP RATSIMP) 48. $%R115)
             ((MTIMES SIMP RATSIMP) 54. $%R116)
             ((MTIMES SIMP RATSIMP) 54. $%R117)
             ((MTIMES SIMP RATSIMP) 32. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) 60. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) -6. $%R122)
             ((MTIMES SIMP RATSIMP) -32. $%R123)
             ((MTIMES SIMP RATSIMP) -6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R105)
             ((MTIMES SIMP RATSIMP) -15. $%R106)
             ((MTIMES SIMP RATSIMP) -13. $%R107)
             ((MTIMES SIMP RATSIMP) 36. $%R108)
             ((MTIMES SIMP RATSIMP) -40. $%R109)
             ((MTIMES SIMP RATSIMP) 6. $%R110)
             ((MTIMES SIMP RATSIMP) 4. $%R111)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) 36. $%R114)
             ((MTIMES SIMP RATSIMP) -15. $%R115)
             ((MTIMES SIMP RATSIMP) -4. $%R118)
             ((MTIMES SIMP RATSIMP) -9. $%R119)
             ((MTIMES SIMP RATSIMP) 6. $%R120)
             ((MTIMES SIMP RATSIMP) -6. $%R122)
             ((MTIMES SIMP RATSIMP) -32. $%R123)
             ((MTIMES SIMP RATSIMP) -6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R105)
             ((MTIMES SIMP RATSIMP) -6. $%R106)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) -96. $%R108)
             ((MTIMES SIMP RATSIMP) 61. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -108. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -18. $%R116)
             ((MTIMES SIMP RATSIMP) -18. $%R117)
             ((MTIMES SIMP RATSIMP) -8. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) -18. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -64. $%R123)
             ((MTIMES SIMP RATSIMP) -12. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) $%R105 ((MTIMES SIMP RATSIMP) 46. $%R107)
             ((MTIMES SIMP RATSIMP) -5. $%R109)
             ((MTIMES SIMP RATSIMP) 3. $%R110)
             ((MTIMES SIMP RATSIMP) 2. $%R111)
             ((MTIMES SIMP RATSIMP) 3. $%R113)
             ((MTIMES SIMP RATSIMP) 18. $%R114)
             ((MTIMES SIMP RATSIMP) 24. $%R115)
             ((MTIMES SIMP RATSIMP) 16. $%R118)
             ((MTIMES SIMP RATSIMP) 27. $%R119)
             ((MTIMES SIMP RATSIMP) 3. $%R120)
             ((MTIMES SIMP RATSIMP) 27. $%R121)
             ((MTIMES SIMP RATSIMP) -3. $%R122)
             ((MTIMES SIMP RATSIMP) 92. $%R123)
             ((MTIMES SIMP RATSIMP) 24. $%R124)))
           $%R111
           ((MTIMES SIMP) ((RAT SIMP) -1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R105)
             ((MTIMES SIMP RATSIMP) -30. $%R106)
             ((MTIMES SIMP RATSIMP) 4. $%R107)
             ((MTIMES SIMP RATSIMP) 72. $%R108)
             ((MTIMES SIMP RATSIMP) -83. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) 8. $%R111)
             ((MTIMES SIMP RATSIMP) 18. $%R112)
             ((MTIMES SIMP RATSIMP) 12. $%R113)
             ((MTIMES SIMP RATSIMP) 72. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) 12. $%R120)
             ((MTIMES SIMP RATSIMP) 18. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) 8. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R105)
             ((MTIMES SIMP RATSIMP) 2. $%R106)
             ((MTIMES SIMP RATSIMP) 2. $%R107)
             ((MTIMES SIMP RATSIMP) 32. $%R108)
             ((MTIMES SIMP RATSIMP) -25. $%R109)
             ((MTIMES SIMP RATSIMP) 6. $%R112)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) 32. $%R114)
             ((MTIMES SIMP RATSIMP) 6. $%R116)
             ((MTIMES SIMP RATSIMP) 6. $%R117)
             ((MTIMES SIMP RATSIMP) 6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R121)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 45.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 68. $%R105)
             ((MTIMES SIMP RATSIMP) 8. $%R107)
             ((MTIMES SIMP RATSIMP) 275. $%R109)
             ((MTIMES SIMP RATSIMP) 24. $%R110)
             ((MTIMES SIMP RATSIMP) 16. $%R111)
             ((MTIMES SIMP RATSIMP) -9. $%R112)
             ((MTIMES SIMP RATSIMP) 24. $%R113)
             ((MTIMES SIMP RATSIMP) -276. $%R114)
             ((MTIMES SIMP RATSIMP) -24. $%R115)
             ((MTIMES SIMP RATSIMP) -45. $%R116)
             ((MTIMES SIMP RATSIMP) 8. $%R118)
             ((MTIMES SIMP RATSIMP) -21. $%R120)
             ((MTIMES SIMP RATSIMP) 12. $%R122)
             ((MTIMES SIMP RATSIMP) -128. $%R123)
             ((MTIMES SIMP RATSIMP) -24. $%R124)))
           $%R124
           ((MTIMES SIMP) ((RAT SIMP) -1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R105)
             ((MTIMES SIMP RATSIMP) 2. $%R107)
             ((MTIMES SIMP RATSIMP) -415. $%R109)
             ((MTIMES SIMP RATSIMP) 6. $%R110)
             ((MTIMES SIMP RATSIMP) 4. $%R111)
             ((MTIMES SIMP RATSIMP) 54. $%R112)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) 36. $%R114)
             ((MTIMES SIMP RATSIMP) 48. $%R115)
             ((MTIMES SIMP RATSIMP) 54. $%R117)
             ((MTIMES SIMP RATSIMP) 68. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) 6. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) 48. $%R122)
             ((MTIMES SIMP RATSIMP) -32. $%R123)
             ((MTIMES SIMP RATSIMP) 48. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 47. $%R105)
             ((MTIMES SIMP RATSIMP) -54. $%R106)
             ((MTIMES SIMP RATSIMP) -43. $%R107)
             ((MTIMES SIMP RATSIMP) -54. $%R108)
             ((MTIMES SIMP RATSIMP) -28. $%R109)
             ((MTIMES SIMP RATSIMP) 33. $%R110)
             ((MTIMES SIMP RATSIMP) 22. $%R111)
             ((MTIMES SIMP RATSIMP) 33. $%R113)
             ((MTIMES SIMP RATSIMP) -54. $%R114)
             ((MTIMES SIMP RATSIMP) -60. $%R115)
             ((MTIMES SIMP RATSIMP) -27. $%R116)
             ((MTIMES SIMP RATSIMP) -27. $%R117)
             ((MTIMES SIMP RATSIMP) -22. $%R118)
             ((MTIMES SIMP RATSIMP) -27. $%R119)
             ((MTIMES SIMP RATSIMP) 6. $%R120)
             ((MTIMES SIMP RATSIMP) -27. $%R121)
             ((MTIMES SIMP RATSIMP) -6. $%R122)
             ((MTIMES SIMP RATSIMP) -176. $%R123)
             ((MTIMES SIMP RATSIMP) -33. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 45.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R105)
             ((MTIMES SIMP RATSIMP) -60. $%R106)
             ((MTIMES SIMP RATSIMP) -52. $%R107)
             ((MTIMES SIMP RATSIMP) 420. $%R108)
             ((MTIMES SIMP RATSIMP) -445. $%R109)
             ((MTIMES SIMP RATSIMP) 24. $%R110)
             ((MTIMES SIMP RATSIMP) 16. $%R111)
             ((MTIMES SIMP RATSIMP) 36. $%R112)
             ((MTIMES SIMP RATSIMP) 69. $%R113)
             ((MTIMES SIMP RATSIMP) 144. $%R114)
             ((MTIMES SIMP RATSIMP) -24. $%R115)
             ((MTIMES SIMP RATSIMP) 45. $%R117)
             ((MTIMES SIMP RATSIMP) 8. $%R118)
             ((MTIMES SIMP RATSIMP) 24. $%R120)
             ((MTIMES SIMP RATSIMP) 45. $%R121)
             ((MTIMES SIMP RATSIMP) 12. $%R122)
             ((MTIMES SIMP RATSIMP) -128. $%R123)
             ((MTIMES SIMP RATSIMP) -24. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 17. $%R105)
             ((MTIMES SIMP RATSIMP) -13. $%R107)
             ((MTIMES SIMP RATSIMP) -1. $%R109)
             ((MTIMES SIMP RATSIMP) 6. $%R110)
             ((MTIMES SIMP RATSIMP) -2. $%R111)
             ((MTIMES SIMP RATSIMP) 9. $%R112)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) -6. $%R115)
             ((MTIMES SIMP RATSIMP) 2. $%R118)
             ((MTIMES SIMP RATSIMP) -3. $%R120)
             ((MTIMES SIMP RATSIMP) 3. $%R122)
             ((MTIMES SIMP RATSIMP) -68. $%R123)
             ((MTIMES SIMP RATSIMP) -6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R105)
             ((MTIMES SIMP RATSIMP) -24. $%R106)
             ((MTIMES SIMP RATSIMP) 10. $%R107)
             ((MTIMES SIMP RATSIMP) 168. $%R108)
             ((MTIMES SIMP RATSIMP) -11. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) 20. $%R111)
             ((MTIMES SIMP RATSIMP) 18. $%R112)
             ((MTIMES SIMP RATSIMP) 30. $%R113)
             ((MTIMES SIMP RATSIMP) 180. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) 18. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) 30. $%R120)
             ((MTIMES SIMP RATSIMP) 18. $%R121)
             ((MTIMES SIMP RATSIMP) -12. $%R122)
             ((MTIMES SIMP RATSIMP) 8. $%R123)
             ((MTIMES SIMP RATSIMP) -12. $%R124)))
           $%R122 $%R121 $%R120 $%R119
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R107)
             ((MTIMES SIMP RATSIMP) -1. $%R109)
             ((MTIMES SIMP RATSIMP) 2. $%R119)
             ((MTIMES SIMP RATSIMP) 2. $%R120)
             ((MTIMES SIMP RATSIMP) 2. $%R121)
             ((MTIMES SIMP RATSIMP) -4. $%R123)))
           $%R117 $%R116 $%R115
           ((MTIMES SIMP) ((RAT SIMP) -1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R105)
             ((MTIMES SIMP RATSIMP) 36. $%R106)
             ((MTIMES SIMP RATSIMP) 2. $%R107)
             ((MTIMES SIMP RATSIMP) 36. $%R108)
             ((MTIMES SIMP RATSIMP) 17. $%R109)
             ((MTIMES SIMP RATSIMP) 6. $%R110)
             ((MTIMES SIMP RATSIMP) 4. $%R111)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) 36. $%R114)
             ((MTIMES SIMP RATSIMP) 12. $%R115)
             ((MTIMES SIMP RATSIMP) 18. $%R116)
             ((MTIMES SIMP RATSIMP) 18. $%R117)
             ((MTIMES SIMP RATSIMP) -4. $%R118)
             ((MTIMES SIMP RATSIMP) 6. $%R120)
             ((MTIMES SIMP RATSIMP) -6. $%R122)
             ((MTIMES SIMP RATSIMP) 4. $%R123)
             ((MTIMES SIMP RATSIMP) -6. $%R124)))
           $%R113 $%R112
           ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 17. $%R105)
             ((MTIMES SIMP RATSIMP) -1. $%R107)
             ((MTIMES SIMP RATSIMP) -4. $%R109)
             ((MTIMES SIMP RATSIMP) 6. $%R110)
             ((MTIMES SIMP RATSIMP) -2. $%R111)
             ((MTIMES SIMP RATSIMP) 9. $%R112)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) 3. $%R115)
             ((MTIMES SIMP RATSIMP) 2. $%R118)
             ((MTIMES SIMP RATSIMP) -3. $%R120)
             ((MTIMES SIMP RATSIMP) 3. $%R122)
             ((MTIMES SIMP RATSIMP) 16. $%R123)
             ((MTIMES SIMP RATSIMP) 3. $%R124)))
           $%R110
           ((MTIMES SIMP) ((RAT SIMP) 1. 30.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R105)
             ((MTIMES SIMP RATSIMP) -30. $%R106)
             ((MTIMES SIMP RATSIMP) -26. $%R107)
             ((MTIMES SIMP RATSIMP) -215. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) 8. $%R111)
             ((MTIMES SIMP RATSIMP) 18. $%R112)
             ((MTIMES SIMP RATSIMP) 12. $%R113)
             ((MTIMES SIMP RATSIMP) 72. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) 12. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -64. $%R123)
             ((MTIMES SIMP RATSIMP) -12. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 15.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 17. $%R105)
             ((MTIMES SIMP RATSIMP) 2. $%R107)
             ((MTIMES SIMP RATSIMP) 65. $%R109)
             ((MTIMES SIMP RATSIMP) 6. $%R110)
             ((MTIMES SIMP RATSIMP) 4. $%R111)
             ((MTIMES SIMP RATSIMP) 9. $%R112)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) 36. $%R114)
             ((MTIMES SIMP RATSIMP) -6. $%R115)
             ((MTIMES SIMP RATSIMP) 2. $%R118)
             ((MTIMES SIMP RATSIMP) 6. $%R120)
             ((MTIMES SIMP RATSIMP) 3. $%R122)
             ((MTIMES SIMP RATSIMP) -32. $%R123)
             ((MTIMES SIMP RATSIMP) -6. $%R124)))
           $%R107 $%R106 $%R105)))
        ((MLIST SIMP) 8. 4.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 30.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R105)
             ((MTIMES SIMP RATSIMP) 30. $%R106)
             ((MTIMES SIMP RATSIMP) 26. $%R107)
             ((MTIMES SIMP RATSIMP) -60. $%R108)
             ((MTIMES SIMP RATSIMP) 155. $%R109)
             ((MTIMES SIMP RATSIMP) -12. $%R110)
             ((MTIMES SIMP RATSIMP) -8. $%R111)
             ((MTIMES SIMP RATSIMP) -18. $%R112)
             ((MTIMES SIMP RATSIMP) -12. $%R113)
             ((MTIMES SIMP RATSIMP) -72. $%R114)
             ((MTIMES SIMP RATSIMP) 12. $%R115)
             ((MTIMES SIMP RATSIMP) -4. $%R118)
             ((MTIMES SIMP RATSIMP) -12. $%R120)
             ((MTIMES SIMP RATSIMP) -6. $%R122)
             ((MTIMES SIMP RATSIMP) 64. $%R123)
             ((MTIMES SIMP RATSIMP) 12. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 60.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R105)
             ((MTIMES SIMP RATSIMP) 30. $%R106)
             ((MTIMES SIMP RATSIMP) 26. $%R107)
             ((MTIMES SIMP RATSIMP) 155. $%R109)
             ((MTIMES SIMP RATSIMP) -12. $%R110)
             ((MTIMES SIMP RATSIMP) -8. $%R111)
             ((MTIMES SIMP RATSIMP) -18. $%R112)
             ((MTIMES SIMP RATSIMP) -12. $%R113)
             ((MTIMES SIMP RATSIMP) -72. $%R114)
             ((MTIMES SIMP RATSIMP) 12. $%R115)
             ((MTIMES SIMP RATSIMP) -4. $%R118)
             ((MTIMES SIMP RATSIMP) -12. $%R120)
             ((MTIMES SIMP RATSIMP) -6. $%R122)
             ((MTIMES SIMP RATSIMP) 64. $%R123)
             ((MTIMES SIMP RATSIMP) 12. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.) $%R108)
           ((MTIMES SIMP) ((RAT SIMP) 1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -88. $%R105)
             ((MTIMES SIMP RATSIMP) 108. $%R106)
             ((MTIMES SIMP RATSIMP) 92. $%R107)
             ((MTIMES SIMP RATSIMP) 108. $%R108)
             ((MTIMES SIMP RATSIMP) 107. $%R109)
             ((MTIMES SIMP RATSIMP) -48. $%R110)
             ((MTIMES SIMP RATSIMP) -32. $%R111)
             ((MTIMES SIMP RATSIMP) -48. $%R113)
             ((MTIMES SIMP RATSIMP) 108. $%R114)
             ((MTIMES SIMP RATSIMP) 102. $%R115)
             ((MTIMES SIMP RATSIMP) 54. $%R116)
             ((MTIMES SIMP RATSIMP) 54. $%R117)
             ((MTIMES SIMP RATSIMP) 32. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) 6. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) -6. $%R122)
             ((MTIMES SIMP RATSIMP) 256. $%R123)
             ((MTIMES SIMP RATSIMP) 48. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R105)
             ((MTIMES SIMP RATSIMP) 8. $%R107)
             ((MTIMES SIMP RATSIMP) 108. $%R108)
             ((MTIMES SIMP RATSIMP) -391. $%R109)
             ((MTIMES SIMP RATSIMP) 24. $%R110)
             ((MTIMES SIMP RATSIMP) 16. $%R111)
             ((MTIMES SIMP RATSIMP) 54. $%R112)
             ((MTIMES SIMP RATSIMP) 24. $%R113)
             ((MTIMES SIMP RATSIMP) 144. $%R114)
             ((MTIMES SIMP RATSIMP) 30. $%R115)
             ((MTIMES SIMP RATSIMP) 54. $%R117)
             ((MTIMES SIMP RATSIMP) 56. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) 24. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) 30. $%R122)
             ((MTIMES SIMP RATSIMP) -20. $%R123)
             ((MTIMES SIMP RATSIMP) 30. $%R124)))
           ((MPLUS SIMP) $%R109 ((MTIMES SIMP RATSIMP) 2. $%R123)
            $%R124)
           ((MTIMES SIMP) ((RAT SIMP) -1. 45.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -68. $%R105)
             ((MTIMES SIMP RATSIMP) -8. $%R107)
             ((MTIMES SIMP RATSIMP) -320. $%R109)
             ((MTIMES SIMP RATSIMP) -24. $%R110)
             ((MTIMES SIMP RATSIMP) -16. $%R111)
             ((MTIMES SIMP RATSIMP) 9. $%R112)
             ((MTIMES SIMP RATSIMP) -24. $%R113)
             ((MTIMES SIMP RATSIMP) 186. $%R114)
             ((MTIMES SIMP RATSIMP) 24. $%R115)
             ((MTIMES SIMP RATSIMP) 45. $%R116)
             ((MTIMES SIMP RATSIMP) -8. $%R118)
             ((MTIMES SIMP RATSIMP) 21. $%R120)
             ((MTIMES SIMP RATSIMP) -12. $%R122)
             ((MTIMES SIMP RATSIMP) 128. $%R123)
             ((MTIMES SIMP RATSIMP) 24. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R105)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) -18. $%R108) $%R109
             ((MTIMES SIMP RATSIMP) -6. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -15. $%R113)
             ((MTIMES SIMP RATSIMP) 6. $%R115)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) 32. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R105)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) -18. $%R108)
             ((MTIMES SIMP RATSIMP) -26. $%R109)
             ((MTIMES SIMP RATSIMP) -6. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -36. $%R114)
             ((MTIMES SIMP RATSIMP) 6. $%R115)
             ((MTIMES SIMP RATSIMP) 9. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -4. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R108) $%R121
             ((MTIMES SIMP RATSIMP) 4. $%R123)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 90.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R105)
             ((MTIMES SIMP RATSIMP) 60. $%R106)
             ((MTIMES SIMP RATSIMP) 52. $%R107)
             ((MTIMES SIMP RATSIMP) -330. $%R108)
             ((MTIMES SIMP RATSIMP) 445. $%R109)
             ((MTIMES SIMP RATSIMP) -24. $%R110)
             ((MTIMES SIMP RATSIMP) -16. $%R111)
             ((MTIMES SIMP RATSIMP) -36. $%R112)
             ((MTIMES SIMP RATSIMP) -69. $%R113)
             ((MTIMES SIMP RATSIMP) 36. $%R114)
             ((MTIMES SIMP RATSIMP) 24. $%R115)
             ((MTIMES SIMP RATSIMP) -45. $%R117)
             ((MTIMES SIMP RATSIMP) -8. $%R118)
             ((MTIMES SIMP RATSIMP) -24. $%R120)
             ((MTIMES SIMP RATSIMP) -45. $%R121)
             ((MTIMES SIMP RATSIMP) -12. $%R122)
             ((MTIMES SIMP RATSIMP) 128. $%R123)
             ((MTIMES SIMP RATSIMP) 24. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R108)
             ((MTIMES SIMP RATSIMP) 3. $%R109)
             ((MTIMES SIMP RATSIMP) -2. $%R111)
             ((MTIMES SIMP RATSIMP) 4. $%R114)
             ((MTIMES SIMP RATSIMP) 4. $%R123)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 72.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -88. $%R105)
             ((MTIMES SIMP RATSIMP) 18. $%R106)
             ((MTIMES SIMP RATSIMP) 2. $%R107)
             ((MTIMES SIMP RATSIMP) 288. $%R108)
             ((MTIMES SIMP RATSIMP) -181. $%R109)
             ((MTIMES SIMP RATSIMP) -48. $%R110)
             ((MTIMES SIMP RATSIMP) 4. $%R111)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) 324. $%R114)
             ((MTIMES SIMP RATSIMP) 48. $%R115)
             ((MTIMES SIMP RATSIMP) 54. $%R116)
             ((MTIMES SIMP RATSIMP) 54. $%R117)
             ((MTIMES SIMP RATSIMP) 32. $%R118)
             ((MTIMES SIMP RATSIMP) 6. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) -6. $%R122)
             ((MTIMES SIMP RATSIMP) 184. $%R123)
             ((MTIMES SIMP RATSIMP) 48. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R105)
             ((MTIMES SIMP RATSIMP) 45. $%R106)
             ((MTIMES SIMP RATSIMP) 37. $%R107)
             ((MTIMES SIMP RATSIMP) -108. $%R108)
             ((MTIMES SIMP RATSIMP) 121. $%R109)
             ((MTIMES SIMP RATSIMP) -24. $%R110)
             ((MTIMES SIMP RATSIMP) -16. $%R111)
             ((MTIMES SIMP RATSIMP) -24. $%R113)
             ((MTIMES SIMP RATSIMP) -144. $%R114)
             ((MTIMES SIMP RATSIMP) 51. $%R115)
             ((MTIMES SIMP RATSIMP) 16. $%R118)
             ((MTIMES SIMP RATSIMP) 27. $%R119)
             ((MTIMES SIMP RATSIMP) -24. $%R120)
             ((MTIMES SIMP RATSIMP) 24. $%R122)
             ((MTIMES SIMP RATSIMP) 128. $%R123)
             ((MTIMES SIMP RATSIMP) 24. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R105)
             ((MTIMES SIMP RATSIMP) -1. $%R107)
             ((MTIMES SIMP RATSIMP) -18. $%R108)
             ((MTIMES SIMP RATSIMP) -13. $%R109)
             ((MTIMES SIMP RATSIMP) -3. $%R110)
             ((MTIMES SIMP RATSIMP) -2. $%R111)
             ((MTIMES SIMP RATSIMP) -3. $%R113)
             ((MTIMES SIMP RATSIMP) -18. $%R114)
             ((MTIMES SIMP RATSIMP) 3. $%R115)
             ((MTIMES SIMP RATSIMP) 11. $%R118)
             ((MTIMES SIMP RATSIMP) -3. $%R120)
             ((MTIMES SIMP RATSIMP) 3. $%R122)
             ((MTIMES SIMP RATSIMP) 16. $%R123)
             ((MTIMES SIMP RATSIMP) 3. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 72.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R105)
             ((MTIMES SIMP RATSIMP) -4. $%R107)
             ((MTIMES SIMP RATSIMP) -72. $%R108)
             ((MTIMES SIMP RATSIMP) -493. $%R109)
             ((MTIMES SIMP RATSIMP) -12. $%R110)
             ((MTIMES SIMP RATSIMP) -44. $%R111)
             ((MTIMES SIMP RATSIMP) 54. $%R112)
             ((MTIMES SIMP RATSIMP) -12. $%R113)
             ((MTIMES SIMP RATSIMP) 66. $%R115)
             ((MTIMES SIMP RATSIMP) 44. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) -12. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) 66. $%R122)
             ((MTIMES SIMP RATSIMP) -44. $%R123)
             ((MTIMES SIMP RATSIMP) 66. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 24.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R105)
             ((MTIMES SIMP RATSIMP) -6. $%R106)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) -108. $%R108)
             ((MTIMES SIMP RATSIMP) 61. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -132. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -18. $%R116)
             ((MTIMES SIMP RATSIMP) -18. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -100. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R105)
             ((MTIMES SIMP RATSIMP) 30. $%R106)
             ((MTIMES SIMP RATSIMP) 26. $%R107)
             ((MTIMES SIMP RATSIMP) -84. $%R108)
             ((MTIMES SIMP RATSIMP) 71. $%R109)
             ((MTIMES SIMP RATSIMP) -12. $%R110)
             ((MTIMES SIMP RATSIMP) -8. $%R111)
             ((MTIMES SIMP RATSIMP) -18. $%R112)
             ((MTIMES SIMP RATSIMP) -12. $%R113)
             ((MTIMES SIMP RATSIMP) -72. $%R114)
             ((MTIMES SIMP RATSIMP) 12. $%R115)
             ((MTIMES SIMP RATSIMP) -4. $%R118)
             ((MTIMES SIMP RATSIMP) -12. $%R120)
             ((MTIMES SIMP RATSIMP) -6. $%R122)
             ((MTIMES SIMP RATSIMP) 64. $%R123)
             ((MTIMES SIMP RATSIMP) 12. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R105)
             ((MTIMES SIMP RATSIMP) 7. $%R106)
             ((MTIMES SIMP RATSIMP) 6. $%R107)
             ((MTIMES SIMP RATSIMP) 26. $%R108)
             ((MTIMES SIMP RATSIMP) -31. $%R109)
             ((MTIMES SIMP RATSIMP) -3. $%R110)
             ((MTIMES SIMP RATSIMP) -2. $%R111)
             ((MTIMES SIMP RATSIMP) 3. $%R112)
             ((MTIMES SIMP RATSIMP) 3. $%R113)
             ((MTIMES SIMP RATSIMP) 24. $%R114)
             ((MTIMES SIMP RATSIMP) 12. $%R115)
             ((MTIMES SIMP RATSIMP) 9. $%R116)
             ((MTIMES SIMP RATSIMP) 6. $%R117) $%R118
             ((MTIMES SIMP RATSIMP) 9. $%R119)
             ((MTIMES SIMP RATSIMP) 6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R121)
             ((MTIMES SIMP RATSIMP) 16. $%R123)
             ((MTIMES SIMP RATSIMP) 3. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 52. $%R105)
             ((MTIMES SIMP RATSIMP) -6. $%R106)
             ((MTIMES SIMP RATSIMP) 42. $%R107)
             ((MTIMES SIMP RATSIMP) -96. $%R108)
             ((MTIMES SIMP RATSIMP) 53. $%R109)
             ((MTIMES SIMP RATSIMP) 24. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) 12. $%R112)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) -84. $%R114)
             ((MTIMES SIMP RATSIMP) 12. $%R115)
             ((MTIMES SIMP RATSIMP) -18. $%R116)
             ((MTIMES SIMP RATSIMP) -18. $%R117)
             ((MTIMES SIMP RATSIMP) 16. $%R118)
             ((MTIMES SIMP RATSIMP) 36. $%R119)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 18. $%R121)
             ((MTIMES SIMP RATSIMP) 18. $%R122)
             ((MTIMES SIMP RATSIMP) -32. $%R123)
             ((MTIMES SIMP RATSIMP) 12. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
            ((MPLUS SIMP) $%R105 ((MTIMES SIMP RATSIMP) -33. $%R106)
             $%R107 ((MTIMES SIMP RATSIMP) 24. $%R108)
             ((MTIMES SIMP RATSIMP) -119. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -7. $%R111)
             ((MTIMES SIMP RATSIMP) 18. $%R112)
             ((MTIMES SIMP RATSIMP) 3. $%R113)
             ((MTIMES SIMP RATSIMP) 18. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -9. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) 3. $%R120)
             ((MTIMES SIMP RATSIMP) 18. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) 8. $%R123)
             ((MTIMES SIMP RATSIMP) 15. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -40. $%R105)
             ((MTIMES SIMP RATSIMP) -36. $%R106)
             ((MTIMES SIMP RATSIMP) -40. $%R107)
             ((MTIMES SIMP RATSIMP) -648. $%R108)
             ((MTIMES SIMP RATSIMP) -43. $%R109)
             ((MTIMES SIMP RATSIMP) -12. $%R110)
             ((MTIMES SIMP RATSIMP) -44. $%R111)
             ((MTIMES SIMP RATSIMP) -54. $%R112)
             ((MTIMES SIMP RATSIMP) -120. $%R113)
             ((MTIMES SIMP RATSIMP) -648. $%R114)
             ((MTIMES SIMP RATSIMP) -42. $%R115)
             ((MTIMES SIMP RATSIMP) -108. $%R116)
             ((MTIMES SIMP RATSIMP) -108. $%R117)
             ((MTIMES SIMP RATSIMP) -28. $%R118)
             ((MTIMES SIMP RATSIMP) -18. $%R119)
             ((MTIMES SIMP RATSIMP) -84. $%R120)
             ((MTIMES SIMP RATSIMP) -54. $%R121)
             ((MTIMES SIMP RATSIMP) 66. $%R122)
             ((MTIMES SIMP RATSIMP) 28. $%R123)
             ((MTIMES SIMP RATSIMP) 66. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R105)
             ((MTIMES SIMP RATSIMP) -45. $%R106)
             ((MTIMES SIMP RATSIMP) 17. $%R107)
             ((MTIMES SIMP RATSIMP) 108. $%R108)
             ((MTIMES SIMP RATSIMP) -121. $%R109)
             ((MTIMES SIMP RATSIMP) 24. $%R110)
             ((MTIMES SIMP RATSIMP) 16. $%R111)
             ((MTIMES SIMP RATSIMP) 24. $%R113)
             ((MTIMES SIMP RATSIMP) 144. $%R114)
             ((MTIMES SIMP RATSIMP) 3. $%R115)
             ((MTIMES SIMP RATSIMP) 20. $%R118)
             ((MTIMES SIMP RATSIMP) 9. $%R119)
             ((MTIMES SIMP RATSIMP) 24. $%R120)
             ((MTIMES SIMP RATSIMP) 36. $%R121)
             ((MTIMES SIMP RATSIMP) -24. $%R122)
             ((MTIMES SIMP RATSIMP) 124. $%R123)
             ((MTIMES SIMP RATSIMP) 30. $%R124)))
           ((MPLUS SIMP) $%R105 $%R106
            ((MTIMES SIMP RATSIMP) -1. $%R107)
            ((MTIMES SIMP RATSIMP) 16. $%R108)
            ((MTIMES SIMP RATSIMP) -12. $%R109) $%R111
            ((MTIMES SIMP RATSIMP) 3. $%R112)
            ((MTIMES SIMP RATSIMP) 3. $%R113)
            ((MTIMES SIMP RATSIMP) 16. $%R114)
            ((MTIMES SIMP RATSIMP) 3. $%R116)
            ((MTIMES SIMP RATSIMP) 3. $%R117)
            ((MTIMES SIMP RATSIMP) 2. $%R120)
            ((MTIMES SIMP RATSIMP) 2. $%R121)
            ((MTIMES SIMP RATSIMP) 2. $%R123))
           ((MTIMES SIMP) ((RAT SIMP) -1. 15.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -54. $%R105)
             ((MTIMES SIMP RATSIMP) -20. $%R106)
             ((MTIMES SIMP RATSIMP) 26. $%R107)
             ((MTIMES SIMP RATSIMP) 140. $%R108)
             ((MTIMES SIMP RATSIMP) -145. $%R109)
             ((MTIMES SIMP RATSIMP) -12. $%R110)
             ((MTIMES SIMP RATSIMP) 12. $%R111)
             ((MTIMES SIMP RATSIMP) -18. $%R112)
             ((MTIMES SIMP RATSIMP) 3. $%R113)
             ((MTIMES SIMP RATSIMP) 48. $%R114)
             ((MTIMES SIMP RATSIMP) 12. $%R115)
             ((MTIMES SIMP RATSIMP) 15. $%R117)
             ((MTIMES SIMP RATSIMP) -4. $%R118)
             ((MTIMES SIMP RATSIMP) -12. $%R120)
             ((MTIMES SIMP RATSIMP) -6. $%R122)
             ((MTIMES SIMP RATSIMP) 184. $%R123)
             ((MTIMES SIMP RATSIMP) 12. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 124. $%R105)
             ((MTIMES SIMP RATSIMP) 18. $%R106)
             ((MTIMES SIMP RATSIMP) 34. $%R107)
             ((MTIMES SIMP RATSIMP) 324. $%R108)
             ((MTIMES SIMP RATSIMP) -215. $%R109)
             ((MTIMES SIMP RATSIMP) 48. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) 108. $%R112)
             ((MTIMES SIMP RATSIMP) 102. $%R113)
             ((MTIMES SIMP RATSIMP) 324. $%R114)
             ((MTIMES SIMP RATSIMP) 24. $%R115)
             ((MTIMES SIMP RATSIMP) 18. $%R116)
             ((MTIMES SIMP RATSIMP) 54. $%R117)
             ((MTIMES SIMP RATSIMP) 76. $%R118)
             ((MTIMES SIMP RATSIMP) 108. $%R119)
             ((MTIMES SIMP RATSIMP) 102. $%R120)
             ((MTIMES SIMP RATSIMP) 108. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -292. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R105)
             ((MTIMES SIMP RATSIMP) -9. $%R106)
             ((MTIMES SIMP RATSIMP) 53. $%R107)
             ((MTIMES SIMP RATSIMP) 144. $%R108)
             ((MTIMES SIMP RATSIMP) -112. $%R109)
             ((MTIMES SIMP RATSIMP) 24. $%R110)
             ((MTIMES SIMP RATSIMP) 16. $%R111)
             ((MTIMES SIMP RATSIMP) 54. $%R112)
             ((MTIMES SIMP RATSIMP) 24. $%R113)
             ((MTIMES SIMP RATSIMP) 144. $%R114)
             ((MTIMES SIMP RATSIMP) 21. $%R115)
             ((MTIMES SIMP RATSIMP) 18. $%R117)
             ((MTIMES SIMP RATSIMP) 20. $%R118)
             ((MTIMES SIMP RATSIMP) 27. $%R119)
             ((MTIMES SIMP RATSIMP) 24. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) 30. $%R122)
             ((MTIMES SIMP RATSIMP) 124. $%R123)
             ((MTIMES SIMP RATSIMP) 30. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -116. $%R105)
             ((MTIMES SIMP RATSIMP) 54. $%R106)
             ((MTIMES SIMP RATSIMP) -26. $%R107)
             ((MTIMES SIMP RATSIMP) -216. $%R108)
             ((MTIMES SIMP RATSIMP) 301. $%R109)
             ((MTIMES SIMP RATSIMP) -24. $%R110)
             ((MTIMES SIMP RATSIMP) 20. $%R111)
             ((MTIMES SIMP RATSIMP) -108. $%R112)
             ((MTIMES SIMP RATSIMP) -78. $%R113)
             ((MTIMES SIMP RATSIMP) -180. $%R114)
             ((MTIMES SIMP RATSIMP) 24. $%R115)
             ((MTIMES SIMP RATSIMP) -18. $%R116)
             ((MTIMES SIMP RATSIMP) -18. $%R117)
             ((MTIMES SIMP RATSIMP) 16. $%R118)
             ((MTIMES SIMP RATSIMP) -78. $%R120)
             ((MTIMES SIMP RATSIMP) -54. $%R121)
             ((MTIMES SIMP RATSIMP) -30. $%R122)
             ((MTIMES SIMP RATSIMP) 200. $%R123)
             ((MTIMES SIMP RATSIMP) 24. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 15.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -14. $%R105)
             ((MTIMES SIMP RATSIMP) 20. $%R106)
             ((MTIMES SIMP RATSIMP) -34. $%R107)
             ((MTIMES SIMP RATSIMP) -140. $%R108)
             ((MTIMES SIMP RATSIMP) -130. $%R109)
             ((MTIMES SIMP RATSIMP) -12. $%R110)
             ((MTIMES SIMP RATSIMP) -28. $%R111)
             ((MTIMES SIMP RATSIMP) -18. $%R112)
             ((MTIMES SIMP RATSIMP) -27. $%R113)
             ((MTIMES SIMP RATSIMP) -252. $%R114)
             ((MTIMES SIMP RATSIMP) 12. $%R115)
             ((MTIMES SIMP RATSIMP) -30. $%R116)
             ((MTIMES SIMP RATSIMP) -30. $%R117)
             ((MTIMES SIMP RATSIMP) -4. $%R118)
             ((MTIMES SIMP RATSIMP) -42. $%R120)
             ((MTIMES SIMP RATSIMP) -15. $%R121)
             ((MTIMES SIMP RATSIMP) 24. $%R122)
             ((MTIMES SIMP RATSIMP) -56. $%R123)
             ((MTIMES SIMP RATSIMP) 12. $%R124)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R115) $%R117
            ((MTIMES SIMP RATSIMP) 2. $%R119) $%R121)
           ((MTIMES SIMP) ((RAT SIMP) 1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -148. $%R105)
             ((MTIMES SIMP RATSIMP) 18. $%R106)
             ((MTIMES SIMP RATSIMP) 194. $%R107)
             ((MTIMES SIMP RATSIMP) 324. $%R108)
             ((MTIMES SIMP RATSIMP) -187. $%R109)
             ((MTIMES SIMP RATSIMP) -48. $%R110)
             ((MTIMES SIMP RATSIMP) 28. $%R111)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) 396. $%R114)
             ((MTIMES SIMP RATSIMP) 120. $%R115)
             ((MTIMES SIMP RATSIMP) 54. $%R116)
             ((MTIMES SIMP RATSIMP) 54. $%R117)
             ((MTIMES SIMP RATSIMP) 44. $%R118)
             ((MTIMES SIMP RATSIMP) 108. $%R119)
             ((MTIMES SIMP RATSIMP) 42. $%R120)
             ((MTIMES SIMP RATSIMP) 108. $%R121)
             ((MTIMES SIMP RATSIMP) -42. $%R122)
             ((MTIMES SIMP RATSIMP) 532. $%R123)
             ((MTIMES SIMP RATSIMP) 66. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R105)
             ((MTIMES SIMP RATSIMP) 60. $%R106)
             ((MTIMES SIMP RATSIMP) -8. $%R107)
             ((MTIMES SIMP RATSIMP) -144. $%R108)
             ((MTIMES SIMP RATSIMP) 19. $%R109)
             ((MTIMES SIMP RATSIMP) -12. $%R110)
             ((MTIMES SIMP RATSIMP) -28. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R112)
             ((MTIMES SIMP RATSIMP) -24. $%R113)
             ((MTIMES SIMP RATSIMP) -144. $%R114)
             ((MTIMES SIMP RATSIMP) 42. $%R115)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) 18. $%R119)
             ((MTIMES SIMP RATSIMP) -24. $%R120)
             ((MTIMES SIMP RATSIMP) -18. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -28. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R105)
             ((MTIMES SIMP RATSIMP) -18. $%R106)
             ((MTIMES SIMP RATSIMP) -20. $%R107)
             ((MTIMES SIMP RATSIMP) -288. $%R108)
             ((MTIMES SIMP RATSIMP) 217. $%R109)
             ((MTIMES SIMP RATSIMP) -6. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -36. $%R112)
             ((MTIMES SIMP RATSIMP) -42. $%R113)
             ((MTIMES SIMP RATSIMP) -288. $%R114)
             ((MTIMES SIMP RATSIMP) 6. $%R115)
             ((MTIMES SIMP RATSIMP) -54. $%R116)
             ((MTIMES SIMP RATSIMP) -54. $%R117)
             ((MTIMES SIMP RATSIMP) -14. $%R118)
             ((MTIMES SIMP RATSIMP) -60. $%R120)
             ((MTIMES SIMP RATSIMP) -54. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) 32. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 45.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R105)
             ((MTIMES SIMP RATSIMP) 60. $%R106)
             ((MTIMES SIMP RATSIMP) 52. $%R107)
             ((MTIMES SIMP RATSIMP) -420. $%R108)
             ((MTIMES SIMP RATSIMP) 445. $%R109)
             ((MTIMES SIMP RATSIMP) -24. $%R110)
             ((MTIMES SIMP RATSIMP) -16. $%R111)
             ((MTIMES SIMP RATSIMP) 54. $%R112)
             ((MTIMES SIMP RATSIMP) -24. $%R113)
             ((MTIMES SIMP RATSIMP) -144. $%R114)
             ((MTIMES SIMP RATSIMP) 24. $%R115)
             ((MTIMES SIMP RATSIMP) -45. $%R117)
             ((MTIMES SIMP RATSIMP) -8. $%R118)
             ((MTIMES SIMP RATSIMP) -24. $%R120)
             ((MTIMES SIMP RATSIMP) -45. $%R121)
             ((MTIMES SIMP RATSIMP) 78. $%R122)
             ((MTIMES SIMP RATSIMP) 128. $%R123)
             ((MTIMES SIMP RATSIMP) 24. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 34. $%R105)
             ((MTIMES SIMP RATSIMP) 34. $%R107)
             ((MTIMES SIMP RATSIMP) -17. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) 18. $%R112)
             ((MTIMES SIMP RATSIMP) 3. $%R113)
             ((MTIMES SIMP RATSIMP) 6. $%R115)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) 18. $%R119)
             ((MTIMES SIMP RATSIMP) 12. $%R120)
             ((MTIMES SIMP RATSIMP) 9. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -4. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2. $%R105)
             ((MTIMES SIMP RATSIMP) -36. $%R106)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) -36. $%R108)
             ((MTIMES SIMP RATSIMP) -17. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) 3. $%R113)
             ((MTIMES SIMP RATSIMP) -36. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -18. $%R116)
             ((MTIMES SIMP RATSIMP) -9. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -4. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 30.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R105)
             ((MTIMES SIMP RATSIMP) -30. $%R106)
             ((MTIMES SIMP RATSIMP) 124. $%R107)
             ((MTIMES SIMP RATSIMP) -540. $%R108)
             ((MTIMES SIMP RATSIMP) 445. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) 8. $%R111)
             ((MTIMES SIMP RATSIMP) -72. $%R112)
             ((MTIMES SIMP RATSIMP) -78. $%R113)
             ((MTIMES SIMP RATSIMP) -468. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -90. $%R116)
             ((MTIMES SIMP RATSIMP) -90. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) 12. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) 236. $%R123)
             ((MTIMES SIMP RATSIMP) 48. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 270.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 134. $%R105)
             ((MTIMES SIMP RATSIMP) -1080. $%R106)
             ((MTIMES SIMP RATSIMP) 404. $%R107)
             ((MTIMES SIMP RATSIMP) 7560. $%R108)
             ((MTIMES SIMP RATSIMP) -6205. $%R109)
             ((MTIMES SIMP RATSIMP) 402. $%R110)
             ((MTIMES SIMP RATSIMP) 268. $%R111)
             ((MTIMES SIMP RATSIMP) 1188. $%R112)
             ((MTIMES SIMP RATSIMP) 1212. $%R113)
             ((MTIMES SIMP RATSIMP) 7272. $%R114)
             ((MTIMES SIMP RATSIMP) 138. $%R115)
             ((MTIMES SIMP RATSIMP) 540. $%R117)
             ((MTIMES SIMP RATSIMP) 344. $%R118)
             ((MTIMES SIMP RATSIMP) 540. $%R119)
             ((MTIMES SIMP RATSIMP) 1212. $%R120)
             ((MTIMES SIMP RATSIMP) 1350. $%R121)
             ((MTIMES SIMP RATSIMP) -24. $%R122)
             ((MTIMES SIMP RATSIMP) 556. $%R123)
             ((MTIMES SIMP RATSIMP) 138. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 135.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 298. $%R105)
             ((MTIMES SIMP RATSIMP) 405. $%R106)
             ((MTIMES SIMP RATSIMP) 388. $%R107)
             ((MTIMES SIMP RATSIMP) -1890. $%R108)
             ((MTIMES SIMP RATSIMP) 2245. $%R109)
             ((MTIMES SIMP RATSIMP) -51. $%R110)
             ((MTIMES SIMP RATSIMP) -34. $%R111)
             ((MTIMES SIMP RATSIMP) 81. $%R112)
             ((MTIMES SIMP RATSIMP) -51. $%R113)
             ((MTIMES SIMP RATSIMP) -1566. $%R114)
             ((MTIMES SIMP RATSIMP) 321. $%R115)
             ((MTIMES SIMP RATSIMP) -135. $%R116)
             ((MTIMES SIMP RATSIMP) -135. $%R117)
             ((MTIMES SIMP RATSIMP) 88. $%R118)
             ((MTIMES SIMP RATSIMP) 270. $%R119)
             ((MTIMES SIMP RATSIMP) -186. $%R120)
             ((MTIMES SIMP RATSIMP) -135. $%R121)
             ((MTIMES SIMP RATSIMP) -138. $%R122)
             ((MTIMES SIMP RATSIMP) 272. $%R123)
             ((MTIMES SIMP RATSIMP) 51. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 90.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 284. $%R105)
             ((MTIMES SIMP RATSIMP) -90. $%R106)
             ((MTIMES SIMP RATSIMP) -136. $%R107)
             ((MTIMES SIMP RATSIMP) -1620. $%R108)
             ((MTIMES SIMP RATSIMP) 365. $%R109)
             ((MTIMES SIMP RATSIMP) 132. $%R110)
             ((MTIMES SIMP RATSIMP) -92. $%R111)
             ((MTIMES SIMP RATSIMP) 18. $%R112)
             ((MTIMES SIMP RATSIMP) -138. $%R113)
             ((MTIMES SIMP RATSIMP) -1068. $%R114)
             ((MTIMES SIMP RATSIMP) -132. $%R115)
             ((MTIMES SIMP RATSIMP) -180. $%R116)
             ((MTIMES SIMP RATSIMP) -270. $%R117)
             ((MTIMES SIMP RATSIMP) 44. $%R118)
             ((MTIMES SIMP RATSIMP) -318. $%R120)
             ((MTIMES SIMP RATSIMP) 66. $%R122)
             ((MTIMES SIMP RATSIMP) -884. $%R123)
             ((MTIMES SIMP RATSIMP) 138. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R105)
             ((MTIMES SIMP RATSIMP) -52. $%R107)
             ((MTIMES SIMP RATSIMP) -415. $%R109)
             ((MTIMES SIMP RATSIMP) 6. $%R110)
             ((MTIMES SIMP RATSIMP) 4. $%R111)
             ((MTIMES SIMP RATSIMP) 54. $%R112)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) 36. $%R114)
             ((MTIMES SIMP RATSIMP) 48. $%R115)
             ((MTIMES SIMP RATSIMP) 54. $%R117)
             ((MTIMES SIMP RATSIMP) -40. $%R118)
             ((MTIMES SIMP RATSIMP) -108. $%R119)
             ((MTIMES SIMP RATSIMP) 6. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) 48. $%R122)
             ((MTIMES SIMP RATSIMP) -32. $%R123)
             ((MTIMES SIMP RATSIMP) 48. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -79. $%R105)
             ((MTIMES SIMP RATSIMP) -27. $%R106)
             ((MTIMES SIMP RATSIMP) 101. $%R107)
             ((MTIMES SIMP RATSIMP) 378. $%R108)
             ((MTIMES SIMP RATSIMP) -343. $%R109)
             ((MTIMES SIMP RATSIMP) -21. $%R110)
             ((MTIMES SIMP RATSIMP) 40. $%R111)
             ((MTIMES SIMP RATSIMP) 60. $%R113)
             ((MTIMES SIMP RATSIMP) 432. $%R114)
             ((MTIMES SIMP RATSIMP) -6. $%R115)
             ((MTIMES SIMP RATSIMP) 54. $%R116)
             ((MTIMES SIMP RATSIMP) 54. $%R117)
             ((MTIMES SIMP RATSIMP) 14. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) 114. $%R120)
             ((MTIMES SIMP RATSIMP) 135. $%R121)
             ((MTIMES SIMP RATSIMP) -33. $%R122)
             ((MTIMES SIMP RATSIMP) -50. $%R123)
             ((MTIMES SIMP RATSIMP) 21. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 90.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 136. $%R105)
             ((MTIMES SIMP RATSIMP) 90. $%R106)
             ((MTIMES SIMP RATSIMP) 16. $%R107)
             ((MTIMES SIMP RATSIMP) -1655. $%R109)
             ((MTIMES SIMP RATSIMP) 48. $%R110)
             ((MTIMES SIMP RATSIMP) -148. $%R111)
             ((MTIMES SIMP RATSIMP) 252. $%R112)
             ((MTIMES SIMP RATSIMP) 48. $%R113)
             ((MTIMES SIMP RATSIMP) -552. $%R114)
             ((MTIMES SIMP RATSIMP) 222. $%R115)
             ((MTIMES SIMP RATSIMP) 180. $%R116)
             ((MTIMES SIMP RATSIMP) 196. $%R118)
             ((MTIMES SIMP RATSIMP) 270. $%R119)
             ((MTIMES SIMP RATSIMP) -42. $%R120)
             ((MTIMES SIMP RATSIMP) 270. $%R121)
             ((MTIMES SIMP RATSIMP) 294. $%R122)
             ((MTIMES SIMP RATSIMP) -436. $%R123)
             ((MTIMES SIMP RATSIMP) 222. $%R124)))
           ((MPLUS SIMP) $%R106 ((MTIMES SIMP RATSIMP) 3. $%R115)
            ((MTIMES SIMP RATSIMP) 2. $%R118) $%R124)
           ((MTIMES SIMP) ((RAT SIMP) 1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -112. $%R105)
             ((MTIMES SIMP RATSIMP) -162. $%R106)
             ((MTIMES SIMP RATSIMP) 68. $%R107)
             ((MTIMES SIMP RATSIMP) -216. $%R108)
             ((MTIMES SIMP RATSIMP) -97. $%R109)
             ((MTIMES SIMP RATSIMP) -120. $%R110)
             ((MTIMES SIMP RATSIMP) 28. $%R111)
             ((MTIMES SIMP RATSIMP) -120. $%R113)
             ((MTIMES SIMP RATSIMP) -216. $%R114)
             ((MTIMES SIMP RATSIMP) 12. $%R115)
             ((MTIMES SIMP RATSIMP) -108. $%R116)
             ((MTIMES SIMP RATSIMP) -108. $%R117)
             ((MTIMES SIMP RATSIMP) 80. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) -66. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) 66. $%R122)
             ((MTIMES SIMP RATSIMP) 316. $%R123)
             ((MTIMES SIMP RATSIMP) 120. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 45.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -143. $%R105)
             ((MTIMES SIMP RATSIMP) 225. $%R106)
             ((MTIMES SIMP RATSIMP) 187. $%R107)
             ((MTIMES SIMP RATSIMP) -540. $%R108)
             ((MTIMES SIMP RATSIMP) 325. $%R109)
             ((MTIMES SIMP RATSIMP) -114. $%R110)
             ((MTIMES SIMP RATSIMP) -76. $%R111)
             ((MTIMES SIMP RATSIMP) -126. $%R112)
             ((MTIMES SIMP RATSIMP) -114. $%R113)
             ((MTIMES SIMP RATSIMP) -264. $%R114)
             ((MTIMES SIMP RATSIMP) 249. $%R115)
             ((MTIMES SIMP RATSIMP) 45. $%R116)
             ((MTIMES SIMP RATSIMP) 52. $%R118)
             ((MTIMES SIMP RATSIMP) 135. $%R119)
             ((MTIMES SIMP RATSIMP) -69. $%R120)
             ((MTIMES SIMP RATSIMP) 78. $%R122)
             ((MTIMES SIMP RATSIMP) 608. $%R123)
             ((MTIMES SIMP RATSIMP) 114. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2. $%R106)
             ((MTIMES SIMP RATSIMP) 32. $%R108)
             ((MTIMES SIMP RATSIMP) -23. $%R109)
             ((MTIMES SIMP RATSIMP) 6. $%R112)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) 36. $%R114)
             ((MTIMES SIMP RATSIMP) 6. $%R115)
             ((MTIMES SIMP RATSIMP) 6. $%R116)
             ((MTIMES SIMP RATSIMP) 6. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) 6. $%R121)
             ((MTIMES SIMP RATSIMP) 32. $%R123)
             ((MTIMES SIMP RATSIMP) 4. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -52. $%R105)
             ((MTIMES SIMP RATSIMP) 2. $%R107)
             ((MTIMES SIMP RATSIMP) -415. $%R109)
             ((MTIMES SIMP RATSIMP) -156. $%R110)
             ((MTIMES SIMP RATSIMP) -104. $%R111)
             ((MTIMES SIMP RATSIMP) 54. $%R112)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) 36. $%R114)
             ((MTIMES SIMP RATSIMP) 48. $%R115)
             ((MTIMES SIMP RATSIMP) 54. $%R117)
             ((MTIMES SIMP RATSIMP) 68. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) 6. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) 48. $%R122)
             ((MTIMES SIMP RATSIMP) -32. $%R123)
             ((MTIMES SIMP RATSIMP) 48. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 90.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -172. $%R105)
             ((MTIMES SIMP RATSIMP) 270. $%R106)
             ((MTIMES SIMP RATSIMP) 218. $%R107)
             ((MTIMES SIMP RATSIMP) -2520. $%R108)
             ((MTIMES SIMP RATSIMP) 1565. $%R109)
             ((MTIMES SIMP RATSIMP) -156. $%R110)
             ((MTIMES SIMP RATSIMP) -104. $%R111)
             ((MTIMES SIMP RATSIMP) -414. $%R112)
             ((MTIMES SIMP RATSIMP) -426. $%R113)
             ((MTIMES SIMP RATSIMP) -2616. $%R114)
             ((MTIMES SIMP RATSIMP) 156. $%R115)
             ((MTIMES SIMP RATSIMP) -180. $%R116)
             ((MTIMES SIMP RATSIMP) -270. $%R117)
             ((MTIMES SIMP RATSIMP) -52. $%R118)
             ((MTIMES SIMP RATSIMP) -336. $%R120)
             ((MTIMES SIMP RATSIMP) -270. $%R121)
             ((MTIMES SIMP RATSIMP) -78. $%R122)
             ((MTIMES SIMP RATSIMP) 832. $%R123)
             ((MTIMES SIMP RATSIMP) 156. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 30.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R105)
             ((MTIMES SIMP RATSIMP) -30. $%R106)
             ((MTIMES SIMP RATSIMP) 94. $%R107)
             ((MTIMES SIMP RATSIMP) -215. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) 8. $%R111)
             ((MTIMES SIMP RATSIMP) 18. $%R112)
             ((MTIMES SIMP RATSIMP) 12. $%R113)
             ((MTIMES SIMP RATSIMP) 72. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) 12. $%R120)
             ((MTIMES SIMP RATSIMP) 90. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -64. $%R123)
             ((MTIMES SIMP RATSIMP) 48. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 270.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -16. $%R105)
             ((MTIMES SIMP RATSIMP) -810. $%R106)
             ((MTIMES SIMP RATSIMP) 254. $%R107)
             ((MTIMES SIMP RATSIMP) -2215. $%R109)
             ((MTIMES SIMP RATSIMP) -48. $%R110)
             ((MTIMES SIMP RATSIMP) -32. $%R111)
             ((MTIMES SIMP RATSIMP) 378. $%R112)
             ((MTIMES SIMP RATSIMP) -48. $%R113)
             ((MTIMES SIMP RATSIMP) -288. $%R114)
             ((MTIMES SIMP RATSIMP) 588. $%R115)
             ((MTIMES SIMP RATSIMP) -270. $%R117)
             ((MTIMES SIMP RATSIMP) 644. $%R118)
             ((MTIMES SIMP RATSIMP) 540. $%R119)
             ((MTIMES SIMP RATSIMP) -48. $%R120)
             ((MTIMES SIMP RATSIMP) 540. $%R121)
             ((MTIMES SIMP RATSIMP) 426. $%R122)
             ((MTIMES SIMP RATSIMP) 256. $%R123)
             ((MTIMES SIMP RATSIMP) 588. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 270.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 176. $%R105)
             ((MTIMES SIMP RATSIMP) 810. $%R106)
             ((MTIMES SIMP RATSIMP) 626. $%R107)
             ((MTIMES SIMP RATSIMP) 1080. $%R108)
             ((MTIMES SIMP RATSIMP) -1375. $%R109)
             ((MTIMES SIMP RATSIMP) -552. $%R110)
             ((MTIMES SIMP RATSIMP) -368. $%R111)
             ((MTIMES SIMP RATSIMP) 162. $%R112)
             ((MTIMES SIMP RATSIMP) 258. $%R113)
             ((MTIMES SIMP RATSIMP) 1728. $%R114)
             ((MTIMES SIMP RATSIMP) 1092. $%R115)
             ((MTIMES SIMP RATSIMP) 540. $%R116)
             ((MTIMES SIMP RATSIMP) 540. $%R117)
             ((MTIMES SIMP RATSIMP) 476. $%R118)
             ((MTIMES SIMP RATSIMP) 540. $%R119)
             ((MTIMES SIMP RATSIMP) -12. $%R120)
             ((MTIMES SIMP RATSIMP) 540. $%R121)
             ((MTIMES SIMP RATSIMP) 174. $%R122)
             ((MTIMES SIMP RATSIMP) 2944. $%R123)
             ((MTIMES SIMP RATSIMP) 552. $%R124))))))
        ((MLIST SIMP) 8. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R105)
             ((MTIMES SIMP RATSIMP) -4. $%R106)
             ((MTIMES SIMP RATSIMP) -4. $%R107)
             ((MTIMES SIMP RATSIMP) 88. $%R108)
             ((MTIMES SIMP RATSIMP) -78. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R112)
             ((MTIMES SIMP RATSIMP) 12. $%R113)
             ((MTIMES SIMP RATSIMP) 88. $%R114)
             ((MTIMES SIMP RATSIMP) 12. $%R116)
             ((MTIMES SIMP RATSIMP) 12. $%R117)
             ((MTIMES SIMP RATSIMP) 12. $%R120)
             ((MTIMES SIMP RATSIMP) 12. $%R121)))
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -26. $%R108)
            ((MTIMES SIMP RATSIMP) 9. $%R109)
            ((MTIMES SIMP RATSIMP) -3. $%R112)
            ((MTIMES SIMP RATSIMP) -3. $%R113)
            ((MTIMES SIMP RATSIMP) -26. $%R114)
            ((MTIMES SIMP RATSIMP) -3. $%R116)
            ((MTIMES SIMP RATSIMP) -3. $%R117)
            ((MTIMES SIMP RATSIMP) -3. $%R120)
            ((MTIMES SIMP RATSIMP) -3. $%R121))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R105)
             ((MTIMES SIMP RATSIMP) -4. $%R106)
             ((MTIMES SIMP RATSIMP) -4. $%R107)
             ((MTIMES SIMP RATSIMP) 10. $%R108)
             ((MTIMES SIMP RATSIMP) -51. $%R109)
             ((MTIMES SIMP RATSIMP) 3. $%R112)
             ((MTIMES SIMP RATSIMP) 3. $%R113)
             ((MTIMES SIMP RATSIMP) 10. $%R114)
             ((MTIMES SIMP RATSIMP) 3. $%R116)
             ((MTIMES SIMP RATSIMP) 3. $%R117)
             ((MTIMES SIMP RATSIMP) 3. $%R120)
             ((MTIMES SIMP RATSIMP) 3. $%R121)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 88. $%R105)
             ((MTIMES SIMP RATSIMP) 45. $%R106)
             ((MTIMES SIMP RATSIMP) 43. $%R107)
             ((MTIMES SIMP RATSIMP) -468. $%R108)
             ((MTIMES SIMP RATSIMP) 442. $%R109)
             ((MTIMES SIMP RATSIMP) -6. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -468. $%R114)
             ((MTIMES SIMP RATSIMP) 33. $%R115)
             ((MTIMES SIMP RATSIMP) -54. $%R116)
             ((MTIMES SIMP RATSIMP) -54. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) 27. $%R119)
             ((MTIMES SIMP RATSIMP) -60. $%R120)
             ((MTIMES SIMP RATSIMP) -54. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) 32. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -32. $%R105)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) 108. $%R108)
             ((MTIMES SIMP RATSIMP) -107. $%R109)
             ((MTIMES SIMP RATSIMP) -6. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) 108. $%R114)
             ((MTIMES SIMP RATSIMP) 6. $%R115)
             ((MTIMES SIMP RATSIMP) 18. $%R116)
             ((MTIMES SIMP RATSIMP) 18. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) 12. $%R120)
             ((MTIMES SIMP RATSIMP) 18. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) 32. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 72.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -8. $%R105)
             ((MTIMES SIMP RATSIMP) 45. $%R106)
             ((MTIMES SIMP RATSIMP) 37. $%R107)
             ((MTIMES SIMP RATSIMP) -144. $%R108)
             ((MTIMES SIMP RATSIMP) 121. $%R109)
             ((MTIMES SIMP RATSIMP) -24. $%R110)
             ((MTIMES SIMP RATSIMP) -16. $%R111)
             ((MTIMES SIMP RATSIMP) -24. $%R113)
             ((MTIMES SIMP RATSIMP) -144. $%R114)
             ((MTIMES SIMP RATSIMP) 51. $%R115)
             ((MTIMES SIMP RATSIMP) 16. $%R118)
             ((MTIMES SIMP RATSIMP) 27. $%R119)
             ((MTIMES SIMP RATSIMP) -24. $%R120)
             ((MTIMES SIMP RATSIMP) 24. $%R122)
             ((MTIMES SIMP RATSIMP) 128. $%R123)
             ((MTIMES SIMP RATSIMP) 24. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8. $%R105)
             ((MTIMES SIMP RATSIMP) -180. $%R106)
             ((MTIMES SIMP RATSIMP) 8. $%R107)
             ((MTIMES SIMP RATSIMP) 864. $%R108)
             ((MTIMES SIMP RATSIMP) -985. $%R109)
             ((MTIMES SIMP RATSIMP) 24. $%R110)
             ((MTIMES SIMP RATSIMP) -20. $%R111)
             ((MTIMES SIMP RATSIMP) 162. $%R112)
             ((MTIMES SIMP RATSIMP) 132. $%R113)
             ((MTIMES SIMP RATSIMP) 864. $%R114)
             ((MTIMES SIMP RATSIMP) 30. $%R115)
             ((MTIMES SIMP RATSIMP) 20. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) 132. $%R120)
             ((MTIMES SIMP RATSIMP) 162. $%R121)
             ((MTIMES SIMP RATSIMP) 30. $%R122)
             ((MTIMES SIMP RATSIMP) -20. $%R123)
             ((MTIMES SIMP RATSIMP) 30. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. $%R105)
             ((MTIMES SIMP RATSIMP) 15. $%R106)
             ((MTIMES SIMP RATSIMP) -1. $%R107)
             ((MTIMES SIMP RATSIMP) -72. $%R108)
             ((MTIMES SIMP RATSIMP) 41. $%R109)
             ((MTIMES SIMP RATSIMP) -3. $%R110)
             ((MTIMES SIMP RATSIMP) -2. $%R111)
             ((MTIMES SIMP RATSIMP) -9. $%R112)
             ((MTIMES SIMP RATSIMP) -12. $%R113)
             ((MTIMES SIMP RATSIMP) -72. $%R114)
             ((MTIMES SIMP RATSIMP) 3. $%R115)
             ((MTIMES SIMP RATSIMP) 2. $%R118)
             ((MTIMES SIMP RATSIMP) -12. $%R120)
             ((MTIMES SIMP RATSIMP) -9. $%R121)
             ((MTIMES SIMP RATSIMP) 3. $%R122)
             ((MTIMES SIMP RATSIMP) -2. $%R123)
             ((MTIMES SIMP RATSIMP) 3. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 144.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R105)
             ((MTIMES SIMP RATSIMP) -4. $%R107)
             ((MTIMES SIMP RATSIMP) -493. $%R109)
             ((MTIMES SIMP RATSIMP) -12. $%R110)
             ((MTIMES SIMP RATSIMP) -44. $%R111)
             ((MTIMES SIMP RATSIMP) 54. $%R112)
             ((MTIMES SIMP RATSIMP) -12. $%R113)
             ((MTIMES SIMP RATSIMP) 66. $%R115)
             ((MTIMES SIMP RATSIMP) 44. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) -12. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) 66. $%R122)
             ((MTIMES SIMP RATSIMP) -44. $%R123)
             ((MTIMES SIMP RATSIMP) 66. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R105)
             ((MTIMES SIMP RATSIMP) -6. $%R106)
             ((MTIMES SIMP RATSIMP) 58. $%R107)
             ((MTIMES SIMP RATSIMP) -348. $%R108)
             ((MTIMES SIMP RATSIMP) 277. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -36. $%R112)
             ((MTIMES SIMP RATSIMP) -42. $%R113)
             ((MTIMES SIMP RATSIMP) -348. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -54. $%R116)
             ((MTIMES SIMP RATSIMP) -54. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -28. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5. $%R107)
             ((MTIMES SIMP RATSIMP) -18. $%R108)
             ((MTIMES SIMP RATSIMP) 18. $%R109)
             ((MTIMES SIMP RATSIMP) -3. $%R112)
             ((MTIMES SIMP RATSIMP) -3. $%R113)
             ((MTIMES SIMP RATSIMP) -18. $%R114)
             ((MTIMES SIMP RATSIMP) -3. $%R116)
             ((MTIMES SIMP RATSIMP) -3. $%R117)
             ((MTIMES SIMP RATSIMP) 6. $%R123)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 48.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R105)
             ((MTIMES SIMP RATSIMP) -6. $%R106)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) -132. $%R108)
             ((MTIMES SIMP RATSIMP) 61. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -132. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -18. $%R116)
             ((MTIMES SIMP RATSIMP) -18. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -100. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -46. $%R105)
             ((MTIMES SIMP RATSIMP) 144. $%R106)
             ((MTIMES SIMP RATSIMP) 134. $%R107)
             ((MTIMES SIMP RATSIMP) -90. $%R108)
             ((MTIMES SIMP RATSIMP) 563. $%R109)
             ((MTIMES SIMP RATSIMP) -30. $%R110)
             ((MTIMES SIMP RATSIMP) -20. $%R111)
             ((MTIMES SIMP RATSIMP) 27. $%R112)
             ((MTIMES SIMP RATSIMP) -3. $%R113)
             ((MTIMES SIMP RATSIMP) -90. $%R114)
             ((MTIMES SIMP RATSIMP) 84. $%R115)
             ((MTIMES SIMP RATSIMP) 27. $%R116)
             ((MTIMES SIMP RATSIMP) 27. $%R117)
             ((MTIMES SIMP RATSIMP) 20. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) -3. $%R120)
             ((MTIMES SIMP RATSIMP) 27. $%R121)
             ((MTIMES SIMP RATSIMP) 30. $%R122)
             ((MTIMES SIMP RATSIMP) 160. $%R123)
             ((MTIMES SIMP RATSIMP) 30. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -52. $%R105)
             ((MTIMES SIMP RATSIMP) 36. $%R106)
             ((MTIMES SIMP RATSIMP) -52. $%R107)
             ((MTIMES SIMP RATSIMP) -90. $%R108)
             ((MTIMES SIMP RATSIMP) -739. $%R109)
             ((MTIMES SIMP RATSIMP) 6. $%R110)
             ((MTIMES SIMP RATSIMP) -32. $%R111)
             ((MTIMES SIMP RATSIMP) 27. $%R112)
             ((MTIMES SIMP RATSIMP) -21. $%R113)
             ((MTIMES SIMP RATSIMP) -90. $%R114)
             ((MTIMES SIMP RATSIMP) 48. $%R115)
             ((MTIMES SIMP RATSIMP) -27. $%R116)
             ((MTIMES SIMP RATSIMP) -27. $%R117)
             ((MTIMES SIMP RATSIMP) 32. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) -21. $%R120)
             ((MTIMES SIMP RATSIMP) 27. $%R121)
             ((MTIMES SIMP RATSIMP) 48. $%R122)
             ((MTIMES SIMP RATSIMP) -32. $%R123)
             ((MTIMES SIMP RATSIMP) 48. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 46. $%R105)
             ((MTIMES SIMP RATSIMP) 12. $%R106)
             ((MTIMES SIMP RATSIMP) -14. $%R107)
             ((MTIMES SIMP RATSIMP) -66. $%R108)
             ((MTIMES SIMP RATSIMP) 169. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) 9. $%R112)
             ((MTIMES SIMP RATSIMP) 3. $%R113)
             ((MTIMES SIMP RATSIMP) -66. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -9. $%R116)
             ((MTIMES SIMP RATSIMP) -9. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) 3. $%R120)
             ((MTIMES SIMP RATSIMP) 9. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -64. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 34. $%R105)
             ((MTIMES SIMP RATSIMP) -102. $%R106)
             ((MTIMES SIMP RATSIMP) -26. $%R107)
             ((MTIMES SIMP RATSIMP) 84. $%R108)
             ((MTIMES SIMP RATSIMP) -377. $%R109)
             ((MTIMES SIMP RATSIMP) 48. $%R110)
             ((MTIMES SIMP RATSIMP) -16. $%R111)
             ((MTIMES SIMP RATSIMP) 54. $%R112)
             ((MTIMES SIMP RATSIMP) 30. $%R113)
             ((MTIMES SIMP RATSIMP) 84. $%R114)
             ((MTIMES SIMP RATSIMP) -48. $%R115)
             ((MTIMES SIMP RATSIMP) -18. $%R116)
             ((MTIMES SIMP RATSIMP) -18. $%R117)
             ((MTIMES SIMP RATSIMP) 16. $%R118)
             ((MTIMES SIMP RATSIMP) 12. $%R120)
             ((MTIMES SIMP RATSIMP) 36. $%R121)
             ((MTIMES SIMP RATSIMP) 24. $%R122)
             ((MTIMES SIMP RATSIMP) -40. $%R123)
             ((MTIMES SIMP RATSIMP) 24. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 278. $%R105)
             ((MTIMES SIMP RATSIMP) 54. $%R106)
             ((MTIMES SIMP RATSIMP) 278. $%R107)
             ((MTIMES SIMP RATSIMP) -756. $%R108)
             ((MTIMES SIMP RATSIMP) 671. $%R109)
             ((MTIMES SIMP RATSIMP) 132. $%R110)
             ((MTIMES SIMP RATSIMP) -56. $%R111)
             ((MTIMES SIMP RATSIMP) 54. $%R112)
             ((MTIMES SIMP RATSIMP) -30. $%R113)
             ((MTIMES SIMP RATSIMP) -756. $%R114)
             ((MTIMES SIMP RATSIMP) 84. $%R115)
             ((MTIMES SIMP RATSIMP) -108. $%R116)
             ((MTIMES SIMP RATSIMP) -108. $%R117)
             ((MTIMES SIMP RATSIMP) 56. $%R118)
             ((MTIMES SIMP RATSIMP) 216. $%R119)
             ((MTIMES SIMP RATSIMP) -30. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) 84. $%R122)
             ((MTIMES SIMP RATSIMP) -56. $%R123)
             ((MTIMES SIMP RATSIMP) 84. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -58. $%R105)
             ((MTIMES SIMP RATSIMP) 126. $%R106)
             ((MTIMES SIMP RATSIMP) 122. $%R107)
             ((MTIMES SIMP RATSIMP) 684. $%R108)
             ((MTIMES SIMP RATSIMP) -925. $%R109)
             ((MTIMES SIMP RATSIMP) -12. $%R110)
             ((MTIMES SIMP RATSIMP) -8. $%R111)
             ((MTIMES SIMP RATSIMP) 108. $%R112)
             ((MTIMES SIMP RATSIMP) 96. $%R113)
             ((MTIMES SIMP RATSIMP) 684. $%R114)
             ((MTIMES SIMP RATSIMP) 228. $%R115)
             ((MTIMES SIMP RATSIMP) 162. $%R116)
             ((MTIMES SIMP RATSIMP) 162. $%R117)
             ((MTIMES SIMP RATSIMP) 8. $%R118)
             ((MTIMES SIMP RATSIMP) 216. $%R119)
             ((MTIMES SIMP RATSIMP) 150. $%R120)
             ((MTIMES SIMP RATSIMP) 162. $%R121)
             ((MTIMES SIMP RATSIMP) 12. $%R122)
             ((MTIMES SIMP RATSIMP) 64. $%R123)
             ((MTIMES SIMP RATSIMP) 12. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -41. $%R105)
             ((MTIMES SIMP RATSIMP) 78. $%R106)
             ((MTIMES SIMP RATSIMP) 58. $%R107)
             ((MTIMES SIMP RATSIMP) -204. $%R108)
             ((MTIMES SIMP RATSIMP) 100. $%R109)
             ((MTIMES SIMP RATSIMP) -60. $%R110)
             ((MTIMES SIMP RATSIMP) -40. $%R111)
             ((MTIMES SIMP RATSIMP) -18. $%R112)
             ((MTIMES SIMP RATSIMP) -78. $%R113)
             ((MTIMES SIMP RATSIMP) -204. $%R114)
             ((MTIMES SIMP RATSIMP) 114. $%R115)
             ((MTIMES SIMP RATSIMP) 9. $%R116)
             ((MTIMES SIMP RATSIMP) 9. $%R117)
             ((MTIMES SIMP RATSIMP) 40. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) -51. $%R120)
             ((MTIMES SIMP RATSIMP) 9. $%R121)
             ((MTIMES SIMP RATSIMP) 60. $%R122)
             ((MTIMES SIMP RATSIMP) 320. $%R123)
             ((MTIMES SIMP RATSIMP) 60. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R105)
             ((MTIMES SIMP RATSIMP) 21. $%R106)
             ((MTIMES SIMP RATSIMP) 4. $%R107)
             ((MTIMES SIMP RATSIMP) -156. $%R108)
             ((MTIMES SIMP RATSIMP) -401. $%R109)
             ((MTIMES SIMP RATSIMP) -24. $%R110)
             ((MTIMES SIMP RATSIMP) -52. $%R111)
             ((MTIMES SIMP RATSIMP) 45. $%R112)
             ((MTIMES SIMP RATSIMP) -33. $%R113)
             ((MTIMES SIMP RATSIMP) -156. $%R114)
             ((MTIMES SIMP RATSIMP) 78. $%R115)
             ((MTIMES SIMP RATSIMP) 18. $%R116)
             ((MTIMES SIMP RATSIMP) 18. $%R117)
             ((MTIMES SIMP RATSIMP) 52. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) -33. $%R120)
             ((MTIMES SIMP RATSIMP) 45. $%R121)
             ((MTIMES SIMP RATSIMP) 78. $%R122)
             ((MTIMES SIMP RATSIMP) -52. $%R123)
             ((MTIMES SIMP RATSIMP) 78. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 24. $%R105)
             ((MTIMES SIMP RATSIMP) -10. $%R106)
             ((MTIMES SIMP RATSIMP) -9. $%R107)
             ((MTIMES SIMP RATSIMP) -104. $%R108)
             ((MTIMES SIMP RATSIMP) 13. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) 3. $%R112)
             ((MTIMES SIMP RATSIMP) -3. $%R113)
             ((MTIMES SIMP RATSIMP) -104. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -15. $%R116)
             ((MTIMES SIMP RATSIMP) -15. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -12. $%R120)
             ((MTIMES SIMP RATSIMP) -6. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -124. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -5. $%R105)
             ((MTIMES SIMP RATSIMP) 45. $%R106)
             ((MTIMES SIMP RATSIMP) -5. $%R107)
             ((MTIMES SIMP RATSIMP) -144. $%R108)
             ((MTIMES SIMP RATSIMP) -137. $%R109)
             ((MTIMES SIMP RATSIMP) -6. $%R110)
             ((MTIMES SIMP RATSIMP) -10. $%R111)
             ((MTIMES SIMP RATSIMP) 9. $%R112)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -144. $%R114)
             ((MTIMES SIMP RATSIMP) 42. $%R115)
             ((MTIMES SIMP RATSIMP) 10. $%R118)
             ((MTIMES SIMP RATSIMP) 27. $%R119)
             ((MTIMES SIMP RATSIMP) -15. $%R120)
             ((MTIMES SIMP RATSIMP) 15. $%R122)
             ((MTIMES SIMP RATSIMP) -100. $%R123)
             ((MTIMES SIMP RATSIMP) 15. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R105)
             ((MTIMES SIMP RATSIMP) -17. $%R107)
             ((MTIMES SIMP RATSIMP) -12. $%R108) $%R109
             ((MTIMES SIMP RATSIMP) -3. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -12. $%R114)
             ((MTIMES SIMP RATSIMP) -3. $%R115)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -9. $%R119)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -28. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4. $%R105)
             ((MTIMES SIMP RATSIMP) 36. $%R106)
             ((MTIMES SIMP RATSIMP) 94. $%R107)
             ((MTIMES SIMP RATSIMP) 144. $%R108)
             ((MTIMES SIMP RATSIMP) 115. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -28. $%R111)
             ((MTIMES SIMP RATSIMP) 54. $%R112)
             ((MTIMES SIMP RATSIMP) 12. $%R113)
             ((MTIMES SIMP RATSIMP) 144. $%R114)
             ((MTIMES SIMP RATSIMP) 60. $%R115)
             ((MTIMES SIMP RATSIMP) 28. $%R118)
             ((MTIMES SIMP RATSIMP) 54. $%R119)
             ((MTIMES SIMP RATSIMP) 12. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) 42. $%R122)
             ((MTIMES SIMP RATSIMP) 332. $%R123)
             ((MTIMES SIMP RATSIMP) 42. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -56. $%R105)
             ((MTIMES SIMP RATSIMP) -11. $%R107)
             ((MTIMES SIMP RATSIMP) -54. $%R108)
             ((MTIMES SIMP RATSIMP) -44. $%R109)
             ((MTIMES SIMP RATSIMP) -33. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -27. $%R112)
             ((MTIMES SIMP RATSIMP) -33. $%R113)
             ((MTIMES SIMP RATSIMP) -54. $%R114)
             ((MTIMES SIMP RATSIMP) 15. $%R115)
             ((MTIMES SIMP RATSIMP) 9. $%R116)
             ((MTIMES SIMP RATSIMP) 9. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -27. $%R119)
             ((MTIMES SIMP RATSIMP) -33. $%R120)
             ((MTIMES SIMP RATSIMP) -27. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) 176. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -104. $%R105)
             ((MTIMES SIMP RATSIMP) 108. $%R106)
             ((MTIMES SIMP RATSIMP) 22. $%R107)
             ((MTIMES SIMP RATSIMP) 36. $%R108)
             ((MTIMES SIMP RATSIMP) 61. $%R109)
             ((MTIMES SIMP RATSIMP) -96. $%R110)
             ((MTIMES SIMP RATSIMP) -28. $%R111)
             ((MTIMES SIMP RATSIMP) -42. $%R113)
             ((MTIMES SIMP RATSIMP) 36. $%R114)
             ((MTIMES SIMP RATSIMP) 96. $%R115)
             ((MTIMES SIMP RATSIMP) 54. $%R116)
             ((MTIMES SIMP RATSIMP) 54. $%R117)
             ((MTIMES SIMP RATSIMP) 28. $%R118)
             ((MTIMES SIMP RATSIMP) 18. $%R119)
             ((MTIMES SIMP RATSIMP) -42. $%R120)
             ((MTIMES SIMP RATSIMP) 42. $%R122)
             ((MTIMES SIMP RATSIMP) 116. $%R123)
             ((MTIMES SIMP RATSIMP) 42. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -13. $%R105)
             ((MTIMES SIMP RATSIMP) -9. $%R106)
             ((MTIMES SIMP RATSIMP) -13. $%R107)
             ((MTIMES SIMP RATSIMP) -198. $%R108)
             ((MTIMES SIMP RATSIMP) -160. $%R109)
             ((MTIMES SIMP RATSIMP) -12. $%R110)
             ((MTIMES SIMP RATSIMP) -26. $%R111)
             ((MTIMES SIMP RATSIMP) -39. $%R113)
             ((MTIMES SIMP RATSIMP) -198. $%R114)
             ((MTIMES SIMP RATSIMP) 12. $%R115)
             ((MTIMES SIMP RATSIMP) -27. $%R116)
             ((MTIMES SIMP RATSIMP) -27. $%R117)
             ((MTIMES SIMP RATSIMP) 26. $%R118)
             ((MTIMES SIMP RATSIMP) 9. $%R119)
             ((MTIMES SIMP RATSIMP) -30. $%R120)
             ((MTIMES SIMP RATSIMP) 9. $%R121)
             ((MTIMES SIMP RATSIMP) 39. $%R122)
             ((MTIMES SIMP RATSIMP) 64. $%R123)
             ((MTIMES SIMP RATSIMP) 39. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4. $%R105)
             ((MTIMES SIMP RATSIMP) -4. $%R106)
             ((MTIMES SIMP RATSIMP) -4. $%R107)
             ((MTIMES SIMP RATSIMP) 38. $%R108)
             ((MTIMES SIMP RATSIMP) -16. $%R109)
             ((MTIMES SIMP RATSIMP) 3. $%R112)
             ((MTIMES SIMP RATSIMP) 3. $%R113)
             ((MTIMES SIMP RATSIMP) 38. $%R114)
             ((MTIMES SIMP RATSIMP) 3. $%R116)
             ((MTIMES SIMP RATSIMP) 3. $%R117)
             ((MTIMES SIMP RATSIMP) 3. $%R120)
             ((MTIMES SIMP RATSIMP) 3. $%R121)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -76. $%R105)
             ((MTIMES SIMP RATSIMP) 27. $%R106)
             ((MTIMES SIMP RATSIMP) 23. $%R107)
             ((MTIMES SIMP RATSIMP) -378. $%R108)
             ((MTIMES SIMP RATSIMP) 371. $%R109)
             ((MTIMES SIMP RATSIMP) -12. $%R110)
             ((MTIMES SIMP RATSIMP) -8. $%R111)
             ((MTIMES SIMP RATSIMP) -81. $%R112)
             ((MTIMES SIMP RATSIMP) -93. $%R113)
             ((MTIMES SIMP RATSIMP) -378. $%R114)
             ((MTIMES SIMP RATSIMP) 3. $%R115)
             ((MTIMES SIMP RATSIMP) -63. $%R116)
             ((MTIMES SIMP RATSIMP) -63. $%R117)
             ((MTIMES SIMP RATSIMP) 8. $%R118)
             ((MTIMES SIMP RATSIMP) -9. $%R119)
             ((MTIMES SIMP RATSIMP) -75. $%R120)
             ((MTIMES SIMP RATSIMP) -63. $%R121)
             ((MTIMES SIMP RATSIMP) 12. $%R122)
             ((MTIMES SIMP RATSIMP) 64. $%R123)
             ((MTIMES SIMP RATSIMP) 12. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -32. $%R105)
             ((MTIMES SIMP RATSIMP) 48. $%R106)
             ((MTIMES SIMP RATSIMP) -32. $%R107)
             ((MTIMES SIMP RATSIMP) 204. $%R108)
             ((MTIMES SIMP RATSIMP) -275. $%R109)
             ((MTIMES SIMP RATSIMP) -12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) 36. $%R112)
             ((MTIMES SIMP RATSIMP) 30. $%R113)
             ((MTIMES SIMP RATSIMP) 204. $%R114)
             ((MTIMES SIMP RATSIMP) 6. $%R115)
             ((MTIMES SIMP RATSIMP) 54. $%R116)
             ((MTIMES SIMP RATSIMP) 54. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R119)
             ((MTIMES SIMP RATSIMP) 30. $%R120)
             ((MTIMES SIMP RATSIMP) 36. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -4. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -56. $%R105)
             ((MTIMES SIMP RATSIMP) -90. $%R106)
             ((MTIMES SIMP RATSIMP) 142. $%R107)
             ((MTIMES SIMP RATSIMP) 720. $%R108)
             ((MTIMES SIMP RATSIMP) -755. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) 126. $%R112)
             ((MTIMES SIMP RATSIMP) 120. $%R113)
             ((MTIMES SIMP RATSIMP) 720. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) 108. $%R116)
             ((MTIMES SIMP RATSIMP) 108. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) 156. $%R120)
             ((MTIMES SIMP RATSIMP) 162. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) 140. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -46. $%R105)
             ((MTIMES SIMP RATSIMP) -114. $%R106)
             ((MTIMES SIMP RATSIMP) 14. $%R107)
             ((MTIMES SIMP RATSIMP) -156. $%R108)
             ((MTIMES SIMP RATSIMP) -85. $%R109)
             ((MTIMES SIMP RATSIMP) 24. $%R110)
             ((MTIMES SIMP RATSIMP) -8. $%R111)
             ((MTIMES SIMP RATSIMP) -27. $%R112)
             ((MTIMES SIMP RATSIMP) -39. $%R113)
             ((MTIMES SIMP RATSIMP) -156. $%R114)
             ((MTIMES SIMP RATSIMP) -24. $%R115)
             ((MTIMES SIMP RATSIMP) -63. $%R116)
             ((MTIMES SIMP RATSIMP) -63. $%R117)
             ((MTIMES SIMP RATSIMP) 8. $%R118)
             ((MTIMES SIMP RATSIMP) 6. $%R120)
             ((MTIMES SIMP RATSIMP) 18. $%R121)
             ((MTIMES SIMP RATSIMP) 12. $%R122)
             ((MTIMES SIMP RATSIMP) -164. $%R123)
             ((MTIMES SIMP RATSIMP) 12. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 248. $%R105)
             ((MTIMES SIMP RATSIMP) 36. $%R106)
             ((MTIMES SIMP RATSIMP) -103. $%R107)
             ((MTIMES SIMP RATSIMP) -252. $%R108)
             ((MTIMES SIMP RATSIMP) -862. $%R109)
             ((MTIMES SIMP RATSIMP) 96. $%R110)
             ((MTIMES SIMP RATSIMP) -80. $%R111)
             ((MTIMES SIMP RATSIMP) 189. $%R112)
             ((MTIMES SIMP RATSIMP) 69. $%R113)
             ((MTIMES SIMP RATSIMP) -252. $%R114)
             ((MTIMES SIMP RATSIMP) -96. $%R115)
             ((MTIMES SIMP RATSIMP) -81. $%R116)
             ((MTIMES SIMP RATSIMP) -81. $%R117)
             ((MTIMES SIMP RATSIMP) 80. $%R118)
             ((MTIMES SIMP RATSIMP) -108. $%R119)
             ((MTIMES SIMP RATSIMP) -12. $%R120)
             ((MTIMES SIMP RATSIMP) 108. $%R121)
             ((MTIMES SIMP RATSIMP) 120. $%R122)
             ((MTIMES SIMP RATSIMP) -836. $%R123)
             ((MTIMES SIMP RATSIMP) 120. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 460. $%R105)
             ((MTIMES SIMP RATSIMP) -144. $%R106)
             ((MTIMES SIMP RATSIMP) 145. $%R107)
             ((MTIMES SIMP RATSIMP) 36. $%R108)
             ((MTIMES SIMP RATSIMP) -716. $%R109)
             ((MTIMES SIMP RATSIMP) 192. $%R110)
             ((MTIMES SIMP RATSIMP) -16. $%R111)
             ((MTIMES SIMP RATSIMP) 135. $%R112)
             ((MTIMES SIMP RATSIMP) 111. $%R113)
             ((MTIMES SIMP RATSIMP) 36. $%R114)
             ((MTIMES SIMP RATSIMP) -192. $%R115)
             ((MTIMES SIMP RATSIMP) -27. $%R116)
             ((MTIMES SIMP RATSIMP) -27. $%R117)
             ((MTIMES SIMP RATSIMP) 16. $%R118)
             ((MTIMES SIMP RATSIMP) 108. $%R119)
             ((MTIMES SIMP RATSIMP) 192. $%R120)
             ((MTIMES SIMP RATSIMP) 216. $%R121)
             ((MTIMES SIMP RATSIMP) 24. $%R122)
             ((MTIMES SIMP RATSIMP) -1276. $%R123)
             ((MTIMES SIMP RATSIMP) 24. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 304. $%R105)
             ((MTIMES SIMP RATSIMP) -54. $%R106)
             ((MTIMES SIMP RATSIMP) 304. $%R107)
             ((MTIMES SIMP RATSIMP) -216. $%R108)
             ((MTIMES SIMP RATSIMP) -287. $%R109)
             ((MTIMES SIMP RATSIMP) -6. $%R110)
             ((MTIMES SIMP RATSIMP) -76. $%R111)
             ((MTIMES SIMP RATSIMP) 189. $%R112)
             ((MTIMES SIMP RATSIMP) 75. $%R113)
             ((MTIMES SIMP RATSIMP) -216. $%R114)
             ((MTIMES SIMP RATSIMP) 114. $%R115)
             ((MTIMES SIMP RATSIMP) -54. $%R116)
             ((MTIMES SIMP RATSIMP) -54. $%R117)
             ((MTIMES SIMP RATSIMP) 76. $%R118)
             ((MTIMES SIMP RATSIMP) 108. $%R119)
             ((MTIMES SIMP RATSIMP) 75. $%R120)
             ((MTIMES SIMP RATSIMP) 189. $%R121)
             ((MTIMES SIMP RATSIMP) 114. $%R122)
             ((MTIMES SIMP RATSIMP) -76. $%R123)
             ((MTIMES SIMP RATSIMP) 114. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 26. $%R105)
             ((MTIMES SIMP RATSIMP) 21. $%R106)
             ((MTIMES SIMP RATSIMP) -34. $%R107)
             ((MTIMES SIMP RATSIMP) -408. $%R108)
             ((MTIMES SIMP RATSIMP) -100. $%R109)
             ((MTIMES SIMP RATSIMP) 6. $%R110)
             ((MTIMES SIMP RATSIMP) -44. $%R111)
             ((MTIMES SIMP RATSIMP) 9. $%R112)
             ((MTIMES SIMP RATSIMP) -57. $%R113)
             ((MTIMES SIMP RATSIMP) -408. $%R114)
             ((MTIMES SIMP RATSIMP) 102. $%R115)
             ((MTIMES SIMP RATSIMP) -36. $%R116)
             ((MTIMES SIMP RATSIMP) -36. $%R117)
             ((MTIMES SIMP RATSIMP) 44. $%R118)
             ((MTIMES SIMP RATSIMP) 72. $%R119)
             ((MTIMES SIMP RATSIMP) -39. $%R120)
             ((MTIMES SIMP RATSIMP) 27. $%R121)
             ((MTIMES SIMP RATSIMP) 66. $%R122)
             ((MTIMES SIMP RATSIMP) -140. $%R123)
             ((MTIMES SIMP RATSIMP) 66. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -130. $%R105)
             ((MTIMES SIMP RATSIMP) -153. $%R106)
             ((MTIMES SIMP RATSIMP) 50. $%R107)
             ((MTIMES SIMP RATSIMP) -1440. $%R108)
             ((MTIMES SIMP RATSIMP) -394. $%R109)
             ((MTIMES SIMP RATSIMP) -66. $%R110)
             ((MTIMES SIMP RATSIMP) -188. $%R111)
             ((MTIMES SIMP RATSIMP) 81. $%R112)
             ((MTIMES SIMP RATSIMP) -201. $%R113)
             ((MTIMES SIMP RATSIMP) -1440. $%R114)
             ((MTIMES SIMP RATSIMP) 174. $%R115)
             ((MTIMES SIMP RATSIMP) -216. $%R116)
             ((MTIMES SIMP RATSIMP) -216. $%R117)
             ((MTIMES SIMP RATSIMP) 188. $%R118)
             ((MTIMES SIMP RATSIMP) 216. $%R119)
             ((MTIMES SIMP RATSIMP) -255. $%R120)
             ((MTIMES SIMP RATSIMP) 27. $%R121)
             ((MTIMES SIMP RATSIMP) 282. $%R122)
             ((MTIMES SIMP RATSIMP) 100. $%R123)
             ((MTIMES SIMP RATSIMP) 282. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R105)
             ((MTIMES SIMP RATSIMP) -126. $%R106)
             ((MTIMES SIMP RATSIMP) -152. $%R107)
             ((MTIMES SIMP RATSIMP) -252. $%R108)
             ((MTIMES SIMP RATSIMP) -140. $%R109)
             ((MTIMES SIMP RATSIMP) -78. $%R110)
             ((MTIMES SIMP RATSIMP) -52. $%R111)
             ((MTIMES SIMP RATSIMP) 54. $%R112)
             ((MTIMES SIMP RATSIMP) -24. $%R113)
             ((MTIMES SIMP RATSIMP) -252. $%R114)
             ((MTIMES SIMP RATSIMP) 186. $%R115)
             ((MTIMES SIMP RATSIMP) -81. $%R116)
             ((MTIMES SIMP RATSIMP) -81. $%R117)
             ((MTIMES SIMP RATSIMP) 52. $%R118)
             ((MTIMES SIMP RATSIMP) 108. $%R119)
             ((MTIMES SIMP RATSIMP) -159. $%R120)
             ((MTIMES SIMP RATSIMP) -81. $%R121)
             ((MTIMES SIMP RATSIMP) 78. $%R122)
             ((MTIMES SIMP RATSIMP) 416. $%R123)
             ((MTIMES SIMP RATSIMP) 78. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11. $%R105)
             ((MTIMES SIMP RATSIMP) 32. $%R106)
             ((MTIMES SIMP RATSIMP) 46. $%R107)
             ((MTIMES SIMP RATSIMP) 52. $%R108)
             ((MTIMES SIMP RATSIMP) -53. $%R109)
             ((MTIMES SIMP RATSIMP) -6. $%R110)
             ((MTIMES SIMP RATSIMP) -12. $%R111)
             ((MTIMES SIMP RATSIMP) 24. $%R112)
             ((MTIMES SIMP RATSIMP) 6. $%R113)
             ((MTIMES SIMP RATSIMP) 52. $%R114)
             ((MTIMES SIMP RATSIMP) 42. $%R115)
             ((MTIMES SIMP RATSIMP) 21. $%R116)
             ((MTIMES SIMP RATSIMP) 21. $%R117)
             ((MTIMES SIMP RATSIMP) 12. $%R118)
             ((MTIMES SIMP RATSIMP) 24. $%R119)
             ((MTIMES SIMP RATSIMP) -3. $%R120)
             ((MTIMES SIMP RATSIMP) 15. $%R121)
             ((MTIMES SIMP RATSIMP) 18. $%R122)
             ((MTIMES SIMP RATSIMP) 128. $%R123)
             ((MTIMES SIMP RATSIMP) 18. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -121. $%R105)
             ((MTIMES SIMP RATSIMP) 468. $%R106)
             ((MTIMES SIMP RATSIMP) 230. $%R107)
             ((MTIMES SIMP RATSIMP) 180. $%R108)
             ((MTIMES SIMP RATSIMP) -637. $%R109)
             ((MTIMES SIMP RATSIMP) -282. $%R110)
             ((MTIMES SIMP RATSIMP) -116. $%R111)
             ((MTIMES SIMP RATSIMP) 108. $%R112)
             ((MTIMES SIMP RATSIMP) -66. $%R113)
             ((MTIMES SIMP RATSIMP) 180. $%R114)
             ((MTIMES SIMP RATSIMP) 390. $%R115)
             ((MTIMES SIMP RATSIMP) 135. $%R116)
             ((MTIMES SIMP RATSIMP) 135. $%R117)
             ((MTIMES SIMP RATSIMP) 116. $%R118)
             ((MTIMES SIMP RATSIMP) 216. $%R119)
             ((MTIMES SIMP RATSIMP) 15. $%R120)
             ((MTIMES SIMP RATSIMP) 189. $%R121)
             ((MTIMES SIMP RATSIMP) 174. $%R122)
             ((MTIMES SIMP RATSIMP) 640. $%R123)
             ((MTIMES SIMP RATSIMP) 174. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 108.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -20. $%R105)
             ((MTIMES SIMP RATSIMP) -1368. $%R106)
             ((MTIMES SIMP RATSIMP) 124. $%R107)
             ((MTIMES SIMP RATSIMP) -4680. $%R108)
             ((MTIMES SIMP RATSIMP) 1909. $%R109)
             ((MTIMES SIMP RATSIMP) 264. $%R110)
             ((MTIMES SIMP RATSIMP) -148. $%R111)
             ((MTIMES SIMP RATSIMP) -594. $%R112)
             ((MTIMES SIMP RATSIMP) -816. $%R113)
             ((MTIMES SIMP RATSIMP) -4680. $%R114)
             ((MTIMES SIMP RATSIMP) -1614. $%R115)
             ((MTIMES SIMP RATSIMP) -1620. $%R116)
             ((MTIMES SIMP RATSIMP) -1620. $%R117)
             ((MTIMES SIMP RATSIMP) 148. $%R118)
             ((MTIMES SIMP RATSIMP) 270. $%R119)
             ((MTIMES SIMP RATSIMP) -708. $%R120)
             ((MTIMES SIMP RATSIMP) -486. $%R121)
             ((MTIMES SIMP RATSIMP) 222. $%R122)
             ((MTIMES SIMP RATSIMP) -652. $%R123)
             ((MTIMES SIMP RATSIMP) 222. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1060. $%R105)
             ((MTIMES SIMP RATSIMP) -459. $%R106)
             ((MTIMES SIMP RATSIMP) -263. $%R107)
             ((MTIMES SIMP RATSIMP) -2160. $%R108)
             ((MTIMES SIMP RATSIMP) 847. $%R109)
             ((MTIMES SIMP RATSIMP) 642. $%R110)
             ((MTIMES SIMP RATSIMP) -184. $%R111)
             ((MTIMES SIMP RATSIMP) 108. $%R112)
             ((MTIMES SIMP RATSIMP) -168. $%R113)
             ((MTIMES SIMP RATSIMP) -2160. $%R114)
             ((MTIMES SIMP RATSIMP) 33. $%R115)
             ((MTIMES SIMP RATSIMP) -540. $%R116)
             ((MTIMES SIMP RATSIMP) -540. $%R117)
             ((MTIMES SIMP RATSIMP) 184. $%R118)
             ((MTIMES SIMP RATSIMP) -135. $%R119)
             ((MTIMES SIMP RATSIMP) -654. $%R120)
             ((MTIMES SIMP RATSIMP) -378. $%R121)
             ((MTIMES SIMP RATSIMP) 276. $%R122)
             ((MTIMES SIMP RATSIMP) 1004. $%R123)
             ((MTIMES SIMP RATSIMP) 276. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 108.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 836. $%R105)
             ((MTIMES SIMP RATSIMP) -198. $%R106)
             ((MTIMES SIMP RATSIMP) 1286. $%R107)
             ((MTIMES SIMP RATSIMP) 2844. $%R108)
             ((MTIMES SIMP RATSIMP) -3451. $%R109)
             ((MTIMES SIMP RATSIMP) 240. $%R110)
             ((MTIMES SIMP RATSIMP) -164. $%R111)
             ((MTIMES SIMP RATSIMP) 1080. $%R112)
             ((MTIMES SIMP RATSIMP) 834. $%R113)
             ((MTIMES SIMP RATSIMP) 2844. $%R114)
             ((MTIMES SIMP RATSIMP) -24. $%R115)
             ((MTIMES SIMP RATSIMP) 486. $%R116)
             ((MTIMES SIMP RATSIMP) 486. $%R117)
             ((MTIMES SIMP RATSIMP) 164. $%R118)
             ((MTIMES SIMP RATSIMP) 1836. $%R119)
             ((MTIMES SIMP RATSIMP) 1374. $%R120)
             ((MTIMES SIMP RATSIMP) 1620. $%R121)
             ((MTIMES SIMP RATSIMP) 246. $%R122)
             ((MTIMES SIMP RATSIMP) -524. $%R123)
             ((MTIMES SIMP RATSIMP) 246. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 72. $%R105)
             ((MTIMES SIMP RATSIMP) 19. $%R106)
             ((MTIMES SIMP RATSIMP) 47. $%R107)
             ((MTIMES SIMP RATSIMP) 188. $%R108)
             ((MTIMES SIMP RATSIMP) -177. $%R109)
             ((MTIMES SIMP RATSIMP) 90. $%R110)
             ((MTIMES SIMP RATSIMP) -8. $%R111)
             ((MTIMES SIMP RATSIMP) 90. $%R112)
             ((MTIMES SIMP RATSIMP) 78. $%R113)
             ((MTIMES SIMP RATSIMP) 188. $%R114)
             ((MTIMES SIMP RATSIMP) 27. $%R115)
             ((MTIMES SIMP RATSIMP) 42. $%R116)
             ((MTIMES SIMP RATSIMP) 42. $%R117)
             ((MTIMES SIMP RATSIMP) 8. $%R118)
             ((MTIMES SIMP RATSIMP) 27. $%R119)
             ((MTIMES SIMP RATSIMP) 48. $%R120)
             ((MTIMES SIMP RATSIMP) 60. $%R121)
             ((MTIMES SIMP RATSIMP) 12. $%R122)
             ((MTIMES SIMP RATSIMP) 12. $%R123)
             ((MTIMES SIMP RATSIMP) 12. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 108.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 340. $%R105)
             ((MTIMES SIMP RATSIMP) -54. $%R106)
             ((MTIMES SIMP RATSIMP) -2306. $%R107)
             ((MTIMES SIMP RATSIMP) 3348. $%R108)
             ((MTIMES SIMP RATSIMP) -2087. $%R109)
             ((MTIMES SIMP RATSIMP) 264. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) 756. $%R112)
             ((MTIMES SIMP RATSIMP) 750. $%R113)
             ((MTIMES SIMP RATSIMP) 3348. $%R114)
             ((MTIMES SIMP RATSIMP) -480. $%R115)
             ((MTIMES SIMP RATSIMP) 594. $%R116)
             ((MTIMES SIMP RATSIMP) 594. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -1836. $%R119)
             ((MTIMES SIMP RATSIMP) -222. $%R120)
             ((MTIMES SIMP RATSIMP) -216. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) 2372. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -100. $%R105)
             ((MTIMES SIMP RATSIMP) -768. $%R106)
             ((MTIMES SIMP RATSIMP) -52. $%R107)
             ((MTIMES SIMP RATSIMP) 336. $%R108)
             ((MTIMES SIMP RATSIMP) -1219. $%R109)
             ((MTIMES SIMP RATSIMP) -192. $%R110)
             ((MTIMES SIMP RATSIMP) -68. $%R111)
             ((MTIMES SIMP RATSIMP) 162. $%R112)
             ((MTIMES SIMP RATSIMP) 60. $%R113)
             ((MTIMES SIMP RATSIMP) 336. $%R114)
             ((MTIMES SIMP RATSIMP) -510. $%R115)
             ((MTIMES SIMP RATSIMP) -72. $%R116)
             ((MTIMES SIMP RATSIMP) -72. $%R117)
             ((MTIMES SIMP RATSIMP) 68. $%R118)
             ((MTIMES SIMP RATSIMP) -162. $%R119)
             ((MTIMES SIMP RATSIMP) 96. $%R120)
             ((MTIMES SIMP RATSIMP) 198. $%R121)
             ((MTIMES SIMP RATSIMP) 102. $%R122)
             ((MTIMES SIMP RATSIMP) -236. $%R123)
             ((MTIMES SIMP RATSIMP) 102. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10. $%R105)
             ((MTIMES SIMP RATSIMP) -24. $%R106)
             ((MTIMES SIMP RATSIMP) -32. $%R107)
             ((MTIMES SIMP RATSIMP) -156. $%R108)
             ((MTIMES SIMP RATSIMP) 106. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -18. $%R112)
             ((MTIMES SIMP RATSIMP) -24. $%R113)
             ((MTIMES SIMP RATSIMP) -156. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -36. $%R116)
             ((MTIMES SIMP RATSIMP) -36. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -42. $%R120)
             ((MTIMES SIMP RATSIMP) -36. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) 44. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -74. $%R105)
             ((MTIMES SIMP RATSIMP) -90. $%R106)
             ((MTIMES SIMP RATSIMP) -74. $%R107)
             ((MTIMES SIMP RATSIMP) -504. $%R108)
             ((MTIMES SIMP RATSIMP) 316. $%R109)
             ((MTIMES SIMP RATSIMP) -60. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -108. $%R112)
             ((MTIMES SIMP RATSIMP) -114. $%R113)
             ((MTIMES SIMP RATSIMP) -504. $%R114)
             ((MTIMES SIMP RATSIMP) 6. $%R115)
             ((MTIMES SIMP RATSIMP) -108. $%R116)
             ((MTIMES SIMP RATSIMP) -108. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -54. $%R119)
             ((MTIMES SIMP RATSIMP) -114. $%R120)
             ((MTIMES SIMP RATSIMP) -108. $%R121)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -4. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 82. $%R105)
             ((MTIMES SIMP RATSIMP) -36. $%R106)
             ((MTIMES SIMP RATSIMP) -44. $%R107)
             ((MTIMES SIMP RATSIMP) 360. $%R108)
             ((MTIMES SIMP RATSIMP) -365. $%R109)
             ((MTIMES SIMP RATSIMP) -24. $%R110)
             ((MTIMES SIMP RATSIMP) -16. $%R111)
             ((MTIMES SIMP RATSIMP) 108. $%R112)
             ((MTIMES SIMP RATSIMP) 84. $%R113)
             ((MTIMES SIMP RATSIMP) 360. $%R114)
             ((MTIMES SIMP RATSIMP) -30. $%R115)
             ((MTIMES SIMP RATSIMP) 54. $%R116)
             ((MTIMES SIMP RATSIMP) 54. $%R117)
             ((MTIMES SIMP RATSIMP) 16. $%R118)
             ((MTIMES SIMP RATSIMP) -54. $%R119)
             ((MTIMES SIMP RATSIMP) 30. $%R120)
             ((MTIMES SIMP RATSIMP) 54. $%R121)
             ((MTIMES SIMP RATSIMP) 24. $%R122)
             ((MTIMES SIMP RATSIMP) 128. $%R123)
             ((MTIMES SIMP RATSIMP) 24. $%R124))))))
        ((MLIST SIMP) 8. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 100. $%R105)
             ((MTIMES SIMP RATSIMP) -750. $%R106)
             ((MTIMES SIMP RATSIMP) -50. $%R107)
             ((MTIMES SIMP RATSIMP) -1500. $%R108)
             ((MTIMES SIMP RATSIMP) -1175. $%R109)
             ((MTIMES SIMP RATSIMP) 300. $%R110)
             ((MTIMES SIMP RATSIMP) -100. $%R111)
             ((MTIMES SIMP RATSIMP) -150. $%R113)
             ((MTIMES SIMP RATSIMP) -1500. $%R114)
             ((MTIMES SIMP RATSIMP) -300. $%R115)
             ((MTIMES SIMP RATSIMP) -450. $%R116)
             ((MTIMES SIMP RATSIMP) -450. $%R117)
             ((MTIMES SIMP RATSIMP) 100. $%R118)
             ((MTIMES SIMP RATSIMP) -150. $%R120)
             ((MTIMES SIMP RATSIMP) 150. $%R122)
             ((MTIMES SIMP RATSIMP) -700. $%R123)
             ((MTIMES SIMP RATSIMP) 150. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -28. $%R105)
             ((MTIMES SIMP RATSIMP) -96. $%R106)
             ((MTIMES SIMP RATSIMP) -4. $%R107)
             ((MTIMES SIMP RATSIMP) 240. $%R108)
             ((MTIMES SIMP RATSIMP) -4. $%R109)
             ((MTIMES SIMP RATSIMP) 24. $%R110)
             ((MTIMES SIMP RATSIMP) -8. $%R111)
             ((MTIMES SIMP RATSIMP) -12. $%R113)
             ((MTIMES SIMP RATSIMP) 240. $%R114)
             ((MTIMES SIMP RATSIMP) -24. $%R115)
             ((MTIMES SIMP RATSIMP) -36. $%R116)
             ((MTIMES SIMP RATSIMP) -36. $%R117)
             ((MTIMES SIMP RATSIMP) 8. $%R118)
             ((MTIMES SIMP RATSIMP) -12. $%R120)
             ((MTIMES SIMP RATSIMP) 12. $%R122)
             ((MTIMES SIMP RATSIMP) 304. $%R123)
             ((MTIMES SIMP RATSIMP) 12. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R105)
             ((MTIMES SIMP RATSIMP) -18. $%R106)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) -12. $%R108)
             ((MTIMES SIMP RATSIMP) 91. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -12. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -18. $%R116)
             ((MTIMES SIMP RATSIMP) -18. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) 20. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 24.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 148. $%R105)
             ((MTIMES SIMP RATSIMP) -90. $%R106)
             ((MTIMES SIMP RATSIMP) -14. $%R107)
             ((MTIMES SIMP RATSIMP) -948. $%R108)
             ((MTIMES SIMP RATSIMP) 43. $%R109)
             ((MTIMES SIMP RATSIMP) 84. $%R110)
             ((MTIMES SIMP RATSIMP) -28. $%R111)
             ((MTIMES SIMP RATSIMP) -42. $%R113)
             ((MTIMES SIMP RATSIMP) -948. $%R114)
             ((MTIMES SIMP RATSIMP) -84. $%R115)
             ((MTIMES SIMP RATSIMP) -126. $%R116)
             ((MTIMES SIMP RATSIMP) -126. $%R117)
             ((MTIMES SIMP RATSIMP) 28. $%R118)
             ((MTIMES SIMP RATSIMP) -42. $%R120)
             ((MTIMES SIMP RATSIMP) 42. $%R122)
             ((MTIMES SIMP RATSIMP) -724. $%R123)
             ((MTIMES SIMP RATSIMP) 42. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R105)
             ((MTIMES SIMP RATSIMP) -18. $%R106)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) -138. $%R108)
             ((MTIMES SIMP RATSIMP) -35. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -138. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -18. $%R116)
             ((MTIMES SIMP RATSIMP) -18. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -106. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 58. $%R105)
             ((MTIMES SIMP RATSIMP) 24. $%R106)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) -96. $%R108)
             ((MTIMES SIMP RATSIMP) 322. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -96. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -18. $%R116)
             ((MTIMES SIMP RATSIMP) -18. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -64. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 96.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R105)
             ((MTIMES SIMP RATSIMP) -6. $%R106)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) -132. $%R108)
             ((MTIMES SIMP RATSIMP) 61. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -132. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -18. $%R116)
             ((MTIMES SIMP RATSIMP) -18. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -100. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 604. $%R105)
             ((MTIMES SIMP RATSIMP) -504. $%R106)
             ((MTIMES SIMP RATSIMP) -44. $%R107)
             ((MTIMES SIMP RATSIMP) -576. $%R108)
             ((MTIMES SIMP RATSIMP) -284. $%R109)
             ((MTIMES SIMP RATSIMP) 624. $%R110)
             ((MTIMES SIMP RATSIMP) -88. $%R111)
             ((MTIMES SIMP RATSIMP) -132. $%R113)
             ((MTIMES SIMP RATSIMP) -576. $%R114)
             ((MTIMES SIMP RATSIMP) -192. $%R115)
             ((MTIMES SIMP RATSIMP) -324. $%R116)
             ((MTIMES SIMP RATSIMP) -324. $%R117)
             ((MTIMES SIMP RATSIMP) 88. $%R118)
             ((MTIMES SIMP RATSIMP) -132. $%R120)
             ((MTIMES SIMP RATSIMP) 132. $%R122)
             ((MTIMES SIMP RATSIMP) 128. $%R123)
             ((MTIMES SIMP RATSIMP) 132. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 83. $%R105)
             ((MTIMES SIMP RATSIMP) -90. $%R106)
             ((MTIMES SIMP RATSIMP) -25. $%R107)
             ((MTIMES SIMP RATSIMP) -162. $%R108)
             ((MTIMES SIMP RATSIMP) -208. $%R109)
             ((MTIMES SIMP RATSIMP) 114. $%R110)
             ((MTIMES SIMP RATSIMP) -50. $%R111)
             ((MTIMES SIMP RATSIMP) -75. $%R113)
             ((MTIMES SIMP RATSIMP) -162. $%R114)
             ((MTIMES SIMP RATSIMP) 21. $%R115)
             ((MTIMES SIMP RATSIMP) -54. $%R116)
             ((MTIMES SIMP RATSIMP) -54. $%R117)
             ((MTIMES SIMP RATSIMP) 50. $%R118)
             ((MTIMES SIMP RATSIMP) -75. $%R120)
             ((MTIMES SIMP RATSIMP) 75. $%R122)
             ((MTIMES SIMP RATSIMP) 238. $%R123)
             ((MTIMES SIMP RATSIMP) 75. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -355. $%R105)
             ((MTIMES SIMP RATSIMP) 234. $%R106)
             ((MTIMES SIMP RATSIMP) -31. $%R107)
             ((MTIMES SIMP RATSIMP) 90. $%R108)
             ((MTIMES SIMP RATSIMP) -340. $%R109)
             ((MTIMES SIMP RATSIMP) -282. $%R110)
             ((MTIMES SIMP RATSIMP) -62. $%R111)
             ((MTIMES SIMP RATSIMP) -93. $%R113)
             ((MTIMES SIMP RATSIMP) 90. $%R114)
             ((MTIMES SIMP RATSIMP) 255. $%R115)
             ((MTIMES SIMP RATSIMP) 162. $%R116)
             ((MTIMES SIMP RATSIMP) 162. $%R117)
             ((MTIMES SIMP RATSIMP) 62. $%R118)
             ((MTIMES SIMP RATSIMP) -93. $%R120)
             ((MTIMES SIMP RATSIMP) 93. $%R122)
             ((MTIMES SIMP RATSIMP) 586. $%R123)
             ((MTIMES SIMP RATSIMP) 93. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 68. $%R105)
             ((MTIMES SIMP RATSIMP) -864. $%R106)
             ((MTIMES SIMP RATSIMP) -76. $%R107)
             ((MTIMES SIMP RATSIMP) -1296. $%R108)
             ((MTIMES SIMP RATSIMP) -592. $%R109)
             ((MTIMES SIMP RATSIMP) 96. $%R110)
             ((MTIMES SIMP RATSIMP) -152. $%R111)
             ((MTIMES SIMP RATSIMP) -228. $%R113)
             ((MTIMES SIMP RATSIMP) -1296. $%R114)
             ((MTIMES SIMP RATSIMP) -528. $%R115)
             ((MTIMES SIMP RATSIMP) -756. $%R116)
             ((MTIMES SIMP RATSIMP) -756. $%R117)
             ((MTIMES SIMP RATSIMP) 152. $%R118)
             ((MTIMES SIMP RATSIMP) -228. $%R120)
             ((MTIMES SIMP RATSIMP) 228. $%R122)
             ((MTIMES SIMP RATSIMP) -80. $%R123)
             ((MTIMES SIMP RATSIMP) 228. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R105)
             ((MTIMES SIMP RATSIMP) -270. $%R106)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) -90. $%R108)
             ((MTIMES SIMP RATSIMP) -98. $%R109)
             ((MTIMES SIMP RATSIMP) 48. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -90. $%R114)
             ((MTIMES SIMP RATSIMP) -183. $%R115)
             ((MTIMES SIMP RATSIMP) -189. $%R116)
             ((MTIMES SIMP RATSIMP) -189. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -58. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 20. $%R105)
             ((MTIMES SIMP RATSIMP) -54. $%R106)
             ((MTIMES SIMP RATSIMP) -70. $%R107)
             ((MTIMES SIMP RATSIMP) -1026. $%R108)
             ((MTIMES SIMP RATSIMP) -298. $%R109)
             ((MTIMES SIMP RATSIMP) -48. $%R110)
             ((MTIMES SIMP RATSIMP) -140. $%R111)
             ((MTIMES SIMP RATSIMP) -210. $%R113)
             ((MTIMES SIMP RATSIMP) -1026. $%R114)
             ((MTIMES SIMP RATSIMP) 21. $%R115)
             ((MTIMES SIMP RATSIMP) -189. $%R116)
             ((MTIMES SIMP RATSIMP) -189. $%R117)
             ((MTIMES SIMP RATSIMP) 140. $%R118)
             ((MTIMES SIMP RATSIMP) -210. $%R120)
             ((MTIMES SIMP RATSIMP) 210. $%R122)
             ((MTIMES SIMP RATSIMP) 94. $%R123)
             ((MTIMES SIMP RATSIMP) 210. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1220. $%R105)
             ((MTIMES SIMP RATSIMP) -414. $%R106)
             ((MTIMES SIMP RATSIMP) -22. $%R107)
             ((MTIMES SIMP RATSIMP) -2772. $%R108)
             ((MTIMES SIMP RATSIMP) 155. $%R109)
             ((MTIMES SIMP RATSIMP) 312. $%R110)
             ((MTIMES SIMP RATSIMP) -44. $%R111)
             ((MTIMES SIMP RATSIMP) -66. $%R113)
             ((MTIMES SIMP RATSIMP) -2772. $%R114)
             ((MTIMES SIMP RATSIMP) -420. $%R115)
             ((MTIMES SIMP RATSIMP) -486. $%R116)
             ((MTIMES SIMP RATSIMP) -486. $%R117)
             ((MTIMES SIMP RATSIMP) 44. $%R118)
             ((MTIMES SIMP RATSIMP) -66. $%R120)
             ((MTIMES SIMP RATSIMP) 66. $%R122)
             ((MTIMES SIMP RATSIMP) -2420. $%R123)
             ((MTIMES SIMP RATSIMP) 66. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -280. $%R105)
             ((MTIMES SIMP RATSIMP) 144. $%R106)
             ((MTIMES SIMP RATSIMP) -10. $%R107)
             ((MTIMES SIMP RATSIMP) 414. $%R108)
             ((MTIMES SIMP RATSIMP) 131. $%R109)
             ((MTIMES SIMP RATSIMP) -102. $%R110)
             ((MTIMES SIMP RATSIMP) -20. $%R111)
             ((MTIMES SIMP RATSIMP) -30. $%R113)
             ((MTIMES SIMP RATSIMP) 414. $%R114)
             ((MTIMES SIMP RATSIMP) 138. $%R115)
             ((MTIMES SIMP RATSIMP) 108. $%R116)
             ((MTIMES SIMP RATSIMP) 108. $%R117)
             ((MTIMES SIMP RATSIMP) 20. $%R118)
             ((MTIMES SIMP RATSIMP) -30. $%R120)
             ((MTIMES SIMP RATSIMP) 30. $%R122)
             ((MTIMES SIMP RATSIMP) 574. $%R123)
             ((MTIMES SIMP RATSIMP) 30. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 144.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 100. $%R105)
             ((MTIMES SIMP RATSIMP) 162. $%R106)
             ((MTIMES SIMP RATSIMP) -62. $%R107)
             ((MTIMES SIMP RATSIMP) -1116. $%R108)
             ((MTIMES SIMP RATSIMP) 679. $%R109)
             ((MTIMES SIMP RATSIMP) -96. $%R110)
             ((MTIMES SIMP RATSIMP) -124. $%R111)
             ((MTIMES SIMP RATSIMP) -186. $%R113)
             ((MTIMES SIMP RATSIMP) -1116. $%R114)
             ((MTIMES SIMP RATSIMP) 132. $%R115)
             ((MTIMES SIMP RATSIMP) -54. $%R116)
             ((MTIMES SIMP RATSIMP) -54. $%R117)
             ((MTIMES SIMP RATSIMP) 124. $%R118)
             ((MTIMES SIMP RATSIMP) -186. $%R120)
             ((MTIMES SIMP RATSIMP) 186. $%R122)
             ((MTIMES SIMP RATSIMP) -124. $%R123)
             ((MTIMES SIMP RATSIMP) 186. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 484. $%R105)
             ((MTIMES SIMP RATSIMP) 486. $%R106)
             ((MTIMES SIMP RATSIMP) -74. $%R107)
             ((MTIMES SIMP RATSIMP) -3132. $%R108)
             ((MTIMES SIMP RATSIMP) -143. $%R109)
             ((MTIMES SIMP RATSIMP) 264. $%R110)
             ((MTIMES SIMP RATSIMP) -148. $%R111)
             ((MTIMES SIMP RATSIMP) -222. $%R113)
             ((MTIMES SIMP RATSIMP) -3132. $%R114)
             ((MTIMES SIMP RATSIMP) -156. $%R115)
             ((MTIMES SIMP RATSIMP) -378. $%R116)
             ((MTIMES SIMP RATSIMP) -378. $%R117)
             ((MTIMES SIMP RATSIMP) 148. $%R118)
             ((MTIMES SIMP RATSIMP) -222. $%R120)
             ((MTIMES SIMP RATSIMP) 222. $%R122)
             ((MTIMES SIMP RATSIMP) -1948. $%R123)
             ((MTIMES SIMP RATSIMP) 222. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 7. $%R105)
             ((MTIMES SIMP RATSIMP) 21. $%R106)
             ((MTIMES SIMP RATSIMP) -5. $%R107)
             ((MTIMES SIMP RATSIMP) -123. $%R108)
             ((MTIMES SIMP RATSIMP) -62. $%R109)
             ((MTIMES SIMP RATSIMP) 3. $%R110)
             ((MTIMES SIMP RATSIMP) -10. $%R111)
             ((MTIMES SIMP RATSIMP) -15. $%R113)
             ((MTIMES SIMP RATSIMP) -123. $%R114)
             ((MTIMES SIMP RATSIMP) 3. $%R115)
             ((MTIMES SIMP RATSIMP) -12. $%R116)
             ((MTIMES SIMP RATSIMP) -12. $%R117)
             ((MTIMES SIMP RATSIMP) 10. $%R118)
             ((MTIMES SIMP RATSIMP) -15. $%R120)
             ((MTIMES SIMP RATSIMP) 15. $%R122)
             ((MTIMES SIMP RATSIMP) -43. $%R123)
             ((MTIMES SIMP RATSIMP) 15. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 144.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -316. $%R105)
             ((MTIMES SIMP RATSIMP) 18. $%R106)
             ((MTIMES SIMP RATSIMP) -46. $%R107)
             ((MTIMES SIMP RATSIMP) 180. $%R108)
             ((MTIMES SIMP RATSIMP) -1345. $%R109)
             ((MTIMES SIMP RATSIMP) -192. $%R110)
             ((MTIMES SIMP RATSIMP) -92. $%R111)
             ((MTIMES SIMP RATSIMP) -138. $%R113)
             ((MTIMES SIMP RATSIMP) 180. $%R114)
             ((MTIMES SIMP RATSIMP) 228. $%R115)
             ((MTIMES SIMP RATSIMP) 90. $%R116)
             ((MTIMES SIMP RATSIMP) 90. $%R117)
             ((MTIMES SIMP RATSIMP) 92. $%R118)
             ((MTIMES SIMP RATSIMP) -138. $%R120)
             ((MTIMES SIMP RATSIMP) 138. $%R122)
             ((MTIMES SIMP RATSIMP) 916. $%R123)
             ((MTIMES SIMP RATSIMP) 138. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16. $%R105)
             ((MTIMES SIMP RATSIMP) -222. $%R106)
             ((MTIMES SIMP RATSIMP) -14. $%R107)
             ((MTIMES SIMP RATSIMP) -468. $%R108)
             ((MTIMES SIMP RATSIMP) -89. $%R109)
             ((MTIMES SIMP RATSIMP) 84. $%R110)
             ((MTIMES SIMP RATSIMP) -28. $%R111)
             ((MTIMES SIMP RATSIMP) -42. $%R113)
             ((MTIMES SIMP RATSIMP) -468. $%R114)
             ((MTIMES SIMP RATSIMP) -84. $%R115)
             ((MTIMES SIMP RATSIMP) -126. $%R116)
             ((MTIMES SIMP RATSIMP) -126. $%R117)
             ((MTIMES SIMP RATSIMP) 28. $%R118)
             ((MTIMES SIMP RATSIMP) -42. $%R120)
             ((MTIMES SIMP RATSIMP) 42. $%R122)
             ((MTIMES SIMP RATSIMP) -244. $%R123)
             ((MTIMES SIMP RATSIMP) 42. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 12.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 22. $%R105)
             ((MTIMES SIMP RATSIMP) -114. $%R106)
             ((MTIMES SIMP RATSIMP) -8. $%R107)
             ((MTIMES SIMP RATSIMP) -300. $%R108)
             ((MTIMES SIMP RATSIMP) -119. $%R109)
             ((MTIMES SIMP RATSIMP) 48. $%R110)
             ((MTIMES SIMP RATSIMP) -16. $%R111)
             ((MTIMES SIMP RATSIMP) -24. $%R113)
             ((MTIMES SIMP RATSIMP) -300. $%R114)
             ((MTIMES SIMP RATSIMP) -48. $%R115)
             ((MTIMES SIMP RATSIMP) -72. $%R116)
             ((MTIMES SIMP RATSIMP) -72. $%R117)
             ((MTIMES SIMP RATSIMP) 16. $%R118)
             ((MTIMES SIMP RATSIMP) -24. $%R120)
             ((MTIMES SIMP RATSIMP) 24. $%R122)
             ((MTIMES SIMP RATSIMP) -172. $%R123)
             ((MTIMES SIMP RATSIMP) 24. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 48.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R105)
             ((MTIMES SIMP RATSIMP) -6. $%R106)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) -132. $%R108)
             ((MTIMES SIMP RATSIMP) -149. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) -132. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -18. $%R116)
             ((MTIMES SIMP RATSIMP) -18. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) -100. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -302. $%R105)
             ((MTIMES SIMP RATSIMP) -50. $%R107)
             ((MTIMES SIMP RATSIMP) 1080. $%R108)
             ((MTIMES SIMP RATSIMP) -3044. $%R109)
             ((MTIMES SIMP RATSIMP) -312. $%R110)
             ((MTIMES SIMP RATSIMP) -100. $%R111)
             ((MTIMES SIMP RATSIMP) -150. $%R113)
             ((MTIMES SIMP RATSIMP) 1080. $%R114)
             ((MTIMES SIMP RATSIMP) 420. $%R115)
             ((MTIMES SIMP RATSIMP) 270. $%R116)
             ((MTIMES SIMP RATSIMP) 270. $%R117)
             ((MTIMES SIMP RATSIMP) 100. $%R118)
             ((MTIMES SIMP RATSIMP) -150. $%R120)
             ((MTIMES SIMP RATSIMP) 150. $%R122)
             ((MTIMES SIMP RATSIMP) 1880. $%R123)
             ((MTIMES SIMP RATSIMP) 150. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 442. $%R105)
             ((MTIMES SIMP RATSIMP) -72. $%R106)
             ((MTIMES SIMP RATSIMP) -98. $%R107)
             ((MTIMES SIMP RATSIMP) -2304. $%R108)
             ((MTIMES SIMP RATSIMP) 2146. $%R109)
             ((MTIMES SIMP RATSIMP) -24. $%R110)
             ((MTIMES SIMP RATSIMP) -196. $%R111)
             ((MTIMES SIMP RATSIMP) -294. $%R113)
             ((MTIMES SIMP RATSIMP) -2304. $%R114)
             ((MTIMES SIMP RATSIMP) 132. $%R115)
             ((MTIMES SIMP RATSIMP) -162. $%R116)
             ((MTIMES SIMP RATSIMP) -162. $%R117)
             ((MTIMES SIMP RATSIMP) 196. $%R118)
             ((MTIMES SIMP RATSIMP) -294. $%R120)
             ((MTIMES SIMP RATSIMP) 294. $%R122)
             ((MTIMES SIMP RATSIMP) -736. $%R123)
             ((MTIMES SIMP RATSIMP) 294. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -278. $%R105)
             ((MTIMES SIMP RATSIMP) 738. $%R106)
             ((MTIMES SIMP RATSIMP) -8. $%R107)
             ((MTIMES SIMP RATSIMP) -198. $%R108)
             ((MTIMES SIMP RATSIMP) 508. $%R109)
             ((MTIMES SIMP RATSIMP) -240. $%R110)
             ((MTIMES SIMP RATSIMP) -16. $%R111)
             ((MTIMES SIMP RATSIMP) -24. $%R113)
             ((MTIMES SIMP RATSIMP) -198. $%R114)
             ((MTIMES SIMP RATSIMP) 267. $%R115)
             ((MTIMES SIMP RATSIMP) 243. $%R116)
             ((MTIMES SIMP RATSIMP) 243. $%R117)
             ((MTIMES SIMP RATSIMP) 16. $%R118)
             ((MTIMES SIMP RATSIMP) -24. $%R120)
             ((MTIMES SIMP RATSIMP) 24. $%R122)
             ((MTIMES SIMP RATSIMP) -70. $%R123)
             ((MTIMES SIMP RATSIMP) 24. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -311. $%R105)
             ((MTIMES SIMP RATSIMP) -162. $%R106)
             ((MTIMES SIMP RATSIMP) -59. $%R107)
             ((MTIMES SIMP RATSIMP) -378. $%R108)
             ((MTIMES SIMP RATSIMP) -920. $%R109)
             ((MTIMES SIMP RATSIMP) 66. $%R110)
             ((MTIMES SIMP RATSIMP) -118. $%R111)
             ((MTIMES SIMP RATSIMP) -177. $%R113)
             ((MTIMES SIMP RATSIMP) -378. $%R114)
             ((MTIMES SIMP RATSIMP) -39. $%R115)
             ((MTIMES SIMP RATSIMP) -216. $%R116)
             ((MTIMES SIMP RATSIMP) -216. $%R117)
             ((MTIMES SIMP RATSIMP) 118. $%R118)
             ((MTIMES SIMP RATSIMP) -177. $%R120)
             ((MTIMES SIMP RATSIMP) 177. $%R122)
             ((MTIMES SIMP RATSIMP) 566. $%R123)
             ((MTIMES SIMP RATSIMP) 177. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 216.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1580. $%R105)
             ((MTIMES SIMP RATSIMP) 4626. $%R106)
             ((MTIMES SIMP RATSIMP) -1418. $%R107)
             ((MTIMES SIMP RATSIMP) -11052. $%R108)
             ((MTIMES SIMP RATSIMP) 4021. $%R109)
             ((MTIMES SIMP RATSIMP) -3660. $%R110)
             ((MTIMES SIMP RATSIMP) -2836. $%R111)
             ((MTIMES SIMP RATSIMP) -4254. $%R113)
             ((MTIMES SIMP RATSIMP) -11052. $%R114)
             ((MTIMES SIMP RATSIMP) 5388. $%R115)
             ((MTIMES SIMP RATSIMP) 1134. $%R116)
             ((MTIMES SIMP RATSIMP) 1134. $%R117)
             ((MTIMES SIMP RATSIMP) 2836. $%R118)
             ((MTIMES SIMP RATSIMP) -4254. $%R120)
             ((MTIMES SIMP RATSIMP) 4254. $%R122)
             ((MTIMES SIMP RATSIMP) 11636. $%R123)
             ((MTIMES SIMP RATSIMP) 4254. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 216.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3836. $%R105)
             ((MTIMES SIMP RATSIMP) 1350. $%R106)
             ((MTIMES SIMP RATSIMP) -1478. $%R107)
             ((MTIMES SIMP RATSIMP) -13284. $%R108)
             ((MTIMES SIMP RATSIMP) -21689. $%R109)
             ((MTIMES SIMP RATSIMP) -3300. $%R110)
             ((MTIMES SIMP RATSIMP) -2956. $%R111)
             ((MTIMES SIMP RATSIMP) -4434. $%R113)
             ((MTIMES SIMP RATSIMP) -13284. $%R114)
             ((MTIMES SIMP RATSIMP) 5028. $%R115)
             ((MTIMES SIMP RATSIMP) 594. $%R116)
             ((MTIMES SIMP RATSIMP) 594. $%R117)
             ((MTIMES SIMP RATSIMP) 2956. $%R118)
             ((MTIMES SIMP RATSIMP) -4434. $%R120)
             ((MTIMES SIMP RATSIMP) 4434. $%R122)
             ((MTIMES SIMP RATSIMP) 10364. $%R123)
             ((MTIMES SIMP RATSIMP) 4434. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -119. $%R105)
             ((MTIMES SIMP RATSIMP) -378. $%R106)
             ((MTIMES SIMP RATSIMP) -2. $%R107)
             ((MTIMES SIMP RATSIMP) 2052. $%R108)
             ((MTIMES SIMP RATSIMP) 1441. $%R109)
             ((MTIMES SIMP RATSIMP) -168. $%R110)
             ((MTIMES SIMP RATSIMP) -4. $%R111)
             ((MTIMES SIMP RATSIMP) -6. $%R113)
             ((MTIMES SIMP RATSIMP) 2052. $%R114)
             ((MTIMES SIMP RATSIMP) 114. $%R115)
             ((MTIMES SIMP RATSIMP) 108. $%R116)
             ((MTIMES SIMP RATSIMP) 108. $%R117)
             ((MTIMES SIMP RATSIMP) 4. $%R118)
             ((MTIMES SIMP RATSIMP) -6. $%R120)
             ((MTIMES SIMP RATSIMP) 6. $%R122)
             ((MTIMES SIMP RATSIMP) 2084. $%R123)
             ((MTIMES SIMP RATSIMP) 6. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 562. $%R105)
             ((MTIMES SIMP RATSIMP) -207. $%R106)
             ((MTIMES SIMP RATSIMP) -32. $%R107)
             ((MTIMES SIMP RATSIMP) -2412. $%R108)
             ((MTIMES SIMP RATSIMP) -1667. $%R109)
             ((MTIMES SIMP RATSIMP) 12. $%R110)
             ((MTIMES SIMP RATSIMP) -64. $%R111)
             ((MTIMES SIMP RATSIMP) -96. $%R113)
             ((MTIMES SIMP RATSIMP) -2412. $%R114)
             ((MTIMES SIMP RATSIMP) -66. $%R115)
             ((MTIMES SIMP RATSIMP) -162. $%R116)
             ((MTIMES SIMP RATSIMP) -162. $%R117)
             ((MTIMES SIMP RATSIMP) 64. $%R118)
             ((MTIMES SIMP RATSIMP) -96. $%R120)
             ((MTIMES SIMP RATSIMP) 96. $%R122)
             ((MTIMES SIMP RATSIMP) -1900. $%R123)
             ((MTIMES SIMP RATSIMP) 96. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 36.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 220. $%R105)
             ((MTIMES SIMP RATSIMP) -18. $%R106)
             ((MTIMES SIMP RATSIMP) -14. $%R107)
             ((MTIMES SIMP RATSIMP) 180. $%R108)
             ((MTIMES SIMP RATSIMP) 1627. $%R109)
             ((MTIMES SIMP RATSIMP) 84. $%R110)
             ((MTIMES SIMP RATSIMP) -28. $%R111)
             ((MTIMES SIMP RATSIMP) -42. $%R113)
             ((MTIMES SIMP RATSIMP) 180. $%R114)
             ((MTIMES SIMP RATSIMP) -84. $%R115)
             ((MTIMES SIMP RATSIMP) -126. $%R116)
             ((MTIMES SIMP RATSIMP) -126. $%R117)
             ((MTIMES SIMP RATSIMP) 28. $%R118)
             ((MTIMES SIMP RATSIMP) -42. $%R120)
             ((MTIMES SIMP RATSIMP) 42. $%R122)
             ((MTIMES SIMP RATSIMP) 404. $%R123)
             ((MTIMES SIMP RATSIMP) 42. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 56. $%R105)
             ((MTIMES SIMP RATSIMP) -216. $%R106)
             ((MTIMES SIMP RATSIMP) -16. $%R107)
             ((MTIMES SIMP RATSIMP) -720. $%R108)
             ((MTIMES SIMP RATSIMP) 68. $%R109)
             ((MTIMES SIMP RATSIMP) 96. $%R110)
             ((MTIMES SIMP RATSIMP) -32. $%R111)
             ((MTIMES SIMP RATSIMP) -48. $%R113)
             ((MTIMES SIMP RATSIMP) -720. $%R114)
             ((MTIMES SIMP RATSIMP) -96. $%R115)
             ((MTIMES SIMP RATSIMP) -144. $%R116)
             ((MTIMES SIMP RATSIMP) -144. $%R117)
             ((MTIMES SIMP RATSIMP) 32. $%R118)
             ((MTIMES SIMP RATSIMP) -48. $%R120)
             ((MTIMES SIMP RATSIMP) 48. $%R122)
             ((MTIMES SIMP RATSIMP) -464. $%R123)
             ((MTIMES SIMP RATSIMP) 48. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 108.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -9508. $%R105)
             ((MTIMES SIMP RATSIMP) -2250. $%R106)
             ((MTIMES SIMP RATSIMP) -1354. $%R107)
             ((MTIMES SIMP RATSIMP) -12492. $%R108)
             ((MTIMES SIMP RATSIMP) -17107. $%R109)
             ((MTIMES SIMP RATSIMP) -5520. $%R110)
             ((MTIMES SIMP RATSIMP) -2708. $%R111)
             ((MTIMES SIMP RATSIMP) -4062. $%R113)
             ((MTIMES SIMP RATSIMP) -12492. $%R114)
             ((MTIMES SIMP RATSIMP) 2604. $%R115)
             ((MTIMES SIMP RATSIMP) -1458. $%R116)
             ((MTIMES SIMP RATSIMP) -1458. $%R117)
             ((MTIMES SIMP RATSIMP) 2708. $%R118)
             ((MTIMES SIMP RATSIMP) -4062. $%R120)
             ((MTIMES SIMP RATSIMP) 4062. $%R122)
             ((MTIMES SIMP RATSIMP) 9172. $%R123)
             ((MTIMES SIMP RATSIMP) 4062. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 108.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2020. $%R105)
             ((MTIMES SIMP RATSIMP) 5238. $%R106)
             ((MTIMES SIMP RATSIMP) -1354. $%R107)
             ((MTIMES SIMP RATSIMP) -14796. $%R108)
             ((MTIMES SIMP RATSIMP) -547. $%R109)
             ((MTIMES SIMP RATSIMP) -5520. $%R110)
             ((MTIMES SIMP RATSIMP) -2708. $%R111)
             ((MTIMES SIMP RATSIMP) -4062. $%R113)
             ((MTIMES SIMP RATSIMP) -14796. $%R114)
             ((MTIMES SIMP RATSIMP) 2604. $%R115)
             ((MTIMES SIMP RATSIMP) -1458. $%R116)
             ((MTIMES SIMP RATSIMP) -1458. $%R117)
             ((MTIMES SIMP RATSIMP) 2708. $%R118)
             ((MTIMES SIMP RATSIMP) -4062. $%R120)
             ((MTIMES SIMP RATSIMP) 4062. $%R122)
             ((MTIMES SIMP RATSIMP) 6868. $%R123)
             ((MTIMES SIMP RATSIMP) 4062. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 436. $%R105)
             ((MTIMES SIMP RATSIMP) -54. $%R106)
             ((MTIMES SIMP RATSIMP) -14. $%R107)
             ((MTIMES SIMP RATSIMP) -108. $%R108)
             ((MTIMES SIMP RATSIMP) -173. $%R109)
             ((MTIMES SIMP RATSIMP) -528. $%R110)
             ((MTIMES SIMP RATSIMP) -28. $%R111)
             ((MTIMES SIMP RATSIMP) -42. $%R113)
             ((MTIMES SIMP RATSIMP) -108. $%R114)
             ((MTIMES SIMP RATSIMP) -12. $%R115)
             ((MTIMES SIMP RATSIMP) -54. $%R116)
             ((MTIMES SIMP RATSIMP) -54. $%R117)
             ((MTIMES SIMP RATSIMP) 28. $%R118)
             ((MTIMES SIMP RATSIMP) -42. $%R120)
             ((MTIMES SIMP RATSIMP) 42. $%R122)
             ((MTIMES SIMP RATSIMP) 116. $%R123)
             ((MTIMES SIMP RATSIMP) 42. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -116. $%R105)
             ((MTIMES SIMP RATSIMP) -1422. $%R106)
             ((MTIMES SIMP RATSIMP) -62. $%R107)
             ((MTIMES SIMP RATSIMP) -1116. $%R108)
             ((MTIMES SIMP RATSIMP) -437. $%R109)
             ((MTIMES SIMP RATSIMP) -240. $%R110)
             ((MTIMES SIMP RATSIMP) -124. $%R111)
             ((MTIMES SIMP RATSIMP) -186. $%R113)
             ((MTIMES SIMP RATSIMP) -1116. $%R114)
             ((MTIMES SIMP RATSIMP) -300. $%R115)
             ((MTIMES SIMP RATSIMP) -486. $%R116)
             ((MTIMES SIMP RATSIMP) -486. $%R117)
             ((MTIMES SIMP RATSIMP) 124. $%R118)
             ((MTIMES SIMP RATSIMP) -186. $%R120)
             ((MTIMES SIMP RATSIMP) 186. $%R122)
             ((MTIMES SIMP RATSIMP) -124. $%R123)
             ((MTIMES SIMP RATSIMP) 186. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 108.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -980. $%R105)
             ((MTIMES SIMP RATSIMP) 6174. $%R106)
             ((MTIMES SIMP RATSIMP) -98. $%R107)
             ((MTIMES SIMP RATSIMP) 1764. $%R108)
             ((MTIMES SIMP RATSIMP) 49. $%R109)
             ((MTIMES SIMP RATSIMP) 2352. $%R110)
             ((MTIMES SIMP RATSIMP) -196. $%R111)
             ((MTIMES SIMP RATSIMP) -294. $%R113)
             ((MTIMES SIMP RATSIMP) 1764. $%R114)
             ((MTIMES SIMP RATSIMP) 2940. $%R115)
             ((MTIMES SIMP RATSIMP) 2646. $%R116)
             ((MTIMES SIMP RATSIMP) 2646. $%R117)
             ((MTIMES SIMP RATSIMP) 196. $%R118)
             ((MTIMES SIMP RATSIMP) -294. $%R120)
             ((MTIMES SIMP RATSIMP) 294. $%R122)
             ((MTIMES SIMP RATSIMP) 3332. $%R123)
             ((MTIMES SIMP RATSIMP) 294. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 108.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -980. $%R105)
             ((MTIMES SIMP RATSIMP) 6174. $%R106)
             ((MTIMES SIMP RATSIMP) -98. $%R107)
             ((MTIMES SIMP RATSIMP) 1764. $%R108)
             ((MTIMES SIMP RATSIMP) 49. $%R109)
             ((MTIMES SIMP RATSIMP) 2352. $%R110)
             ((MTIMES SIMP RATSIMP) -196. $%R111)
             ((MTIMES SIMP RATSIMP) -294. $%R113)
             ((MTIMES SIMP RATSIMP) 1764. $%R114)
             ((MTIMES SIMP RATSIMP) 2940. $%R115)
             ((MTIMES SIMP RATSIMP) 2646. $%R116)
             ((MTIMES SIMP RATSIMP) 2646. $%R117)
             ((MTIMES SIMP RATSIMP) 196. $%R118)
             ((MTIMES SIMP RATSIMP) -294. $%R120)
             ((MTIMES SIMP RATSIMP) 294. $%R122)
             ((MTIMES SIMP RATSIMP) 3332. $%R123)
             ((MTIMES SIMP RATSIMP) 294. $%R124))))))
        ((MLIST SIMP) 8. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -56. $%R105)
            ((MTIMES SIMP RATSIMP) -20. $%R107)
            ((MTIMES SIMP RATSIMP) 46. $%R109)
            ((MTIMES SIMP RATSIMP) -60. $%R110)
            ((MTIMES SIMP RATSIMP) -40. $%R111)
            ((MTIMES SIMP RATSIMP) -60. $%R113)
            ((MTIMES SIMP RATSIMP) 60. $%R115)
            ((MTIMES SIMP RATSIMP) 40. $%R118)
            ((MTIMES SIMP RATSIMP) -60. $%R120)
            ((MTIMES SIMP RATSIMP) 60. $%R122)
            ((MTIMES SIMP RATSIMP) 320. $%R123)
            ((MTIMES SIMP RATSIMP) 60. $%R124))
           ((MTIMES SIMP) ((RAT SIMP) -1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -700. $%R105)
             ((MTIMES SIMP RATSIMP) -250. $%R107)
             ((MTIMES SIMP RATSIMP) -8875. $%R109)
             ((MTIMES SIMP RATSIMP) -750. $%R110)
             ((MTIMES SIMP RATSIMP) -500. $%R111)
             ((MTIMES SIMP RATSIMP) -750. $%R113)
             ((MTIMES SIMP RATSIMP) 750. $%R115)
             ((MTIMES SIMP RATSIMP) 500. $%R118)
             ((MTIMES SIMP RATSIMP) -750. $%R120)
             ((MTIMES SIMP RATSIMP) 750. $%R122)
             ((MTIMES SIMP RATSIMP) 4000. $%R123)
             ((MTIMES SIMP RATSIMP) 750. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 308. $%R105)
             ((MTIMES SIMP RATSIMP) -16. $%R107)
             ((MTIMES SIMP RATSIMP) 1574. $%R109)
             ((MTIMES SIMP RATSIMP) -48. $%R110)
             ((MTIMES SIMP RATSIMP) -32. $%R111)
             ((MTIMES SIMP RATSIMP) -48. $%R113)
             ((MTIMES SIMP RATSIMP) 48. $%R115)
             ((MTIMES SIMP RATSIMP) 32. $%R118)
             ((MTIMES SIMP RATSIMP) -48. $%R120)
             ((MTIMES SIMP RATSIMP) 48. $%R122)
             ((MTIMES SIMP RATSIMP) 256. $%R123)
             ((MTIMES SIMP RATSIMP) 48. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1162. $%R105)
             ((MTIMES SIMP RATSIMP) -280. $%R107)
             ((MTIMES SIMP RATSIMP) -4459. $%R109)
             ((MTIMES SIMP RATSIMP) -840. $%R110)
             ((MTIMES SIMP RATSIMP) -560. $%R111)
             ((MTIMES SIMP RATSIMP) -840. $%R113)
             ((MTIMES SIMP RATSIMP) 840. $%R115)
             ((MTIMES SIMP RATSIMP) 560. $%R118)
             ((MTIMES SIMP RATSIMP) -840. $%R120)
             ((MTIMES SIMP RATSIMP) 840. $%R122)
             ((MTIMES SIMP RATSIMP) 4480. $%R123)
             ((MTIMES SIMP RATSIMP) 840. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -56. $%R105)
             ((MTIMES SIMP RATSIMP) -14. $%R107)
             ((MTIMES SIMP RATSIMP) -203. $%R109)
             ((MTIMES SIMP RATSIMP) -42. $%R110)
             ((MTIMES SIMP RATSIMP) -28. $%R111)
             ((MTIMES SIMP RATSIMP) -42. $%R113)
             ((MTIMES SIMP RATSIMP) 42. $%R115)
             ((MTIMES SIMP RATSIMP) 28. $%R118)
             ((MTIMES SIMP RATSIMP) -42. $%R120)
             ((MTIMES SIMP RATSIMP) 42. $%R122)
             ((MTIMES SIMP RATSIMP) 224. $%R123)
             ((MTIMES SIMP RATSIMP) 42. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 308. $%R105)
             ((MTIMES SIMP RATSIMP) -70. $%R107)
             ((MTIMES SIMP RATSIMP) 3815. $%R109)
             ((MTIMES SIMP RATSIMP) -210. $%R110)
             ((MTIMES SIMP RATSIMP) -140. $%R111)
             ((MTIMES SIMP RATSIMP) -210. $%R113)
             ((MTIMES SIMP RATSIMP) 210. $%R115)
             ((MTIMES SIMP RATSIMP) 140. $%R118)
             ((MTIMES SIMP RATSIMP) -210. $%R120)
             ((MTIMES SIMP RATSIMP) 210. $%R122)
             ((MTIMES SIMP RATSIMP) 1120. $%R123)
             ((MTIMES SIMP RATSIMP) 210. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 868. $%R105)
             ((MTIMES SIMP RATSIMP) -14. $%R107)
             ((MTIMES SIMP RATSIMP) 7441. $%R109)
             ((MTIMES SIMP RATSIMP) -42. $%R110)
             ((MTIMES SIMP RATSIMP) -28. $%R111)
             ((MTIMES SIMP RATSIMP) -42. $%R113)
             ((MTIMES SIMP RATSIMP) 42. $%R115)
             ((MTIMES SIMP RATSIMP) 28. $%R118)
             ((MTIMES SIMP RATSIMP) -42. $%R120)
             ((MTIMES SIMP RATSIMP) 42. $%R122)
             ((MTIMES SIMP RATSIMP) 224. $%R123)
             ((MTIMES SIMP RATSIMP) 42. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 216.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -812. $%R105)
             ((MTIMES SIMP RATSIMP) -182. $%R107)
             ((MTIMES SIMP RATSIMP) -3437. $%R109)
             ((MTIMES SIMP RATSIMP) -546. $%R110)
             ((MTIMES SIMP RATSIMP) -364. $%R111)
             ((MTIMES SIMP RATSIMP) -546. $%R113)
             ((MTIMES SIMP RATSIMP) 546. $%R115)
             ((MTIMES SIMP RATSIMP) 364. $%R118)
             ((MTIMES SIMP RATSIMP) -546. $%R120)
             ((MTIMES SIMP RATSIMP) 546. $%R122)
             ((MTIMES SIMP RATSIMP) 2912. $%R123)
             ((MTIMES SIMP RATSIMP) 546. $%R124)))
           ((MTIMES SIMP RATSIMP) 175. $%R105)
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 952. $%R105)
             ((MTIMES SIMP RATSIMP) -56. $%R107)
             ((MTIMES SIMP RATSIMP) -224. $%R109)
             ((MTIMES SIMP RATSIMP) -168. $%R110)
             ((MTIMES SIMP RATSIMP) -112. $%R111)
             ((MTIMES SIMP RATSIMP) -168. $%R113)
             ((MTIMES SIMP RATSIMP) 168. $%R115)
             ((MTIMES SIMP RATSIMP) 112. $%R118)
             ((MTIMES SIMP RATSIMP) -168. $%R120)
             ((MTIMES SIMP RATSIMP) 168. $%R122)
             ((MTIMES SIMP RATSIMP) 896. $%R123)
             ((MTIMES SIMP RATSIMP) 168. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 224. $%R105)
             ((MTIMES SIMP RATSIMP) -28. $%R107)
             ((MTIMES SIMP RATSIMP) -427. $%R109)
             ((MTIMES SIMP RATSIMP) -84. $%R110)
             ((MTIMES SIMP RATSIMP) -56. $%R111)
             ((MTIMES SIMP RATSIMP) -84. $%R113)
             ((MTIMES SIMP RATSIMP) 84. $%R115)
             ((MTIMES SIMP RATSIMP) 56. $%R118)
             ((MTIMES SIMP RATSIMP) -84. $%R120)
             ((MTIMES SIMP RATSIMP) 84. $%R122)
             ((MTIMES SIMP RATSIMP) 448. $%R123)
             ((MTIMES SIMP RATSIMP) 84. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -343. $%R105)
             ((MTIMES SIMP RATSIMP) -28. $%R107)
             ((MTIMES SIMP RATSIMP) 518. $%R109)
             ((MTIMES SIMP RATSIMP) -84. $%R110)
             ((MTIMES SIMP RATSIMP) -56. $%R111)
             ((MTIMES SIMP RATSIMP) -84. $%R113)
             ((MTIMES SIMP RATSIMP) 84. $%R115)
             ((MTIMES SIMP RATSIMP) 56. $%R118)
             ((MTIMES SIMP RATSIMP) -84. $%R120)
             ((MTIMES SIMP RATSIMP) 84. $%R122)
             ((MTIMES SIMP RATSIMP) 448. $%R123)
             ((MTIMES SIMP RATSIMP) 84. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 72.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -686. $%R105)
             ((MTIMES SIMP RATSIMP) -56. $%R107)
             ((MTIMES SIMP RATSIMP) 91. $%R109)
             ((MTIMES SIMP RATSIMP) -168. $%R110)
             ((MTIMES SIMP RATSIMP) -112. $%R111)
             ((MTIMES SIMP RATSIMP) -168. $%R113)
             ((MTIMES SIMP RATSIMP) 168. $%R115)
             ((MTIMES SIMP RATSIMP) 112. $%R118)
             ((MTIMES SIMP RATSIMP) -168. $%R120)
             ((MTIMES SIMP RATSIMP) 168. $%R122)
             ((MTIMES SIMP RATSIMP) 896. $%R123)
             ((MTIMES SIMP RATSIMP) 168. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -280. $%R105)
             ((MTIMES SIMP RATSIMP) -28. $%R107)
             ((MTIMES SIMP RATSIMP) -742. $%R109)
             ((MTIMES SIMP RATSIMP) -84. $%R110)
             ((MTIMES SIMP RATSIMP) -56. $%R111)
             ((MTIMES SIMP RATSIMP) -84. $%R113)
             ((MTIMES SIMP RATSIMP) 84. $%R115)
             ((MTIMES SIMP RATSIMP) 56. $%R118)
             ((MTIMES SIMP RATSIMP) -84. $%R120)
             ((MTIMES SIMP RATSIMP) 84. $%R122)
             ((MTIMES SIMP RATSIMP) 448. $%R123)
             ((MTIMES SIMP RATSIMP) 84. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -35. 16.) $%R109)
           ((MTIMES SIMP) ((RAT SIMP) 1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4732. $%R105)
             ((MTIMES SIMP RATSIMP) -448. $%R107)
             ((MTIMES SIMP RATSIMP) -7210. $%R109)
             ((MTIMES SIMP RATSIMP) -1344. $%R110)
             ((MTIMES SIMP RATSIMP) -896. $%R111)
             ((MTIMES SIMP RATSIMP) -1344. $%R113)
             ((MTIMES SIMP RATSIMP) 1344. $%R115)
             ((MTIMES SIMP RATSIMP) 896. $%R118)
             ((MTIMES SIMP RATSIMP) -1344. $%R120)
             ((MTIMES SIMP RATSIMP) 1344. $%R122)
             ((MTIMES SIMP RATSIMP) 7168. $%R123)
             ((MTIMES SIMP RATSIMP) 1344. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 9.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1568. $%R105)
             ((MTIMES SIMP RATSIMP) -182. $%R107)
             ((MTIMES SIMP RATSIMP) -1547. $%R109)
             ((MTIMES SIMP RATSIMP) -546. $%R110)
             ((MTIMES SIMP RATSIMP) -364. $%R111)
             ((MTIMES SIMP RATSIMP) -546. $%R113)
             ((MTIMES SIMP RATSIMP) 546. $%R115)
             ((MTIMES SIMP RATSIMP) 364. $%R118)
             ((MTIMES SIMP RATSIMP) -546. $%R120)
             ((MTIMES SIMP RATSIMP) 546. $%R122)
             ((MTIMES SIMP RATSIMP) 2912. $%R123)
             ((MTIMES SIMP RATSIMP) 546. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28. $%R105)
             ((MTIMES SIMP RATSIMP) -98. $%R107)
             ((MTIMES SIMP RATSIMP) 2569. $%R109)
             ((MTIMES SIMP RATSIMP) -294. $%R110)
             ((MTIMES SIMP RATSIMP) -196. $%R111)
             ((MTIMES SIMP RATSIMP) -294. $%R113)
             ((MTIMES SIMP RATSIMP) 294. $%R115)
             ((MTIMES SIMP RATSIMP) 196. $%R118)
             ((MTIMES SIMP RATSIMP) -294. $%R120)
             ((MTIMES SIMP RATSIMP) 294. $%R122)
             ((MTIMES SIMP RATSIMP) 1568. $%R123)
             ((MTIMES SIMP RATSIMP) 294. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 217. $%R105)
             ((MTIMES SIMP RATSIMP) -14. $%R107)
             ((MTIMES SIMP RATSIMP) -602. $%R109)
             ((MTIMES SIMP RATSIMP) -42. $%R110)
             ((MTIMES SIMP RATSIMP) -28. $%R111)
             ((MTIMES SIMP RATSIMP) -42. $%R113)
             ((MTIMES SIMP RATSIMP) 42. $%R115)
             ((MTIMES SIMP RATSIMP) 28. $%R118)
             ((MTIMES SIMP RATSIMP) -42. $%R120)
             ((MTIMES SIMP RATSIMP) 42. $%R122)
             ((MTIMES SIMP RATSIMP) 224. $%R123)
             ((MTIMES SIMP RATSIMP) 42. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 868. $%R105)
             ((MTIMES SIMP RATSIMP) -14. $%R107)
             ((MTIMES SIMP RATSIMP) -5033. $%R109)
             ((MTIMES SIMP RATSIMP) -42. $%R110)
             ((MTIMES SIMP RATSIMP) -28. $%R111)
             ((MTIMES SIMP RATSIMP) -42. $%R113)
             ((MTIMES SIMP RATSIMP) 42. $%R115)
             ((MTIMES SIMP RATSIMP) 28. $%R118)
             ((MTIMES SIMP RATSIMP) -42. $%R120)
             ((MTIMES SIMP RATSIMP) 42. $%R122)
             ((MTIMES SIMP RATSIMP) 224. $%R123)
             ((MTIMES SIMP RATSIMP) 42. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 108.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 217. $%R105)
             ((MTIMES SIMP RATSIMP) -98. $%R107)
             ((MTIMES SIMP RATSIMP) 4648. $%R109)
             ((MTIMES SIMP RATSIMP) -294. $%R110)
             ((MTIMES SIMP RATSIMP) -196. $%R111)
             ((MTIMES SIMP RATSIMP) -294. $%R113)
             ((MTIMES SIMP RATSIMP) 294. $%R115)
             ((MTIMES SIMP RATSIMP) 196. $%R118)
             ((MTIMES SIMP RATSIMP) -294. $%R120)
             ((MTIMES SIMP RATSIMP) 294. $%R122)
             ((MTIMES SIMP RATSIMP) 1568. $%R123)
             ((MTIMES SIMP RATSIMP) 294. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 54.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4676. $%R105)
             ((MTIMES SIMP RATSIMP) -1778. $%R107)
             ((MTIMES SIMP RATSIMP) -33635. $%R109)
             ((MTIMES SIMP RATSIMP) -5334. $%R110)
             ((MTIMES SIMP RATSIMP) -3556. $%R111)
             ((MTIMES SIMP RATSIMP) -5334. $%R113)
             ((MTIMES SIMP RATSIMP) 5334. $%R115)
             ((MTIMES SIMP RATSIMP) 3556. $%R118)
             ((MTIMES SIMP RATSIMP) -5334. $%R120)
             ((MTIMES SIMP RATSIMP) 5334. $%R122)
             ((MTIMES SIMP RATSIMP) 28448. $%R123)
             ((MTIMES SIMP RATSIMP) 5334. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 18.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -658. $%R105)
             ((MTIMES SIMP RATSIMP) -532. $%R107)
             ((MTIMES SIMP RATSIMP) 8519. $%R109)
             ((MTIMES SIMP RATSIMP) -1596. $%R110)
             ((MTIMES SIMP RATSIMP) -1064. $%R111)
             ((MTIMES SIMP RATSIMP) -1596. $%R113)
             ((MTIMES SIMP RATSIMP) 1596. $%R115)
             ((MTIMES SIMP RATSIMP) 1064. $%R118)
             ((MTIMES SIMP RATSIMP) -1596. $%R120)
             ((MTIMES SIMP RATSIMP) 1596. $%R122)
             ((MTIMES SIMP RATSIMP) 8512. $%R123)
             ((MTIMES SIMP RATSIMP) 1596. $%R124)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 27.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3584. $%R105)
             ((MTIMES SIMP RATSIMP) -1280. $%R107)
             ((MTIMES SIMP RATSIMP) 2944. $%R109)
             ((MTIMES SIMP RATSIMP) -3840. $%R110)
             ((MTIMES SIMP RATSIMP) -2560. $%R111)
             ((MTIMES SIMP RATSIMP) -3840. $%R113)
             ((MTIMES SIMP RATSIMP) 3840. $%R115)
             ((MTIMES SIMP RATSIMP) 2560. $%R118)
             ((MTIMES SIMP RATSIMP) -3840. $%R120)
             ((MTIMES SIMP RATSIMP) 3840. $%R122)
             ((MTIMES SIMP RATSIMP) 20480. $%R123)
             ((MTIMES SIMP RATSIMP) 3840. $%R124))))))
        ((MLIST SIMP) 8. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP) ((MTIMES SIMP) ((RAT SIMP) -35. 32.) $%R109)
           ((MTIMES SIMP RATSIMP) -70. $%R109)
           ((MTIMES SIMP) ((RAT SIMP) -609. 16.) $%R109)
           ((MTIMES SIMP RATSIMP) 231. $%R109)
           ((MTIMES SIMP) ((RAT SIMP) -819. 8.) $%R109)
           ((MTIMES SIMP) ((RAT SIMP) 3087. 4.) $%R109)
           ((MTIMES SIMP RATSIMP) 567. $%R109)
           ((MTIMES SIMP RATSIMP) 1176. $%R109)
           ((MTIMES SIMP RATSIMP) -504. $%R109)
           ((MTIMES SIMP RATSIMP) 896. $%R109)
           ((MTIMES SIMP RATSIMP) -1008. $%R109)
           ((MTIMES SIMP RATSIMP) -896. $%R109)
           ((MTIMES SIMP) ((RAT SIMP) -2975. 2.) $%R109)
           ((MTIMES SIMP RATSIMP) -1050. $%R109)
           ((MTIMES SIMP RATSIMP) 1512. $%R109) 0.)))))
      NIL
      (((8. 3.) (MLIST SIMP)
        ((MLIST SIMP) 8. 3.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 1074.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1551. $%R81)
             ((MTIMES SIMP RATSIMP) -990. $%R82)
             ((MTIMES SIMP RATSIMP) 9337. $%R85)
             ((MTIMES SIMP RATSIMP) 968. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 179.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 141. $%R81)
             ((MTIMES SIMP RATSIMP) -90. $%R82)
             ((MTIMES SIMP RATSIMP) 979. $%R85)
             ((MTIMES SIMP RATSIMP) 88. $%R88)))
           $%R85
           ((MTIMES SIMP) ((RAT SIMP) 1. 418860.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3804108. $%R80)
             ((MTIMES SIMP RATSIMP) -820665. $%R81)
             ((MTIMES SIMP RATSIMP) -807002. $%R82)
             ((MTIMES SIMP RATSIMP) 791180. $%R83)
             ((MTIMES SIMP RATSIMP) 374826. $%R84)
             ((MTIMES SIMP RATSIMP) 2772119. $%R85)
             ((MTIMES SIMP RATSIMP) -325780. $%R86)
             ((MTIMES SIMP RATSIMP) -558480. $%R87)
             ((MTIMES SIMP RATSIMP) 454808. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4188600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 26370996. $%R80)
             ((MTIMES SIMP RATSIMP) -4958115. $%R81)
             ((MTIMES SIMP RATSIMP) -6541814. $%R82)
             ((MTIMES SIMP RATSIMP) 5538260. $%R83)
             ((MTIMES SIMP RATSIMP) 2011602. $%R84)
             ((MTIMES SIMP RATSIMP) 22840773. $%R85)
             ((MTIMES SIMP RATSIMP) -2280460. $%R86)
             ((MTIMES SIMP RATSIMP) -3909360. $%R87)
             ((MTIMES SIMP RATSIMP) 4056616. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2094300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 951564. $%R80)
             ((MTIMES SIMP RATSIMP) -878835. $%R81)
             ((MTIMES SIMP RATSIMP) 209174. $%R82)
             ((MTIMES SIMP RATSIMP) 395590. $%R83)
             ((MTIMES SIMP RATSIMP) 678768. $%R84)
             ((MTIMES SIMP RATSIMP) 419982. $%R85)
             ((MTIMES SIMP RATSIMP) -162890. $%R86)
             ((MTIMES SIMP RATSIMP) -279240. $%R87)
             ((MTIMES SIMP RATSIMP) -371656. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 418860.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1559448. $%R80)
             ((MTIMES SIMP RATSIMP) 1280895. $%R81)
             ((MTIMES SIMP RATSIMP) 163038. $%R82)
             ((MTIMES SIMP RATSIMP) -139620. $%R83)
             ((MTIMES SIMP RATSIMP) 750726. $%R84)
             ((MTIMES SIMP RATSIMP) -1935331. $%R85)
             ((MTIMES SIMP RATSIMP) -558480. $%R86)
             ((MTIMES SIMP RATSIMP) 837720. $%R87)
             ((MTIMES SIMP RATSIMP) 2147728. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4188600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10916136. $%R80)
             ((MTIMES SIMP RATSIMP) 7885185. $%R81)
             ((MTIMES SIMP RATSIMP) 1314426. $%R82)
             ((MTIMES SIMP RATSIMP) -977340. $%R83)
             ((MTIMES SIMP RATSIMP) 5255082. $%R84)
             ((MTIMES SIMP RATSIMP) -15831157. $%R85)
             ((MTIMES SIMP RATSIMP) -3909360. $%R86)
             ((MTIMES SIMP RATSIMP) 5864040. $%R87)
             ((MTIMES SIMP RATSIMP) 14715856. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4188600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1559448. $%R80)
             ((MTIMES SIMP RATSIMP) 1898655. $%R81)
             ((MTIMES SIMP RATSIMP) -534282. $%R82)
             ((MTIMES SIMP RATSIMP) -139620. $%R83)
             ((MTIMES SIMP RATSIMP) 750726. $%R84)
             ((MTIMES SIMP RATSIMP) -1228651. $%R85)
             ((MTIMES SIMP RATSIMP) -558480. $%R86)
             ((MTIMES SIMP RATSIMP) 837720. $%R87)
             ((MTIMES SIMP RATSIMP) 1731208. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 83772.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 448932. $%R80)
             ((MTIMES SIMP RATSIMP) -535791. $%R81)
             ((MTIMES SIMP RATSIMP) -120298. $%R82)
             ((MTIMES SIMP RATSIMP) 186160. $%R83)
             ((MTIMES SIMP RATSIMP) -75180. $%R84)
             ((MTIMES SIMP RATSIMP) 55917. $%R85)
             ((MTIMES SIMP RATSIMP) 46540. $%R86)
             ((MTIMES SIMP RATSIMP) -279240. $%R87)
             ((MTIMES SIMP RATSIMP) -410656. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 837720.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3090972. $%R80)
             ((MTIMES SIMP RATSIMP) -3860925. $%R81)
             ((MTIMES SIMP RATSIMP) -746398. $%R82)
             ((MTIMES SIMP RATSIMP) 1303120. $%R83)
             ((MTIMES SIMP RATSIMP) -648696. $%R84)
             ((MTIMES SIMP RATSIMP) -121189. $%R85)
             ((MTIMES SIMP RATSIMP) 325780. $%R86)
             ((MTIMES SIMP RATSIMP) -1954680. $%R87)
             ((MTIMES SIMP RATSIMP) -2938368. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 837720.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 68736. $%R80)
             ((MTIMES SIMP RATSIMP) -731265. $%R81)
             ((MTIMES SIMP RATSIMP) 190526. $%R82)
             ((MTIMES SIMP RATSIMP) 186160. $%R83)
             ((MTIMES SIMP RATSIMP) 121362. $%R84)
             ((MTIMES SIMP RATSIMP) -214567. $%R85)
             ((MTIMES SIMP RATSIMP) 46540. $%R86)
             ((MTIMES SIMP RATSIMP) -279240. $%R87)
             ((MTIMES SIMP RATSIMP) -494904. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1611.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1068. $%R81)
             ((MTIMES SIMP RATSIMP) -1710. $%R82)
             ((MTIMES SIMP RATSIMP) -1611. $%R84)
             ((MTIMES SIMP RATSIMP) 2849. $%R85)
             ((MTIMES SIMP RATSIMP) 1672. $%R88)))
           $%R81 $%R84
           ((MTIMES SIMP) ((RAT SIMP) 1. 41886.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 70884. $%R80)
             ((MTIMES SIMP RATSIMP) 11559. $%R81)
             ((MTIMES SIMP RATSIMP) -42066. $%R82)
             ((MTIMES SIMP RATSIMP) 11277. $%R84)
             ((MTIMES SIMP RATSIMP) 76780. $%R85)
             ((MTIMES SIMP RATSIMP) 176. $%R88)))
           $%R82
           ((MTIMES SIMP) ((RAT SIMP) -1. 41886.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 70884. $%R80)
             ((MTIMES SIMP RATSIMP) 28056. $%R81)
             ((MTIMES SIMP RATSIMP) -10710. $%R82)
             ((MTIMES SIMP RATSIMP) 11277. $%R84)
             ((MTIMES SIMP RATSIMP) -39050. $%R85)
             ((MTIMES SIMP RATSIMP) 10472. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 55848.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 96660. $%R80)
             ((MTIMES SIMP RATSIMP) 8097. $%R81)
             ((MTIMES SIMP RATSIMP) -52470. $%R82)
             ((MTIMES SIMP RATSIMP) -74106. $%R84)
             ((MTIMES SIMP RATSIMP) 104999. $%R85)
             ((MTIMES SIMP RATSIMP) 51304. $%R88)))
           $%R88
           ((MTIMES SIMP) ((RAT SIMP) 1. 9308.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16110. $%R80)
             ((MTIMES SIMP RATSIMP) 17541. $%R81)
             ((MTIMES SIMP RATSIMP) -19080. $%R82)
             ((MTIMES SIMP RATSIMP) -12351. $%R84)
             ((MTIMES SIMP RATSIMP) 17450. $%R85)
             ((MTIMES SIMP RATSIMP) 9348. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 96660.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 92364. $%R80)
             ((MTIMES SIMP RATSIMP) 59460. $%R81)
             ((MTIMES SIMP RATSIMP) -120476. $%R82)
             ((MTIMES SIMP RATSIMP) 28640. $%R83)
             ((MTIMES SIMP RATSIMP) 31683. $%R84)
             ((MTIMES SIMP RATSIMP) 133972. $%R85)
             ((MTIMES SIMP RATSIMP) 7160. $%R86)
             ((MTIMES SIMP RATSIMP) 53700. $%R87)
             ((MTIMES SIMP RATSIMP) 23064. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6282900.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16333392. $%R80)
             ((MTIMES SIMP RATSIMP) 13108845. $%R81)
             ((MTIMES SIMP RATSIMP) -17145028. $%R82)
             ((MTIMES SIMP RATSIMP) -2885480. $%R83)
             ((MTIMES SIMP RATSIMP) -18047496. $%R84)
             ((MTIMES SIMP RATSIMP) 22101296. $%R85)
             ((MTIMES SIMP RATSIMP) 2420080. $%R86)
             ((MTIMES SIMP RATSIMP) 6841380. $%R87)
             ((MTIMES SIMP RATSIMP) 12611832. $%R88)))
           $%R87
           ((MTIMES SIMP) ((RAT SIMP) 1. 2094300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3118896. $%R80)
             ((MTIMES SIMP RATSIMP) 2226585. $%R81)
             ((MTIMES SIMP RATSIMP) -1068564. $%R82)
             ((MTIMES SIMP RATSIMP) -279240. $%R83)
             ((MTIMES SIMP RATSIMP) 1501452. $%R84)
             ((MTIMES SIMP RATSIMP) -1410152. $%R85)
             ((MTIMES SIMP RATSIMP) -1116960. $%R86)
             ((MTIMES SIMP RATSIMP) -418860. $%R87)
             ((MTIMES SIMP RATSIMP) -726184. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1570725.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4863072. $%R80)
             ((MTIMES SIMP RATSIMP) 6804195. $%R81)
             ((MTIMES SIMP RATSIMP) -5413348. $%R82)
             ((MTIMES SIMP RATSIMP) -791180. $%R83)
             ((MTIMES SIMP RATSIMP) -4136511. $%R84)
             ((MTIMES SIMP RATSIMP) 6184836. $%R85)
             ((MTIMES SIMP RATSIMP) 325780. $%R86)
             ((MTIMES SIMP RATSIMP) 2129205. $%R87)
             ((MTIMES SIMP RATSIMP) 5627312. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6282900.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 234132. $%R80)
             ((MTIMES SIMP RATSIMP) 18401520. $%R81)
             ((MTIMES SIMP RATSIMP) -9820388. $%R82)
             ((MTIMES SIMP RATSIMP) -2420080. $%R83)
             ((MTIMES SIMP RATSIMP) 943509. $%R84)
             ((MTIMES SIMP RATSIMP) 2113716. $%R85)
             ((MTIMES SIMP RATSIMP) -2699320. $%R86)
             ((MTIMES SIMP RATSIMP) -139620. $%R87)
             ((MTIMES SIMP RATSIMP) 4957672. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1432.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3525. $%R81)
             ((MTIMES SIMP RATSIMP) -2250. $%R82)
             ((MTIMES SIMP RATSIMP) -406. $%R85)
             ((MTIMES SIMP RATSIMP) 2200. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 628290.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3074862. $%R80)
             ((MTIMES SIMP RATSIMP) 5458875. $%R81)
             ((MTIMES SIMP RATSIMP) -497998. $%R82)
             ((MTIMES SIMP RATSIMP) -791180. $%R83)
             ((MTIMES SIMP RATSIMP) 2218884. $%R84)
             ((MTIMES SIMP RATSIMP) -3619779. $%R85)
             ((MTIMES SIMP RATSIMP) 325780. $%R86)
             ((MTIMES SIMP RATSIMP) 558480. $%R87)
             ((MTIMES SIMP RATSIMP) 821192. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1256580.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3118896. $%R80)
             ((MTIMES SIMP RATSIMP) 5382075. $%R81)
             ((MTIMES SIMP RATSIMP) -11517834. $%R82)
             ((MTIMES SIMP RATSIMP) -279240. $%R83)
             ((MTIMES SIMP RATSIMP) 1501452. $%R84)
             ((MTIMES SIMP RATSIMP) 7316293. $%R85)
             ((MTIMES SIMP RATSIMP) -1116960. $%R86)
             ((MTIMES SIMP RATSIMP) 1675440. $%R87)
             ((MTIMES SIMP RATSIMP) 7927136. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 251316.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1853724. $%R80)
             ((MTIMES SIMP RATSIMP) 356493. $%R81)
             ((MTIMES SIMP RATSIMP) -649486. $%R82)
             ((MTIMES SIMP RATSIMP) -372320. $%R83)
             ((MTIMES SIMP RATSIMP) 1187844. $%R84)
             ((MTIMES SIMP RATSIMP) 631235. $%R85)
             ((MTIMES SIMP RATSIMP) -93080. $%R86)
             ((MTIMES SIMP RATSIMP) 558480. $%R87)
             ((MTIMES SIMP RATSIMP) 101808. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1675440.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11184636. $%R80)
             ((MTIMES SIMP RATSIMP) 18142425. $%R81)
             ((MTIMES SIMP RATSIMP) -13657174. $%R82)
             ((MTIMES SIMP RATSIMP) -2606240. $%R83)
             ((MTIMES SIMP RATSIMP) 3746112. $%R84)
             ((MTIMES SIMP RATSIMP) 3364363. $%R85)
             ((MTIMES SIMP RATSIMP) -651560. $%R86)
             ((MTIMES SIMP RATSIMP) 3909360. $%R87)
             ((MTIMES SIMP RATSIMP) 10656016. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4188600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2841804. $%R80)
             ((MTIMES SIMP RATSIMP) -47796735. $%R81)
             ((MTIMES SIMP RATSIMP) -529086. $%R82)
             ((MTIMES SIMP RATSIMP) 7260240. $%R83)
             ((MTIMES SIMP RATSIMP) -6978852. $%R84)
             ((MTIMES SIMP RATSIMP) 27400127. $%R85)
             ((MTIMES SIMP RATSIMP) 8097960. $%R86)
             ((MTIMES SIMP RATSIMP) -1675440. $%R87)
             ((MTIMES SIMP RATSIMP) -11611616. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 12565800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33742932. $%R80)
             ((MTIMES SIMP RATSIMP) 171145995. $%R81)
             ((MTIMES SIMP RATSIMP) -146766938. $%R82)
             ((MTIMES SIMP RATSIMP) -30344080. $%R83)
             ((MTIMES SIMP RATSIMP) -153511116. $%R84)
             ((MTIMES SIMP RATSIMP) 172828741. $%R85)
             ((MTIMES SIMP RATSIMP) 11262680. $%R86)
             ((MTIMES SIMP RATSIMP) 73160880. $%R87)
             ((MTIMES SIMP RATSIMP) 167839872. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 46800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 121968. $%R80)
             ((MTIMES SIMP RATSIMP) -115095. $%R81)
             ((MTIMES SIMP RATSIMP) -136662. $%R82)
             ((MTIMES SIMP RATSIMP) -10920. $%R83)
             ((MTIMES SIMP RATSIMP) 58716. $%R84)
             ((MTIMES SIMP RATSIMP) 261359. $%R85)
             ((MTIMES SIMP RATSIMP) -43680. $%R86)
             ((MTIMES SIMP RATSIMP) 65520. $%R87)
             ((MTIMES SIMP RATSIMP) 32128. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2513160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4205784. $%R80)
             ((MTIMES SIMP RATSIMP) -13699875. $%R81)
             ((MTIMES SIMP RATSIMP) -3959326. $%R82)
             ((MTIMES SIMP RATSIMP) 2140840. $%R83)
             ((MTIMES SIMP RATSIMP) -1802172. $%R84)
             ((MTIMES SIMP RATSIMP) 11738187. $%R85)
             ((MTIMES SIMP RATSIMP) 5770960. $%R86)
             ((MTIMES SIMP RATSIMP) 558480. $%R87)
             ((MTIMES SIMP RATSIMP) -2470096. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12565800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 108358008. $%R80)
             ((MTIMES SIMP RATSIMP) 40960905. $%R81)
             ((MTIMES SIMP RATSIMP) -10544822. $%R82)
             ((MTIMES SIMP RATSIMP) 2885480. $%R83)
             ((MTIMES SIMP RATSIMP) 33029796. $%R84)
             ((MTIMES SIMP RATSIMP) 7498879. $%R85)
             ((MTIMES SIMP RATSIMP) -2420080. $%R86)
             ((MTIMES SIMP RATSIMP) 49704720. $%R87)
             ((MTIMES SIMP RATSIMP) 20605968. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4188600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 17045454. $%R80)
             ((MTIMES SIMP RATSIMP) 3691515. $%R81)
             ((MTIMES SIMP RATSIMP) 11257814. $%R82)
             ((MTIMES SIMP RATSIMP) -5538260. $%R83)
             ((MTIMES SIMP RATSIMP) 4110198. $%R84)
             ((MTIMES SIMP RATSIMP) -6147223. $%R85)
             ((MTIMES SIMP RATSIMP) 2280460. $%R86)
             ((MTIMES SIMP RATSIMP) 3909360. $%R87)
             ((MTIMES SIMP RATSIMP) -8667816. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1256580.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1191066. $%R80)
             ((MTIMES SIMP RATSIMP) 11810235. $%R81)
             ((MTIMES SIMP RATSIMP) -8349554. $%R82)
             ((MTIMES SIMP RATSIMP) -2838940. $%R83)
             ((MTIMES SIMP RATSIMP) -16402128. $%R84)
             ((MTIMES SIMP RATSIMP) 13652673. $%R85)
             ((MTIMES SIMP RATSIMP) 1908140. $%R86)
             ((MTIMES SIMP RATSIMP) 6143280. $%R87)
             ((MTIMES SIMP RATSIMP) 11166976. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 698100.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4112346. $%R80)
             ((MTIMES SIMP RATSIMP) 1919685. $%R81)
             ((MTIMES SIMP RATSIMP) -368614. $%R82)
             ((MTIMES SIMP RATSIMP) 884260. $%R83)
             ((MTIMES SIMP RATSIMP) 588552. $%R84)
             ((MTIMES SIMP RATSIMP) 198823. $%R85)
             ((MTIMES SIMP RATSIMP) 46540. $%R86)
             ((MTIMES SIMP RATSIMP) 1675440. $%R87)
             ((MTIMES SIMP RATSIMP) 988816. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 523575.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 779724. $%R80)
             ((MTIMES SIMP RATSIMP) 3946575. $%R81)
             ((MTIMES SIMP RATSIMP) -1101936. $%R82)
             ((MTIMES SIMP RATSIMP) -593385. $%R83)
             ((MTIMES SIMP RATSIMP) 375363. $%R84)
             ((MTIMES SIMP RATSIMP) -774128. $%R85)
             ((MTIMES SIMP RATSIMP) -279240. $%R86)
             ((MTIMES SIMP RATSIMP) 418860. $%R87)
             ((MTIMES SIMP RATSIMP) 1328144. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2094300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6439704. $%R80)
             ((MTIMES SIMP RATSIMP) 16057125. $%R81)
             ((MTIMES SIMP RATSIMP) -14530406. $%R82)
             ((MTIMES SIMP RATSIMP) -2280460. $%R83)
             ((MTIMES SIMP RATSIMP) -7596402. $%R84)
             ((MTIMES SIMP RATSIMP) 13411937. $%R85)
             ((MTIMES SIMP RATSIMP) -46540. $%R86)
             ((MTIMES SIMP RATSIMP) 5305560. $%R87)
             ((MTIMES SIMP RATSIMP) 14404424. $%R88)))
           $%R86
           ((MTIMES SIMP) ((RAT SIMP) -1. 418860.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1559448. $%R80)
             ((MTIMES SIMP RATSIMP) 525075. $%R81)
             ((MTIMES SIMP RATSIMP) -370482. $%R82)
             ((MTIMES SIMP RATSIMP) -139620. $%R83)
             ((MTIMES SIMP RATSIMP) 750726. $%R84)
             ((MTIMES SIMP RATSIMP) 224099. $%R85)
             ((MTIMES SIMP RATSIMP) -139620. $%R86)
             ((MTIMES SIMP RATSIMP) 837720. $%R87)
             ((MTIMES SIMP RATSIMP) 267928. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 104715.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 88068. $%R80)
             ((MTIMES SIMP RATSIMP) 237375. $%R81)
             ((MTIMES SIMP RATSIMP) -73312. $%R82)
             ((MTIMES SIMP RATSIMP) -93080. $%R83)
             ((MTIMES SIMP RATSIMP) -492429. $%R84)
             ((MTIMES SIMP RATSIMP) 271864. $%R85)
             ((MTIMES SIMP RATSIMP) 81445. $%R86)
             ((MTIMES SIMP RATSIMP) 139620. $%R87)
             ((MTIMES SIMP RATSIMP) 155248. $%R88)))
           $%R83
           ((MTIMES SIMP) ((RAT SIMP) -1. 6444.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6444. $%R80)
             ((MTIMES SIMP RATSIMP) 4281. $%R81)
             ((MTIMES SIMP RATSIMP) -5886. $%R82)
             ((MTIMES SIMP RATSIMP) 5243. $%R85)
             ((MTIMES SIMP RATSIMP) 2032. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 716.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 245. $%R81)
             ((MTIMES SIMP RATSIMP) 194. $%R82)
             ((MTIMES SIMP RATSIMP) -193. $%R85)
             ((MTIMES SIMP RATSIMP) 224. $%R88)))
           $%R80)))
        ((MLIST SIMP) 8. 2.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 41886.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -570294. $%R80)
             ((MTIMES SIMP RATSIMP) 691773. $%R81)
             ((MTIMES SIMP RATSIMP) 201426. $%R82)
             ((MTIMES SIMP RATSIMP) -279240. $%R83)
             ((MTIMES SIMP RATSIMP) 85383. $%R84)
             ((MTIMES SIMP RATSIMP) -1417477. $%R85)
             ((MTIMES SIMP RATSIMP) -69810. $%R86)
             ((MTIMES SIMP RATSIMP) 418860. $%R87)
             ((MTIMES SIMP RATSIMP) 535900. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 418860.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -5763084. $%R80)
             ((MTIMES SIMP RATSIMP) 7615185. $%R81)
             ((MTIMES SIMP RATSIMP) 1355906. $%R82)
             ((MTIMES SIMP RATSIMP) -2606240. $%R83)
             ((MTIMES SIMP RATSIMP) 878532. $%R84)
             ((MTIMES SIMP RATSIMP) -2647977. $%R85)
             ((MTIMES SIMP RATSIMP) -651560. $%R86)
             ((MTIMES SIMP RATSIMP) 3909360. $%R87)
             ((MTIMES SIMP RATSIMP) 5768576. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 167544.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -981636. $%R80)
             ((MTIMES SIMP RATSIMP) 1279881. $%R81)
             ((MTIMES SIMP RATSIMP) 148634. $%R82)
             ((MTIMES SIMP RATSIMP) -372320. $%R83)
             ((MTIMES SIMP RATSIMP) 150360. $%R84)
             ((MTIMES SIMP RATSIMP) 1652695. $%R85)
             ((MTIMES SIMP RATSIMP) -93080. $%R86)
             ((MTIMES SIMP RATSIMP) 558480. $%R87)
             ((MTIMES SIMP RATSIMP) 959632. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 837720.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -519816. $%R80)
             ((MTIMES SIMP RATSIMP) 1332585. $%R81)
             ((MTIMES SIMP RATSIMP) -353606. $%R82)
             ((MTIMES SIMP RATSIMP) -186160. $%R83)
             ((MTIMES SIMP RATSIMP) -250242. $%R84)
             ((MTIMES SIMP RATSIMP) 2108087. $%R85)
             ((MTIMES SIMP RATSIMP) -46540. $%R86)
             ((MTIMES SIMP RATSIMP) 279240. $%R87)
             ((MTIMES SIMP RATSIMP) 914984. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1675440.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -4540872. $%R80)
             ((MTIMES SIMP RATSIMP) 2282235. $%R81)
             ((MTIMES SIMP RATSIMP) 2463598. $%R82)
             ((MTIMES SIMP RATSIMP) -1303120. $%R83)
             ((MTIMES SIMP RATSIMP) 1760286. $%R84)
             ((MTIMES SIMP RATSIMP) -3124751. $%R85)
             ((MTIMES SIMP RATSIMP) -325780. $%R86)
             ((MTIMES SIMP RATSIMP) 1954680. $%R87)
             ((MTIMES SIMP RATSIMP) 2097048. $%R88)))
           ((MPLUS SIMP) $%R84 ((MTIMES SIMP RATSIMP) 2. $%R85))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1675440.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -68736. $%R80)
             ((MTIMES SIMP RATSIMP) 731265. $%R81)
             ((MTIMES SIMP RATSIMP) -190526. $%R82)
             ((MTIMES SIMP RATSIMP) -186160. $%R83)
             ((MTIMES SIMP RATSIMP) -121362. $%R84)
             ((MTIMES SIMP RATSIMP) 214567. $%R85)
             ((MTIMES SIMP RATSIMP) -46540. $%R86)
             ((MTIMES SIMP RATSIMP) 279240. $%R87)
             ((MTIMES SIMP RATSIMP) 494904. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 120825.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2915373. $%R80)
             ((MTIMES SIMP RATSIMP) -1005105. $%R81)
             ((MTIMES SIMP RATSIMP) -350812. $%R82)
             ((MTIMES SIMP RATSIMP) 674830. $%R83)
             ((MTIMES SIMP RATSIMP) 522501. $%R84)
             ((MTIMES SIMP RATSIMP) 1170789. $%R85)
             ((MTIMES SIMP RATSIMP) -334730. $%R86)
             ((MTIMES SIMP RATSIMP) -504780. $%R87)
             ((MTIMES SIMP RATSIMP) 249968. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 80550.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1049298. $%R80)
             ((MTIMES SIMP RATSIMP) 904605. $%R81)
             ((MTIMES SIMP RATSIMP) -170788. $%R82)
             ((MTIMES SIMP RATSIMP) -361580. $%R83)
             ((MTIMES SIMP RATSIMP) -374826. $%R84)
             ((MTIMES SIMP RATSIMP) -267489. $%R85)
             ((MTIMES SIMP RATSIMP) 110980. $%R86)
             ((MTIMES SIMP RATSIMP) 397380. $%R87)
             ((MTIMES SIMP RATSIMP) 369032. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3141450.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15435528. $%R80)
             ((MTIMES SIMP RATSIMP) 8335380. $%R81)
             ((MTIMES SIMP RATSIMP) -11142377. $%R82)
             ((MTIMES SIMP RATSIMP) 791180. $%R83)
             ((MTIMES SIMP RATSIMP) -4200414. $%R84)
             ((MTIMES SIMP RATSIMP) 11748114. $%R85)
             ((MTIMES SIMP RATSIMP) -325780. $%R86)
             ((MTIMES SIMP RATSIMP) 2582970. $%R87)
             ((MTIMES SIMP RATSIMP) 9024688. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6282900.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 82551936. $%R80)
             ((MTIMES SIMP RATSIMP) 64574565. $%R81)
             ((MTIMES SIMP RATSIMP) -8085334. $%R82)
             ((MTIMES SIMP RATSIMP) -4002440. $%R83)
             ((MTIMES SIMP RATSIMP) 34548432. $%R84)
             ((MTIMES SIMP RATSIMP) -30666477. $%R85)
             ((MTIMES SIMP RATSIMP) -27179360. $%R86)
             ((MTIMES SIMP RATSIMP) 32391840. $%R87)
             ((MTIMES SIMP RATSIMP) 99429776. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2094300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 13609728. $%R80)
             ((MTIMES SIMP RATSIMP) 25399095. $%R81)
             ((MTIMES SIMP RATSIMP) -3111582. $%R82)
             ((MTIMES SIMP RATSIMP) -3630120. $%R83)
             ((MTIMES SIMP RATSIMP) 7694136. $%R84)
             ((MTIMES SIMP RATSIMP) -11675371. $%R85)
             ((MTIMES SIMP RATSIMP) -6143280. $%R86)
             ((MTIMES SIMP RATSIMP) 9214920. $%R87)
             ((MTIMES SIMP RATSIMP) 24511648. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3141450.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1903128. $%R80)
             ((MTIMES SIMP RATSIMP) -4556895. $%R81)
             ((MTIMES SIMP RATSIMP) 3708973. $%R82)
             ((MTIMES SIMP RATSIMP) 791180. $%R83)
             ((MTIMES SIMP RATSIMP) 1357536. $%R84)
             ((MTIMES SIMP RATSIMP) -136986. $%R85)
             ((MTIMES SIMP RATSIMP) -325780. $%R86)
             ((MTIMES SIMP RATSIMP) 2582970. $%R87)
             ((MTIMES SIMP RATSIMP) 2322088. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 12565800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -192497316. $%R80)
             ((MTIMES SIMP RATSIMP) 70921065. $%R81)
             ((MTIMES SIMP RATSIMP) -21135406. $%R82)
             ((MTIMES SIMP RATSIMP) -38348960. $%R83)
             ((MTIMES SIMP RATSIMP) -89956092. $%R84)
             ((MTIMES SIMP RATSIMP) -117960433. $%R85)
             ((MTIMES SIMP RATSIMP) 28110160. $%R86)
             ((MTIMES SIMP RATSIMP) 37418160. $%R87)
             ((MTIMES SIMP RATSIMP) 2422464. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 25131600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 257465724. $%R80)
             ((MTIMES SIMP RATSIMP) 210815565. $%R81)
             ((MTIMES SIMP RATSIMP) -176200766. $%R82)
             ((MTIMES SIMP RATSIMP) -2978560. $%R83)
             ((MTIMES SIMP RATSIMP) -84779412. $%R84)
             ((MTIMES SIMP RATSIMP) 406109287. $%R85)
             ((MTIMES SIMP RATSIMP) -25876240. $%R86)
             ((MTIMES SIMP RATSIMP) 84888960. $%R87)
             ((MTIMES SIMP RATSIMP) 278587104. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12565800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5945664. $%R80)
             ((MTIMES SIMP RATSIMP) 12685890. $%R81)
             ((MTIMES SIMP RATSIMP) -16797226. $%R82)
             ((MTIMES SIMP RATSIMP) -4840160. $%R83)
             ((MTIMES SIMP RATSIMP) -24372282. $%R84)
             ((MTIMES SIMP RATSIMP) 13843007. $%R85)
             ((MTIMES SIMP RATSIMP) 5072860. $%R86)
             ((MTIMES SIMP RATSIMP) 6003660. $%R87)
             ((MTIMES SIMP RATSIMP) 9648144. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4188600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 38318172. $%R80)
             ((MTIMES SIMP RATSIMP) 29341545. $%R81)
             ((MTIMES SIMP RATSIMP) 2049202. $%R82)
             ((MTIMES SIMP RATSIMP) 372320. $%R83)
             ((MTIMES SIMP RATSIMP) 12228564. $%R84)
             ((MTIMES SIMP RATSIMP) -57670289. $%R85)
             ((MTIMES SIMP RATSIMP) -12472720. $%R86)
             ((MTIMES SIMP RATSIMP) 6143280. $%R87)
             ((MTIMES SIMP RATSIMP) 36938112. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 8377200.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 77416068. $%R80)
             ((MTIMES SIMP RATSIMP) -46488045. $%R81)
             ((MTIMES SIMP RATSIMP) -2735362. $%R82)
             ((MTIMES SIMP RATSIMP) 16382080. $%R83)
             ((MTIMES SIMP RATSIMP) 7554516. $%R84)
             ((MTIMES SIMP RATSIMP) -37136391. $%R85)
             ((MTIMES SIMP RATSIMP) -4281680. $%R86)
             ((MTIMES SIMP RATSIMP) 2233920. $%R87)
             ((MTIMES SIMP RATSIMP) 17868128. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4188600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6581472. $%R80)
             ((MTIMES SIMP RATSIMP) 2367570. $%R81)
             ((MTIMES SIMP RATSIMP) -1184498. $%R82)
             ((MTIMES SIMP RATSIMP) 372320. $%R83)
             ((MTIMES SIMP RATSIMP) 3609714. $%R84)
             ((MTIMES SIMP RATSIMP) -4940289. $%R85)
             ((MTIMES SIMP RATSIMP) -2001220. $%R86)
             ((MTIMES SIMP RATSIMP) -139620. $%R87)
             ((MTIMES SIMP RATSIMP) 261712. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1675440.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3464724. $%R80)
             ((MTIMES SIMP RATSIMP) 17375445. $%R81)
             ((MTIMES SIMP RATSIMP) -1146734. $%R82)
             ((MTIMES SIMP RATSIMP) -6329440. $%R83)
             ((MTIMES SIMP RATSIMP) 4347552. $%R84)
             ((MTIMES SIMP RATSIMP) -20657797. $%R85)
             ((MTIMES SIMP RATSIMP) -1582360. $%R86)
             ((MTIMES SIMP RATSIMP) 9494160. $%R87)
             ((MTIMES SIMP RATSIMP) 12265616. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3350880.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 17877804. $%R80)
             ((MTIMES SIMP RATSIMP) 6943065. $%R81)
             ((MTIMES SIMP RATSIMP) -16576886. $%R82)
             ((MTIMES SIMP RATSIMP) 2606240. $%R83)
             ((MTIMES SIMP RATSIMP) 249168. $%R84)
             ((MTIMES SIMP RATSIMP) 28159507. $%R85)
             ((MTIMES SIMP RATSIMP) 651560. $%R86)
             ((MTIMES SIMP RATSIMP) -3909360. $%R87)
             ((MTIMES SIMP RATSIMP) 2114544. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1675440.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -137472. $%R80)
             ((MTIMES SIMP RATSIMP) 3524655. $%R81)
             ((MTIMES SIMP RATSIMP) -1697302. $%R82)
             ((MTIMES SIMP RATSIMP) -372320. $%R83)
             ((MTIMES SIMP RATSIMP) -242724. $%R84)
             ((MTIMES SIMP RATSIMP) -1064956. $%R85)
             ((MTIMES SIMP RATSIMP) -93080. $%R86)
             ((MTIMES SIMP RATSIMP) 558480. $%R87)
             ((MTIMES SIMP RATSIMP) 2276808. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 628290.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1579317. $%R80)
             ((MTIMES SIMP RATSIMP) 6972495. $%R81)
             ((MTIMES SIMP RATSIMP) -3738322. $%R82)
             ((MTIMES SIMP RATSIMP) -1419470. $%R83)
             ((MTIMES SIMP RATSIMP) -7790259. $%R84)
             ((MTIMES SIMP RATSIMP) 7797189. $%R85)
             ((MTIMES SIMP RATSIMP) 954070. $%R86)
             ((MTIMES SIMP RATSIMP) 3071640. $%R87)
             ((MTIMES SIMP RATSIMP) 6385388. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2513160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -12711864. $%R80)
             ((MTIMES SIMP RATSIMP) 17872635. $%R81)
             ((MTIMES SIMP RATSIMP) 5244526. $%R82)
             ((MTIMES SIMP RATSIMP) -2140840. $%R83)
             ((MTIMES SIMP RATSIMP) 2962092. $%R84)
             ((MTIMES SIMP RATSIMP) -7052187. $%R85)
             ((MTIMES SIMP RATSIMP) -5770960. $%R86)
             ((MTIMES SIMP RATSIMP) -558480. $%R87)
             ((MTIMES SIMP RATSIMP) 6239776. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1256580.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2843952. $%R80)
             ((MTIMES SIMP RATSIMP) 4521015. $%R81)
             ((MTIMES SIMP RATSIMP) -11921918. $%R82)
             ((MTIMES SIMP RATSIMP) -1023880. $%R83)
             ((MTIMES SIMP RATSIMP) -240576. $%R84)
             ((MTIMES SIMP RATSIMP) 11833541. $%R85)
             ((MTIMES SIMP RATSIMP) -1303120. $%R86)
             ((MTIMES SIMP RATSIMP) 279240. $%R87)
             ((MTIMES SIMP RATSIMP) 8328032. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 628290.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5201382. $%R80)
             ((MTIMES SIMP RATSIMP) 6433935. $%R81)
             ((MTIMES SIMP RATSIMP) -1131688. $%R82)
             ((MTIMES SIMP RATSIMP) -791180. $%R83)
             ((MTIMES SIMP RATSIMP) 2557194. $%R84)
             ((MTIMES SIMP RATSIMP) -1316379. $%R85)
             ((MTIMES SIMP RATSIMP) 325780. $%R86)
             ((MTIMES SIMP RATSIMP) 1815060. $%R87)
             ((MTIMES SIMP RATSIMP) 826472. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1256580.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 5033838. $%R80)
             ((MTIMES SIMP RATSIMP) 2806350. $%R81)
             ((MTIMES SIMP RATSIMP) -960712. $%R82)
             ((MTIMES SIMP RATSIMP) -93080. $%R83)
             ((MTIMES SIMP RATSIMP) -3746649. $%R84)
             ((MTIMES SIMP RATSIMP) 5360304. $%R85)
             ((MTIMES SIMP RATSIMP) -442130. $%R86)
             ((MTIMES SIMP RATSIMP) 139620. $%R87)
             ((MTIMES SIMP RATSIMP) 5723468. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 251316.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1539042. $%R80)
             ((MTIMES SIMP RATSIMP) -196944. $%R81)
             ((MTIMES SIMP RATSIMP) -114212. $%R82)
             ((MTIMES SIMP RATSIMP) 93080. $%R83)
             ((MTIMES SIMP RATSIMP) 131565. $%R84)
             ((MTIMES SIMP RATSIMP) -205602. $%R85)
             ((MTIMES SIMP RATSIMP) -60502. $%R86)
             ((MTIMES SIMP RATSIMP) -139620. $%R87)
             ((MTIMES SIMP RATSIMP) 599620. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 25131600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 65341086. $%R80)
             ((MTIMES SIMP RATSIMP) -11173515. $%R81)
             ((MTIMES SIMP RATSIMP) -111662774. $%R82)
             ((MTIMES SIMP RATSIMP) 29273660. $%R83)
             ((MTIMES SIMP RATSIMP) -17191518. $%R84)
             ((MTIMES SIMP RATSIMP) 192894843. $%R85)
             ((MTIMES SIMP RATSIMP) -12053860. $%R86)
             ((MTIMES SIMP RATSIMP) 29599440. $%R87)
             ((MTIMES SIMP RATSIMP) 9690856. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 50263200.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -90121488. $%R80)
             ((MTIMES SIMP RATSIMP) -32085255. $%R81)
             ((MTIMES SIMP RATSIMP) -58110358. $%R82)
             ((MTIMES SIMP RATSIMP) 19453720. $%R83)
             ((MTIMES SIMP RATSIMP) 163898844. $%R84)
             ((MTIMES SIMP RATSIMP) -86066169. $%R85)
             ((MTIMES SIMP RATSIMP) -33881120. $%R86)
             ((MTIMES SIMP RATSIMP) 117839280. $%R87)
             ((MTIMES SIMP RATSIMP) 41881952. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 837720.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1265172. $%R80)
             ((MTIMES SIMP RATSIMP) 1013685. $%R81)
             ((MTIMES SIMP RATSIMP) 457298. $%R82)
             ((MTIMES SIMP RATSIMP) -372320. $%R83)
             ((MTIMES SIMP RATSIMP) -4334664. $%R84)
             ((MTIMES SIMP RATSIMP) -991461. $%R85)
             ((MTIMES SIMP RATSIMP) -93080. $%R86)
             ((MTIMES SIMP RATSIMP) 558480. $%R87)
             ((MTIMES SIMP RATSIMP) 821648. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 837720.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 17443908. $%R80)
             ((MTIMES SIMP RATSIMP) 11077635. $%R81)
             ((MTIMES SIMP RATSIMP) -5417922. $%R82)
             ((MTIMES SIMP RATSIMP) -7818720. $%R83)
             ((MTIMES SIMP RATSIMP) -2100744. $%R84)
             ((MTIMES SIMP RATSIMP) 12870829. $%R85)
             ((MTIMES SIMP RATSIMP) -1954680. $%R86)
             ((MTIMES SIMP RATSIMP) 11728080. $%R87)
             ((MTIMES SIMP RATSIMP) 6512528. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2513160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18088308. $%R80)
             ((MTIMES SIMP RATSIMP) 3072135. $%R81)
             ((MTIMES SIMP RATSIMP) -1223442. $%R82)
             ((MTIMES SIMP RATSIMP) 20105280. $%R83)
             ((MTIMES SIMP RATSIMP) 18487836. $%R84)
             ((MTIMES SIMP RATSIMP) -20927711. $%R85)
             ((MTIMES SIMP RATSIMP) -1675440. $%R86)
             ((MTIMES SIMP RATSIMP) 5026320. $%R87)
             ((MTIMES SIMP RATSIMP) 8355968. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 2513160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 90639156. $%R80)
             ((MTIMES SIMP RATSIMP) 29042295. $%R81)
             ((MTIMES SIMP RATSIMP) -22250674. $%R82)
             ((MTIMES SIMP RATSIMP) -3723200. $%R83)
             ((MTIMES SIMP RATSIMP) 18728412. $%R84)
             ((MTIMES SIMP RATSIMP) 40842993. $%R85)
             ((MTIMES SIMP RATSIMP) -7632560. $%R86)
             ((MTIMES SIMP RATSIMP) 40769040. $%R87)
             ((MTIMES SIMP RATSIMP) 21416576. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 4188600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 15854388. $%R80)
             ((MTIMES SIMP RATSIMP) 18311385. $%R81)
             ((MTIMES SIMP RATSIMP) 2270698. $%R82)
             ((MTIMES SIMP RATSIMP) 4281680. $%R83)
             ((MTIMES SIMP RATSIMP) 6061656. $%R84)
             ((MTIMES SIMP RATSIMP) -21097101. $%R85)
             ((MTIMES SIMP RATSIMP) -1023880. $%R86)
             ((MTIMES SIMP RATSIMP) 16195920. $%R87)
             ((MTIMES SIMP RATSIMP) 11252368. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 4188600.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 53873988. $%R80)
             ((MTIMES SIMP RATSIMP) 9447285. $%R81)
             ((MTIMES SIMP RATSIMP) -10676702. $%R82)
             ((MTIMES SIMP RATSIMP) 4281680. $%R83)
             ((MTIMES SIMP RATSIMP) 15727656. $%R84)
             ((MTIMES SIMP RATSIMP) 25559199. $%R85)
             ((MTIMES SIMP RATSIMP) -1023880. $%R86)
             ((MTIMES SIMP RATSIMP) 16195920. $%R87)
             ((MTIMES SIMP RATSIMP) 1945168. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 12565800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33678492. $%R80)
             ((MTIMES SIMP RATSIMP) 883965. $%R81)
             ((MTIMES SIMP RATSIMP) -12581318. $%R82)
             ((MTIMES SIMP RATSIMP) 5957120. $%R83)
             ((MTIMES SIMP RATSIMP) 8748804. $%R84)
             ((MTIMES SIMP RATSIMP) 15221691. $%R85)
             ((MTIMES SIMP RATSIMP) -6887920. $%R86)
             ((MTIMES SIMP RATSIMP) 6143280. $%R87)
             ((MTIMES SIMP RATSIMP) 18901312. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12565800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 33678492. $%R80)
             ((MTIMES SIMP RATSIMP) 883965. $%R81)
             ((MTIMES SIMP RATSIMP) -12581318. $%R82)
             ((MTIMES SIMP RATSIMP) 5957120. $%R83)
             ((MTIMES SIMP RATSIMP) 8748804. $%R84)
             ((MTIMES SIMP RATSIMP) 15221691. $%R85)
             ((MTIMES SIMP RATSIMP) -6887920. $%R86)
             ((MTIMES SIMP RATSIMP) 6143280. $%R87)
             ((MTIMES SIMP RATSIMP) 18901312. $%R88))))))
        ((MLIST SIMP) 8. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) -1. 80550.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11971878. $%R80)
             ((MTIMES SIMP RATSIMP) -2661135. $%R81)
             ((MTIMES SIMP RATSIMP) -2576822. $%R82)
             ((MTIMES SIMP RATSIMP) 2616980. $%R83)
             ((MTIMES SIMP RATSIMP) 1438086. $%R84)
             ((MTIMES SIMP RATSIMP) 9411249. $%R85)
             ((MTIMES SIMP RATSIMP) -1077580. $%R86)
             ((MTIMES SIMP RATSIMP) -1847280. $%R87)
             ((MTIMES SIMP RATSIMP) 1413928. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1256580.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 113271558. $%R80)
             ((MTIMES SIMP RATSIMP) -43955565. $%R81)
             ((MTIMES SIMP RATSIMP) -13589762. $%R82)
             ((MTIMES SIMP RATSIMP) 24526580. $%R83)
             ((MTIMES SIMP RATSIMP) 11007426. $%R84)
             ((MTIMES SIMP RATSIMP) -59094351. $%R85)
             ((MTIMES SIMP RATSIMP) -10099180. $%R86)
             ((MTIMES SIMP RATSIMP) -17312880. $%R87)
             ((MTIMES SIMP RATSIMP) 2925688. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1570725.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -30796413. $%R80)
             ((MTIMES SIMP RATSIMP) 25720845. $%R81)
             ((MTIMES SIMP RATSIMP) -3650458. $%R82)
             ((MTIMES SIMP RATSIMP) -6725030. $%R83)
             ((MTIMES SIMP RATSIMP) -906456. $%R84)
             ((MTIMES SIMP RATSIMP) 122701131. $%R85)
             ((MTIMES SIMP RATSIMP) 2769130. $%R86)
             ((MTIMES SIMP RATSIMP) 4747080. $%R87)
             ((MTIMES SIMP RATSIMP) 6410552. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3141450.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -16302783. $%R80)
             ((MTIMES SIMP RATSIMP) 5624940. $%R81)
             ((MTIMES SIMP RATSIMP) -480068. $%R82)
             ((MTIMES SIMP RATSIMP) -2769130. $%R83)
             ((MTIMES SIMP RATSIMP) -3736446. $%R84)
             ((MTIMES SIMP RATSIMP) -13717734. $%R85)
             ((MTIMES SIMP RATSIMP) 1140230. $%R86)
             ((MTIMES SIMP RATSIMP) 1954680. $%R87)
             ((MTIMES SIMP RATSIMP) 1639312. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2094300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 42303786. $%R80)
             ((MTIMES SIMP RATSIMP) -59295. $%R81)
             ((MTIMES SIMP RATSIMP) -13236914. $%R82)
             ((MTIMES SIMP RATSIMP) 5538260. $%R83)
             ((MTIMES SIMP RATSIMP) -3578568. $%R84)
             ((MTIMES SIMP RATSIMP) 13251613. $%R85)
             ((MTIMES SIMP RATSIMP) -2280460. $%R86)
             ((MTIMES SIMP RATSIMP) -3909360. $%R87)
             ((MTIMES SIMP RATSIMP) 10602936. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6282900.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 89441646. $%R80)
             ((MTIMES SIMP RATSIMP) -2430465. $%R81)
             ((MTIMES SIMP RATSIMP) -19569314. $%R82)
             ((MTIMES SIMP RATSIMP) 5538260. $%R83)
             ((MTIMES SIMP RATSIMP) -15870498. $%R84)
             ((MTIMES SIMP RATSIMP) -150211527. $%R85)
             ((MTIMES SIMP RATSIMP) -2280460. $%R86)
             ((MTIMES SIMP RATSIMP) -3909360. $%R87)
             ((MTIMES SIMP RATSIMP) 16794616. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12565800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 152457522. $%R80)
             ((MTIMES SIMP RATSIMP) -59284005. $%R81)
             ((MTIMES SIMP RATSIMP) -27945698. $%R82)
             ((MTIMES SIMP RATSIMP) 38767820. $%R83)
             ((MTIMES SIMP RATSIMP) 17464314. $%R84)
             ((MTIMES SIMP RATSIMP) 23799411. $%R85)
             ((MTIMES SIMP RATSIMP) -15963220. $%R86)
             ((MTIMES SIMP RATSIMP) -27365520. $%R87)
             ((MTIMES SIMP RATSIMP) 10945912. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 12565800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -26643792. $%R80)
             ((MTIMES SIMP RATSIMP) 34918005. $%R81)
             ((MTIMES SIMP RATSIMP) -12438122. $%R82)
             ((MTIMES SIMP RATSIMP) -11076520. $%R83)
             ((MTIMES SIMP RATSIMP) -19005504. $%R84)
             ((MTIMES SIMP RATSIMP) 24750354. $%R85)
             ((MTIMES SIMP RATSIMP) 4560920. $%R86)
             ((MTIMES SIMP RATSIMP) 7818720. $%R87)
             ((MTIMES SIMP RATSIMP) 16841368. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2513160.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 247018926. $%R80)
             ((MTIMES SIMP RATSIMP) -83031735. $%R81)
             ((MTIMES SIMP RATSIMP) -28168654. $%R82)
             ((MTIMES SIMP RATSIMP) 60920860. $%R83)
             ((MTIMES SIMP RATSIMP) 62241522. $%R84)
             ((MTIMES SIMP RATSIMP) 98841723. $%R85)
             ((MTIMES SIMP RATSIMP) -25085060. $%R86)
             ((MTIMES SIMP RATSIMP) -43002960. $%R87)
             ((MTIMES SIMP RATSIMP) 1804616. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1570725.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 28335342. $%R80)
             ((MTIMES SIMP RATSIMP) -7495905. $%R81)
             ((MTIMES SIMP RATSIMP) -7764628. $%R82)
             ((MTIMES SIMP RATSIMP) 11076520. $%R83)
             ((MTIMES SIMP RATSIMP) 14776629. $%R84)
             ((MTIMES SIMP RATSIMP) 38676546. $%R85)
             ((MTIMES SIMP RATSIMP) -4560920. $%R86)
             ((MTIMES SIMP RATSIMP) -7818720. $%R87)
             ((MTIMES SIMP RATSIMP) 2912432. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2094300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -66466638. $%R80)
             ((MTIMES SIMP RATSIMP) 36740820. $%R81)
             ((MTIMES SIMP RATSIMP) -6157308. $%R82)
             ((MTIMES SIMP RATSIMP) -16614780. $%R83)
             ((MTIMES SIMP RATSIMP) -24561306. $%R84)
             ((MTIMES SIMP RATSIMP) 37845781. $%R85)
             ((MTIMES SIMP RATSIMP) 6841380. $%R86)
             ((MTIMES SIMP RATSIMP) 11728080. $%R87)
             ((MTIMES SIMP RATSIMP) 13039952. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 8377200.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 96628854. $%R80)
             ((MTIMES SIMP RATSIMP) 9422565. $%R81)
             ((MTIMES SIMP RATSIMP) -15125686. $%R82)
             ((MTIMES SIMP RATSIMP) -5538260. $%R83)
             ((MTIMES SIMP RATSIMP) -31492902. $%R84)
             ((MTIMES SIMP RATSIMP) 25574727. $%R85)
             ((MTIMES SIMP RATSIMP) 2280460. $%R86)
             ((MTIMES SIMP RATSIMP) 3909360. $%R87)
             ((MTIMES SIMP RATSIMP) 17129384. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 16754400.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 96628854. $%R80)
             ((MTIMES SIMP RATSIMP) 89982915. $%R81)
             ((MTIMES SIMP RATSIMP) -66547186. $%R82)
             ((MTIMES SIMP RATSIMP) -5538260. $%R83)
             ((MTIMES SIMP RATSIMP) -31492902. $%R84)
             ((MTIMES SIMP RATSIMP) 116152227. $%R85)
             ((MTIMES SIMP RATSIMP) 2280460. $%R86)
             ((MTIMES SIMP RATSIMP) 3909360. $%R87)
             ((MTIMES SIMP RATSIMP) 67408184. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3141450.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 4864146. $%R80)
             ((MTIMES SIMP RATSIMP) -15498915. $%R81)
             ((MTIMES SIMP RATSIMP) -16626314. $%R82)
             ((MTIMES SIMP RATSIMP) 5538260. $%R83)
             ((MTIMES SIMP RATSIMP) -24328248. $%R84)
             ((MTIMES SIMP RATSIMP) 23795223. $%R85)
             ((MTIMES SIMP RATSIMP) -2280460. $%R86)
             ((MTIMES SIMP RATSIMP) -3909360. $%R87)
             ((MTIMES SIMP RATSIMP) 13917016. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 5728.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3525. $%R81)
             ((MTIMES SIMP RATSIMP) -2250. $%R82)
             ((MTIMES SIMP RATSIMP) -2554. $%R85)
             ((MTIMES SIMP RATSIMP) 2200. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 104715.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 9401259. $%R80)
             ((MTIMES SIMP RATSIMP) -3456522. $%R81)
             ((MTIMES SIMP RATSIMP) -1868572. $%R82)
             ((MTIMES SIMP RATSIMP) 2769130. $%R83)
             ((MTIMES SIMP RATSIMP) 2225328. $%R84)
             ((MTIMES SIMP RATSIMP) 6341890. $%R85)
             ((MTIMES SIMP RATSIMP) -1140230. $%R86)
             ((MTIMES SIMP RATSIMP) -1954680. $%R87)
             ((MTIMES SIMP RATSIMP) 657136. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 104715.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3743964. $%R80)
             ((MTIMES SIMP RATSIMP) -22083. $%R81)
             ((MTIMES SIMP RATSIMP) -1468710. $%R82)
             ((MTIMES SIMP RATSIMP) -2323062. $%R84)
             ((MTIMES SIMP RATSIMP) 6950584. $%R85)
             ((MTIMES SIMP RATSIMP) 1436072. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2094300.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -16141146. $%R80)
             ((MTIMES SIMP RATSIMP) 607215. $%R81)
             ((MTIMES SIMP RATSIMP) -2660686. $%R82)
             ((MTIMES SIMP RATSIMP) -5538260. $%R83)
             ((MTIMES SIMP RATSIMP) -20779752. $%R84)
             ((MTIMES SIMP RATSIMP) 855827. $%R85)
             ((MTIMES SIMP RATSIMP) 2280460. $%R86)
             ((MTIMES SIMP RATSIMP) 3909360. $%R87)
             ((MTIMES SIMP RATSIMP) 4941384. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12565800.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 647653146. $%R80)
             ((MTIMES SIMP RATSIMP) -105181665. $%R81)
             ((MTIMES SIMP RATSIMP) -44679314. $%R82)
             ((MTIMES SIMP RATSIMP) 5538260. $%R83)
             ((MTIMES SIMP RATSIMP) -157960698. $%R84)
             ((MTIMES SIMP RATSIMP) 1148814273. $%R85)
             ((MTIMES SIMP RATSIMP) -2280460. $%R86)
             ((MTIMES SIMP RATSIMP) -3909360. $%R87)
             ((MTIMES SIMP RATSIMP) 41346616. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6282900.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 152457522. $%R80)
             ((MTIMES SIMP RATSIMP) 107748120. $%R81)
             ((MTIMES SIMP RATSIMP) -134561948. $%R82)
             ((MTIMES SIMP RATSIMP) 38767820. $%R83)
             ((MTIMES SIMP RATSIMP) 17464314. $%R84)
             ((MTIMES SIMP RATSIMP) 311794911. $%R85)
             ((MTIMES SIMP RATSIMP) -15963220. $%R86)
             ((MTIMES SIMP RATSIMP) -27365520. $%R87)
             ((MTIMES SIMP RATSIMP) 115192912. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 50263200.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 76736226. $%R80)
             ((MTIMES SIMP RATSIMP) 403294335. $%R81)
             ((MTIMES SIMP RATSIMP) -205956034. $%R82)
             ((MTIMES SIMP RATSIMP) -105226940. $%R83)
             ((MTIMES SIMP RATSIMP) -246522738. $%R84)
             ((MTIMES SIMP RATSIMP) -149959587. $%R85)
             ((MTIMES SIMP RATSIMP) 43328740. $%R86)
             ((MTIMES SIMP RATSIMP) 74277840. $%R87)
             ((MTIMES SIMP RATSIMP) 245835896. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 418860.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -15013446. $%R80)
             ((MTIMES SIMP RATSIMP) 27960405. $%R81)
             ((MTIMES SIMP RATSIMP) -18176686. $%R82)
             ((MTIMES SIMP RATSIMP) -5538260. $%R83)
             ((MTIMES SIMP RATSIMP) -17734962. $%R84)
             ((MTIMES SIMP RATSIMP) 19314807. $%R85)
             ((MTIMES SIMP RATSIMP) 2280460. $%R86)
             ((MTIMES SIMP RATSIMP) 3909360. $%R87)
             ((MTIMES SIMP RATSIMP) 20112584. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1396200.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 36289386. $%R80)
             ((MTIMES SIMP RATSIMP) 9341505. $%R81)
             ((MTIMES SIMP RATSIMP) -26795414. $%R82)
             ((MTIMES SIMP RATSIMP) 5538260. $%R83)
             ((MTIMES SIMP RATSIMP) -15419418. $%R84)
             ((MTIMES SIMP RATSIMP) 79266113. $%R85)
             ((MTIMES SIMP RATSIMP) -2280460. $%R86)
             ((MTIMES SIMP RATSIMP) -3909360. $%R87)
             ((MTIMES SIMP RATSIMP) 23860136. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1570725.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16082076. $%R80)
             ((MTIMES SIMP RATSIMP) 6271170. $%R81)
             ((MTIMES SIMP RATSIMP) -8556604. $%R82)
             ((MTIMES SIMP RATSIMP) 1582360. $%R83)
             ((MTIMES SIMP RATSIMP) -2214588. $%R84)
             ((MTIMES SIMP RATSIMP) 14404698. $%R85)
             ((MTIMES SIMP RATSIMP) -651560. $%R86)
             ((MTIMES SIMP RATSIMP) -1116960. $%R87)
             ((MTIMES SIMP RATSIMP) 7697936. $%R88))))))
        ((MLIST SIMP) 8. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 11456.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3525. $%R81)
             ((MTIMES SIMP RATSIMP) -2250. $%R82)
             ((MTIMES SIMP RATSIMP) -2554. $%R85)
             ((MTIMES SIMP RATSIMP) 2200. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3222.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 26931. $%R81)
             ((MTIMES SIMP RATSIMP) -17190. $%R82)
             ((MTIMES SIMP RATSIMP) 36271. $%R85)
             ((MTIMES SIMP RATSIMP) 16808. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 5728.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 8319. $%R81)
             ((MTIMES SIMP RATSIMP) -5310. $%R82)
             ((MTIMES SIMP RATSIMP) 39682. $%R85)
             ((MTIMES SIMP RATSIMP) 5192. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 1432.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 19035. $%R81)
             ((MTIMES SIMP RATSIMP) -12150. $%R82)
             ((MTIMES SIMP RATSIMP) 32820. $%R85)
             ((MTIMES SIMP RATSIMP) 11880. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 8592.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 48081. $%R81)
             ((MTIMES SIMP RATSIMP) -30690. $%R82)
             ((MTIMES SIMP RATSIMP) -95582. $%R85)
             ((MTIMES SIMP RATSIMP) 30008. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 24.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 987. $%R81)
             ((MTIMES SIMP RATSIMP) -630. $%R82)
             ((MTIMES SIMP RATSIMP) -238. $%R85)
             ((MTIMES SIMP RATSIMP) 616. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 358.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3525. $%R81)
             ((MTIMES SIMP RATSIMP) -2250. $%R82)
             ((MTIMES SIMP RATSIMP) -47662. $%R85)
             ((MTIMES SIMP RATSIMP) 2200. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 179.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 10434. $%R81)
             ((MTIMES SIMP RATSIMP) -6660. $%R82)
             ((MTIMES SIMP RATSIMP) 1562. $%R85)
             ((MTIMES SIMP RATSIMP) 6512. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3222.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 13677. $%R81)
             ((MTIMES SIMP RATSIMP) -8730. $%R82)
             ((MTIMES SIMP RATSIMP) -31411. $%R85)
             ((MTIMES SIMP RATSIMP) 8536. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1611.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 83190. $%R81)
             ((MTIMES SIMP RATSIMP) -53100. $%R82)
             ((MTIMES SIMP RATSIMP) 253978. $%R85)
             ((MTIMES SIMP RATSIMP) 51920. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 716.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 19599. $%R81)
             ((MTIMES SIMP RATSIMP) -12510. $%R82)
             ((MTIMES SIMP RATSIMP) 52309. $%R85)
             ((MTIMES SIMP RATSIMP) 12232. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 1611.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 44556. $%R81)
             ((MTIMES SIMP RATSIMP) -28440. $%R82)
             ((MTIMES SIMP RATSIMP) 403160. $%R85)
             ((MTIMES SIMP RATSIMP) 27808. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6444.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6909. $%R81)
             ((MTIMES SIMP RATSIMP) -4410. $%R82)
             ((MTIMES SIMP RATSIMP) 257222. $%R85)
             ((MTIMES SIMP RATSIMP) 4312. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 179.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11421. $%R81)
             ((MTIMES SIMP RATSIMP) -7290. $%R82)
             ((MTIMES SIMP RATSIMP) 59788. $%R85)
             ((MTIMES SIMP RATSIMP) 7128. $%R88)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 537.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 64437. $%R81)
             ((MTIMES SIMP RATSIMP) -41130. $%R82)
             ((MTIMES SIMP RATSIMP) 425744. $%R85)
             ((MTIMES SIMP RATSIMP) 40216. $%R88)))
           0.)))))
      NIL
      (((8. 1.) (MLIST SIMP)
        ((MLIST SIMP) 8. 1.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 11404. $%R73)
             ((MTIMES SIMP RATSIMP) 586. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 152256. $%R73)
             ((MTIMES SIMP RATSIMP) 7913. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 117020. $%R73)
             ((MTIMES SIMP RATSIMP) 6160. $%R74)))
           $%R74
           ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2856. $%R73)
             ((MTIMES SIMP RATSIMP) 2125. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 25564. $%R73)
             ((MTIMES SIMP RATSIMP) 2379. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6442.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 62832. $%R73)
             ((MTIMES SIMP RATSIMP) 4877. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1239. $%R73)
             ((MTIMES SIMP RATSIMP) -286. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6442.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 119672. $%R73)
             ((MTIMES SIMP RATSIMP) 33211. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 252294. $%R73)
             ((MTIMES SIMP RATSIMP) 11369. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 249683. $%R73)
             ((MTIMES SIMP RATSIMP) 17613. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 12884.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 117852. $%R73)
             ((MTIMES SIMP RATSIMP) -10553. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 25768.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 134400. $%R73)
             ((MTIMES SIMP RATSIMP) -12735. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 32312. $%R73)
             ((MTIMES SIMP RATSIMP) 3642. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 12884.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 3717. $%R73)
             ((MTIMES SIMP RATSIMP) -858. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 212492. $%R73)
             ((MTIMES SIMP RATSIMP) 39464. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 134316. $%R73)
             ((MTIMES SIMP RATSIMP) 24244. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 29288. $%R73)
             ((MTIMES SIMP RATSIMP) 4613. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6442.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 318430. $%R73)
             ((MTIMES SIMP RATSIMP) 42325. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6442.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 243201. $%R73)
             ((MTIMES SIMP RATSIMP) 37216. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 25768.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 107688. $%R73)
             ((MTIMES SIMP RATSIMP) 9263. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 16240. $%R73)
             ((MTIMES SIMP RATSIMP) 6715. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6442.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 30982. $%R73)
             ((MTIMES SIMP RATSIMP) 5605. $%R74)))
           $%R73)))
        ((MLIST SIMP) 8. 0.
         (($MATRIX SIMP)
          ((MLIST SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 1. 25768.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -3717. $%R73)
             ((MTIMES SIMP RATSIMP) 858. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18088. $%R73)
             ((MTIMES SIMP RATSIMP) 1648. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 6442.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27783. $%R73)
             ((MTIMES SIMP RATSIMP) 138. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 12884.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 117537. $%R73)
             ((MTIMES SIMP RATSIMP) 27462. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1827. $%R73)
             ((MTIMES SIMP RATSIMP) 1762. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 38325. $%R73)
             ((MTIMES SIMP RATSIMP) 2345. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 167013. $%R73)
             ((MTIMES SIMP RATSIMP) 11128. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 180320. $%R73)
             ((MTIMES SIMP RATSIMP) 26800. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 108836. $%R73)
             ((MTIMES SIMP RATSIMP) 17096. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 343616. $%R73)
             ((MTIMES SIMP RATSIMP) 38786. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6442.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 128352. $%R73)
             ((MTIMES SIMP RATSIMP) 21417. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 6442.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 1289533. $%R73)
             ((MTIMES SIMP RATSIMP) 3508. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 107548. $%R73)
             ((MTIMES SIMP RATSIMP) 15064. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) -1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 843626. $%R73)
             ((MTIMES SIMP RATSIMP) 10608. $%R74)))
           ((MTIMES SIMP) ((RAT SIMP) 1. 3221.)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 195307. $%R73)
             ((MTIMES SIMP RATSIMP) 11512. $%R74)))
           0.))))))) 
(ADD2LNC '|$Descendents| $ARRAYS) 

==> anc/lisp_Level_3_10/YDiagrams.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%I1 '(($BATCH) "14_minimal_Young_tableau.v1.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '((MDEFINE) ((|$compute_YDia|) |$Ytab0|)
           (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
            (($LENGTH) |$Ytab0|)))) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2
         '((MDEFINE SIMP) ((|$compute_YDia|) |$Ytab0|)
           (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
            (($LENGTH) |$Ytab0|)))) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3
         '((MSETQ) ((|$YTab| ARRAY) 0.) ((MLIST) ((MLIST) ((MLIST)))))) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP))))) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 0.) ((MLIST) 1.))) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '((MSETQ) ((|$leading_Regge| ARRAY) 0.) 1.)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '1.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '((MSETQ) ((|$subleading_Regge| ARRAY) 0.) 0.)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '0.) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7 '((MSETQ) ((|$YDia| ARRAY) 0.) ((MLIST) ((MLIST) 0.)))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7 '((MLIST SIMP) ((MLIST SIMP) 0.))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MSETQ) ((|$YTab| ARRAY) 1.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1|))))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8 '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1|)))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9 '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 1.) ((MLIST) 1.))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10 '((MSETQ) ((|$leading_Regge| ARRAY) 1.) 1.)) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10 '1.) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11 '((MSETQ) ((|$subleading_Regge| ARRAY) 1.) 0.)) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11 '0.) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12 '((MSETQ) ((|$YDia| ARRAY) 1.) ((MLIST) ((MLIST) 1.)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12 '((MLIST SIMP) ((MLIST SIMP) 1.))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MSETQ) ((|$YTab| ARRAY) 2.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|))))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 2.) ((MLIST) 1. 2.))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15 '((MSETQ) ((|$leading_Regge| ARRAY) 2.) 1.)) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15 '1.) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16 '((MSETQ) ((|$subleading_Regge| ARRAY) 2.) 2.)) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16 '2.) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17
         '((MSETQ) ((|$YDia| ARRAY) 2.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 2.)))) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 '((MLIST SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1. 1.))) 
(ADDLABEL '$%O17) 
(DSKSETQ $%I18
         '((MSETQ) ((|$YTab| ARRAY) 3.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|))))) 
(ADDLABEL '$%I18) 
(DSKSETQ $%O18
         '((MLIST SIMP)
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|)))) 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 3.) ((MLIST) 1. 2. 3.))) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 '((MLIST SIMP) 1. 2. 3.)) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '((MSETQ) ((|$leading_Regge| ARRAY) 3.) 1.)) 
(ADDLABEL '$%I20) 
(DSKSETQ $%O20 '1.) 
(ADDLABEL '$%O20) 
(DSKSETQ $%I21 '((MSETQ) ((|$subleading_Regge| ARRAY) 3.) 2.)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 '2.) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22
         '((MSETQ) ((|$YDia| ARRAY) 3.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 3.)))) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22
         '((MLIST SIMP) ((MLIST SIMP) 3.) ((MLIST SIMP) 2. 1.)
           ((MLIST SIMP) 1. 1. 1.))) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23
         '((MSETQ) ((|$YTab| ARRAY) 4.)
           ((MLIST) ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|) ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|) ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))))) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23
         '((MLIST SIMP)
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)))) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 4.)
           ((MLIST) 1. 2. 5. 7. 10.))) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 '((MLIST SIMP) 1. 2. 5. 7. 10.)) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '((MSETQ) ((|$leading_Regge| ARRAY) 4.) 1.)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 '1.) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '((MSETQ) ((|$subleading_Regge| ARRAY) 4.) 2.)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 '2.) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27
         '((MSETQ) ((|$YDia| ARRAY) 4.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 4.)))) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27
         '((MLIST SIMP) ((MLIST SIMP) 4.) ((MLIST SIMP) 3. 1.)
           ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 3. 1.)
           ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. 2.)
           ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 2. 1. 1.)
           ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1.))) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28
         '((MSETQ) ((|$YTab| ARRAY) 5.)
           ((MLIST)
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4| |$jj5|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj2|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|)
             ((MLIST) |$jj3| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj5|)
             ((MLIST) |$jj3| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|)
             ((MLIST) |$jj2| |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj5|)
             ((MLIST) |$jj2| |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj4|) ((MLIST) |$jj3|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj5|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj4|)
             ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2| |$jj5|)
             ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2| |$jj5|)
             ((MLIST) |$jj3|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj3|) ((MLIST) |$jj2|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj4|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|) ((MLIST) |$jj5|))
            ((MLIST) ((MLIST) |$jj1| |$jj5|) ((MLIST) |$jj2|)
             ((MLIST) |$jj3|) ((MLIST) |$jj4|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))))) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj2|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
            ((MLIST SIMP) |$jj3| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2| |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj2| |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj5|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj4|) ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj3|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
            ((MLIST SIMP) |$jj5|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj5|)
            ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
            ((MLIST SIMP) |$jj4|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|)))) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 5.)
           ((MLIST) 1. 2. 6. 11. 17. 22. 26.))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30 '((MSETQ) ((|$leading_Regge| ARRAY) 5.) 1.)) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30 '1.) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31 '((MSETQ) ((|$subleading_Regge| ARRAY) 5.) 2.)) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31 '2.) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MSETQ) ((|$YDia| ARRAY) 5.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 5.)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MLIST SIMP) ((MLIST SIMP) 5.) ((MLIST SIMP) 4. 1.)
           ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.)
           ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
           ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MSETQ) ((|$YTab| ARRAY) 6.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|))))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 6.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 6.))))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34 '((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.)) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35 '((MSETQ) ((|$leading_Regge| ARRAY) 6.) 1.)) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35 '1.) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36 '((MSETQ) ((|$subleading_Regge| ARRAY) 6.) 2.)) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36 '2.) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MSETQ) ((|$YDia| ARRAY) 6.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 6.)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MLIST SIMP) ((MLIST SIMP) 6.) ((MLIST SIMP) 5. 1.)
           ((MLIST SIMP) 4. 2.) ((MLIST SIMP) 3. 3.)
           ((MLIST SIMP) 4. 1. 1.) ((MLIST SIMP) 3. 2. 1.)
           ((MLIST SIMP) 2. 2. 2.) ((MLIST SIMP) 3. 1. 1. 1.)
           ((MLIST SIMP) 2. 2. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1.)
           ((MLIST SIMP) 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38
         '((MSETQ) ((|$YTab| ARRAY) 7.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6| |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|)
             ((MLIST) |$jj4| |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5| |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3|) ((MLIST) |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3| |$jj4|)
             ((MLIST) |$jj5|) ((MLIST) |$jj6|) ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1| |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|)
             ((MLIST) |$jj7|))
            ((MLIST) ((MLIST) |$jj1|) ((MLIST) |$jj2|) ((MLIST) |$jj3|)
             ((MLIST) |$jj4|) ((MLIST) |$jj5|) ((MLIST) |$jj6|)
             ((MLIST) |$jj7|))))) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6| |$jj7|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6| |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
            ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
            ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|))
           ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
            ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
            ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
            ((MLIST SIMP) |$jj7|)))) 
(ADDLABEL '$%O38) 
(DSKSETQ $%I39
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 7.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 7.))))) 
(ADDLABEL '$%I39) 
(DSKSETQ $%O39
         '((MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13. 14.
           15.)) 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40 '((MSETQ) ((|$leading_Regge| ARRAY) 7.) 1.)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 '1.) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '((MSETQ) ((|$subleading_Regge| ARRAY) 7.) 2.)) 
(ADDLABEL '$%I41) 
(DSKSETQ $%O41 '2.) 
(ADDLABEL '$%O41) 
(DSKSETQ $%I42
         '((MSETQ) ((|$YDia| ARRAY) 7.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 7.)))) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42
         '((MLIST SIMP) ((MLIST SIMP) 7.) ((MLIST SIMP) 6. 1.)
           ((MLIST SIMP) 5. 2.) ((MLIST SIMP) 4. 3.)
           ((MLIST SIMP) 5. 1. 1.) ((MLIST SIMP) 4. 2. 1.)
           ((MLIST SIMP) 3. 3. 1.) ((MLIST SIMP) 3. 2. 2.)
           ((MLIST SIMP) 4. 1. 1. 1.) ((MLIST SIMP) 3. 2. 1. 1.)
           ((MLIST SIMP) 2. 2. 2. 1.) ((MLIST SIMP) 3. 1. 1. 1. 1.)
           ((MLIST SIMP) 2. 2. 1. 1. 1.)
           ((MLIST SIMP) 2. 1. 1. 1. 1. 1.)
           ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.))) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43
         '((MSETQ) ((|$YTab| ARRAY) 8.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|)
             ((MLIST) |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7| |$jj8|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7| |$jj8|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
             ((MLIST) |$jj7|) ((MLIST) |$jj8|))
            ((MLIST) ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
             ((MLIST) |$jj6| |$jj7|) ((MLIST) |$jj8|))))) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7|)
            ((MLIST SIMP) |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7| |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
            ((MLIST SIMP) |$jj7|) ((MLIST SIMP) |$jj8|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
            ((MLIST SIMP) |$jj6| |$jj7|) ((MLIST SIMP) |$jj8|)))) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 8.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 8.))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44 '((MLIST SIMP) 1. 2. 3. 4. 5. 6.)) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45 '((MSETQ) ((|$leading_Regge| ARRAY) 8.) 1.)) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45 '1.) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46 '((MSETQ) ((|$subleading_Regge| ARRAY) 8.) 2.)) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46 '2.) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MSETQ) ((|$YDia| ARRAY) 8.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 8.)))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MLIST SIMP) ((MLIST SIMP) 8.) ((MLIST SIMP) 7. 1.)
           ((MLIST SIMP) 6. 2.) ((MLIST SIMP) 5. 3.)
           ((MLIST SIMP) 6. 1. 1.) ((MLIST SIMP) 5. 2. 1.))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) ((|$YTab| ARRAY) 9.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8|)
             ((MLIST) |$jj9|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8|)
            ((MLIST SIMP) |$jj9|)))) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 9.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 9.))))) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 9.) ((MLIST) 1.))) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51 '((MSETQ) ((|$leading_Regge| ARRAY) 9.) 1.)) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51 '1.) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52 '((MSETQ) ((|$subleading_Regge| ARRAY) 9.) 2.)) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52 '2.) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MSETQ) ((|$YDia| ARRAY) 9.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 9.)))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53 '((MLIST SIMP) ((MLIST SIMP) 9.) ((MLIST SIMP) 8. 1.))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MSETQ) ((|$YTab| ARRAY) 10.)
           ((MLIST)
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9| |$jj10|))
            ((MLIST)
             ((MLIST) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
              |$jj8| |$jj9|)
             ((MLIST) |$jj10|))))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MLIST SIMP)
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9| |$jj10|))
           ((MLIST SIMP)
            ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
             |$jj7| |$jj8| |$jj9|)
            ((MLIST SIMP) |$jj10|)))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 10.)
           (($MAKELIST) $K $K 1. (($LENGTH) ((|$YTab| ARRAY) 10.))))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55 '((MLIST SIMP) 1. 2.)) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MSETQ) (($LIST_IRREPS_TO_USE ARRAY) 10.) ((MLIST) 1.))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56 '((MLIST SIMP) 1.)) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57 '((MSETQ) ((|$leading_Regge| ARRAY) 10.) 1.)) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57 '1.) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58 '((MSETQ) ((|$subleading_Regge| ARRAY) 10.) 2.)) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58 '2.) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MSETQ) ((|$YDia| ARRAY) 10.)
           ((|$compute_YDia|) ((|$YTab| ARRAY) 10.)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59 '((MLIST SIMP) ((MLIST SIMP) 10.) ((MLIST SIMP) 9. 1.))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%O60
         '"/home/igor/tex/LCSFT/maxima/14_minimal_Young_tableau.v1.mat") 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61 '(($SAVE) "YDiagrams.lisp" $ALL)) 
(ADDLABEL '$%I61) 
(MDEFPROP |$compute_YDia|
    ((LAMBDA) ((MLIST) |$Ytab0|)
     (($MAKELIST) (($MAP) $LENGTH ((|$Ytab0| ARRAY) $YT)) $YT 1.
      (($LENGTH) |$Ytab0|)))
    MEXPR) 
(ADD2LNC '((|$compute_YDia|) |$Ytab0|) $FUNCTIONS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YTab|) 
(MREMPROP '|$YTab| 'ARRAY) 
(MPUTPROP '|$YTab| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP)))))
      (((1.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1|))))
      (((2.) (MLIST SIMP) ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|))))
      (((3.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|))))
      (((4.) (MLIST SIMP)
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))))
      (((5.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj2|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
         ((MLIST SIMP) |$jj3| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2| |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj2| |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj4|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj5|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj5|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj4|) ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2| |$jj5|) ((MLIST SIMP) |$jj3|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj3|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj4|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
         ((MLIST SIMP) |$jj5|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj5|)
         ((MLIST SIMP) |$jj2|) ((MLIST SIMP) |$jj3|)
         ((MLIST SIMP) |$jj4|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))))
      (((6.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|))))
      (((7.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
          |$jj7|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5| |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6| |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4| |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3|)
         ((MLIST SIMP) |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3| |$jj4|) ((MLIST SIMP) |$jj5|)
         ((MLIST SIMP) |$jj6|) ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1|) ((MLIST SIMP) |$jj2|)
         ((MLIST SIMP) |$jj3|) ((MLIST SIMP) |$jj4|)
         ((MLIST SIMP) |$jj5|) ((MLIST SIMP) |$jj6|)
         ((MLIST SIMP) |$jj7|))))
      (((8.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|
          |$jj7|)
         ((MLIST SIMP) |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7| |$jj8|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7| |$jj8|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6|)
         ((MLIST SIMP) |$jj7|) ((MLIST SIMP) |$jj8|))
        ((MLIST SIMP) ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5|)
         ((MLIST SIMP) |$jj6| |$jj7|) ((MLIST SIMP) |$jj8|))))
      (((9.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8|)
         ((MLIST SIMP) |$jj9|))))
      (((10.) (MLIST SIMP)
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9| |$jj10|))
        ((MLIST SIMP)
         ((MLIST SIMP) |$jj1| |$jj2| |$jj3| |$jj4| |$jj5| |$jj6| |$jj7|
          |$jj8| |$jj9|)
         ((MLIST SIMP) |$jj10|))))
      NIL NIL NIL NIL NIL)) 
(ADD2LNC '|$YTab| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$LIST_IRREPS_TO_USE) 
(MREMPROP '$LIST_IRREPS_TO_USE 'ARRAY) 
(MPUTPROP '$LIST_IRREPS_TO_USE AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) 1.)) (((1.) (MLIST SIMP) 1.))
      (((2.) (MLIST SIMP) 1. 2.)) (((3.) (MLIST SIMP) 1. 2. 3.))
      (((4.) (MLIST SIMP) 1. 2. 5. 7. 10.))
      (((5.) (MLIST SIMP) 1. 2. 6. 11. 17. 22. 26.))
      (((6.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11.))
      (((7.) (MLIST SIMP) 1. 2. 3. 4. 5. 6. 7. 8. 9. 10. 11. 12. 13.
        14. 15.))
      (((8.) (MLIST SIMP) 1. 2. 3. 4. 5. 6.)) (((9.) (MLIST SIMP) 1.))
      (((10.) (MLIST SIMP) 1.)) NIL NIL NIL NIL NIL)) 
(ADD2LNC '$LIST_IRREPS_TO_USE $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$leading_Regge|) 
(MREMPROP '|$leading_Regge| 'ARRAY) 
(MPUTPROP '|$leading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 1.)) (((1.) . 1.)) (((2.) . 1.))
      (((3.) . 1.)) (((4.) . 1.)) (((5.) . 1.)) (((6.) . 1.))
      (((7.) . 1.)) (((8.) . 1.)) (((9.) . 1.)) (((10.) . 1.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$leading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$subleading_Regge|) 
(MREMPROP '|$subleading_Regge| 'ARRAY) 
(MPUTPROP '|$subleading_Regge| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) . 0.)) (((1.) . 0.)) (((2.) . 2.))
      (((3.) . 2.)) (((4.) . 2.)) (((5.) . 2.)) (((6.) . 2.))
      (((7.) . 2.)) (((8.) . 2.)) (((9.) . 2.)) (((10.) . 2.)) NIL NIL
      NIL NIL NIL)) 
(ADD2LNC '|$subleading_Regge| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$YDia|) 
(MREMPROP '|$YDia| 'ARRAY) 
(MPUTPROP '|$YDia| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 11. 1. (((0.) (MLIST SIMP) ((MLIST SIMP) 0.)))
      (((1.) (MLIST SIMP) ((MLIST SIMP) 1.)))
      (((2.) (MLIST SIMP) ((MLIST SIMP) 2.) ((MLIST SIMP) 1. 1.)))
      (((3.) (MLIST SIMP) ((MLIST SIMP) 3.) ((MLIST SIMP) 2. 1.)
        ((MLIST SIMP) 1. 1. 1.)))
      (((4.) (MLIST SIMP) ((MLIST SIMP) 4.) ((MLIST SIMP) 3. 1.)
        ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 3. 1.) ((MLIST SIMP) 2. 2.)
        ((MLIST SIMP) 2. 2.) ((MLIST SIMP) 2. 1. 1.)
        ((MLIST SIMP) 2. 1. 1.) ((MLIST SIMP) 2. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1.)))
      (((5.) (MLIST SIMP) ((MLIST SIMP) 5.) ((MLIST SIMP) 4. 1.)
        ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.) ((MLIST SIMP) 4. 1.)
        ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
        ((MLIST SIMP) 3. 2.) ((MLIST SIMP) 3. 2.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 3. 1. 1.) ((MLIST SIMP) 3. 1. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 2. 1.)
        ((MLIST SIMP) 2. 2. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
        ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1.)
        ((MLIST SIMP) 2. 1. 1. 1.) ((MLIST SIMP) 1. 1. 1. 1. 1.)))
      (((6.) (MLIST SIMP) ((MLIST SIMP) 6.) ((MLIST SIMP) 5. 1.)
        ((MLIST SIMP) 4. 2.) ((MLIST SIMP) 3. 3.)
        ((MLIST SIMP) 4. 1. 1.) ((MLIST SIMP) 3. 2. 1.)
        ((MLIST SIMP) 2. 2. 2.) ((MLIST SIMP) 3. 1. 1. 1.)
        ((MLIST SIMP) 2. 2. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1.)))
      (((7.) (MLIST SIMP) ((MLIST SIMP) 7.) ((MLIST SIMP) 6. 1.)
        ((MLIST SIMP) 5. 2.) ((MLIST SIMP) 4. 3.)
        ((MLIST SIMP) 5. 1. 1.) ((MLIST SIMP) 4. 2. 1.)
        ((MLIST SIMP) 3. 3. 1.) ((MLIST SIMP) 3. 2. 2.)
        ((MLIST SIMP) 4. 1. 1. 1.) ((MLIST SIMP) 3. 2. 1. 1.)
        ((MLIST SIMP) 2. 2. 2. 1.) ((MLIST SIMP) 3. 1. 1. 1. 1.)
        ((MLIST SIMP) 2. 2. 1. 1. 1.) ((MLIST SIMP) 2. 1. 1. 1. 1. 1.)
        ((MLIST SIMP) 1. 1. 1. 1. 1. 1. 1.)))
      (((8.) (MLIST SIMP) ((MLIST SIMP) 8.) ((MLIST SIMP) 7. 1.)
        ((MLIST SIMP) 6. 2.) ((MLIST SIMP) 5. 3.)
        ((MLIST SIMP) 6. 1. 1.) ((MLIST SIMP) 5. 2. 1.)))
      (((9.) (MLIST SIMP) ((MLIST SIMP) 9.) ((MLIST SIMP) 8. 1.)))
      (((10.) (MLIST SIMP) ((MLIST SIMP) 10.) ((MLIST SIMP) 9. 1.)))
      NIL NIL NIL NIL NIL)) 
(ADD2LNC '|$YDia| $ARRAYS) 
(MDEFPROP $POLYNOMIALP (NIL $VERSION 1.) $PROPS) 
(ADD2LNC '$POLYNOMIALP $PROPS) 
(SETQ $LINENUM 61.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 

==> anc/maxima/10_compute_scalar_basis.v1.mat <==
/*
:=
:= aim: compute a basis of SO(D-2) scalars in LC at level N
:=
:= This is brute force and the bottleneck is permutations()
:= with many elements even if many are equal
:= N is the hight level needed
:= side effect on global variables (they are arrays as the command arrays shows)
:= basic_S0 the list of simple pairs p(n-i,i)
:= lenS[n] and S[n] with 1<=n<=N
:= and their copy in T[n,0]
:= and list_S[n] which is like [[lenS[1],...], [S[1],... S[n]] ]
:= for 1<=n<=N
:= even if it is redundant but it is not immediate to know the highest S[N]
*/

define_variable (SC_BAS_DBG, true, boolean)$
/* define_variable (lenS, ???? ,array)$ */

compute_scalar_basis(N):=
block([tmp_list_S, set_S, tmp_set_S, basic_S0, n, m1, m2, n0],

lenS[-1]:0,
lenS[0]:0,
lenS[1]:0,

S[1]:[],
S[2]:[p(1,1)],
lenS[2]:1,

for n:3 thru N do
(
  basic_S0[n]:makelist( p(n-i,i), i,1,n/2),

  set_S[n]:setify(basic_S0[n]),
if(SC_BAS_DBG) then print("basic scalar level=",n),
if(SC_BAS_DBG) then print("  =>",set_S[n]),

  for m1:1 thru n/2 do
    for m2:m1 thru min(n-1,n-2-m1) do
    (
if(SC_BAS_DBG) then print("    creating scalars using p(", m2, ",", m1,")" ),

    tmp_list_S: makelist( p(m2,m1)*S[n-m1-m2][k],
                	    k,1,lenS[n-m1-m2]),
    tmp_set_S:setify(tmp_list_S),
    set_S[n]:union(set_S[n], tmp_set_S)
    ),

   S[n]:listify(set_S[n]),
   lenS[n]:length(S[n]),
if(SC_BAS_DBG) then print("scalar level=", n, "are", lenS[n]),
if(SC_BAS_DBG) then print("  =>",S[n])
), /* for n */ 


for n:1 thru N do
(
T[n,0]:S[n],
lenT[n,0]:lenS[n]
),

DONE_COMPUTING_Sn,

for n0:1 thru N do
list_S[n0]:[ makelist(lenS[k], k,1,n0), makelist(S[k], k,1,n0) ],

return(list_S[N])
);





==> anc/maxima/12_compute_tensor_basis.v3.mat <==
/*

*/

define_variable (TENSOR_BAS_DBG, true, boolean);

scalarmatrixp:false;

/**********************************************************************/
/*
:=
:= build the tensor basis with s indexes at level N 
:= need scalars up to level N-s
:= these are in list_scalar_basis
:= which looks like
:= [[0, 1, 1, 3], [[], [p(1, 1)], [p(2, 1)], [p (1, 1)^2, p(2, 2), p(3, 1)]]]
:= for N=4
:= return
:= the list list_Ts of the basis of tensors
*/
/**********************************************************************/
compute_tensor_basis(N,s, list_scalar_basis):=
block(
[x, y, genTs0, jjtmp, genTs00, list_Ts, n0, Ttemp, list_Ttemp, p1],


/* sanity checks */
if( not listp(list_scalar_basis) )
then
error("list_scalar_basis must be a list"),

/* if (max_N_basis< N-s) then */
if ( length(list_scalar_basis[1]) < N-s )
then
error("Scalar basis computed to too low level for computing tensor basis as level",N),

/*
ideally
if( 2*s <= N )
*/
if( s <= N-2 )
then
list_Ts:minimal_compute_tensor_basis(N, s, list_scalar_basis, 1),

/* cases with s>=N/2 */
if(s = N)
then
list_Ts: [prod(v(1, concat(JJ,k)), k,1,N)],

if(s = N-1) 
then
(
tmp0:prod(v(1, concat(JJ,k)), k,1,N-1),
list_Ts:makelist( ratsimp(tmp0 /v(1, concat(JJ,k)) *v(2, concat(JJ,k)) ),
                    k,1,N-1)
),

return(list_Ts)
);


minimal_compute_tensor_basis(N, s, list_scalar_basis, min_vector_level):=
block(
[x, y, genTs0, jjtmp, genTs00, list_Ts, n0, Ttemp, list_Ttemp, p1],

/* used to truncate the generating series */
let(x^(N+1),0),

/*
Build the generating function
y --> count the indexes
x --> count the level
*/
genTs0:1,
for s0:1 thru s/min_vector_level do
(
if(TENSOR_BAS_DBG) then print("  computing basic vector stuctures up to",
                        s0, "/", s, "indexes"),
jjtmp: concat(JJ,s0), /* indexes JJ1 JJ2 ... JJs */
genTs0: genTs0* (1 +sum(y*x^k  *v(k, jjtmp), k,min_vector_level,N)),
genTs0:letsimp(expand(genTs0)),
if(TENSOR_BAS_DBG) then print("  we have", length(genTs0), "terms")
),

/*
extract the possible tensors of order s at level <= N
without scalar contributions
*/
genTs00:coeff(genTs0,y,s),
if(TENSOR_BAS_DBG) then print("  gen T0(s=",s,"N=",N,")=", genTs00),

/*
compute the list of tensors of order s at level N
*/
list_Ts:[],

for n0:N thru s step -1 do
block(
  if( n0 = N-1) then go(NEXTn0) /* no scalars at level 1 */
  ,
/* tensors 0 with s indexex at level n0 */
  Ttemp:coeff(genTs00,x,n0),
  list_Ttemp:[],
  if( is(inpart(Ttemp,0)="+") )
  then
    for p in Ttemp do list_Ttemp:cons(p, list_Ttemp)
  else
    list_Ttemp:cons(Ttemp, list_Ttemp)
  ,

if(TENSOR_BAS_DBG) then print("  list Ttemp(s=",s,"N=",n0,")=", list_Ttemp)
  ,
  if( n0<N ) 
  then
    for p1 in list_Ttemp do
/*      for s1 in S[N-n0] do */
      for s1 in list_scalar_basis[2][N-n0] do
        list_Ts:cons( p1*s1, list_Ts)
  else
    list_Ts:list_Ttemp
  ,
  NEXTn0
  ,
  FAKENEXT /* needed for a bug in the transltion to lisp */
)
  ,    
  remlet(all)
  ,
  return(list_Ts)
);



/*********************************************************************/
/*********************************************************************/
compute_tensor_generating_function(N,s):=
block(
[x, genT0, taylor_genT0],

genT0:(x/(1-x))^s*prod((1 /(1-x^(2*k)) /(1-x^(2*k+1)) )^k, k,1,N/2)
,
taylor_genT0:taylor(genT0, x,0, N)

);


/*********************************************************************/
/*********************************************************************/
chk_tensor_basis_dimension(N,s,list_tensor_basis):=
block(
[lenT0, genf0],
lenT0:length(list_tensor_basis),
genf0:compute_tensor_generating_function(N,s),

if( not lenT0 = coeff(genf0,x,N) )
then
error("basis has the wrong dimension!!")
else
print("basis has", lenT0, "elements and is the right dimension!!")
,

return(true)
);


==> anc/maxima/14_minimal_Young_tableau.v1.mat <==
/*
:= YTab[S]:[ .... ]
:= is the list of the Young tableau for spin S
:=
:= not all Young tableaux are used in computing the splitting of the
:= vector space for tensors with S indexes, i.e "spin S"
:= so we use some of them
:=
:= eg list_irreps_to_use[3]:[1,2,3]
:= is the numbers of the irreps in YTab[3] to be used in splitting the vector
:= space where we represent tensors with 3 indexes
:=
:= leading_Regge[3]:1$
:= is the entry in list_irreps_to_use[3] which coresponds to the leading Regge
:= in this case is list_irreps_to_use[3][1]
:=
:= subleading_Regge[3]:2$
:= the same but with the subleading
:=
:= YDia[n] is the list of the partitions  associated with YTab[n]
:= used in latex
*/

define_variable(YT_DATA_LOADED, false, boolean);

compute_YDia(Ytab0):= makelist( map(length,Ytab0[yt]), yt,1,length(Ytab0) ) ;



YTab[0]:[
[[]]
];

list_irreps_to_use[0]:[1]$
leading_Regge[0]:1$
subleading_Regge[0]:0$

YDia[0]:[
[0]
];



YTab[1]:[
[[JJ1]]
];

list_irreps_to_use[1]:[1]$
leading_Regge[1]:1$
subleading_Regge[1]:0$

YDia[1]:[
[1]
];




YTab[2]:[
[[JJ1,JJ2]],

[[JJ1],[ JJ2]]
];

list_irreps_to_use[2]:[1,2]$
leading_Regge[2]:1$
subleading_Regge[2]:2$

YDia[2]:compute_YDia(YTab[2]);



YTab[3]:[
[[JJ1,JJ2,JJ3]],

[[JJ1,JJ2], [JJ3]],

[[JJ1],[ JJ2], [JJ3]]
];

list_irreps_to_use[3]:[1,2,3]$
leading_Regge[3]:1$
subleading_Regge[3]:2$

YDia[3]:compute_YDia(YTab[3]);



YTab[4]:[
[[JJ1,JJ2,JJ3,JJ4]], /*1*/

[[JJ1,JJ2,JJ3] ,[JJ4]], /*2*/
[[JJ1,JJ2,JJ4] ,[JJ3]],
[[JJ1,JJ3,JJ4] ,[JJ2]],

[[JJ1,JJ2], [JJ3,JJ4]], /*5*/
[[JJ1,JJ3], [JJ2,JJ4]],

[[JJ1,JJ2], [JJ3], [JJ4]], /*7*/
[[JJ1,JJ3], [JJ2], [JJ4]],
[[JJ1,JJ4], [JJ2], [JJ2]],

[[JJ1], [JJ2], [JJ3], [JJ4]] /*10*/
];

list_irreps_to_use[4]:[1,2,5,7,10]$
leading_Regge[4]:1$
subleading_Regge[4]:2$

YDia[4]:compute_YDia(YTab[4]);



YTab[5]:[
[[JJ1,JJ2,JJ3,JJ4,JJ5]], /*1*/

[[JJ1,JJ2,JJ3,JJ4],[JJ5]], /*2*/
[[JJ1,JJ2,JJ3,JJ5],[JJ4]],
[[JJ1,JJ2,JJ4,JJ5],[JJ3]],
[[JJ1,JJ3,JJ4,JJ5],[JJ2]],


[[JJ1,JJ2,JJ3] ,[JJ4,JJ5]], /*6*/
[[JJ1,JJ2,JJ4] ,[JJ3,JJ5]],
[[JJ1,JJ2,JJ5] ,[JJ3,JJ4]],
[[JJ1,JJ3,JJ4] ,[JJ2,JJ5]],
[[JJ1,JJ3,JJ5] ,[JJ2,JJ4]],


[[JJ1,JJ2,JJ3], [JJ4], [JJ5]], /*11*/
[[JJ1,JJ2,JJ4], [JJ3], [JJ5]],
[[JJ1,JJ2,JJ5], [JJ3], [JJ4]],
[[JJ1,JJ3,JJ4], [JJ2], [JJ5]],
[[JJ1,JJ3,JJ5], [JJ2], [JJ4]],
[[JJ1,JJ4,JJ5], [JJ2], [JJ3]],

[[JJ1,JJ2], [JJ3,JJ4], [JJ5]], /*17*/
[[JJ1,JJ2], [JJ3,JJ5], [JJ4]],
[[JJ1,JJ3], [JJ2,JJ4], [JJ5]],
[[JJ1,JJ3], [JJ2,JJ5], [JJ4]],
[[JJ1,JJ4], [JJ2,JJ5], [JJ3]],

[[JJ1,JJ2], [JJ3], [JJ4], [JJ5]], /*22*/
[[JJ1,JJ3], [JJ2], [JJ4], [JJ5]],
[[JJ1,JJ4], [JJ2], [JJ3], [JJ5]],
[[JJ1,JJ5], [JJ2], [JJ3], [JJ4]],

[[JJ1], [JJ2], [JJ3], [JJ4], [JJ5]] /*26*/
];

list_irreps_to_use[5]:[1,2,6,11,17,22,26]$
leading_Regge[5]:1$
subleading_Regge[5]:2$

YDia[5]:compute_YDia(YTab[5]);



YTab[6]:[
[[JJ1,JJ2,JJ3,JJ4,JJ5,JJ6]],

[[JJ1,JJ2,JJ3,JJ4,JJ5],[JJ6]],

[[JJ1,JJ2,JJ3,JJ4] ,[JJ5,JJ6]],

[[JJ1,JJ2,JJ3], [JJ4,JJ5,JJ6]],

[[JJ1,JJ2,JJ3,JJ4], [JJ5], [JJ6]],

[[JJ1,JJ2,JJ3], [JJ4,JJ5], [JJ6]],

[[JJ1,JJ2], [JJ3,JJ4], [JJ5,JJ6]],

[[JJ1,JJ2,JJ3], [JJ4], [JJ5], [JJ6]],

[[JJ1,JJ2] ,[JJ3,JJ4], [JJ5], [JJ6]],

[[JJ1,JJ2], [JJ3], [JJ4], [JJ5], [JJ6]],

[[JJ1], [JJ2], [JJ3], [JJ4], [JJ5]]
];

list_irreps_to_use[6]:makelist(k, k,1,length(YTab[6]))$
leading_Regge[6]:1$
subleading_Regge[6]:2$

YDia[6]:compute_YDia(YTab[6]);


YTab[7]:[
[[JJ1,JJ2,JJ3,JJ4,JJ5,JJ6,JJ7]], /*1*/

[[JJ1,JJ2,JJ3,JJ4,JJ5,JJ6],[JJ7]], /*2*/


[[JJ1,JJ2,JJ3,JJ4,JJ5] ,[JJ6,JJ7]],

[[JJ1,JJ2,JJ3,JJ4] ,[JJ5,JJ6,JJ7]],


[[JJ1,JJ2,JJ3,JJ4,JJ5] ,[JJ6], [JJ7]],

[[JJ1,JJ2,JJ3,JJ4] ,[JJ5,JJ6], [JJ7]],

[[JJ1,JJ2,JJ3] ,[JJ4,JJ5,JJ6], [JJ7]],

[[JJ1,JJ2,JJ3] ,[JJ4,JJ5], [JJ6,JJ7]],


[[JJ1,JJ2,JJ3,JJ4] ,[JJ5], [JJ6], [JJ7]],

[[JJ1,JJ2,JJ3] ,[JJ4,JJ5], [JJ6], [JJ7]],

[[JJ1,JJ2] ,[JJ3,JJ4], [JJ5,JJ6], [JJ7]],


[[JJ1,JJ2,JJ3], [JJ4] ,[JJ5], [JJ6], [JJ7]],

[[JJ1,JJ2], [JJ3,JJ4] ,[JJ5], [JJ6], [JJ7]],


[[JJ1,JJ2], [JJ3], [JJ4] ,[JJ5], [JJ6], [JJ7]],

[[JJ1], [JJ2], [JJ3], [JJ4] ,[JJ5], [JJ6], [JJ7]]

];

list_irreps_to_use[7]:makelist(k, k,1,length(YTab[7]))$
leading_Regge[7]:1$
subleading_Regge[7]:2$

YDia[7]:compute_YDia(YTab[7]);



YTab[8]:[
[[JJ1,JJ2,JJ3,JJ4,JJ5,JJ6,JJ7,JJ8]], /*1*/


[[JJ1,JJ2,JJ3,JJ4,JJ5,JJ6,JJ7],[JJ8]], /*2*/


[[JJ1,JJ2,JJ3,JJ4,JJ5,JJ6], [JJ7,JJ8]], /*3*/

[[JJ1,JJ2,JJ3,JJ4,JJ5], [JJ6,JJ7,JJ8]], /*4*/


[[JJ1,JJ2,JJ3,JJ4,JJ5,JJ6], [JJ7], [JJ8]], /**/

[[JJ1,JJ2,JJ3,JJ4,JJ5], [JJ6,JJ7], [JJ8]] /**/


];

list_irreps_to_use[8]:makelist(k, k,1,length(YTab[8]))$
leading_Regge[8]:1$
subleading_Regge[8]:2$

YDia[8]:compute_YDia(YTab[8]);


YTab[9]:[
[[JJ1,JJ2,JJ3,JJ4,JJ5,JJ6,JJ7,JJ8,JJ9]], /*1*/

[[JJ1,JJ2,JJ3,JJ4,JJ5,JJ6,JJ7,JJ8],[JJ9]] /*2*/
];

list_irreps_to_use[9]:makelist(k, k,1,length(YTab[9]))$
list_irreps_to_use[9]:[1]$
leading_Regge[9]:1$
subleading_Regge[9]:2$

YDia[9]:compute_YDia(YTab[9]);



YTab[10]:[
[[JJ1,JJ2,JJ3,JJ4,JJ5,JJ6,JJ7,JJ8,JJ9,JJ10]], /*1*/

[[JJ1,JJ2,JJ3,JJ4,JJ5,JJ6,JJ7,JJ8,JJ9],[JJ10]] /*2*/
];

list_irreps_to_use[10]:makelist(k, k,1,length(YTab[10]))$
list_irreps_to_use[10]:[1]$
leading_Regge[10]:1$
subleading_Regge[10]:2$

YDia[10]:compute_YDia(YTab[10]);


YT_DATA_LOADED:true;


==> anc/maxima/16_irreps_we_can_build.v0.mat <==
/*
list of irreps which we are able to build explicitly
any entry
*/

define_variable(IRREPS_WE_CAN_BUILD_LOADED, false, boolean);

Irreps_we_can_build:[
[1], /* spin 0 */
[1], /* spin 1 */
[1,2], /* spin 2 */
[1,2,3], /* spin 3 */
[10], /* spin 4 */
[26], /* spin 5 */
[], /* spin 6 */
[], /* spin 7 */
[], /* spin 8 */
[], /* spin 9 */
[] /* spin 10 */
];


/* all data produced
by the function compute_irrep_descendents_and_check_norms
plus
the same with Orig prefixed to the following names
when there are more than 1 copy of the same irrep

this list MUST match the entries in Irreps_we_can_build
*/
Data_in_irreps_we_can_build:[
/* spin 0 */
[
 [Sc, NSc]
]
,
/* spin 1 */
[
 [Vi,uV1,V1,NV3,uNV1,NV1]
]
, 
/* spin 2 */
[
 [Tij, uTi, Ti, uTii_1, Tii_1, 
 T23, uT21, T21, uT33_1, T33_1,
 N23, N21, N33_1, uN21, uN33_1]
,
 [Ti1_in, uTi2_in, Ti2_in,
  T2_n, uT1_3_n, T1_3_n,
  N2_n, uN1_3_n, N1_3_n ] /* same names for all antisymmetric irreps */ 

]
, 
/* spin 3 */
[
 [Tijk, uT1jk, T1jk, uTjjk, Tjjk, uT1kk, T1kk,
 T234, uT134, T134, uT334, T334, uT144, T144,
 N234, uN134, N134, uN334, N334, uN144, N144
]
,
 [Pijk, Pjk, Pjj_k_1, Pjj_1_2,
       uPjk, uPjj_k_1, uPjj_1_2,
  P234, P34, P33_4_1, P33_1_2,
       uP34, uP33_4_1, uP33_1_2,
  NP234, NP34, NP33_4_1, NP33_1_2,
     uNP34, uNP33_4_1, uNP33_1_2]
,
 [Ti1_in, uTi2_in, Ti2_in,
  T2_n, uT1_3_n, T1_3_n,
  N2_n, uN1_3_n, N1_3_n ] /* same names for all antisymmetric irreps */ 

]
,
/* spin 4 */
[
 [Ti1_in, uTi2_in, Ti2_in,
  T2_n, uT1_3_n, T1_3_n,
  N2_n, uN1_3_n, N1_3_n] /* same names for all antisymmetric irreps */ 
]
,
/* spin 5 */
[
 [Ti1_in, uTi2_in, Ti2_in,
  T2_n, uT1_3_n, T1_3_n,
  N2_n, uN1_3_n, N1_3_n] /* same names for all antisymmetric irreps */ 
]
, 
[], /* spin 6 */
[], /* spin 7 */
[], /* spin 8 */
[], /* spin 9 */
[] /* spin 10 */
];



Antisymmetric_irreps_we_can_build:[
[], /* spin 0 */
[], /* spin 1 */
[2], /* spin 2 */
[3], /* spin 3 */
[10], /* spin 4 */
[26], /* spin 5 */
[], /* spin 6 */
[], /* spin 7 */
[], /* spin 8 */
[], /* spin 9 */
[] /* spin 10 */
];


/*
all data in Data_in_irreps_we_can_build
come in two flavors
with the name given
and with the name prefixed bu Orig
so we create on the fly the list with Orig-names

Moreover the function which computes antisymmetic irreps
returns the antisymmetic irreps with the same name
so we must prefix "something"
before saving them

the function retuns the new names in a list
*/
add_prefix_and_copy_array(PREFIX0, LIST0):=
block(
[newlist0, arin0, Max_n0],


for state0 in LIST0 do
  (
  arin0:apply(arrayinfo, [state0]),
  Max_n0: length(arin0) -2,
  if( not last(arin0)[1] = Max_n0 )
  then error("---->arrayinfo(", state0, ")=", arin0, "and n0 range does NOT match"),

  for n0:1 thru Max_n0 do
    arraysetapply( concat(PREFIX0, state0), [n0],
        	       arrayapply( state0, [n0]) )
  ),

newlist0:[],
for state0 in LIST0 do
  newlist0:endcons( concat(PREFIX0, state0), newlist0 ),

return(newlist0)
)$	       


copy_list_arrays(NEWLIST0, LIST0):=
block(
[state0],

if( not length(NEWLIST0) = length(LIST0) )
then error("The lists", NEWLIST0, "and", LIST0, "differ in length"), 

for na0:1 thru length(LIST0) do
  (
  state0:LIST0[na0],
  arin0:apply(arrayinfo, [ state0 ]),
  Max_n0: length(arin0) -2,
  if( not last(arin0)[1] = Max_n0 )
  then error("---->arrayinfo(", state0, ")=", arin0, "and n0 range does NOT match"),
  
  /* array(NEWLIST0[na0], Max_n0), DOESN'T work */
  apply( array, [NEWLIST0[na0], Max_n0]), /* make  array */
  for n0:1 thru Max_n0 do
    arraysetapply( NEWLIST0[na0], [n0],
        	       arrayapply( state0, [n0]) )
  )

)$	       


IRREPS_WE_CAN_BUILD_LOADED:true;


==> anc/maxima/20_boost.v7.mat <==
/*
it was boost.v6.mat which has been split inyo
boost.v7 and boost_increasing.v1


functions
make_variation(S) makes the boost of an expression S 


*/


/* kill(all); */
load("combinatorics")$

define_variable (DBG, false, boolean);

define_variable (BOOST_LOADED, true, boolean);



/**********************************************************************
:=
:= create the list of tokens in monomial

*********************************************************************/
make_list_from_monomial(monomial):=
block([terms, nt, t, n, n_pow, t0],

if atom(monomial) or symbolp(monomial) then return( [monomial]),

if (DBG) then print("    inpart 0", inpart(monomial,0)),

if is(notequal(inpart(monomial,0), "^"))
   and is(notequal(inpart(monomial,0), "*"))
   and is(notequal(inpart(monomial,0), "-"))
then
return( [monomial]),
 
terms:[],

for nt:1 thru ev(length(monomial), inflag=true) do
(
  t:inpart(monomial,nt),
  if (DBG) then print("    make_list t=", t),
  if symbolp(t) or atom(t) or numberp(t) /* eg c or 4 */
  then
   	terms : cons( t, terms)
  else
  (
  if (DBG) then print("    true onj make_list t=", t, is(notequal( part(t,0), "^")) ),
  if is(notequal( inpart(t,0), "^"))
  then
	terms : cons( t, terms)
  else (
    n_pow:inpart(t,2),
    t0:inpart(t,1),
    for n:1 thru n_pow do terms : cons( t0, terms)
    )
    )
),

return( terms )
);


/*
WARNING!!!
no fractions are allowed!!

there MUST be a coefficient like c0 or c(1)
otherwise we get the wrong result e.g.

-c(0)*p(1,1)^3 is fine
but
p(1,1)^3 yields a wrong result

*/

make_list_from_monomialV0(monomial):=
block([terms, t, n_pow, t0, monomial0],


if atom(monomial) or symbolp(monomial) then return( [monomial]),

if (DBG) then print("    part 0", part(monomial,0)),

if is(notequal(part(monomial,0), "^"))
   and is(notequal(part(monomial,0), "*"))
   and is(notequal(part(monomial,0), "-"))
then
return( [monomial]),
 
if is(equal(part(monomial,0), "-"))
then
( terms:[-1],
monomial0:part(monomial,1) /* take the positive part */
)
else
(
terms:[],
monomial0:monomial
)
,
for t in monomial0 do
(
  if (DBG) then print("    make_list t=", t),
  if symbolp(t) or atom(t) /* eg c or 4 */
  then
   	terms : cons( t, terms)
  else
  (
  if (DBG) then print("    make_list t=", t, is(notequal( part(t,0), "^")) ),
  if is(notequal( part(t,0), "^"))
  then
	terms : cons( t, terms)
  else (
    n_pow:part(t,2),
    t0:part(t,1),
    for n:1 thru n_pow do terms : cons( t0, terms)
    )
    )
),

return( terms )
);

/**********************************************************************/
/**********************************************************************/
/**********************************************************************
reorder p(n1,n2) -> p(n2,n1) if n1<n2
*/
reorder(X,Nmax):=
block([X0, n1, n2],
X0:X,
for n1:1 thru Nmax -1 do
 for n2:n1+1 thru Nmax  do
/*   
X:ev(X, p(n1,n2)=p(n2,n1) ),
*/
X0:subst(p(n1,n2)=p(n2,n1), X0),
return(X0)
);

/**********************************************************************/
/**********************************************************************/
/* aux functions */
/**********************************************************************/


exchange(poly, index1,index2):=
block([tmp],
/* remove associations in order to avoid issues with ev() */
/*kill(qwerty, asdfg, index1, index2),*/
tmp:ev(poly, ev(index1=qwerty), ev(index2=asdfg)),
/* print("  ->", tmp), */
tmp:ev(tmp, ev(qwerty=index2), ev(asdfg=index1)),
return(tmp)
);


/*********************************************************************/
/*********************************************************************/
/**********************************************************************
exam scalars and tensors
**********************************************************************/

/********************************************************************* 

solve_d24(do_tensor_result):=
block([eqs00,vars00,so00],
eqs00:ev(do_tensor_result[6], d=24),
vars00:do_tensor_result[3],
print("  vars=",vars00),

so00:solve(eqs00, vars00),

return(so00)
);



solve_all_c_but_last(exam_tensor_result):=
block([eqs00, vars00, i],
eqs00:exam_tensor_result[1],
vars00:exam_tensor_result[2],
print("  vars=",vars00),

for i:1 thru (length(vars00) -1) do
(
so00:solve(eqs00[i], [c(i)]),
eqs00:ratsimp( ev(eqs00,so00) )
),

return(eqs00)
);




extract_matrix(exam_result):=
block([eqs00,vars00, M0, i, j],
eqs00:exam_result[1],
vars00:exam_result[2],
print("  vars=",vars00),
M0:zeromatrix(length(eqs00), length(vars00)),

for i:1 thru length(eqs00) do
for j:1 thru length(vars00)  do
M0[i,j]:lhs(coeff(eqs00[i], c(j)))
,
return(M0)
);

**********************************************************************/




==> anc/maxima/22_boost_increasing.v2.mat <==
/*
:=
:= aim: compute boost J^{-i} variations which increase the number of indexes
:=
:= REMEMBER to batch 20_boost for aux functions
:=
:= to debug INCR_DBG:true;

:= !! WARNING !!
:= all momomials NEED a NON unitary coeff
:= eg:5*p(1,2)*p(2,1)*p(1,2)^2*p(3,5)^2
:=
:= p(m,n) is the pair \sum_{k=2}^{D-1} m^k n^k
:= v(m,i) is the vector m^i
:=


*/

if( not BOOST_LOADED=true )
then
error("boost file must be loaded!");

define_variable (INCR_DBG, false, boolean);


/*********************************************************************/
/*********************************************************************/
/*********************************************************************
:=
:= variation of one monomial
:= 
:= we assume the following ordering 
:= v(n1, j1) *v(n2, j2).... *p(m1, m2) *p(m3, m4) ...
:= obtained from make_list_from_monomial(monomial)
*********************************************************************/
make_addend_increasing_variation(monomial0):=
block(
[monomial, QW\$AS\$,
list_t, list_p, list_c, list_v, llt, llp, llv,
var0,
var_C1, var_C0, var_C3, var_C2, var_C01, var_C00,
var_C000, var_C001, var_C0000, var_C0001,
t, n1t, n2t],

print("  var mono:", monomial0),

monomial:QW\$AS\$*monomial0,

/* make list of pieces "tokens" the monomial */
list_t: make_list_from_monomial(monomial),

if (INCR_DBG) then print("  var mono list_t:", list_t),


list_p:[], /* list of pairs */
list_v:[], /* list of vectors */
list_c:[], /* list of constants */

/* given the list of tokens
compute the lists list_p list_v list_c */
for t in list_t do
(
if (INCR_DBG) then print("    t=",t),
if( atom(t) or symbolp(t) )
then
list_c: cons( t, list_c)
else
(
/* equal may return unknown */
if (INCR_DBG) then print("    var mono p?", is( equal(part(t, 0), p) ), is( part(t, 0)=p) ),
if (INCR_DBG) then print("    var mono v?", is( equal(part(t, 0), v) ), is( part(t, 0)=v) ),
if( is(part(t, 0)=p )  )
then
list_p: cons( t, list_p)
elseif( is( part(t, 0)=v )  )
then
list_v: cons( t, list_v)
else
list_c: cons( t, list_c)
),
if (INCR_DBG) then print("    var mono list_c:", list_c),
if (INCR_DBG) then print("    var mono list_p:", list_p),
if (INCR_DBG) then print("    var mono list_v:", list_v)
),


list_p:reverse(list_p),
list_v:reverse(list_v),

if (INCR_DBG) then print("  var mono list_c:", list_c),
if (INCR_DBG) then print("  var mono list_p:", list_p),
if (INCR_DBG) then print("  var mono list_v:", list_v),

/*
now start the computation of variations
*/
llp:length(list_p),
llv:length(list_v),

/*
variation of the single pair 
p -> v*p + v
*/
var_C1:0,
for t in list_p do
  var_C1: var_C1 + monomial /t *variation_one_couple(t),

if (INCR_DBG) then print("  one pair:", var_C1),



/******************************************/
/******************************************/
/*
variation of two pairs
p p -> v p
*/
var_C01:0,

for n1t:1 thru llp-1 do
  for n2t:n1t+1 thru llp do
  var_C01: var_C01
  + monomial /list_p[n1t] /list_p[n2t]
  *variation_two_pairs(list_p[n1t], list_p[n2t]),

if (INCR_DBG) then print("  two pairs:", var_C01),


/******************************************/
/******************************************/
/* variation of single vector */
var_C000:0,
for t in list_v do
  var_C000: var_C000 + monomial/t*variation_vector(t),

if (INCR_DBG) then print("  same vector :", var_C000),

/******************************************/
/******************************************/
/*
variation of single vector with pair
*/
var_C001:0,

for n1t:1 thru llv do
  for n2t:1 thru llp do
  var_C001: var_C001
  + monomial /list_v[n1t] /list_p[n2t]
  *variation_vector_pair(list_v[n1t], list_p[n2t]),

if (INCR_DBG) then print("  vector pair:", var_C001),


return(
ev(var_C1 
+ var_C01
+ var_C000
+ var_C001, QW\$AS\$=1)
)
);






/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/**********************************************************************
:=
:= input p(n1, n2)
:= output p -> v* p
*/
variation_one_couple(pp):=
block([n1,n2,var00],
if (INCR_DBG) then print("    single p - keep p:", pp),

n1:part(pp,1),
n2:part(pp,2),
var00:0,

/* variation n1 */

var00:var00 + (-n1) * sum(1/l *v(l,i) *p(n1-l,n2), l,1,n1-1),
/*
p(n1-l,n2) we want n1-l>=n2 then l<=n2-n1 and l>=1
p(n2,n1-l) we want n2>n1-l then l>n1-n2 and l>=1 and l<=n1-1

var00:var00
+ (-n1) * sum(1/l *v(l,i) *p(n1-l,n2), l,1,n2-n1)
+ (-n1) * sum(1/l *v(l,i) *p(n2,n1-l), l, max(1,n1-n2+1), n1-1),
*/

/* variation n2 */

var00:var00 + (-n2) * sum(1/l *v(l,i) *p(n1,n2-l), l,1,n2-1),
/*
p(n1,n2-l) we want n1>=n2-l then l>=n2-n1 and l>=1 and l<=n2-1
p(n2-l,n1) we want n1<n2-l then l<n2-n1 and l>=1

var00:var00
+ (-n2) * sum(1/l *v(l,i) *p(n1,n2-l), l,max(1,n2-n1), n2-1)
+ (-n2) * sum(1/l *v(l,i) *p(n2-l,n1), l,1, n2-n1-1),
*/

/* variation n1 
:= dimension dependent!!
*/
var00:var00
+( -n1*n2*d/(n1+n2)+ n1+ n2)* v(n1+n2,i), 

/* variation n1 */
var00: var00 + 1/2*sum( p(l,n1-l), l,1, n1-1) *v(n2, i),

/* variation n2 */
var00: var00 + 1/2*sum( p(l,n2-l), l,1, n2-1) *v(n1, i),


/* := UGLY */
var00:reorder(var00,n1+n2),

return(var00)
);


/**********************************************************************/
/*********************************************************************
input p(n1,n2) , p(m1,m2)
p p ->v p
*********************************************************************/
/* variation_diff_obj_kill_cycle(pp,qq):= */
variation_two_pairs(pp,qq):=
block([n1,n2,m1,m2,var11],
if (INCR_DBG) then print("    two pairs - kill p:", pp,"->",qq),

n1:part(pp,1),
n2:part(pp,2),
m1:part(qq,1),
m2:part(qq,2),
var11:0,

/* n1 variation */
var11:var11
- n1*( m1/(n1+m1) *v(n1+m1,i) *p(m2, n2) - v(m2,i) *p(n1+m1, n2)
    +  m2/(n1+m2) *v(n1+m2,i) *p(m1, n2) - v(m1,i) *p(n1+m2, n2)),

/* n2 variation */
var11:var11
- n2*( m1/(n2+m1) *v(n2+m1,i) *p(m2, n1) - v(m2,i) *p(n2+m1, n1)
    +  m2/(n2+m2) *v(n2+m2,i) *p(m1, n1) - v(m1,i) *p(n2+m2, n1)),

var11:var11 + m1 *v(n2,i) *p(n1+m1, m2),

var11:var11 + m2 *v(n2,i) *p(m1, n1+m2),

var11:var11 + m1 *v(n1,i) *p(n2+m1, m2),

var11:var11 + m2 *v(n1,i) *p(m1, n2+m2),


/* := UGLY */
var11:reorder(var11,n1+n2+m1+m2),

return(var11)
);


/**********************************************************************/
/**********************************************************************
input v(n, j)
*/
variation_vector(vv):=
block([n1,j1,var000],
if (INCR_DBG) then print("    vector - keep:", vv),

n1:part(vv,1),
j1:part(vv,2),
var000:0,

/* variation n1 */
var000:var000 + (-n1) * sum(1/l *v(l,i) *v(n1-l,j1), l,1,n1-1),

return(var000)
);

/**********************************************************************/
/**********************************************************************
input v(n1,j1) -> p(m1,m2)
v p-> v
*/
variation_vector_pair(vv,qq):=
block([n1,j1,m1,m2,var001],
if (INCR_DBG) then print("    one v one p  Virasoro - kill p:", vv,"->",qq),

n1:part(vv,1),
j1:part(vv,2),
m1:part(qq,1),
m2:part(qq,2),
var001:0,

/* n1 variation */
var001:
- n1*( m1/(n1+m1) *v(n1+m1,i) *v(m2, j1) - v(m2,i) *v(n1+m1, j1)
    +  m2/(n1+m2) *v(n1+m2,i) *v(m1, j1) - v(m1,i) *v(n1+m2, j1)),


return(var001)
);


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:=
:= listTdown like T[5,2]
:= listTup like T[5,3]
:= indexesup like [JJ1,JJ2,JJ3], i.e. the indexes used in listTup
*/
/*********************************************************************/
oldlinel:linel$
linel:120$

compute_increasing_variation_in_matricial_form(listTdown, listTup, indexesup):=
block(
[Nup0, Ndown0, spin0, newJJ0, Matup0, tmp0, tmpcoeff0],

if(not listp(listTup) )
then
error("listTup must be a list"),

if(not listp(listTdown) or length(listTdown)=0 )
then
error("listTdown must be a non empty list"),

if(not listp(indexesup) )
then
error("indexesup must be a list"),

/* no possible tensors with more indexes */
if( listTup = [])
then
return(
zeromatrix(length(listTdown), 1)
),

/*
USE the internal representation
*/
oldinflag0:inflag,
inflag:true,

Nup0:length(listTup),
Ndown0:length(listTdown),
spin0:length(indexesup),
newJJ0:indexesup[spin0],



Matup0:zeromatrix(Ndown0, Nup0),


  for nedown0:1 thru Ndown0 do
    (
    tmp0:make_addend_increasing_variation(listTdown[nedown0]),
    tmp0:ratexpand(tmp0),
      (
      if( not tmp0 = 0 )
      then
      (
      /* we have to correct the indexes in the usual range */
      tmp0:psubst( [i=newJJ0], tmp0),
      /*
      := chk ot anymore necessary since implemenetd in any variation 
      tmp0:reorder(tmp0,max(spin0,20)),
      */
if( INCR_DBG) then  print("    PROPER JJ ->", tmp0),
if( INCR_DBG) then  print("      inpart0", inpart(tmp0,0), "=+?",
is(inpart(tmp0,0) = "+")),

      for nup0:1 thru Nup0 do
        (
	tmpcoeff0:0,
if( INCR_DBG) then  print("      up basis el", nup0, "->", listTup[nup0]),
        if( is(inpart(tmp0,0) = "+")) then
	  (
	  /* terms in the variation */
	  for nterms0:1 thru length(tmp0) do
            (
/**
:= WARNING !!!
:= This heuristic may break down for special coefficients!!
:= ---> ev(inpart(tmp0,nterms0)/listTup[nup0], d=24) breaks inpart
**/
            inp0:inpart(tmp0,nterms0)/listTup[nup0],
            if( numberp(
	    ratsimp( ev(inp0, d=24) )
	               )
	      )
	    then
	    (
if( INCR_DBG) then  print("      ratio", inpart(tmp0,nterms0)/listTup[nup0]),
	    tmpcoeff0:tmpcoeff0+ inpart(tmp0,nterms0)/ listTup[nup0]
	    )
	  )  
	  ) /* if inpart = + */
 	  else
	  (
if( INCR_DBG) then  print("    only term in PROPER JJ", tmp0),
	    if( numberp(
	    ratsimp( ev(tmp0/ listTup[nup0], d=24) )
	               )
	    )
	    then
	    (
if( INCR_DBG) then  print("      1 term ratio", tmp0/listTup[nup0]),
	    tmpcoeff0:tmp0/ listTup[nup0]
	    )
	  ),
if( INCR_DBG) then  print("      tmpcoeff0", tmpcoeff0),
	  Matup0[nedown0,nup0]:tmpcoeff0
	) /* for nup0 */
      ) /* if not tmp0 */
    ) /* for neup0:1 */
) /* for nedown0 */
, 

inflag:oldinflag0,
return(Matup0)
);

linel:oldlinel$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************
:=
:= variation of an expression S0 sum of monomials
:= useful for interactive computtations
:= even if the automatic ones uses only the matricial form
:=
*********************************************************************/
make_increasing_variation(S0):=
block([Var, mono, cucu],
Var:0,

print("S0=", S0),
if( is(inpart(S0,0)="+") )
then
  (
  for mono in S0 do
    (
    if (DBG) then print("mono=", mono),
    Var: Var + make_addend_increasing_variation(mono)
    )
  ) else (
    if (DBG) then print("mono=", S0),
    Var: Var + make_addend_increasing_variation(S0)
  ), 
    
return(Var)
);



/*********************************************************************/
/* if the file has no error we can define the variables */
/*********************************************************************/
define_variable (INCREASE_INDEXES_LOADED, true, boolean);



==> anc/maxima/24_boost_decreasing.v4.mat <==
/*
:=
:= aim: compute boost J^{-i} variations which decrease the number of indexes
:=
:= REMEMBER to batch boost for aux functions
:=
:= to debug DECR_DBG:true;
:=
:= !! WARNING !!
:= all momomials NEED a NON unitary coeff
:= eg:5*p(1,2)*p(2,1)*p(1,2)^2*p(3,5)^2

*/

if( not BOOST_LOADED=true )
then
error("boost file must be loaded!");

define_variable (DECR_DBG, false, boolean);

define_variable (HIGH_DECR_DBG, false, boolean);

/*********************************************************************
:=
:= variation of one monomial which decrease indexes
:= 
:= we assume the following ordering 
:= v(n1, j1) *v(n2, j2).... *p(m1, m2) *p(m3, m4) ...
:= obtained from make_list_from_monomial(monomial)
*********************************************************************/
make_addend_decreasing_variation(monomial0):=
block(
[monomial, QW\$AS\$, list_t, list_p, list_c, list_v, llt, llp, llv,
var0,
var_Cv, var_Cvv, var_Cvp,
n1v, n2v, n1t, n2p],

print("  decreasing var mono:", monomial0),

monomial:QW\$AS\$*monomial0,

/* make list of pieces "tokens" the monomial */
list_t: make_list_from_monomial(monomial),

if (DECR_DBG) then print("  var mono list_t:", list_t),


list_p:[], /* list of pairs */
list_v:[], /* list of vectors */
list_c:[], /* list of constants */

/* given the list of tokens
compute the lists list_p list_v list_c */
for t in list_t do
(
if (DECR_DBG) then print("    t=",t),
if( atom(t) or symbolp(t) )
then
list_c: cons( t, list_c)
else
(
/* equal may return unknown */
if (DECR_DBG) then print("    var mono p?", is( equal(part(t, 0), p) ), is( part(t, 0)=p) ),
if (DECR_DBG) then print("    var mono v?", is( equal(part(t, 0), v) ), is( part(t, 0)=v) ),
if( is(part(t, 0)=p )  )
then
list_p: cons( t, list_p)
elseif( is( part(t, 0)=v )  )
then
list_v: cons( t, list_v)
else
list_c: cons( t, list_c)
),
if (DECR_DBG) then print("    var mono list_c:", list_c),
if (DECR_DBG) then print("    var mono list_p:", list_p),
if (DECR_DBG) then print("    var mono list_v:", list_v)
),


list_p:reverse(list_p),
list_v:reverse(list_v),

if (DECR_DBG) then print("  var mono list_c:", list_c),
if (DECR_DBG) then print("  var mono list_p:", list_p),
if (DECR_DBG) then print("  var mono list_v:", list_v),

/*
now start the computation of variations
*/
llp:length(list_p),
llv:length(list_v),

/******************************************/
/******************************************/
/*
variation of one vector
v -> p
*/
var_Cv:0,

for n1v:1 thru llv do
  var_Cv: var_Cv +
  + monomial /list_v[n1v] 
  *decreasing_variation_one_vector(list_v[n1v]),

if (DECR_DBG) then print("  kill one vector -> pair:", var_Cv),

/******************************************/
/******************************************/
/*
variation of the product of two vectors
v v -> p
*/
var_Cvv:0,

for n1v:1 thru llv-1 do
  for n2v:n1v+1 thru llv do
  var_Cvv: var_Cvv +
  + monomial /list_v[n1v] /list_v[n2v]
  *decreasing_variation_two_vectors(list_v[n1v], list_v[n2v]),

if (DECR_DBG) then print("  kill two vectors -> pair:", var_Cvv),

/******************************************/
/******************************************/
/*
variation of the product of one vector one pair
v p -> p
*/
var_Cvp:0,

for n1v:1 thru llv do
  for n2p:1 thru llp do
  var_Cvp: var_Cvp +
  + monomial /list_v[n1v] /list_p[n2p]
  *decreasing_variation_one_vector_one_pair(list_v[n1v], list_p[n2p]),

if (DECR_DBG) then print("  kill one vector one pair -> pair:", var_Cvv),

return(
ev(var_Cv + var_Cvv + var_Cvp, QW\$AS\$=1)
)

);


/*********************************************************************/
decreasing_variation_one_vector(vv):=
block(
[n1,j1,varv],

if (DECR_DBG) then print("    v into p ", vv),
n1:part(vv,1),
j1:part(vv,2),

varv:
+ del(i,j1) *sum( p(n1-k,k), k,1,n1/2),

if( mod(n1,2) = 0 )
then
varv:varv - del(i,j1) *1/2 * p(n1/2,n1/2), /* +1 from above but must be 1/2 */


return( ratexpand(varv))
);


/*********************************************************************/
decreasing_variation_two_vectors(vv, ww):=
block(
[n1,j1,n2,j2,varvv,del0],
if (DECR_DBG) then print("    v v into ", vv, ww),
n1:part(vv,1),
j1:part(vv,2),
n2:part(ww,1),
j2:part(ww,2),

/*
https://maxima-discuss.narkive.com/k5HEzA2b/string-comparisons-was-maxima-5-21-1-release

(%i8) ?string\<("JJ1","JJ2");
(%o8)                                  2
(%i9) ?string\<("JJ2","JJ1");
(%o9)                                false
*/
if( numberp( ?string\<(j1,j2) ) )
then
del0:del(j1,j2)
else
del0:del(j2,j1),

varvv:
- n1 *n2 /(n1+n2) *del0 *v(n1+n2, i)
+ n2 *del(i,j1) *v(n1+n2,j2)
+ n1 *del(i,j2) *v(n1+n2,j1),

return(varvv)
);


/*********************************************************************/
decreasing_variation_one_vector_one_pair(vv, pp):=
block(
[n1,j1,n2,n3,varvp],
if (DECR_DBG) then print("    one v one p into p", vv, pp),
n1:part(vv,1),
j1:part(vv,2),

n2:part(pp,1),
n3:part(pp,2),

/* in order to avoid to reorder the expression */
if( n1+n2>=n3 )
then varvp: n2 *del(i,j1) *p(n1+n2, n3)
else varvp: n2 *del(i,j1) *p(n3, n1+n2),

if( n1+n3>=n2 )
then varvp:varvp + n3 *del(i,j1) *p(n1+n3, n2)
else varvp:varvp + n3 *del(i,j1) *p(n2, n1+n3),

return(varvp)
);


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:=
:= listTup like T[5,3]
:= listTdown like T[5,2]
:= indexesup like [JJ1,JJ2,JJ3], i.e. the indexes used in listTup
:= in this order! [JJ3,JJ2,JJ1] does not work
:= since we extract del(i,JJ1)
:= we remap [JJ2,JJ3] into [JJ1,JJ2]
:= and compare with the basis in T[5,2]
:=
:= minimaldeltaset_flag true means use  del(JJ1, i) and del(JJ1,JJ2)
:= since all other deltas are reshuffling of the previous ones
:= HOWEVER the variation may yield del(JJ2,JJ1)
:= for N=5 S=3
---> deltas are [del(i, JJ1), del(i, JJ2), del(i, JJ3), del(JJ1, JJ2), del(JJ1, JJ3), del(JJ2, JJ3)] 
---> maps are [[JJ3 = JJ1], [JJ3 = JJ2], [JJ3 = JJ3], [i = JJ1, JJ3 = JJ2], [i = JJ1, JJ3 = JJ3], [i = JJ2, JJ3 = JJ3]]
*/
/*********************************************************************/
compute_decreasing_variation_in_matricial_form(listTup, listTdown, indexesup, minimaldeltaset_flag):=
block(
[k1, k2, nd0, ned0, nterms0, 
oldinflag0, Nup0, Ndown0, spin0, lastJJ0,
list_sub1, list_del1, list_del2, list_sub2, list_del, list_sub,
Ndel0, tmp0, tmpdel0, tmpcoeff0, listMatdown0,
indexesdown1, indexesdown2, tmp_listup],

/* in order to avoid an erro when debugging when output is too long */
oldlinel:linel,
linel:180,

/* sanity checks */
if(not listp(listTup) )
then
error("listTup must be a list"),
if(not listp(listTdown) )
then
error("listTdown must be a list"),

if(not listp(indexesup) )
then
error("indexesup must be a list"),

/* use inflag true */
oldinflag0:inflag,
inflag:true,


Nup0:length(listTup), /* no stuctures to exam */
Ndown0:length(listTdown), /* no of structures to compare after down */
spin0:length(indexesup),

lastJJ0:indexesup[spin0],
indexesdown1:delete(lastJJ0, indexesup),

/* regular down action */
if(minimaldeltaset_flag) then
spin0:1, /* use only the first JJ1 in the following steps */

/* list_del1 is the list of all del(i, JJ1)... del(i, JJs) */
list_del1:makelist( del(i, indexesup[k]), k,1,spin0),
/* list of lists like [JJ1=JJ1, JJ3=JJ2, JJ4=JJ3] */
list_sub1:makelist(
map("=", delete(indexesup[k], indexesup),  indexesdown1),
k,1,spin0),


/* anomalous down action */
if(minimaldeltaset_flag and length(indexesup)>=2 ) then
spin0:2, /* use only the first del(JJ1,JJ2)  if there are enough JJ */

/* list_del2 is the list of all possible del(JJ1,JJ2), del(JJ1,JJ3)... */
list_del2:[],
list_sub2:[],

for k1:1 thru spin0-1 do
  for k2:k1+1 thru spin0 do
    (
    list_del2:endcons( del(indexesup[k1], indexesup[k2]), list_del2 ),
    tmp_listup: delete(indexesup[k1], indexesup),
    tmp_listup: delete(indexesup[k2], tmp_listup),
    tmp_listup: cons(i,tmp_listup),
    list_sub2: endcons( map("=", tmp_listup, indexesdown1), list_sub2)
    ),

/*
the list of all possible del(,) to consider
both regular and anomalous ones
the list depends on the value of minimaldeltaset_flag
when minimaldeltaset_flag = true there are 1+1 entries
when minimaldeltaset_flag = false there are spin0+spin0*(spin0-1)/2 entries

*/
list_del:append(list_del1, list_del2),
list_sub:append(list_sub1, list_sub2),



Ndel0:length(list_del),
if( HIGH_DECR_DBG) then  print("---> deltas are", list_del),
if( HIGH_DECR_DBG) then  print("---> maps are", list_sub),

listMatdown0:makelist(zeromatrix(Nup0, Ndown0), k,1,Ndel0),


  for neup0:1 thru Nup0 do
    (
    tmp0:make_addend_decreasing_variation(listTup[neup0]),
    tmp0:ratexpand(tmp0),
print("Making down variation term ", neup0, "out of", Nup0),    
if( HIGH_DECR_DBG) then  print("---> making variation term no", neup0,
"out of", Nup0),
if( HIGH_DECR_DBG) then  print("--->", tmp0),
    for nd0:1 thru Ndel0 do
      (

/*
extract the coeff of del[nd0]
*/

      tmpdel0:coeff(tmp0, list_del[nd0]),
if( HIGH_DECR_DBG) then  print("    delta no", nd0, "/", Ndel0,
	       "for up element", neup0, "/", Nup0,
	       "->", tmpdel0),
      if( not tmpdel0 = 0 )
      then
      (
      /* we have to correct the indexes in the usual range */
      tmpdel0:psubst( list_sub[nd0], tmpdel0),
      /*
      := chk
      := it should not be necessary since impletemted directly into variations
      tmpdel0:reorder(tmpdel0,max(12,20)),
      */
if( HIGH_DECR_DBG) then  print("    PROPER JJ delta no", nd0, "->", tmpdel0),
if( HIGH_DECR_DBG) then  print("      inpart0", inpart(tmpdel0,0), "=+?",
is(inpart(tmpdel0,0) = "+")),

      for ned0:1 thru Ndown0 do
        (
	tmpcoeff0:0,
if( HIGH_DECR_DBG) then  print("      down basis el", ned0, "->", listTdown[ned0]),
        if( is(inpart(tmpdel0,0) = "+")) then
	  (
	  for nterms0:1 thru length(tmpdel0) do
            if( numberp(inpart(tmpdel0,nterms0)/listTdown[ned0]) )
	    then
	    (
if( HIGH_DECR_DBG) then  print("      ratio",
  inpart(tmpdel0,nterms0)/listTdown[ned0]),
	    tmpcoeff0:tmpcoeff0+ inpart(tmpdel0,nterms0)/ listTdown[ned0]
	    )
	  )  
 	  else
	  (
if( HIGH_DECR_DBG) then  print("    only term in PROPER JJ", tmpdel0),
	    if( numberp(tmpdel0/ listTdown[ned0]) )
	    then
	    (
if( HIGH_DECR_DBG) then  print("      1 term ratio", tmpdel0/listTdown[ned0]),
	    tmpcoeff0:tmpdel0/ listTdown[ned0]
	    )
	  ),
if( HIGH_DECR_DBG) then  print("      tmpcoeff0", tmpcoeff0),
	  listMatdown0[nd0][neup0,ned0]:tmpcoeff0
	) /* for ned0 */
	) 
	else
	(
if( HIGH_DECR_DBG) then  print("      tmpdel0 is zero", tmpdel0)
	) /* if not tmpdel0 */
      ) /* for nd0:1 */
    ) /* for neup0:1 */
  , 

inflag:oldinflag0,

if( HIGH_DECR_DBG) then  print("---> return from compute_decreasing_variation_in_matricial_form"),
if( HIGH_DECR_DBG) then  print(listMatdown0),

print("---> return from compute_decreasing_variation_in_matricial_form"),

linel:oldlinel,

return(listMatdown0)
);




/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:=
:= listTup like T[5,3]
:= listTdown like T[5,2]
:= indexesup like [JJ1,JJ2,JJ3], i.e. the indexes used in listTup
:= in this order! [JJ3,JJ2,JJ1] does not work
:= since we extract del(i,JJ3) and compare with the basis in T[5,2]
:= with indexes [JJ1,JJ2] remapped into [JJ2,JJ3]
:= minimaldeltaset true means use  del(JJ1, i) and del(JJ1,JJ2)
:= since all other deltas are reshuffling of the previous ones
:= HOWEVER the variation may yield del(JJ2,JJ1)
:=
:= NOTICE for saving substitutions we simply replace the last  JJ
:= with the "cancelled" JJ so we ave the proper range JJ1.. JJ(s-1)
:= but this is problematic when iterating the DownMat!!!
:=
:= out of debug
:= for N=5 S=3
:= when minimaldeltaset_flag is true
:= ---> deltas are [del(i, JJ1), del(JJ1, JJ2)] 
:= ---> maps are [[JJ3 = JJ1], [i = JJ1, JJ3 = JJ2]] 
:=
:= when minimaldeltaset_flag is false
:= ---> deltas are [del(i, JJ1), del(i, JJ2), del(i, JJ3), del(JJ1, JJ2), del(JJ1, JJ3), del(JJ2, JJ3)] 
:= ---> maps are [[JJ3 = JJ1], [JJ3 = JJ2], [JJ3 = JJ3], [i = JJ1, JJ3 = JJ2], [i = JJ1, JJ3 = JJ3], [i = JJ2, JJ3 = JJ3]]
*/
/*********************************************************************/
compute_decreasing_variation_in_matricial_formV0(listTup, listTdown, indexesup, minimaldeltaset_flag):=
block(
[k1, k2, nd0, ned0, nterms0, 
oldinflag0, Nup0, Ndown0, spin0, lastJJ0,
list_sub1, list_del1, list_del2, list_sub2, list_del, list_sub,
Ndel0, tmp0, tmpdel0, tmpcoeff0, listMatdown0],

oldlinel:linel,
linel:120,

if(not listp(listTup) )
then
error("listTup must be a list"),
if(not listp(listTdown) )
then
error("listTdown must be a list"),

if(not listp(indexesup) )
then
error("indexesup must be a list"),

oldinflag0:inflag,
inflag:true,

Nup0:length(listTup),
Ndown0:length(listTdown),
spin0:length(indexesup),
lastJJ0:indexesup[spin0],

list_del1:makelist( del(i, indexesup[k]), k,1,spin0),
/* for k=spin0 make nothing */
list_sub1:makelist( [lastJJ0 = indexesup[k]], k,1,spin0),

list_del2:[],
list_sub2:[],
for k1:1 thru spin0-1 do
  for k2:k1+1 thru spin0 do
    (
    list_del2:endcons( del(indexesup[k1], indexesup[k2]), list_del2 ),
    list_sub2:endcons( [i=indexesup[k1], lastJJ0=indexesup[k2]], list_sub2 )
    ),

list_del:append(list_del1, list_del2),
list_sub:append(list_sub1, list_sub2),

if(minimaldeltaset_flag)
then
(
if( spin0> 1)
then
  (
  list_del:[list_del1[1], list_del2[1]],
  list_sub:[list_sub1[1], list_sub2[1]]
  )
else /* spin0 = 1, 0 */
  (
  list_del:list_del1,
  list_sub:list_sub1
  )

)
else
(
list_del:append(list_del1, list_del2),
list_sub:append(list_sub1, list_sub2)
),

Ndel0:length(list_del),
if( HIGH_DECR_DBG) then  print("---> deltas are", list_del),
if( HIGH_DECR_DBG) then  print("---> maps are", list_sub),

listMatdown0:makelist(zeromatrix(Nup0, Ndown0), k,1,Ndel0),


  for neup0:1 thru Nup0 do
    (
    tmp0:make_addend_decreasing_variation(listTup[neup0]),
    tmp0:ratexpand(tmp0),
print("Making down variation term ", neup0, "out of", Nup0),    
if( HIGH_DECR_DBG) then  print("---> making variation term no", neup0,
"out of", Nup0),
if( HIGH_DECR_DBG) then  print("--->", tmp0),
    for nd0:1 thru Ndel0 do
      (

/* extract the coeff of del[nd0]
*/

      tmpdel0:coeff(tmp0, list_del[nd0]),
if( HIGH_DECR_DBG) then  print("    delta no", nd0, "/", Ndel0,
	       "for up element", neup0, "/", Nup0,
	       "->", tmpdel0),
      if( not tmpdel0 = 0 )
      then
      (
      /* we have to correct the indexes in the usual range */
      tmpdel0:psubst( list_sub[nd0], tmpdel0),
      /*
      := chk
      := it should not be necessary since impletemted directly into variations
      tmpdel0:reorder(tmpdel0,max(12,20)),
      */
if( HIGH_DECR_DBG) then  print("    PROPER JJ delta no", nd0, "->", tmpdel0),
if( HIGH_DECR_DBG) then  print("      inpart0", inpart(tmpdel0,0), "=+?",
is(inpart(tmpdel0,0) = "+")),

      for ned0:1 thru Ndown0 do
        (
	tmpcoeff0:0,
if( HIGH_DECR_DBG) then  print("      down basis el", ned0, "->", listTdown[ned0]),
        if( is(inpart(tmpdel0,0) = "+")) then
	  (
	  for nterms0:1 thru length(tmpdel0) do
            if( numberp(inpart(tmpdel0,nterms0)/listTdown[ned0]) )
	    then
	    (
if( HIGH_DECR_DBG) then  print("      ratio",
  inpart(tmpdel0,nterms0)/listTdown[ned0]),
	    tmpcoeff0:tmpcoeff0+ inpart(tmpdel0,nterms0)/ listTdown[ned0]
	    )
	  )  
 	  else
	  (
if( HIGH_DECR_DBG) then  print("    only term in PROPER JJ", tmpdel0),
	    if( numberp(tmpdel0/ listTdown[ned0]) )
	    then
	    (
if( HIGH_DECR_DBG) then  print("      1 term ratio", tmpdel0/listTdown[ned0]),
	    tmpcoeff0:tmpdel0/ listTdown[ned0]
	    )
	  ),
if( HIGH_DECR_DBG) then  print("      tmpcoeff0", tmpcoeff0),
	  listMatdown0[nd0][neup0,ned0]:tmpcoeff0
	) /* for ned0 */
	) 
	else
	(
if( HIGH_DECR_DBG) then  print("      tmpdel0 is zero", tmpdel0)
	) /* if not tmpdel0 */
      ) /* for nd0:1 */
    ) /* for neup0:1 */
  , 

inflag:oldinflag0,

if( HIGH_DECR_DBG) then  print("---> return from compute_decreasing_variation_in_matricial_form"),
if( HIGH_DECR_DBG) then  print(listMatdown0),

print("---> return from compute_decreasing_variation_in_matricial_form"),

linel:oldlinel,

return(listMatdown0)
);


/*********************************************************************
if loaded correctly we define
*********************************************************************/
define_variable (DECREASE_INDEXES_LOADED, true, boolean);



==> anc/maxima/30_compute_tensors.v2.mat <==
/*
aim: given UpMat and DownMat compute the true level spin s tensors and their descendants
*/




scalarmatrixp:false;

/*********************************************************************
:=
:= given the level N, the spin s
:= we can compute
:= the list of the basis tensor at level N spin s TNs
:= the list of the basis tensor at level N spin s+1 
:= we can compute
:= coeffMatTs:
:= compute_increasing_variation_in_matricial_form(T[N,s], T[N+1,s], index_sp1),
:= which is the matrix \delta^i Ts = Tsp1
:=
:= given coeffMatTs
:= we compute the true level N spin s tensors by giving their components
:= on the T[N,s] basis
:= return a list
:= [
:= all_eqs, /* 1 */
:= list_c0, /* 2 */
:= sol0, /* 3 */ solution [c(1)=..., c(2)= ..., ]
:= %rnum_list, /*4*/
:= coeffMatTs /* 5 */
:= 
]

*********************************************************************/

define_variable(COMPUTE_TENSOR_DBG, true, boolean)$

compute_tensor(coeffMatTs):=
block(
[lenTs, lenTsp1, list_c0, all_matrix_eqs, all_eqs, sol0],

lenTs:length(coeffMatTs),
lenTsp1:length(coeffMatTs[1]),

/* list of variables */
list_c0:makelist(c(i),i, lenTs),

all_matrix_eqs: transpose(coeffMatTs) . transpose(matrix(list_c0)),

/* NOT necessary or better wrong with scalarmatrixp:false;
if(lenTsp1>1)
then
*/
  all_eqs: makelist(all_matrix_eqs[k,1] = 0, k,1,length(all_matrix_eqs))
/*
else
  all_eqs: [ all_matrix_eqs = 0 ]
  */
,

/* solution for generic d */
sol0:linsolve( all_eqs, list_c0),

/* return values to be feeded into extract_matrix() */
return([ /* var0, */
all_eqs, /* 1 */
list_c0, /* 2 */
sol0, /* 3 */
%rnum_list, /*4*/
coeffMatTs /* 5 */
])


);



/*********************************************************************
:=
:= given the list of the list of the down matrices
:= listDownNs
:= ordered from spin 1->0 to spin S->S-1
:= we compute the images with lower s
:= of the tensor coeffTNs of spin s and level N
:= return
:= a list of lists
:= [... [spin, coeffImageT], ...]
:= with spin= s , s-1, ... 0
*********************************************************************/
compute_descendents(NN, s, CoeffTNs, listDownNs):=
block(
[dimTNs, coeffImageTNs, s0],
/*checks*/
if( not matrixp(CoeffTNs) )
then
error("CoeffTNs must be a matrix of coefficients on basis at level N and spin",s),

dimTNs:length(CoeffTNs[1]),

if( not listp(listDownNs) )
then
error("listDownNs must be a list of down matrices"),

if( length(listDownNs) < s )
then
error("listDownNs must be a list of at least", s, "down matrices"),

if( not length(listDownNs[s]) = dimTNs )
then
error("dimension of listDownNs[", s, "] must match that of CoeffTNs"),

coeffImageTNs:makelist([], k,1,s+1),
coeffImageTNs[s+1]:[NN, s, CoeffTNs],

for s0:s-1 thru 0 step -1 do
/*
coeffImageTNs[s0]:[NN, s0, transpose(coeffImageTNs[s0+1][3]. listDownNs[s0+1]) ],
*/
/* listDownNs[s0+1] from s0+1 to s0, coeffImageTNs[s0+2] for spin s0+1 */
coeffImageTNs[s0+1]:[NN, s0, coeffImageTNs[s0+2][3]. listDownNs[s0+1] ],

return(reverse(coeffImageTNs))
);


/*
if file loaded withou errors we define a global variable
*/
define_variable(COMPUTE_TENSORS_LOADED, true, boolean);


==> anc/maxima/40_Young_ops.v2.mat <==
/*
:= derived from exam_tensors.v2.mat
*/

if(not AUX_FUNCTIONS_LOADED=true)
then
error("batch aux_functions");

define_variable(YOUNG_OPS_LOADED, true, boolean)$


/* needed for do_Youngs_ops */
load("combinatorics")$ 

define_variable (BASIS_COEFFS_DBG, false, boolean)$
define_variable (YT_DBG, false, boolean)$

/*********************************************************************/
/*********************************************************************/
/*
:= *********************************************************************
:=
:= EMBEDDED info on functions
:= DO grep := exam_tensor....
:=
:= *********************************************************************
*/
/*********************************************************************/
/*********************************************************************/

/*********************************************************************/
/*********************************************************************/
/*
:=
:= given a list of coeffs in the rational
:= return
:= the rescaled list with coeffs in intergers
*/
/*********************************************************************/
/*********************************************************************/

/*********************************************************************/
/*********************************************************************/
/*
:=
:= given N and s
:= and a Young tableau [l1, l2...]
:= where l1>=l2>=...  are the number of boxes for each line
:= compute the s tensors at level N with the given Young tableau
:= and store then in
:= YTTTs
:= side effect on TTs[N, s] and lenTTs[N,s] from the use of compute_sum_of_explicit_tensors
*/
/*********************************************************************/
/*********************************************************************/

compute_Young_tensors(N, s, level_Ns_to_exam):=
block(
[tmp, nt],
compute_sum_of_explicit_tensors(N, s, level_Ns_to_exam),

YTTTs[N,s]:[],
YT:0,

for nt:1 thru lenTTs[N,s] do
  (
  tmp:do_Young_ops( TTs[N,s][nt], YT),
  YTTTs[N,s]:append(YTTTs[N,s], [tmp])
  ),

for nt:1 thru lenTTs[N,s] do
  (
  tmp: compute_numerical_coeffs_over_monomial_basis(YTTTs[N,s][nt], T[N,s], N),
  
  if( nt = 1 )
  then coeffMatYTTs:transpose( matrix( tmp ) )
  else coeffMatYTTs: addcol(coeffMatYTTs, tmp)
  ),

return(coeffMatYTTs)
  
);

compute_antiYoung_tensors(N, s, level_Ns_to_exam):=
block(
/* check whether TTs is undefied */ 
/* side effect on TTs[N, s] and lenTTs[N,s] */
compute_sum_of_explicit_tensors(N, s, level_Ns_to_exam),

AYTTTs[N,s]:[],
YT:1,

for nt:1 thru lenTTs[N,s] do
  (
  tmp:do_antiYoung_ops( TTs[N,s][nt], YT),
  AYTTTs[N,s]:append(AYTTTs[N,s], [tmp])
  ),

for nt:1 thru lenTTs[N,s] do
  (
  tmp: compute_numerical_coeffs_over_monomial_basis(AYTTTs[N,s][nt], T[N,s], N),
  
  if( nt = 1 )
  then coeffMatAYTTs:transpose( matrix( tmp ) )
  else coeffMatAYTTs: addcol(coeffMatYTTs, tmp)
  ),

return(coeffMatAYTTs)
  
);


/*********************************************************************/
/*********************************************************************/
/*
:=
:= given the level N, the no of indexes s 
:= and level_Ns_to_exam ( same structure of exam_level)
:= which is a list which contains
:= [1] eqs
:= [2] variables
:= [3] solutions
:= [4] %rnum_lis, i.e. the list of free variables
:= [5] eqs in matrix form

:= returns
:= a list of the tensors in the global variable TTs[N,s] and lenTTs[N,s]
*/
/*********************************************************************/
/*********************************************************************/

compute_sum_of_explicit_tensors(N, s, level_Ns_to_exam):=
block(
[sumT, NR],

sumT: sum( c(k)*T[N,s][k], k,1,lenT[N,s]),
sumT: ev(sumT, level_Ns_to_exam[3], eval),
sumT:ratexpand(sumT),

TTs[N,s]:[],

for NR:1 thru length(level_Ns_to_exam[4]) do
  (
  tmp:coeff(sumT, level_Ns_to_exam[4][NR]), /* %r coeffs */
  tmp:num(ratsimp(tmp)),
  tmp:factor(tmp),

  TTs[N,s]:append( TTs[N,s], [tmp]),
  
  print("level", N,"; no indexs",s, "; tensors no", NR),
  print("  -->", tmp)
  ),

lenTTs[N,s]: length(TTs[N,s])
  
);


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:=
:= given and expression expr0
:= and the basis monobasis0 which is made of monomials
:= at level N

:= return
:= a list of the expansion coeffs on the basis
*/
/*********************************************************************/
/*********************************************************************/



/*********************************************************************/
compute_numerical_coeffs_over_monomial_basis(expr0, monobasis0, N):=
block(
/* WARNING! p(m,n) in variation are NOT ordererd */   
/* */
expr0:reorder(expr0, N), 

return( basic_compute_numerical_coeffs_over_monomial_basis(expr0, monobasis0) )
);


/*********************************************************************/
/*compute_coeffs_over_basis(expr00, basis0_over_monobasis0, monobasis0):= */

/*
:=
:= given expr00 shich is a linear combination of monomials
:= given basis0 which is a basis made of linear combination of monomials
:= given the "BIG" basis monobasis0
:=
:= here the elements in monobasis0 are ONLY ONE term!!
:= e.g t(J1,J3,J2) or T[JJ1,JJ2] or p(2,3)
*/
compute_coeffs_over_basisV1(expr00, basis0, monobasis0):=
block(
[coeffs00, k],

/* store the coeffs in coeffs00 */
coeffs00:makelist(0, k,1,length(monobasis0)),

if( expr00 = 0 ) then return(coeffs00),

print("  computing coeffs for expr00"),

total_expr00:expr00 - sum( c(k)*basis0[k], k,1, length(basis0)),
total_expr00:ratexpand(total_expr00),


unk0:makelist( c(k), k,1, length(basis0)),
/* the use of coeff works only for expressions like T[J1,J3] */
eqs0:makelist( coeff(total_expr00, monobasis0[k]) = 0, k,1,length(monobasis0)),

sol0:linsolve(eqs0, unk0),

return( sol0 )
);


/*
:=
:= here the elements in monobasis0 may be product of terms
:= e.g t(J1,J3,J2)*p(1,2)
:= return
:= the list of coeffs of expr00 on basis0
:= [] means no expansion is possible
:= we use a somewhat STUPID since it recompute the coeffs for basis0 elements
:= each time!!
*/

compute_coeffs_over_basisV0(expr00, basis0, monobasis0):=
block(
[eqs0, k],

/* store the coeffs in eqs0 */
eqs0:makelist(0, k,1,length(monobasis0)),

if( expr00 = 0 ) then return(eqs0),
print("  computing coeffs for expr0"),
eqs0:basic_compute_numerical_coeffs_over_monomial_basis(expr00, monobasis0),
print("eqs0=", eqs0),

for k:1 thru length(basis0) do
(
print("  adding basis element no", k),
eqs0: eqs0
 -c(k)
 *basic_compute_numerical_coeffs_over_monomial_basis(basis0[k], monobasis0)
 ),

print("eqs0=", eqs0),

sol0:linsolve(eqs0, makelist(c(k), k,1,length(basis0)) ),


return( sol0 )
);






/*********************************************************************/
/*
:=
:= given a list of expressions in set0
:= given the monomial basis0 (allowed poducts like v(1,J1)*p(2,2))
:=
*/
compute_basis_from_set(set0, monobasis0):=
block([basis0, coeffbasis0, k, unk0, eqs0, sol0],

basis0:[], 
coeffbasis0:[],

lindepel0:[],
coefflindepel0:[],
coeff0lindepel0:[],

if( set0 = [] ) then return(basis0),

k:1,

print("  adding element no", k, "in set0"),
coeffs0:
basic_compute_numerical_coeffs_over_monomial_basis(set0[k], monobasis0),

basis0:append( basis0, [ set0[k] ]),
coeffbasis0:append( coeffbasis0, [ coeffs0 ]),


for k:2 thru length(set0) do
(
print("  examining element no", k, "in set0"),
coeffs0:
basic_compute_numerical_coeffs_over_monomial_basis(set0[k], monobasis0),

print("coeffs0=", coeffs0),

unk0:makelist(cc(nb), nb,1,length(basis0)),
eqs0:coeffs0+ sum( cc(nb)* coeffbasis0[nb], nb,1,length(basis0)),
eqs0:map( lambda([u], u=0), eqs0),

sol0:linsolve(eqs0, unk0),
print(" eqs0=", eqs0),
print(" unk0=", unk0),
print(" sol0=", sol0),

if( sol0 =[] )
then
(
print("  adding element no", k, "in set0"),
basis0:append( basis0, [ set0[k] ]),
coeffbasis0:append( coeffbasis0, [ coeffs0 ])
) else
(
print("  NOT adding element no", k, "in set0"),
lindepel0:append( lindepel0, [ set0[k] ]),
coefflindepel0:append( coefflindepel0, [ coeffs0 ]),
coeff0lindepel0:append( coeff0lindepel0, [ sol0 ])
)

), /*for k */


return(
[
basis0,  /* 1st list of basis0 elements */
coeffbasis0,  /* 2nd list of coeffs of basis0 elements over monobasis0 */
lindepel0,    /* 3 linear dependent elements */
coefflindepel0, /* 4 coeffs of linear dependent elements over monobasis0 */
coeff0lindepel0 /* 5 coeffs of linear dependent elements over basis0 */
]
)
);




/*********************************************************************/
/*
:=
:= given expr0 which is a linear combination of monomials
:= given basis0 which is a basis made of linear combination of monomials
:= here the elements in basis0 are 
:= like  v(1,J1)*v(3*J2)*p(2,4)
:= return the list of coeffs on basis0
:= [0,0...0] means no expansion is possible
:=
:= to debug BASIS_COEFFS_DBG:true;
*/
basic_compute_numerical_coeffs_over_monomial_basis(expr0, basis0):=
block(
[lenbasis0, list_addends0, t0, ts0, coeffs0, nsp1],

lenbasis0:length(basis0),


/* store the coeffs in coeffs0 */
coeffs0:makelist(0, k,1,lenbasis0),

if( expr0 = 0 ) then return(coeffs0),

expr0:ratexpand(expr0),
if (BASIS_COEFFS_DBG) then print("  expession", expr0)
,

/* compute list of terms in the expression expr0 */
if( is(inpart(expr0,0) = "+" ) )
  then
  (
  list_addends0:[],
  for t0 in expr0 do list_addends0:cons(t0, list_addends0)
  )
  else
  list_addends0:[expr0]
,
if (BASIS_COEFFS_DBG) then print("  list of terms from variation", list_addends0)
,

/* compare each term in the list with the basis  */
for ts0 in list_addends0 do
  (
if (BASIS_COEFFS_DBG) then print("  exam term", ts0)
  ,
  tmp_coeff:[]
  ,
  for nsp1:1 thru lenbasis0 do 
    (
if (BASIS_COEFFS_DBG) then print("    exam term in basis0", basis0[nsp1])
    ,
/**
WARNING !!!
This heuristic may break down for special coefficients!!
it assumes that the coeff is a number or at most a polynomial in d
the use of division works for expressions like v[1,J3]*p(2,1)
**/
    if( numberp(ratsimp( ev(ts0/basis0[nsp1], d=24) )) )
      then
      (
      tmp_coeff: cons( ratsimp( ts0/basis0[nsp1] ), tmp_coeff)
      ,
      tmp_coeff:append( makelist(0, k,1,lenbasis0-nsp1), tmp_coeff)
      ,
      nsp1: lenbasis0+1 /* to exit the for */
      )
      else  tmp_coeff: cons( 0, tmp_coeff)
      ,
if (BASIS_COEFFS_DBG) then print("	coeffs0=",  coeffs0),
if (BASIS_COEFFS_DBG) then print("    tmp_coeff=",  tmp_coeff)
    )
    ,
  coeffs0:coeffs0+reverse(tmp_coeff) /* reverse is because the create tmp_ */
  ,    

  if (BASIS_COEFFS_DBG) then print("  coeffs on basis", coeffs0)
  ) /* loop over addends0 */
,

return(coeffs0)
);



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:=
:=
*/
find_linear_independent_solutions(N, s, level_Ns_to_exam):=
block(
tmp: map(num,map(rhs, level_Ns_to_exam[3])),

eqs0:makelist( tmp[k]=0, k,1,length(tmp)),
unk0:level_Ns_to_exam[4],

ind_sol0:linsolve( eqs0, unk0)

);

/*********************************************************************/
/*********************************************************************/
/*

assume tensor basis in a global variable T[N,s]
*/
/*********************************************************************/
/*********************************************************************/

/*****
exam_tensor_variation(s, N, exam_output, YoungTableau):=
block(
[var0, Ts, list_c0, list_Ts1,
eqs0,sol0,
fin_Ts,
s0,l0,p,p0,sub_p,tmp],

var0:exam_output[1],
Ts:exam_output[2],
list_c0:exam_output[3], 
list_Ts1:exam_output[4],


/*
check whether the Youngtableau is empty or
has "s" entries
*/
if( not length(YoungTableau)=0 )
then
  (
  s0:s,
  for l0 in YoungTableau do s0:s0-l0,
  if(not s0=0) then error("s-entries=", s0, 1/0)
  ),
 
  if( not length(YoungTableau)=0 )
  then
  var0:do_Young_ops(var0, YoungTableau),

print("  after Young symmetrization=", var0),

/*
compute equations
*/
eqs0:[],

for p in list_Ts1 do
(
tmp:var0,
if( is(equal(part(p,0),"*")) )
then for sub_p in p do
(
tmp:coeff(tmp, sub_p),
print("      sub_p=",sub_p, " coeff=", tmp)
)
else /* powers not allowed since different indexes */
tmp:coeff(tmp, p),
print("    p=",p, " coeff=", tmp),

eqs0: cons( tmp=0, eqs0)
),

/*
solve the system of eqs in the unknown list_c0
*/

print("  eqs=",eqs0),
print("  coeffs=",list_c0),

sol0:solve(eqs0, list_c0),
/* print("  coeffs=",list_c0), */

/*
compute the final tensor
*/
fin_Ts:Ts,
fin_Ts:ev(fin_Ts, sol0),
fin_Ts:ratsimp(fin_Ts),
if( not length(YoungTableau)=0 ) then
fin_Ts:do_Young_ops(fin_Ts, YoungTableau),
fin_Ts:ratsimp(fin_Ts),


return(
[eqs0, /* 1 */
list_c0, /* 2 */
sol0, /* 3 */
fin_Ts /* 4 */
]
)

);

*****/

/*********************************************************************/
/*********************************************************************/
/**********************************************************************
:=
:= given the expression in the variable poly with indexes JJ1...JJs
:= and
:= a Young tableau  [l1, l2 ..] in variable YoungTableau
:= eg [1,1,1] or  [2,1] or [3]
:= perform the Young symmetrization on poly

:= e.g.
:= do_Young_ops( T(JJ1,JJ2,JJ3), [2,1])

:= Y_aY=0 Young
:= Y_aY=1 antiYoung
:=
:= YT_DBG:true; to debug 
**********************************************************************/
/*********************************************************************/
/*********************************************************************/

do_Young_ops(poly, YoungTableau):=
do_Young_or_antiYoung_ops(poly, YoungTableau, 0);

do_antiYoung_ops(poly, YoungTableau):=
do_Young_or_antiYoung_ops(poly, YoungTableau, 1);


/*
:=
:= given poly the expresseion to work on
:= YoungTableauIndexes like [[JJ1,JJ3],[JJ2]] of [[J1],[J2]]
:= indexes may be arbirary
:=
:= to debug YT_DBG:true
*/
do_Young_or_antiYoung_opsV1(poly, YoungTableauIndexes, Y_aY):=
block(
[poly0, nr, s0, nr0, index_matrix0, index0, i0,
t_index_matrix0, t_nr, t_nc, tmp, t_YoungTableau,
JJ, jj, norm0],

poly0:poly, /* return tensor */

/*
canonical matrix of indexes
*/

nr:length(YoungTableauIndexes), /* number of rows of Young Tableau */
nc:length(YoungTableauIndexes[1]),

s0:0, /* number of indexes of Young Tableau */
s0:sum( length(YoungTableauIndexes[nr]), nr0,1,nr),

if (YT_DBG) then print("  --> number of indexes s=",s0),

/*****
the rectangular matrix on which we perform the computations
given [[JJ2,JJ5],[JJ1,JJ3],[JJ4]]
is [[1,2],[3,4],[5,0]]
*****/
index_matrix0:zeromatrix(nr, nc),
index0:1,

for nr0:1 thru nr do
for i0:1 thru length(YoungTableauIndexes[nr0]) do
(
index_matrix0[nr0][i0]:index0,
index0: index0+1
)
,
if (YT_DBG) then print("  --> index matrix", index_matrix0),
if (YT_DBG) then print("  --> Young tableau", YoungTableauIndexes),

/*****
transpose canonical matrix of indexes
and transpose Young Tableau
given [[JJ2,JJ5],[JJ1,JJ3],[JJ4]]
t_index_matrix0 is   [[1,3,5],[2,4,0]]
t_YoungTableau is
*****/

t_index_matrix0:transpose(index_matrix0),
t_nr:nc, /* no of rows of the transpose matrix */
t_nc:nr,
t_YoungTableauIndexes:makelist([], k,1,t_nr),
/* BUH?
for t_nr0:1 thru t_nr do
(
tmp:0,
for i0:1 thru t_nc do
if (not t_index_matrix0[t_nr0][i0] = 0) then tmp:tmp+1,
t_YoungTableau[t_nr0]:tmp
),
*/
for i0:1 thru nc do /* at fixed column */
for nr0:1 thru nr do /* exam all rows */
if (not index_matrix0[nr0][i0] = 0) /* if element is present */ 
then
t_YoungTableauIndexes[i0]:append( t_YoungTableauIndexes[i0],
				[ YoungTableauIndexes[nr0][i0] ])
,

if (YT_DBG) then print("  --> transpose index matrix", t_index_matrix0),
if (YT_DBG) then print("  --> dual Young tableau", t_YoungTableauIndexes),


/* count how many symmetrization or antisymmetization we have done */ 
norm0s:0,
norm0a:0,


for steps0:1 thru 2 do
if( Y_aY=0 ) /* symmetrize */
then
  (
  /*
  symmetrization
  */
if (YT_DBG) then print("    -->SYMMETRIZE"),

  for nr0:1 thru nr do
  if( length(YoungTableauIndexes[nr0]) > 1 )
  then /* symmetrize */
  (
  /* for [[JJ2,JJ5],[JJ1,JJ3],[JJ4]]
  map JJ2=jj1, JJ5=jj2 for nr0=1
  map JJ1=jj1, JJ3=jj1 for nr0=2
  */
    template_sub_list0: makelist(
    YoungTableauIndexes[nr0][k]  =  concat(jj,index_matrix0[nr0][k]),
    k,1,length(YoungTableauIndexes[nr0]) ),
if (YT_DBG) then print("    -->nr0=",nr0," template_sub_list0", template_sub_list0),

   template_poly0:ev( poly0, template_sub_list0 ), /* JJ -> jj */
   poly0:0, /* now we recompute the new poly0 */
if (YT_DBG) then print("    -->template_poly0=", template_poly0),

if (YT_DBG) then print("    -->permutations for", YoungTableauIndexes[nr0]),
   perms0:perms(length(YoungTableauIndexes[nr0])),

   tmp:template_poly0,
   for p0 in perms0 do
   (
if (YT_DBG) then print("    -->nr0=",nr0,"permutation p0=",p0),

     sub_list0: makelist(
     concat(jj,index_matrix0[nr0][k])
     =YoungTableauIndexes[nr0][p0[k]] , k,1,length(YoungTableauIndexes[nr0]) ),
if (YT_DBG) then print("    --> sub_list0", sub_list0),

     norm0s:norm0s+1,	
     poly0:poly0+ev(template_poly0, sub_list0)
   )

  ) /* if YoungTableau[nr0] > 1 */
  ,

if (YT_DBG) then print("  --> after symm poly0=",poly0),

  /* next step eventually do antisymmetrization if not already done */
  Y_aY:1 
  )
else
  (
  /*
  antisymmetrization
  as for symmetrization on the dual with signs
  */
if (YT_DBG) then print("    -->ANTISYMMETRIZE"),

  for t_nr0:1 thru t_nr do
  if( length(t_YoungTableauIndexes[t_nr0]) > 1 )
  then /* antisymmetrize */
    (
    template_sub_list0: makelist(
    t_YoungTableauIndexes[t_nr0][k]  =  concat(jj,t_index_matrix0[t_nr0][k]),
    k,1,length(t_YoungTableauIndexes[t_nr0]) ),
if (YT_DBG) then print("    -->t_nr0=",t_nr0," template_sub_list0", template_sub_list0),

   template_poly0:ev( poly0, template_sub_list0 ), /* JJ -> jj */
   poly0:0, /* now we recompute the new poly0 */
if (YT_DBG) then print("    -->template_poly0=",template_poly0),

   perms0:perms(length(t_YoungTableauIndexes[t_nr0])),

   tmp:template_poly0,
   for p0 in perms0 do
     (
if (YT_DBG) then print("    -->t_nr0=",t_nr0,"p0=",p0),

     sub_list0: makelist(
     concat(jj,t_index_matrix0[t_nr0][k])
     =t_YoungTableauIndexes[t_nr0][p0[k]] , k,1,length(t_YoungTableauIndexes[t_nr0]) ),
if (YT_DBG) then print("    --> sub_list0", sub_list0),

     norm0a:norm0a+1,	
     poly0:poly0+ev(template_poly0, sub_list0)*(1 -2* perm_parity(p0))
    )

  ) /* if t_YoungTableau[t_nr0] > 1 */
  ,

if (YT_DBG) then print("  --> after antisymm poly0=",poly0),

  Y_aY:0
) /* else */
,
/* end of for steps0 */

norm0:max(norm0s,1) * max(norm0a,1), /* to avoid to multiply by 0 */

norm0:1,

return( ratexpand(poly0/norm0) )
);


/*********************************************************************/

do_Young_or_antiYoung_opsV0(poly, YoungTableau, Y_aY):=
block(
[poly0, nr, s0, nr0, index_matrix0, index0, i0,
t_index_matrix0, t_nr, t_nc, tmp, t_YoungTableau,
JJ, jj, norm0],

poly0:poly, /* return tensor */

/*
canonical matrix of indexes
*/

nr:length(YoungTableau), /* number of rows */

s0:0, /* number of indexes */
s0:sum( YoungTableau[nr0], nr0,1,nr),

if (YT_DBG) then print("  --> s=",s0),

index_matrix0:zeromatrix(nr, YoungTableau[1]),
index0:1,

for nr0:1 thru nr do
for i0:1 thru YoungTableau[nr0] do
(
index_matrix0[nr0][i0]:index0,
index0: index0+1
)
,
if (YT_DBG) then print("  --> index matrix", index_matrix0),

/*
transpose canonical matrix of indexes
and transpose Young Tableau
*/

t_index_matrix0:transpose(index_matrix0),
t_nr:YoungTableau[1],
t_nc:nr,
for t_nr0:1 thru t_nr do
(
tmp:0,
for i0:1 thru t_nc do
if (not t_index_matrix0[t_nr0][i0] = 0) then tmp:tmp+1,
t_YoungTableau[t_nr0]:tmp
),

if (YT_DBG) then print("  --> transpose index matrix", t_index_matrix0),
if (YT_DBG) then print("  --> dual Young tableau", t_YoungTableau),

/* count how many symmetrization or antisymmetization we have done */ 
norm0s:0,
norm0a:0,

for steps0:1 thru 2 do
if( Y_aY=0 )
then
  (
  /*
  symmetrization
  */
if (YT_DBG) then print("    -->SYMMETRIZE"),

  for nr0:1 thru nr do
  if( YoungTableau[nr0] > 1 )
  then /* symmetrize */
  (
    template_sub_list0: makelist(
    concat(JJ,index_matrix0[nr0][k])  =  concat(jj,index_matrix0[nr0][k]),
    k,1,YoungTableau[nr0] ),
if (YT_DBG) then print("    -->nr0=",nr0," template_sub_list0", template_sub_list0),

   template_poly0:ev( poly0, template_sub_list0 ), /* JJ -> jj */
   poly0:0, /* now we recompute the new poly0 */
if (YT_DBG) then print("    -->template_poly0=", template_poly0),

if (YT_DBG) then print("    -->permutations for", YoungTableau[nr0]),
   perms0:perms(YoungTableau[nr0]),

   tmp:template_poly0,
   for p0 in perms0 do
   (
if (YT_DBG) then print("    -->nr0=",nr0,"permutation p0=",p0),

     sub_list0: makelist(
     concat(jj,index_matrix0[nr0][k])
     =concat(JJ, index_matrix0[nr0][p0[k]] ), k,1,YoungTableau[nr0] ),
if (YT_DBG) then print("    --> sub_list0", sub_list0),

     norm0s:norm0s+1,	
     poly0:poly0+ev(template_poly0, sub_list0)
   )

  ) /* if YoungTableau[nr0] > 1 */
  ,

if (YT_DBG) then print("  --> after symm poly0=",poly0),

  /* next step eventually do antisymmetrization if not already done */
  Y_aY:1 
  )
else
  (
  /*
  antisymmetrization
  as for symmetrization on the dual with signs
  */
if (YT_DBG) then print("    -->ANTISYMMETRIZE"),

  for t_nr0:1 thru t_nr do
  if( t_YoungTableau[t_nr0] > 1 )
  then /* antisymmetrize */
    (
    template_sub_list0: makelist(
    concat(JJ,t_index_matrix0[t_nr0][k])  =  concat(jj,t_index_matrix0[t_nr0][k]),
    k,1,t_YoungTableau[t_nr0] ),
if (YT_DBG) then print("    -->t_nr0=",t_nr0," template_sub_list0", template_sub_list0),

   template_poly0:ev( poly0, template_sub_list0 ), /* JJ -> jj */
   poly0:0, /* now we recompute the new poly0 */
if (YT_DBG) then print("    -->template_poly0=",template_poly0),

   perms0:perms(t_YoungTableau[t_nr0]),

   tmp:template_poly0,
   for p0 in perms0 do
     (
print("    -->t_nr0=",t_nr0,"p0=",p0),

     sub_list0: makelist(
     concat(jj,t_index_matrix0[t_nr0][k])
     =concat(JJ, t_index_matrix0[t_nr0][p0[k]] ), k,1,t_YoungTableau[t_nr0] ),
if (YT_DBG) then print("    --> sub_list0", sub_list0),

     norm0a:norm0a+1,	
     poly0:poly0+ev(template_poly0, sub_list0)*(1 -2* perm_parity(p0))
    )

  ) /* if t_YoungTableau[t_nr0] > 1 */
  ,

if (YT_DBG) then print("  --> after antisymm poly0=",poly0),

  Y_aY:0
) /* else */
,
/* end of for steps0 */

norm0:max(norm0s,1) * max(norm0a,1), /* to avoid to multiply by 0 */

norm0:1,

return( ratexpand(poly0/norm0) )
);








/*********************************************************************/
/* old version */
/*********************************************************************/

do_Young_opsV0(poly, YoungTableau):=
block(
[poly0, nr, s0, nr0, index_matrix0, index0, i0,
t_index_matrix0, t_nr, t_nc, tmp, t_YoungTableau,
JJ, jj],

poly0:poly, /* return tensor */

/*
canonical matrix of indexes
*/

nr:length(YoungTableau), /* number of rows */

s0:0, /* number of indexes */
s0:sum( YoungTableau[nr0], nr0,1,nr),

if (YT_DBG) then print("  --> s=",s0),

index_matrix0:zeromatrix(nr, YoungTableau[1]),
index0:1,

for nr0:1 thru nr do
for i0:1 thru YoungTableau[nr0] do
(
index_matrix0[nr0][i0]:index0,
index0: index0+1
)
,
if (YT_DBG) then print("  --> index matrix", index_matrix0),

/*
transpose canonical matrix of indexes
and transpose Young Tableau
*/

t_index_matrix0:transpose(index_matrix0),
t_nr:YoungTableau[1],
t_nc:nr,
for t_nr0:1 thru t_nr do
(
tmp:0,
for i0:1 thru t_nc do
if (not t_index_matrix0[t_nr0][i0] = 0) then tmp:tmp+1,
t_YoungTableau[t_nr0]:tmp
),

if (YT_DBG) then print("  --> transpose index matrix", t_index_matrix0),
if (YT_DBG) then print("  --> dual Young tableau", t_YoungTableau),

/*
symmetrization
*/

for nr0:1 thru nr do
if( YoungTableau[nr0] > 1 )
then /* symmetrize */
(
template_sub_list0: makelist(
  concat(JJ,index_matrix0[nr0][k])  =  concat(jj,index_matrix0[nr0][k]),
 k,1,YoungTableau[nr0] ),
if (YT_DBG) then print("    -->nr0=",nr0," template_sub_list0", template_sub_list0),

template_poly0:ev( poly0, template_sub_list0 ), /* JJ -> jj */
poly0:0, /* now we recompute the new poly0 */
if (YT_DBG) then print("    -->template_poly0=", template_poly0),

if (YT_DBG) then print("    -->permutations for", YoungTableau[nr0]),
perms0:perms(YoungTableau[nr0]),

tmp:template_poly0,
for p0 in perms0 do
(
if (YT_DBG) then print("    -->nr0=",nr0,"permutation p0=",p0),

sub_list0: makelist(
  concat(jj,index_matrix0[nr0][k])
 =concat(JJ, index_matrix0[nr0][p0[k]] ), k,1,YoungTableau[nr0] ),
if (YT_DBG) then print("    --> sub_list0", sub_list0),

poly0:poly0+ev(template_poly0, sub_list0)
)

) /* if YoungTableau[nr0] > 1 */
,

if (YT_DBG) then print("  --> after symm poly0=",poly0),

/*
antisymmetrization
as for symmetrization on the dual with signs
*/

for t_nr0:1 thru t_nr do
if( t_YoungTableau[t_nr0] > 1 )
then /* antisymmetrize */
(
template_sub_list0: makelist(
  concat(JJ,t_index_matrix0[t_nr0][k])  =  concat(jj,t_index_matrix0[t_nr0][k]),
 k,1,t_YoungTableau[t_nr0] ),
if (YT_DBG) then print("    -->t_nr0=",t_nr0," template_sub_list0", template_sub_list0),

template_poly0:ev( poly0, template_sub_list0 ), /* JJ -> jj */
poly0:0, /* now we recompute the new poly0 */
if (YT_DBG) then print("    -->template_poly0=",template_poly0),

perms0:perms(t_YoungTableau[t_nr0]),

tmp:template_poly0,
for p0 in perms0 do
(
print("    -->t_nr0=",t_nr0,"p0=",p0),

sub_list0: makelist(
  concat(jj,t_index_matrix0[t_nr0][k])
 =concat(JJ, t_index_matrix0[t_nr0][p0[k]] ), k,1,t_YoungTableau[t_nr0] ),
if (YT_DBG) then print("    --> sub_list0", sub_list0),

poly0:poly0+ev(template_poly0, sub_list0)*(1 -2* perm_parity(p0))
)

) /* if t_YoungTableau[t_nr0] > 1 */
,

if (YT_DBG) then print("  --> after antisymm poly0=",poly0),

return(poly0)
);



==> anc/maxima/42_exam_irreps.v1.mat <==
/*

:=
:= AIM
:= We want to construct the explict matrices associated to the
:= fundamental swaps (12) (13)...
:= in the vector space
:= at given level N
:= and "SPIN" s
:=
then we can construct the eigenspaces associated with the swap 1<->k
and eigenvalues +-1 (which are the only possible since R(1<->k)^1=1)

the we can construct the 2^{s-1} intersection eigenspaces


exam_level
returns a list
[
all_eqs, /* 1 */
list_c0, /* 2 */
sol0, /* 3 */
%rnum_list, /*4*/
coeffMatTs /* 5 */
]

and fill the global variables
T[N,s]
which contains the basis for tensors with s index at level N
:=
*/

/*********************************************************************/
/*********************************************************************/

load ("functs"); /* needed for lcm */

define_variable(EXAM_IRREPS_LOADED, true, boolean)$

define_variable(T_rep_DBG, false, boolean)$

scalarmatrixp:false;

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:=
:= compute the metric on the small space 
:= assuming that the vectors in the Big space are ortho
:=
:= given the components of a "small" basis coeff_basis
:= return
:= g0 is the metric in the space of small space
*/
compute_metricV1(coeff_basis):=
block(

if( not matrixp(coeff_basis) )
then error("coeff_basis must be a matrix"),

/* dimension of the space in which we have sought for true spin s */
dimT0:length(coeff_basis[1]),
/* dimension of the space of solutions, i.e. the numer of %r */
dimsol0:length(coeff_basis), 

/* init metric */
g0: coeff_basis . transpose(coeff_basis),

/* maxima BUG */
if(not matrixp(g0)) then g0:g0*ident(1),

return(g0)
);


/*
:=
:= compute the metric on the space of the solutions
:= assuming that the vectors in the possible space of solutions are ortho

:= possible space of N=3 s=2 is 2^i 1^j, 1^i 2^j ...

:= e_l0 is the output of exam_level and is a list detailed above

:= g0 is the metric in the space of solutions
*/
compute_metricV0(e_l0):=
block(

if( not listp(e_l0) or not length(e_l0)=5 )
then
error("need an exam_level structure"),

/* dimension of the space in which we have sought for true spin s */
dimT0:length(e_l0[2]),
/* dimension of the space of solutions, i.e. the numer of %r */
dimsol0:length(e_l0[4]), 

/* init metric */
g0:zeromatrix(dimsol0, dimsol0),

/* compute the norm of the general solution
i.e something like (%r1 + 1/2 *%r2)^2+ (%r2)^2 */
norm0: sum( rhs(e_l0[3][k])^2, k,1,dimT0),
norm0:ratexpand(norm0),

print("  -> there are", length(norm0), "terms"),
/* extract the metric */

/* terms like %r2^2 */
for ns0:1 thru  dimsol0 do
g0[ns0,ns0]: coeff( norm0, e_l0[4][ns0], 2),

/* terms like %r2*%r3 */
for ns0:1 thru  dimsol0-1 do
(
tmp0:coeff( norm0, e_l0[4][ns0], 1),
for ns1:ns0+1 thru  dimsol0 do
(
g0[ns0,ns1]: 1/2*coeff(tmp0, e_l0[4][ns1], 1),
g0[ns1,ns0]: g0[ns0,ns1]
)
)
,

return(g0)
);


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:=
:= compute the reducible rep
:= in the space of possible level N, s indexes tensors

:= T0 is the list of all possibile level N, s indexes tensors
:= ind0 is like [JJ1,JJ2..] and is the list of the names of the s indexes
:= we consider only the swaps JJ1 <-> JJk k=2...
:=
:= return
:= rep0 is the list of rep matrices associated with the basic swaps
:=
:= T_rep_DBG:true; to debug
*/

compute_T_rep(T0, ind0):=
block(

if( not listp(T0) or not listp(ind0) )
then
error("need two lists"),

lenT0:length(T0),
lenind0:length(ind0),

if(lenind0<=1)
then
error("There is no S_1 representation since there are no indexes to swap"),


/* init the list of matrices associated with fundamental swaps
i.e. (1 2) (1 3) ... (1 s)
*/
rep0:makelist([], k,1,lenind0-1),


/* compute the matrices associated with swap JJ1 <-> JJk */
for nsw:2 thru lenind0 do
(
/*
since swaps are idempotent
once found the swap we can avoid to consider also the other member of the
pair
*/
examT0:makelist(true, k,1,lenT0),
/* init rep matrix associate with the given swap */
M0:zeromatrix(lenT0, lenT0)
,
for nt:1 thru lenT0 do
  (
  if( examT0[nt] )
  then
    (
/* perform swap of tensor number nt */
if( T_rep_DBG) then print("  swap", ind0[1], "<->", ind0[nsw]),
/*
doesn't work
   swT0: ev( T0[nt], ind0[1]=ind0[nsw], ind0[nsw]=ind0[1], noeval),
*/   
   swT0: psubst( [ind0[1]=ind0[nsw], ind0[nsw]=ind0[1]], T0[nt] ),
if( T_rep_DBG) then print("    effect", T0[nt], "-->", swT0),

/*
compare with the other T
since a swap maps one term into one different term
once we have found the pair we can avoid to exam the second T of the pair
*/
    for snt:nt thru lenT0 do
      (
      if( examT0[snt] )
      then
        (
if( T_rep_DBG) then print("      compare with", T0[snt]),
        tmp0:ratsimp(swT0 - T0[snt]),
if( T_rep_DBG) then print("      diff=", tmp0),
        if( tmp0 = 0 ) /* = */
	then
	  (
	  M0[nt,snt]:1,
	  M0[snt,nt]:1,
	  examT0[nt]:false,
	  examT0[snt]:false,
	  snt: lenT0+1
	 )
       )	 
      ) /* for snt */
      ,
    rep0[nsw-1]:M0   
    )
  ) /* for nt */
) /* for nsw */
,

return(rep0)
);


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:=
:= compute the reducible rep in the small space
:= with both lower indexes
:= 
:= M_{a b}(\sigma)= 
:= = \sigma(v_a) \cdot v_b 
:= v_b \cdot \sigma(v_a)
:=
:= given the components of a "small" basis coeff_basis
:= given rep_T0, the output of compute_T_rep associated with exam_level[N,s]
:= return
:= co_rep0 is the list of rep matrices associated with the basic swaps
:= with covariant indexes
:=
:= we consider only the swaps JJ1 <-> JJk k=2...
*/

compute_controvariant_red_repV1(coeff_basis, rep_T0):=
block([co_rep0,k,tmp0, dimsol0,dimT0,no_swap0],

if( not matrixp(coeff_basis) )
then error("coeff_basis must be a matrix"),

if( not listp(rep_T0)  )
then error("need rep_T0 to be a list"),

dimsol0:length(coeff_basis),
dimT0:length(coeff_basis[1]),
no_swap0:length(rep_T0),

if( not dimT0 = length(rep_T0[1]) )
then error("issues with the size of rep_T0"),

co_rep0:makelist(zeromatrix(dimsol0, dimsol0), k,1,no_swap0),
for k:1 thru no_swap0 do
(
tmp0:transpose( coeff_basis . rep_T0[k] . transpose(coeff_basis) ),

if( not matrixp(tmp0) ) /* it is a number and not a matrix */
then
co_rep0[k][1,1]:tmp0
else
co_rep0[k]:tmp0
)
,

return(co_rep0)
);


/*
:=
:= compute the reducible rep in the small space
:= with both lower indexes
:= 
:= M_{a b}(\sigma)= 
:= = \sigma(v_a) \cdot v_b 
:= v_b \cdot \sigma(v_a)
:=
:= e_l0 is exam_level[N,s] 
:= rep_T0 is the output of compute_T_rep associated with exam_level[N,s]
:= return
:= co_rep0 is the list of rep matrices associated with the basic swaps
:= with covariant indexes
:=
:= we consider only the swaps JJ1 <-> JJk k=2...
*/

compute_controvariant_red_repV0(e_l0, rep_T0):=
block(
if( not listp(e_l0) or not length(e_l0)=5 )
then
error("need an exam_level structure"),

if( not listp(rep_T0)  )
then
error("need rep_T0 to be a list"),

dimsol0:length(e_l0[4]),
dimT0:length(e_l0[2]),
no_swap0:length(rep_T0),

if( not dimT0 = length(rep_T0[1]) )
then
error("issues with the size of rep_T0"),

/* extract the coeffs of the solutions on the basis T */
csol_T0:zeromatrix(dimT0, dimsol0),
for ns:1 thru dimsol0 do
for nt:1 thru dimT0 do
/* [3] [c(1)=.. */ 
csol_T0[nt,ns]: coeff( expand(rhs(e_l0[3][nt])), e_l0[4][ns] ) 
,

print("  coeff sol on T", csol_T0),

co_rep0:makelist(zeromatrix(dimsol0, dimsol0), k,1,no_swap0),
for k:1 thru no_swap0 do
(
tmp0:transpose( transpose(csol_T0) .rep_T0[k] . csol_T0 ),

if( not matrixp(tmp0) ) /* it is a number and not a matrix */
then
co_rep0[k][1,1]:tmp0
else
co_rep0[k]:tmp0
)
,

return(co_rep0)
);



/*
compute the reducible rep M_{a}^{ b}(\sigma)
by raising indexes of M_{a c} g^{c b}
we conside only the swaps JJ1 <-> JJk k=2...
*/

compute_reducible_rep(co_rep0, metric0):=
block(
if( not listp(co_rep0) )
then
error("co_rep0 is not a list"),

if( not matrixp(co_rep0[1]) )
then
error("co_rep0[1] is not a matrix"),


if( not matrixp(metric0) )
then
error("metric0 is not a matrix"),

if (length(metric0) > 1) /* BUG in maxima */
then
inverse_metric0: metric0 ^^(-1)
else
(
inverse_metric0:ident(1),
inverse_metric0[1,1]:1/metric0[1,1]
)
,

if( not length(co_rep0[1]) = length(inverse_metric0) )
then
error("mismatch in dimensions co_rep0[1] is",length(co_rep0[1]),
"while inverse_metric0 is", length(inverse_metric0) )
,

no_swap0:length(co_rep0),
dimsol0:length(inverse_metric0),

rep0:makelist(zeromatrix(dimsol0, dimsol0), k,1,no_swap0),
for k:1 thru no_swap0 do
(
rep0[k]: co_rep0[k] . inverse_metric0,
/* maxima BUG */
if( numberp(rep0[k])) then
rep0[k]: matrix( [rep0[k]] )
),

return(rep0)
);




/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
compute the eigenspaces +-1 associated with an idempotent matrix ID
*/

compute_single_matrix_eigenspaces(ID):=
block(
if( not matrixp(ID) )
then error("ID should be a matrix"),

dID0:length(ID),

/* eiegnspace with eigenvalue +1 */
Vplus0:compute_null_eigenspace(ID-ident(dID0), dID0),

/* eiegnspace with eigenvalue +1 */
Vminus0:compute_null_eigenspace(ID+ident(dID0), dID0),

return([ Vplus0, Vminus0])
);


compute_null_eigenspace(MM,dMM):=
block(
list_cc0:makelist(cc0(k), k,1,dMM),
tmp0: MM . list_cc0,
eqs0: makelist( tmp0[k,1]=0, k,1,dMM),
sol0:linsolve(eqs0, list_cc0),

nullv0:[],
for rr0 in %rnum_list do
(
/* memento expand */
vector_in_Q0:makelist( coeff(expand(rhs(sol0[k])), rr0), k,1,dMM),
denom0:makelist( denom(vector_in_Q0[k]), k,1,dMM),
lcm0:lcm(denom0),
nullv0:append(nullv0,[ expand(lcm0*vector_in_Q0) ])
)
,
return(nullv0)
);


/*********************************************************************/

compute_basic_swap_eigenspaces(REPs):=
block(
if( not listp(REPs) )
then error("REPs should be a list")
,
Nsm1:length(REPs), /* number of fundamental swaps */

/* the list of the eigenspaces for each basic swap */
eigenspaces0:[],

for nsw:1 thru Nsm1 do /* exam the basic swaps */
eigenspaces0: append( eigenspaces0,
 [ compute_single_matrix_eigenspaces(REPs[nsw]) ]
 ),

return(eigenspaces0)
);

/*********************************************************************/
/*********************************************************************/

compute_ideal_from_seed(seed_no0, basis0, REPs0):=
block(
if( not listp(basis0) )
then error("basis0 must be a list of basis vectors"),

dim0:length(basis0),
if( not length(basis0[1]) = dim0 )
then error("mismatch between number of vectors and their dimension"),

if( not listp(REPs0) )
then error("REPs0 must be a list of matrices associated with the basic swaps"),
dimREPs0:length(REPs0),

dualbasis0:compute_dual_vectors(basis0),


in_Ideal0:makelist(false, k,1,dim0),
in_Ideal0[seed_no0]:true,

Ideal0:[ basis0[seed_no0] ],

added_vec0:true,
  
for nstep0:1 while ( added_vec0 ) do
  (
print("-->step", nstep0),
  added_vec0:false,
  
  for vec0 in Ideal0 do
    for nsw0:2 thru dimREPs0 do
      (
      tmpvec0: REPs0[nsw0] . vec0,
      coeff_on_basis0: makelist( dualbasis0[k] . tmpvec0, k,1,dim0),
print("   nswap", nsw0, "vec0", vec0, "coeffs on basis0", coeff_on_basis0),

      for ncoeff0:1 thru dim0 do
        ( 
	if( not coeff_on_basis0[ncoeff0] = 0
	    and
	    not in_Ideal0[ncoeff0]
	  )
	  then
	  (
	  in_Ideal0[ncoeff0]:true,
	  Ideal0:cons(basis0[ncoeff0], Ideal0),
	  added_vec0:true
	  )
	) /* for ncoeff0 */
      ) /* for nsw0 */
      ,
print("  --> Ideal0", Ideal0)      
  ) /* for nstep0 */

);

compute_dual_vectors(basis0):=
block(
if( not listp(basis0) )
then error("basis0 must be a list of basis vectors"),

dim0:length(basis0),
if( not length(basis0[1]) = dim0 )
then error("mismatch between number of vectors and their dimension"),

gg0:zeromatrix(dim0, dim0),
for i:1 thru dim0 do
for j:i thru dim0 do
(
gg0[i,j]:sum(basis0[i][k] * basis0[j][k], k,1,dim0),
gg0[j,i]:gg0[i,j]
),

/* maxima BUG */
if( dim0>1 )
then gg0m1:gg0^^(-1)
else gg0m1:ident(1)/gg0[1,1],

dualbasis0:[],
for i:1 thru dim0 do
dualbasis0:append(dualbasis0, [ sum( gg0m1[i,k]*basis0[k], k,1,dim0) ] ), 


return(dualbasis0)
);



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

compute_eigenspaces(EIG):=
block(
if( not listp(EIG) )
then error("EIG must be a list of lists with 2 components"),

/*  number of basic swaps, i.e. spin - 1 */
Ns1:length(EIG),

/* now generate the 2^ns1 combinations */

tmp_listEig0:EIG[1],
print("  initial list of eigenspaces", tmp_listEig0),

for ns0:2 thru Ns1 do
(
/*
now build the new eigenspaces from the previous ones
by intersecting with EIG[ns0]
*/
tmp_listEig1:[],

/* 1st with positive eigenvalue of EIG[ns0] */
for tmpEig0 in tmp_listEig0 do
  (
  tmp_listEig1:append(tmp_listEig1,
	[ compute_intersection_vector_spaces(tmpEig0, EIG[ns0][1]) ]
	)					    
  )
  ,
/* 2nd with negative eigenvalue of EIG[ns0] */
for tmpEig0 in tmp_listEig0 do
  (
  tmp_listEig1:append(tmp_listEig1,
	compute_intersection_vector_spaces(tmpEig0, EIG[ns0][2])
	)					    
  )
  ,
/* now the old is the newly computed */
tmp_listEig0:tmp_listEig1
)
,
return(tmp_listEig0)
);


compute_intersection_vector_spaces(Vec1, Vec2):=
block(
if( not listp(Vec1) )
then error("Vec1 must be a list"),
if( not listp(Vec2) )
then error("Vec2 must be a list"),

if( length(Vec1) = 0 or length(Vec2) = 0 )
then
return([]),

if( not  length(Vec1[1]) = length(Vec2[1]) )
then error("Vec1 and Vec2 must have the same dimension"),

dVec0:length(Vec1[1]),

/* we try to solve the equation  V1+V2=0 */
unk0:makelist(qw[k], k,1,length(Vec1)+length(Vec2)),

sum01: sum( Vec1[k]* qw[k], k,1,length(Vec1) ),
sum0: sum01+sum( Vec2[k]* qw[length(Vec1)+k], k,1,length(Vec2) ),

/* look at the components */
eqs0:makelist(sum0[k] = 0, k,1,dVec0 ),

sol0:linsolve(eqs0, unk0),

IntVec0:[],
for rr0 in %rnum_list do
(
/* solution in the 1st vector space */
tmp0:ev(sum01, sol0),

/* coeff of %rnum  */
vector_in_Q0:makelist( coeff(expand(tmp0[k]), rr0), k,1,dVec0),
denom0:makelist( denom(vector_in_Q0[k]), k,1,dVec0),
lcm0:lcm(denom0),
IntVec0:append(IntVec0,[ expand(lcm0*vector_in_Q0) ])
)
,

print("-->Vec1", Vec1),
print("-->Vec2", Vec2),
print("  intersection", IntVec0),

return(IntVec0)

);


==> anc/maxima/44_compute_irreps_brute_force.v2.mat <==
/*
:= derived from compute_irreps_brute_force.v2.mat
:=
:= aim: compute the irreps by brute force
:=
:= We use the approach of considering
:= the coeffs on the natural basis which is easier computationally
:=
:= execute
:= MS:compute_sN_brute_force_step0(T[N,SPIN],  [[JJ1,JJ2,JJ3]] );
:= MA:compute_sN_brute_force_step0(T[N,SPIN],  [[JJ1],[ JJ2], [JJ3]] );
:= outN:compute_s3_brute_force_step1(NN);
:= compute_s3_brute_force_step2(NN, outN):=
:= to exam the level NN
:=
:=
:=T[N,s] is the basis for spin s at level N
:=
:= exam_level[N,s] is the output of the computation for spin s at level N
:= it contains
:= [1] eqs
:= [2] variables
:= [3] solutions
:= [4] %rnum_list, i.e. the list of free variables
:= [5] eqs in matrix form
:=
*/

if( not EXAM_IRREPS_LOADED=true)
then
error("batch exam_irreps!");


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/*
:= given VectorSpace which is a vector space  like T[NN,SPIN]
:= and YoungTableauIndexes like [[JJ1,JJ2,JJ3]] for T[NN,SPIN=3]
:= compute the rep
:= i.e. the action of Young ops on global basis element
*/
step0_0_compute_YT_on_big_basis(VectorSpace, YoungTableauIndexes):=
block(
[k],

dimT0:length(VectorSpace),
Mat0:zeromatrix(dimT0,dimT0),

for k:1 thru dimT0 do
  (
  tmpT:do_Young_or_antiYoung_opsV1(VectorSpace[k], YoungTableauIndexes, 0),
  tmpT:ratexpand(tmpT),
  coeff_tmpT:basic_compute_numerical_coeffs_over_monomial_basis(tmpT, VectorSpace),
  Mat0[k]:coeff_tmpT
  ),

return(Mat0)
);



/*
:=
:= given the YTMat which is the action on the big basis of a YoungTableau
:= normalize the sum of the row elements to 1
*/
step0_1_normalize_YT_projected_big_basis(YTMat):=
block(
[dimT0, NormMat0, zero0, zerorow0, k, k0, sol0],
if( not matrixp(YTMat) )
then error("Argument must be a matrix"),

dimT0:length(YTMat[1]),

if( YTMat = zeromatrix(dimT0,dimT0) )
then return(YTMat),

NormMat0:copymatrix(YTMat),

zero0: xx* YTMat - YTMat^^2,
zerorow0:makelist(0, k,1,dimT0),

k0:1,
while( zero0[k0] = zerorow0 and k0<= dimT0) do( k0:k0+1),

sol0:linsolve( map("=", zero0[k0], zerorow0), [xx] ),

if( sol0 = [] )
then error("cannot find a normalization"),

if( not ev(zero0, sol0) = zeromatrix(dimT0,dimT0) )
then error("cannot find a global normalization"),

return( 1/ rhs(sol0[1]) *NormMat0 )

);



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/*
:=
:= given NN and SPIN
:= use exam_level[NN,SPIN] which contains
:= [3] solutions
:= [4] %rnum_list, i.e. the list of free variables
:= compute the components of "small" basis on the big basis T[NN,SPIN]
:= and return a matrix coeff_basis
:= where each row corresponds to a %rnum
*/
step1_0_compute_coeff_on_T_basis(NN,SPIN):=
block(
[nr, k],

/* chk */
if( is( inpart(exam_level[NN,SPIN],0) = exam_level ) )
then error("exam_level[NN,SPIN] is NOT defined!"),

dimT0:length( exam_level[NN,SPIN][3] ),
dimR0:length( exam_level[NN,SPIN][4] ),

coeff_small_basis0: zeromatrix(dimR0, dimT0),

for nr:1 thru dimR0 do
coeff_small_basis0[nr]: makelist(
  coeff( ratexpand( rhs(exam_level[NN,SPIN][3][k]) ),
                        exam_level[NN,SPIN][4][nr] ),
  k,1,dimT0
			),
  
return(coeff_small_basis0)
);



/*
:=
:= given coeff_basis
:= i.e. the components of a "small" basis (true level NN, SPIN tensors) 
:= on the "big" basis
:= i.e T[NN,SPIN]
:= derived from exam_level[NN,SPIN][3]
:= and the action of a YoungTableau on the Big basis YTBigMat
:= compute the action of YoungTableau on the "small" basis
*/
step1_1_compute_YT_on_real_Ns_basis(coeff_basis, YTBigMat):=
block(
if( not matrixp(coeff_basis) )
then error("coeff_basis must be a matrix"),

if( not matrixp(YTBigMat) )
then error("YTBigMat must be a matrix"),

return( coeff_basis . YTBigMat )
);


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/*
:= given YTSmallMat 
*/
/*
*/
step2_0_find_indep_irreps(YTSmallMat):=
block(
[k, nr0, nu0],

if( not matrixp(YTSmallMat) )
then error("YTSmallMat must be a matrix"),

dimR0:length( YTSmallMat ),
dimT0:length( YTSmallMat[1] ),


zerorow0:makelist(0, k,1,dimT0),

unk0:[],
list_nr_unk0:[],
eqs0:zerorow0,

for nr0:1 thru dimR0 do
  if( not YTSmallMat[nr0] = zerorow0 )
  then
    (
    unk0:endcons( c(nr0), unk0),
    list_nr_unk0:endcons( nr0, list_nr_unk0),
    eqs0: eqs0 + c(nr0)* YTSmallMat[nr0]
    ),

Nu0:length(unk0),

/* if no non null vector */
if( Nu0 = 0 ) then return([]),

if( length(unk0) > 0 )
then
  (
  sol0: linsolve(eqs0, unk0),
  
  Nr0:length( %rnum_list ),
  list_indep_vectors0:[],

/* if only one non null vector */
  if( Nu0 = 1 )
  then
  return(list_nr_unk0),

/* if more than one non null vectors */
  if( Nu0>1 and Nr0 = 0 )
  then error("NO independent solutions????"),

  exam_coeff0:makelist(true, k,1,Nu0),

  for nr0:1 thru Nr0 do
    for nu0:1 thru Nu0 do
      (
print("   nr0=", nr0, "nu0=", nu0),
print("   exam_coeff0[", nu0, "]=", exam_coeff0[nu0]),
print("   coeff=", coeff( ratexpand( rhs(sol0[nu0]) ), %rnum_list[nr0] )),
      if( exam_coeff0[nu0]
          and
	  not coeff( ratexpand( rhs(sol0[nu0]) ), %rnum_list[nr0] ) = 0
	)
    then
      (
print("   OK: nr0=", nr0, "nu0=", nu0),      
      exam_coeff0[nu0]: false,
      list_indep_vectors0:endcons(list_nr_unk0[nu0], list_indep_vectors0),
      nu0: Nu0+1 /* break loop */
      )
    ) /* for nu0 */  
  ), /* if( length() ) */

return(list_indep_vectors0)
);

COMPUTE_IRREPS_BRUTE_FORCE_LOADED:true$


==> anc/maxima/52_aux_functions.v1.mat <==
/*
:= derived from compute_irreps_brute_force.v2.mat
:=
:= derived from exam_tensors.v2.mat
:=
:= derived from 40_Young_ops.v2.mat
*/

define_variable (COEFFCOEFF_DBG, false, boolean)$
define_variable(COEFF_DBG, false, boolean)$

normalize(ex0):=
block(
ex0:factor(ex0),
ex0:num(ex0),
ex0:factor(ex0),
if( is( inpart(ex0, 0) = "*" ) and numberp( inpart(ex0,1) ) )
then
ex0: inpart(ex0,2),
ex0:expand(ex0),
return(ex0)
);

load ("functs"); /* needed for lcm */


normalize_in_Z(list0):=
block(
[lcm0, gcd0, ismatrix0, list00, newlist0],

if( not listp(list0) and not ( matrixp(list0) and length(list0)=1 ) )
then
error("Input parameter list0 is neither a list or a 1xk matrix"),

if( not listp(list0) )
then print("list0 should be better a list converting"),

if( matrixp(list0) )
then
(
ismatrix0:true,
list00:makelist( list0[1,k], k,1,length(list0[1]) )
)
else
(
ismatrix0:false,
list00:list0
),

lcm0:1,
for ne0:1 thru length(list00) do
  lcm0:lcm( lcm0, denom(list00[ne0])),

newlist0: copylist(list00),

newlist0: lcm0* newlist0,

gcd0:apply(max, newlist0),
for ne0:1 thru length(list00) do
   gcd0:gcd(gcd0, newlist0[ne0]),

if( gcd0 > 0)
then
newlist0: newlist0 /gcd0,


if( ismatrix0)
then
return( matrix(newlist0) )
else
return(newlist0)
);

/*
normalize in Z by considering all lines 
*/

normalize_mat_in_ZV1(mat0):=
block(
[nr0, nc0, listfrommat0, newlistmat0],
if( not matrixp(mat0) )
then error("mat0 must be a matrix"),

nr0:length(mat0),
nc0:length(mat0[1]),

listfrommat0:[],
for r0:1 thru length(mat0) do
 listfrommat0:append(listfrommat0, mat0[r0]),
 
listfrommat0:normalize_in_Z(listfrommat0),

newlistmat0:[],
for r0:1 thru length(mat0) do
newlistmat0: endcons( makelist( listfrommat0[k], k,(r0-1)*nc0+1,(r0-1)*nc0+nc0),
newlistmat0),

return(
apply(matrix, newlistmat0)
)
);


/*
normalize in Z each line separately
*/
normalize_mat_in_ZV0(mat0):=
block(
[dmat0, newlistmat0],
if( not matrixp(mat0) )
then error("mat0 must be a matrix"),

dmat0:length(mat0),

newlistmat0:[],
for r0:1 thru length(mat0) do
newlistmat0: endcons(normalize_in_Z(mat0[r0]), newlistmat0),

return(
apply(matrix, newlistmat0)
)
);

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/


/*
:=
:= here we use the coeffs on a global basis
:= coeff_basis0 is a list of lists of coeffs
:= coeff_expr0 is a list of coeffs onthe global basis
:= return
:= the list of coeffs of expr0 on basis0
:= [] means no expansion is possible
:=
:=to debug COEFF_DBG:true;
*/

compute_coeffs_over_basis_from_coeffsV0(coeff_expr0, coeff_basis0):=
block(
[eqs0, sol0],
if( not length(coeff_expr0) = length(coeff_basis0[1]) )
then error("different global basis!!"),

/* store the coeffs in eqs0 */
eqs0:makelist(0, k,1,length(coeff_expr0)),

if( coeff_expr0 = eqs0 ) then return(eqs0),

eqs0:coeff_expr0,
eqs0: eqs0 - sum( c(k)* coeff_basis0[k], k,1, length(coeff_basis0) ),
if( COEFFCOEFF_DBG ) then print("eqs0=", eqs0),

sol0:linsolve(eqs0, makelist(c(k), k,1,length(coeff_basis0)) ),

return( sol0 )
);


/*********************************************************************/
/*
:=
:= given a list of coeffs of a set of vectors in coeff_set0
:= wrt to a Big vector space
:= find the indepedent vectors
:= return
:= indep_el0,  /* 1st list of order number of indep vectors */
:= coeffbasis0,  /* 2nd list of list of coeffs of indep vectors */
:= lin_dep_el0,    /* 3 list of order number of linear dependent elements */
:= coeff0lindepel0 /* 5 coeffs of linear dependent elements over indep vectors *
:=
:= COEFF_DBG:false;
*/
]

*/
compute_basis_from_coeff_set(coeff_set0):=
block(
[indep_el0, lin_dep_el0, zerovector0, coeffbasis0, coeff0lindepel0, k0,
coeffs0, tmp_coeff0, no_indep0, tmpl0, 
unk0, eqs0, sol0],

if( not listp(coeff_set0) )
then error("coeff_set0 must be a list of lists"),

indep_el0:[],
coeffbasis0:[],
lin_dep_el0:[],    /* 3 linear dependent elements */
coeff0lindepel0:[], /* 4 coeffs of linear dependent elements over basis0 */


if( coeff_set0 = [] )
then return([indep_el0, coeffbasis0, lin_dep_el0, coeff0lindepel0]),

zerovector0: makelist(0, k,1,length(coeff_set0[1]) ),

k0:1,
/* check whether it is all zeros */
for k:1 while( k<= length(coeff_set0) and coeff_set0[k] = zerovector0 ) do
  (
  lin_dep_el0:endcons(k, lin_dep_el0),
  /*
  why c=0 ?
  */
  coeff0lindepel0:append( [[c=0]], coeff0lindepel0),
  k0:k+1
),

if( k0<= length(coeff_set0) )
then
  (
if( COEFF_DBG ) then print("  adding element no", k0, "in coeff_set0"),
  indep_el0:endcons(k0, indep_el0), 
  coeffbasis0:endcons(coeff_set0[k0], coeffbasis0)
  ),


for k:k0+1 thru length(coeff_set0) do
(
if( COEFF_DBG ) then print("  examining element no", k, "in coeff_set0"),
coeffs0:coeff_set0[k],

unk0:makelist(cc(nb), nb,1,length(coeffbasis0)),
eqs0:coeffs0 - sum( cc(nb)* coeffbasis0[nb], nb,1,length(coeffbasis0)),
eqs0:map( lambda([u], u=0), eqs0),

sol0:linsolve(eqs0, unk0),
if( COEFF_DBG ) then print(" eqs0=", eqs0),
if( COEFF_DBG ) then print(" unk0=", unk0),
if( COEFF_DBG ) then print(" sol0=", sol0),

if( sol0 =[] )
then
  (
if( COEFF_DBG ) then print("  adding element no", k, "in coeff_set0"),
  indep_el0:endcons(k, indep_el0), 
  coeffbasis0:endcons(coeff_set0[k], coeffbasis0)
  ) else
  (
if( COEFF_DBG ) then print("  NOT adding element no", k, "in coeff_set0"),
  lin_dep_el0:endcons(k, lin_dep_el0),
  coeff0lindepel0:append( [sol0], coeff0lindepel0)
  )

), /*for k */

/*
now normalize the length of coeff0lindepel0
using the final length og the indep els in indep_el0
*/
no_indep0:length(indep_el0),
for k:1 thru length(coeff0lindepel0) do
  (
  tmpl0: length(coeff0lindepel0[k]),
  tmp_coeff0: map( lambda([u], rhs(u)), coeff0lindepel0[k]),
  coeff0lindepel0[k]: append(tmp_coeff0,
                            makelist(0, ne,1, no_indep0-tmpl0)
			    )
  ),
  
return(
[
indep_el0,  /* 1st list of order number of indep vectors */
coeffbasis0,  /* 2nd list of list of coeffs of indep vectors */
lin_dep_el0,    /* 3 list of order number of linear dependent elements */
coeff0lindepel0 /* 5 coeffs of linear dependent elements over indep vectors */
]
)
);

/*
if loaded correctly we define
*/
define_variable(AUX_FUNCTIONS_LOADED, true, boolean)$



==> anc/maxima/54_aux_tex_functions_for_irreps.v1.mat <==
/*
;= derived from compute_irreps_brute_force.v2.mat
*/

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/* WRITE tex */
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

if( WRITE_FLAG)
then
(
FILENAME:concat("T2_from_", Nmin, "_up_to_", Nmax, ".tex"),

TexStream:openw(FILENAME),

for N:Nmin thru Nmax do
(
  sy_asy:compute_s2_brute_force(N),
  
  printf(TexStream, "~a~%","\\begin{align}"),
  
  for NR:1 thru length(sy_asy[1]) do
    (
    printf(TexStream, "~a~a~a~a~a~%~a~%",
    "{S}^{[",
    tex1(N),
    ",",
    tex1(NR),
    "]}",
    "=" ),

    Printf_N_terms(TexStream, ev(sy_asy[1][NR], JJ1=i, JJ2=j),
                   if(N<=6) then 4 else 3 ),

    printf(TexStream, "="),
    Printf_N_terms_factorized(TexStream, ev(sy_asy[1][NR], JJ1=i, JJ2=j),
    if(N<=6) then 4 else 3 )
    )
  ,
  
 for NR:1 thru length(sy_asy[2]) do
    (
    printf(TexStream, "~a~a~a~a~a~%~a~%",
    "{A}^{[",
    tex1(N),
    ",",
    tex1(NR),
    "]}",
    "=" ),

    Printf_N_terms(TexStream, ev(sy_asy[2][NR], JJ1=i, JJ2=j),
    	           if(N<=6) then 4 else 3 ),

    printf(TexStream, "="),
    Printf_N_terms_factorized(TexStream, ev(sy_asy[2][NR], JJ1=i, JJ2=j),
    			      if(N<=6) then 4 else 3 )
    )
  ,
  printf(TexStream, "~a~%~%","\\end{align}")

 ),

 close(TexStream)

);


==> anc/maxima/55_build_full_irreps.v0.mat <==
/*
:= aim
:= to build the "simplest" full irrep
:= and test the normalizations of all states in an irrep
:=
:= eventually compute the orthogonal copies of the same irrep
:=
:= the main function ins
:= compute_irrep_descendents_and_check_norms(
:= YTab0, -> Young tableau like [[JJ1,JJ2],[JJ3]]
:= IRRNO0, -> which irrep in Ytab[]
:= ORTHO_PROJECTION_FLAG, -> to perform the gram-schmidt procedure on vectors
:= numeric_computation_flag)
*/
/*
*/

define_variable(BUILD_IRREPS_LOADED, false, boolean);

debugmode(true);
:lisp (setf *debugger-hook* nil)

/*********************************************************************/
if( not YT_DATA_LOADED )
then
error("batch 14_minimal_Young_tableau")$

if( not numberp(d) )
then
error("d must be a number")$

batch("20_boost.v7.mat")$

DECR_DBG:true;
HIGH_DECR_DBG:false;

ratprint:false;

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/*********************************************************************/
/*********************************************************************/
/* Independent vectors
given a symmetric group irrep with dimension bigger than 1
and eventualy multiple copies of this irrep
find the vectors/states which correspond to the naive and obvious YTab
*/
/*********************************************************************/
/*********************************************************************/

FIND_INDEPENDENT_VECTORS_DBG:true;

find_independent_vectors_in_irrep(
IrrepSmall0
):=
block(
nsw0: length(IrrepSmall0), /* no of swaps */
nv0: length(IrrepSmall0[1]), /* no of vectors */
dependent_n0:makelist(0, k,1,nv0),

for n0:1 thru nv0-1 do
if( dependent_n0[n0]=0 )
then
  for n1:n0+1 thru nv0 do
  if( dependent_n0[n1]=0 )
  then 
    for sw0:1 thru nsw0 while( dependent_n0[n1]=0 ) do
    if(not IrrepSmall0[sw0][n0,n1] = 0 )
    then
      dependent_n0[n1]:1,

return(dependent_n0)
);

/*
usage example
find_independent_vectors_with_given_symmetry_in_irrep(
IrrepSmallbasis0[7,3][2],
IrrepSmall[7,3][2],
NB[7,3][2]);
*/
find_independent_vectors_with_given_symmetry_in_irrep(
IrrepSmallbasis00, /* basis for the action of the symmetric group irrep Ytab0 */
IrrepSmall00, /* the symmetric group irrep Ytab0 associated with swaps (1,nsw)*/
/* NB0 is the action on the Ytab0 projection of T[N,SPIN]
so that NB0 ^2 == NB0
BUT
it may happens that it is not defined when the irrep is leading or subleading
*/
NB0
):=
block(
nsw0: length(IrrepSmall00), /* no of swaps */
nv0: length(IrrepSmallbasis00), /* no of vectors */
dimv0:length(IrrepSmallbasis00[1]), /* dim of vector */
dependent_n0:makelist(0, k,1,nv0),

ident0:ident(dimv0),

/* find the vectors invariant under Ytab0 */
for n0:1 thru nv0 do
(
  if( not zeromatrixp(  IrrepSmallbasis00[n0] . (NB0 - ident0 ) ) )
  then
    dependent_n0[n0]:1
),

print("in find_independent_vectors_with_given_symmetry_in_irrep invariant vectors are 0s in the list", dependent_n0),

/* among the invariant vectors find the independent ones */
for n0:1 thru nv0-1 do
if( dependent_n0[n0]=0 )
then
  for n1:n0+1 thru nv0 do
  if( dependent_n0[n1]=0 )
  then 
    for sw0:1 thru nsw0 while( dependent_n0[n1]=0 ) do
    (
    if (FIND_INDEPENDENT_VECTORS_DBG = true )
    then
    print("IrrepSmall00[", sw0, "][", n0, ",", n1, "]=",IrrepSmall00[sw0][n0,n1]),
    if(not IrrepSmall00[sw0][n0,n1] = 0 )
    then
      dependent_n0[n1]:1
    ),

return(dependent_n0)
);


/*********************************************************************/
/*********************************************************************/
/* NORM */
/*
it is computed in stupid but straightforward way,
ie expanding all products like (m,n)
and usinf explict values for the indexes
*/
/*********************************************************************/
/*********************************************************************/

if( not numberp(d) ) then
error("d is NOT a number");

PP(n,m):=sum(v(n,i)*v(m,i), i,2,d+1);

MONO_NORM_DBG:true;
MONO_NORM_DBG:false;

NORM_DBG:true;

compute_monomial_normV1(monomial):=
block(

if atom(monomial) or symbolp(monomial) then
error(monomial, "is NOT a monomial"),

monomial: monomial * \$QWqw\$,

if (MONO_NORM_DBG) then print("    inpart 0", inpart(monomial,0)),

if is(notequal(inpart(monomial,0), "^"))
   and is(notequal(inpart(monomial,0), "*"))
   and is(notequal(inpart(monomial,0), "-"))
then
error(monomial, "is NOT a monomial"),

norm0:1,

for nt:1 thru ev(length(monomial), inflag=true) do
(
  t:inpart(monomial,nt),
  t0:ev(t,numer),
  if (MONO_NORM_DBG) then print("    part=", t),
  if symbolp(t0) or atom(t0) or ratnump(t0) /* eg c or 4 */
  then
        norm0:norm0* t**2
  else
  (
if (MONO_NORM_DBG) then print("    true vector=", t),
  
  if is(notequal( inpart(t,0), "^"))
  then (
if (MONO_NORM_DBG) then print( "n=", inpart(t,1) ),
        norm0:norm0 * inpart(t,1) /* should be like v(2,j) */
	)
  else (
    n_pow:inpart(t,2),
    t0:inpart(t,1),
if (MONO_NORM_DBG) then print("    power?", n_pow, " n=?",  inpart(t0,1)),
    norm0:norm0* n_pow! * inpart(t0,1)**n_pow
    )
  )  
),

return(norm0/ \$QWqw\$^2)
);

compute_monomial_norm(monomial):=
block(

if atom(monomial) or symbolp(monomial) then
error(monomial, "is NOT a monomial"),

monomial: monomial * \$QWqw\$,

if (MONO_NORM_DBG) then print("    inpart 0", inpart(monomial,0)),

if is(notequal(inpart(monomial,0), "^"))
   and is(notequal(inpart(monomial,0), "*"))
   and is(notequal(inpart(monomial,0), "-"))
then
error(monomial, "is NOT a monomial"),

norm0:1,

for nt:1 thru ev(length(monomial), inflag=true) do
(
  t:inpart(monomial,nt),
  if (MONO_NORM_DBG) then print("    part=", t),
  if symbolp(t) or atom(t) or numberp(t) /* eg c or -3/4 */
  then
        norm0:norm0* t**2
  else
  (
if (MONO_NORM_DBG) then print("    true vector=", t),
  
  if is(notequal( inpart(t,0), "^"))
  then (
if (MONO_NORM_DBG) then print( "n=", inpart(t,1) ),
        norm0:norm0 * inpart(t,1) /* should be like v(2,j) */
	)
  else (
    n_pow:inpart(t,2),
    t0:inpart(t,1),
if (MONO_NORM_DBG) then print("    power?", n_pow, " n=?",  inpart(t0,1)),
    norm0:norm0* n_pow! * inpart(t0,1)**n_pow
    )
  )  
),

return(norm0/ \$QWqw\$^2)
);



compute_norm(expr0):=
block(

if( expr0 = 0 ) then print("---> STRANGE expr0=0 in compute_norm!"),
if( expr0 = 0 ) then return(0),

if( not numberp(d) ) then
error("d is NOT a number"),

expr00:ev(expr0, p=PP),

expr00:ratexpand(expr00),

if( NORM_DBG = true )  then ( nt0:1, Nt0:length(expr00), Ntstep0:floor(Nt0/10) ),

norm00:0,
if( is( inpart(expr00,0) = "+" ) )
then
  for t0 in expr00 do
    (
    if( NORM_DBG = true and mod(nt0, Ntstep0) = 1 )  then print(nt0, "/", Nt0),
    if( NORM_DBG = true ) then nt0:nt0+1,
    
    norm00:norm00+compute_monomial_normV1(t0)
    )
else
    norm00:norm00+compute_monomial_normV1(expr0),

return(norm00)
);

compute_numeric_norm(expr0):=
block([expr00, norm00, nt0],

expr00:ev(expr0, p=PP),

expr00:ev(expr00, numer),

expr00:ratexpand(expr00),

if( NORM_DBG = true )  then ( nt0:1, Nt0:length(expr00) ),

norm00:0,
if( is( inpart(expr00,0) = "+" ) )
then
  for t0 in expr00 do
    (
    if( NORM_DBG = true and mod(nt0, Ntstep0) = 1 )  then print("Num", nt0, "/", Nt0),
    if( NORM_DBG = true ) then nt0:nt0+1,
    
    norm00:norm00+compute_monomial_normV1(t0)
    )
else
    norm00:norm00+compute_monomial_normV1(expr0),

return(norm00)
);

/*********************************************************************/
/*********************************************************************/
/*
all data are returned using undeclared global variables
*/
/*********************************************************************/
/*********************************************************************/


compute_irrep_descendents_and_check_norms(
N0,
spin0,
YTab00, /* a list YTab like [... [[JJ1,JJ2,JJ3],[JJ4],[JJ5]], ...]  */
NYT0, /* the  entry  list_irreps_to_use[spin0][nyt0] which gives the entry in YTab */
ORTHO_PROJECTION_FLAG, /* do we want to make the copies of the same irrep ortho? */
NUMERIC_COMPUTATION_FLAG /* do we want to approximate sqrt() with fractions? */ 
):=
block(
[Ncols0, rescale0, list_special0, n1],

IRRNO0: list_irreps_to_use[spin0][NYT0], /* which entry is in the list YTab[SPIN] */
/* CHECKS 1 */
if( not listp(YTab00) = true ) then
error("The parameter associated with Young diagram", YTab0, "is not of the right type"),

YTab0:YTab00[IRRNO0],

/*********************************************************************/
Nrows0:length(YTab0),
Ncols0:makelist(0, k,1,Nrows0),
for nr0:1 thru Nrows0 do
  Ncols0[nr0]:length(YTab0[nr0]),

SPIN0:sum(Ncols0[k],k,1,Nrows0),


/* Checks 2 */
if( not listp( IrrepDescendents[N0,SPIN0,NYT0] ) )
then
error(" IrrepDescendents[N0=", N0,
", SPIN0=", SPIN0,
", NYT0=", NYT0,
", IRRNO0=", IRRNO0, "] is not a list")
else
print(" IrrepDescendents[N0=", N0,
", SPIN0=", SPIN0,
", NYT0=", NYT0,
", IRRNO0=", IRRNO0, "] is a list: OK")
,


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/* SPIN0=0  ie scalar */
if( is( Ncols0 = [0] ) ) then
(
MatIrrep_S:IrrepDescendents[N0,SPIN0,1][1][3], /* s=0 */

/* compute states */
for n0: 1 thru length(MatIrrep_S) do
(
Sc[n0]:T[N0,SPIN0] . MatIrrep_S[n0] /* s=0 */
),


/* normalize in Z */
for n0:1 thru length(MatIrrep_S) do
(
print("SPIN00 rescale in Z n0=", n0),

tij:factor(Sc[n0]),
if( is(inpart(tij,0)="*") and numberp(inpart(tij,1)) )
then
(
rescale0:inpart(tij,1),

print("SPIN00 normalize in Z n0=", n0, "rescale=", rescale0),

Sc[n0]: ratexpand(Sc[n0]/rescale0),
MatIrrep_S[n0]: ratexpand(MatIrrep_S[n0]/rescale0),

SPIN00_RESCALE_IN_Z
)
),


/* orthogonality before */
for n0: 1 thru length(MatIrrep_S) do
(
print("SPIN00 ortho before GRAM-SCHMIDT n0=", n0),

/* compute normalizations */

NSc[n0]:compute_norm(Sc[n0]),
print("Norm Sc[", n0, "]=", NSc[n0]),

SPIN00_ORIGINAL_NORMS
),



/* save original Sc into OrigSc ...*/
for n0:1 thru length(MatIrrep_S) do
(
print("SPIN00 save original n0=", n0),

OrigSc[n0]:Sc[n0],
OrigNSc[n0]:NSc[n0],

SPIN00_SAVE_ORIGINAL
),

if( ORTHO_PROJECTION_FLAG=false ) then return(0),

/* do GRAM-SCHMIDT on Sc states */
for n0: 1 thru length(MatIrrep_S)-1 do
for n1: n0+1 thru length(MatIrrep_S) do
(
print("SPIN00 GRAM-SCHIMDT on n0=", n0, "n1=", n1),

orthoNScNSc:compute_norm(Sc[n0]+Sc[n1]) -NSc[n0] -NSc[n1],

Sc[n1]: ratexpand( 2* NSc[n0]* Sc[n1] - orthoNScNSc* Sc[n0] ),

print("SPIN00 rescale in Z n1=", n1),

tij:factor(Sc[n1]),
if( is(inpart(tij,0)="*") and numberp(inpart(tij,1)) )
then
(
rescale0:inpart(tij,1),
print("SPIN00 normalize in Z n1=", n1, "rescale=", rescale0),
Sc[n1]:ratexpand(Sc[n1]/rescale0),

NSc[n1]:NSc[n1]/rescale0^2,

SPIN00_RESCALE_IN_Z
),

SPIN00_ONE_ORTHO_STEP_DONE
),


/* recompute the norms after gram-schmidt */
for n1:2 thru length(MatIrrep_S) do
(
print("SPIN00 after Gram-Schmidt new norm n1=", n1),

NSc[n1]:compute_norm(Sc[n1]),

SPIN00_NEW_NORMS_DONE
),


/* print new norms */
for n1:1 thru length(MatIrrep_S) do
print("New Norm Sc[", n1, "]=", NSc[n1]),

SpecialCase:true,

END_SPIN00
),



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/* SPIN0=1 ie vector */
if( is( Ncols0 = [1] ) ) then
(
MatIrrep_S:IrrepDescendents[N0, SPIN0, NYT0][1][3], /* s=1 */
MatIrrep_Sm1:IrrepDescendents[N0, SPIN0, NYT0][2][3], /* s=1-1=0 */

for n0: 1 thru length(MatIrrep_S) do
(
Vi[n0]:T[N0,SPIN0] . MatIrrep_S[n0], /* s=1 */

uV1[n0]:T[N0,SPIN0-1] . MatIrrep_Sm1[n0], /* s=1-> 0 */

/* normalize */
V1[n0]: ratexpand( uV1[n0]/ sqrt(2*(N0-1)) ),

/* specific index value */
V3[n0]:ratexpand( ev( Vi[n0], JJ1=3 ) ),

SPIN01_BUILD_IRREP
),


/* normalize in Z */
for n0:1 thru length(MatIrrep_S) do
(
print("SPIN01 rescale in Z before GRAM-SCHMIDT n0=", n0),

tij:factor(Vi[n0]),
if( is(inpart(tij,0)="*") and numberp(inpart(tij,1)) )
then
(
rescale0:inpart(tij,1),

print("SPIN01 normalize before in Z n0=", n0, "rescale=", rescale0),

list_special0:
[Vi, uV1, V1,
V3,
MatIrrep_S, MatIrrep_Sm1],
for state0 in list_special0 do
arraysetapply( state0, [n0],
	       ratexpand(arrayapply( state0, [n0])/ rescale0) ),

SPIN01_RESCALE_IN_Z
)
),


/* compute normalizations */
for n0: 1 thru length(MatIrrep_S) do
(
print("SPIN01 ortho before GRAM-SCHMIDT n0=", n0),

NV3[n0]:compute_norm(V3[n0]),

uNV1[n0]:compute_norm(uV1[n0]),
NV1[n0]:uNV1[n0]/ (2*(N0-1)),
if( NUMERIC_COMPUTATION_FLAG = true )
then
numNV1[n0]:compute_numeric_norm(V1[n0])
else
numNV1[n0]:NV1[n0],

orthoV3uV1[n0]:ev(compute_norm(V3[n0]+uV1[n0])
- NV3[n0] - uNV1[n0]/*, numer */),

SPIN01_ORIGINAL_NORMS
),


/* print states normalization before */  
for n0: 1 thru length(MatIrrep_S) do
(
print( "BEFORE GRAM-SCHMIDT Norm V3[", n0, "]=", NV3[n0]),

print("Norm V_{i=1}[", n0, "]=", NV1[n0]),

print("V3*uV1[", n0, "]=", orthoV3uV1[n0]),

SPIN01_PRINT_BEFORE
),




/* save original Tij Ti1 T11 states into OrigTij ...*/
for n0:1 thru length(MatIrrep_S) do
(
print("SPIN02 save original n0=", n0),

list_special0:
[Vi,uV1,V1,
NV3,uNV1,NV1
],
for state0 in list_special0 do
arraysetapply( concat(Orig, state0), [n0],
	       arrayapply( state0, [n0]) ),

SPIN01_SAVE_ORIGINAL
),

if( ORTHO_PROJECTION_FLAG=false ) then return(0),

/* do GRAM-SCHMIDT on Vi states */
for n0: 1 thru length(MatIrrep_S)-1 do
for n1: n0+1 thru length(MatIrrep_S) do
(
print("SPIN01 GRAM-SCHIMDT on n0=", n0, "n1=", n1),

orthoV3V3:compute_norm(V3[n0]+V3[n1]) -NV3[n0] -NV3[n1],

Vi[n1]: ratexpand( 2* NV3[n0]* Vi[n1] - orthoV3V3* Vi[n0] ),

MatIrrep_S[n1]: 2* NV3[n0]* MatIrrep_S[n1] - orthoV3V3* MatIrrep_S[n0],
MatIrrep_Sm1[n1]: 2* NV3[n0]* MatIrrep_Sm1[n1] - orthoV3V3* MatIrrep_Sm1[n0],

print("SPIN01 rescale in Z n1=", n1),

tij:factor(Vi[n1]),
if( is(inpart(tij,0)="*") and numberp(inpart(tij,1)) )
then
(
rescale0:inpart(tij,1),
print("SPIN01 normalize in Z n1=", n1, "rescale=", rescale0),
Vi[n1]:Vi[n1]/rescale0,
V3[n1]:V3[n1]/rescale0,
NV3[n1]:NV3[n1]/rescale0^2,

MatIrrep_S[n1]:MatIrrep_S[n1]/rescale0,
MatIrrep_Sm1[n1]:MatIrrep_Sm1[n1]/rescale0,

SPIN01_RESCALE_IN_Z
),

SPIN01_GRAM_SCHIMDT
),


/* recompute the irreps */
for n0:2 thru length(MatIrrep_S) do
(

print("SPIN01 after Gram-Schmidt compute irrep for n0=", n0),

Vi[n0]:T[N0,SPIN0] . MatIrrep_S[n0], /* s=1 */

uV1[n0]:T[N0,SPIN0-1] . MatIrrep_Sm1[n0], /* s=1-> 0 */

/* normalize */
V1[n0]: ratexpand( uV1[n0]/ sqrt(2*(N0-1)) ),

/* specific index value */
V3[n0]:ratexpand( ev( Vi[n0], JJ1=3 ) ),

SPIN01_BUILD_NEW_IRREP
),


/* recompute the norms after gram-schmidt */
for n0:2 thru length(MatIrrep_S) do
(
print("SPIN01 after Gram-Schmidt new norm n0=", n0),
/* compute normalizations */

NV3[n0]:compute_norm(V3[n0]),

uNV1[n0]:compute_norm(uV1[n0]),
NV1[n0]:uNV1[n0]/ (2*(N0-1)),
if( NUMERIC_COMPUTATION_FLAG = true )
then
numNV1[n0]:compute_numeric_norm(V1[n0])
else
numNV1[n0]:NV1[n0],

orthoV3uV1[n0]:ev(compute_norm(V3[n0]+uV1[n0])
- NV3[n0] - uNV1[n0]/*, numer */),

SPIN01_NEW_NORMS
),


/* print states normalization after */  
for n0: 1 thru length(MatIrrep_S) do
(
print( "AFTER GRAM-SCHMIDT Norm V3[", n0, "]=", NV3[n0]),

print("Norm V_{i=1}[", n0, "]=", NV1[n0]),

print("V3*uV1[", n0, "]=", orthoV3uV1[n0]),

SPIN01_PRINT_AFTER
),


END_SPIN01
),



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/* SPIN0=2 */
if( is( Ncols0 = [2] ) ) then
(
MatIrrep_S:IrrepDescendents[N0, SPIN0, NYT0][1][3], /* s=2 */
MatIrrep_Sm1:IrrepDescendents[N0, SPIN0, NYT0][2][3], /* s=2-1=1 */


for n0: 1 thru length(MatIrrep_S) do
(

print("SPIN02 compute irrep for n0=", n0),

Tij[n0]: T[N0,SPIN0] . MatIrrep_S[n0], /* s=2*/

/* step 1 unnormalized */
uTi[n0]: T[N0,SPIN0-1] . MatIrrep_Sm1[n0], /* s=2-> 1 un normalized */

/* step 2 unnormalized */
/*
states with 0 SO(D-2) indexes s=2-> 0
first possible state Tii_1 in basis (1)
*/
MatT1Up[n0]: MatIrrep_Sm1[n0] . UpMat[N0,1],
MatT1Down[n0]: MatIrrep_Sm1[n0] . DownMat[N0,1][1], /* no anomalous since spin 1 */ 

uTii_1[n0]:
ev( T[N0,2] . MatT1Up[n0], JJ2=JJ1 )
+ /* + is necessary because the norm must be right */
T[N0,0] . MatT1Down[n0],

if( matrixp( uTii_1[n0] ) )
then
uTii_1[n0]: uTii_1[n0][1,1],

/*
normalize
when sqrt() is present it is necessary to use compute_numeric_norm
since it may appens we get 3+sqrt(2) but they are seen as two different terms
*/

Ti[n0]: ratexpand( uTi[n0]/ sqrt(2*(N0-1)) ),

Tii_1[n0]: ratexpand( ev( uTii_1[n0]/ 2/ (2*(N0-1)), JJ2=JJ1) ),

/*
now set JJ1=2 and JJ2=3
in order to get a specific state
in order to compute the norm
*/
T23[n0]: ev(Tij[n0], JJ1=2, JJ2=3),

uT21[n0]: ev(uTi[n0], JJ1=2),
T21[n0]:  ev(Ti[n0], JJ1=2),

uT33_1[n0]: ratexpand( ev(uTii_1[n0], JJ1=3) ),
T33_1[n0]: ratexpand( ev(Tii_1[n0], JJ1=3) ),

SPIN02_BUILD_IRREP
),


/* normalize in Z */
for n0:1 thru length(MatIrrep_S) do
(
print("SPIN02 rescale in Z before GRAM-SCHMIDT n0=", n0),

tij:factor(Tij[n0]),
if( is(inpart(tij,0)="*") and numberp(inpart(tij,1)) )
then
(
rescale0:inpart(tij,1),

print("SPIN02 normalize in Z before GRAM-SCHMIDT n0=", n0, "rescale=", rescale0),

list_special0:
[Tij, uTi, Ti, uTii_1, Tii_1, 
T23, uT21, T21, uT33_1, T33_1,
MatIrrep_S, MatIrrep_Sm1],
for state0 in list_special0 do
arraysetapply( state0, [n0],
	       ratexpand(arrayapply( state0, [n0])/ rescale0) ),

SPIN02_RESCALE_IN_Z
)
),


/* orthogonality before */
for n0: 1 thru length(MatIrrep_S) do
(
print("SPIN02 ortho before GRAM-SCHMIDT n0=", n0),

/* compute normalizations */
N23[n0]:compute_norm(T23[n0]),

uN21[n0]:compute_norm(uT21[n0]),
N21[n0]:uN21[n0]/ (2*(N0-1)),
if( NUMERIC_COMPUTATION_FLAG = true )
then
numN21[n0]:compute_numeric_norm(T21[n0])
else
numN21[n0]:N21[n0],

uN33_1[n0]:compute_norm(uT33_1[n0]), 
N33_1[n0]:uN33_1[n0]/ (2* (2*(N0-1)) )^2, 
if( NUMERIC_COMPUTATION_FLAG = true )
then
numN33_1[n0]:compute_numeric_norm(T33_1[n0])
else
numN33_1[n0]:N33_1[n0],

/* check orthogonality
if vectors u and v are orthogonal
so are vectors u and c*v
so use unnormalized
*/
numorthoN23uN21[n0]:ev(compute_norm(T23[n0]+uT21[n0])
- N23[n0] - uN21[n0]/*, numer */
),

numorthoN23uN33_1[n0]:ev(compute_norm(T23[n0]+uT33_1[n0])
- N23[n0] - uN33_1[n0]/*, numer */
),

numorthouN21uN33_1[n0]:ev(compute_norm(uT21[n0]+uT33_1[n0])
- uN21[n0] - uN33_1[n0]/*, numer */),

SPIN02_ORIGINAL_NORMS
),


/* print states normalization before */  
for n0: 1 thru length(MatIrrep_S) do
(
print( "BEFORE GRAM-SCHMIDT Norm N23[", n0, "]=", N23[n0]),

print("ratio N21/N23=", N21[n0]/N23[n0],
"ratio numN21/N23=", ev(numN21[n0]/N23[n0], numer) ),

print("ratio N33_1/N23=", N33_1[n0]/N23[n0],
"ratio numN33_1/N23=", ev(numN33_1[n0]/N23[n0], numer)),

print("ortho T23*uT21=", numorthoN23uN21[n0],
"ratio T23*uT21/T23=", ev(numorthoN23uN21[n0]/N23[n0], numer) ),

print("ortho T23*uT33_1=", numorthoN23uN33_1[n0],
"ratio T23*uT33_1/T23=", ev(numorthoN23uN33_1[n0]/N23[n0], numer) ),

print("ortho uT21*uT33_1=", numorthouN21uN33_1[n0],
"ratio uT21*uT33_1/T23=", ev(numorthouN21uN33_1[n0]/N23[n0], numer) ),

SPIN02_PRINT_BEFORE
),




/* save original Tij Ti1 T11 states into OrigTij ...*/
for n0:1 thru length(MatIrrep_S) do
(
print("SPIN02 save original n0=", n0),

list_special0:
[Tij, uTi, Ti, uTii_1, Tii_1, 
T23, uT21, T21, uT33_1, T33_1,
N23, N21, N33_1,
uN21, uN33_1
],
for state0 in list_special0 do
arraysetapply( concat(Orig, state0), [n0],
	       arrayapply( state0, [n0]) ),

SPIN02_SAVE_ORIGINAL
),

if( ORTHO_PROJECTION_FLAG=false ) then return(0),

/* do GRAM-SCHMIDT on Tij states */
for n0: 1 thru length(MatIrrep_S)-1 do
for n1: n0+1 thru length(MatIrrep_S) do
(
print("SPIN02 GRAM-SCHIMDT on n0=", n0, "n1=", n1),

orthoN23N23:compute_norm(T23[n0]+T23[n1]) -N23[n0] -N23[n1],

Tij[n1]: ratexpand( 2* N23[n0]* Tij[n1] - orthoN23N23* Tij[n0] ),

MatIrrep_S[n1]: 2* N23[n0]* MatIrrep_S[n1] - orthoN23N23* MatIrrep_S[n0],
MatIrrep_Sm1[n1]: 2* N23[n0]* MatIrrep_Sm1[n1] - orthoN23N23* MatIrrep_Sm1[n0],

print("SPIN02 rescale in Z n1=", n1),

tij:factor(Tij[n1]),
if( is(inpart(tij,0)="*") and numberp(inpart(tij,1)) )
then
(
rescale0:inpart(tij,1),
print("SPIN02 normalize in Z n1=", n1, "rescale=", rescale0),
Tij[n1]:Tij[n1]/rescale0,
T23[n1]:T23[n1]/rescale0,
N23[n1]:N23[n1]/rescale0^2,

MatIrrep_S[n1]:MatIrrep_S[n1]/rescale0,
MatIrrep_Sm1[n1]:MatIrrep_Sm1[n1]/rescale0,

SPIN02_RESCALE_IN_Z
),

SPIN02_GRAM_SCHIMDT
),


/* recompute the irreps */
for n0:2 thru length(MatIrrep_S) do
(
print("SPIN02 after Gram-Schmidt compute irrep for n0=", n0),

Tij[n0]: T[N0,SPIN0] . MatIrrep_S[n0], /* s=2*/

/* step 1 unnormalized */
uTi[n0]: T[N0,SPIN0-1] . MatIrrep_Sm1[n0], /* s=2-> 1 un normalized */

/* step 2 unnormalized */
/*
states with 0 SO(D-2) indexes s=2-> 0
first possible state Tii_1 in basis (1)
*/
MatT1Up[n0]: MatIrrep_Sm1[n0] . UpMat[N0,1],
MatT1Down[n0]: MatIrrep_Sm1[n0] . DownMat[N0,1][1], /* no anomalous since spin 1 */ 

uTii_1[n0]:
ev( T[N0,2] . MatT1Up[n0], JJ2=JJ1 )
+ /* + is necessary because the norm must be right */
T[N0,0] . MatT1Down[n0],

if( matrixp( uTii_1[n0] ) )
then
uTii_1[n0]: uTii_1[n0][1,1],

/*
normalize
when sqrt() is present it is necessary to use compute_numeric_norm
since it may appens we get 3+sqrt(2) but they are seen as two different terms
*/

Ti[n0]: ratexpand( uTi[n0]/ sqrt(2*(N0-1)) ),

Tii_1[n0]: ratexpand( ev( uTii_1[n0]/ 2/ (2*(N0-1)), JJ2=JJ1) ),

/*
now set JJ1=2 and JJ2=3
in order to get a specific state
in order to compute the norm
*/
T23[n0]: ev(Tij[n0], JJ1=2, JJ2=3),

uT21[n0]: ev(uTi[n0], JJ1=2),
T21[n0]:  ev(Ti[n0], JJ1=2),

uT33_1[n0]: ratexpand( ev(uTii_1[n0], JJ1=3) ),
T33_1[n0]: ratexpand( ev(Tii_1[n0], JJ1=3) ),

SPIN02_BUILD_IRREP_AFTER_GRAM_SCHMIDT
),


/* recompute the norms after gram-schmidt */
for n1:2 thru length(MatIrrep_S) do
(
print("SPIN02 after Gram-Schmidt new norm n1=", n1),

N23[n1]:compute_norm(T23[n1]),

uN21[n1]:compute_norm(uT21[n1]),
N21[n1]:uN21[n1]/ (2*(N0-1)),
if( NUMERIC_COMPUTATION_FLAG = true )
then
numN21[n1]:compute_numeric_norm(T21[n1])
else
numN21[n1]:N21[n1],

uN33_1[n1]:compute_norm(uT33_1[n1]),
N33_1[n1]:uN33_1[n1]/ 4/ (2*(N0-1))^2, /* notice /4 */
if( NUMERIC_COMPUTATION_FLAG = true )
then
numN33_1[n1]:compute_numeric_norm(T33_1[n1])
else
numN33_1[n1]:N33_1[n1],

/* check orthogonality */
numorthoN23uN21[n1]:ev(compute_norm(T23[n1]+uT21[n1])
- N23[n1] - uN21[n1]/* numer */),

numorthoN23uN33_1[n1]:ev(compute_norm(T23[n1]+uT33_1[n1])
- N23[n1] - uN33_1[n1]/* numer */),

numorthouN21uN33_1[n1]:ev(compute_norm(uT21[n1]+uT33_1[n1])
- uN21[n1] - uN33_1[n1]/* numer */),

SPIN02_NEW_NORMS_DONE
),


/* print states normalization after */  
for n0: 1 thru length(MatIrrep_S) do
(
print( "AFTER GRAM_SCHMIDT Norm S23[", n0, "]=", N23[n0]),

print("ratio N21/N23[", n0,"]=", N21[n0]/N23[n0],
"ratio numN21/N23=", ev(numN21[n0]/N23[n0], numer) ),

print("ratio N33_1/N23[", n0,"]=", N33_1[n0]/N23[n0],
"ratio numN33_1/N23=", ev(numN33_1[n0]/N23[n0], numer)),

print("ortho T23*uT21[", n0,"]=", numorthoN23uN21[n0],
"ratio T23*T21/T23=", ev(numorthoN23uN21[n0]/N23[n0], numer) ),

print("ortho T23*uT33_1[", n0,"]=", numorthoN23uN33_1[n0],
"ratio T23*uT33_1/T23=", ev(numorthoN23uN33_1[n0]/N23[n0], numer) ),

print("ortho uT21*uT33_1[", n0,"]=", numorthouN21uN33_1[n0],
"ratio uT21*uT33_1/T23=", ev(numorthouN21uN33_1[n0]/N23[n0], numer) ),

SPIN02_PRINT_AFTER
),


END_SPIN02
),

/*********************************************************************/
/*********************************************************************/
/*
this different from the other irreps since the symmetric group irrep
has dimension 2 so we must choose the representative with the desired
symmetry properties, ie the ones from Y_[[JJ1,JJ2],[JJ3]]
*/
/*********************************************************************/
/*********************************************************************/

/* Y 21  */
if( is( Ncols0 = [2,1] ) ) then
(
/*
since the dimension of the symmetric group is 2
there are vectors which are mapped one into the other under swaps
we must check which vectors are independent using
IrrepSmall[NN0,SPIN][nyt][nsw]
the symmetric group representation on the basis vectors under the swap
(1, nsw)
*/
MatIrrep_S:IrrepDescendents[N0, SPIN0, NYT0][1][3], /* s=3 */
/* MatIrrep_Sm1:IrrepDescendents[N0, SPIN0, NYT0][2][3], /* s=3-> 2 */ */

MatIrrep_Sm1: MatIrrep_S . DownMat[N0, SPIN0][1],

/* we have StepDimIrrepS which corresponds to the dim of basis for a S_3 irrep */
StepDimIrrepS:2, 

list_vector_to_use0:
find_independent_vectors_with_given_symmetry_in_irrep(
IrrepSmallbasis0[N0,SPIN0][IRRNO0],
IrrepSmall[N0,SPIN0][IRRNO0],
NB[N0,SPIN0][IRRNO0]),

map_vector_to_use_vector_no0:[],
for nv0:1 thru length(list_vector_to_use0) do
if( list_vector_to_use0[nv0] = 0 )
then
map_vector_to_use_vector_no0: endcons(nv0, map_vector_to_use_vector_no0), 

/* special case N0=4 since this irrep is subleading and treated differently */
if( N0=4 )
then
map_vector_to_use_vector_no0: [1],

n_vectors_to_use0:length(map_vector_to_use_vector_no0),

for nv0: 1 thru n_vectors_to_use0 do
(
n0:map_vector_to_use_vector_no0[nv0],

/* s=3 indexes: i1 i2 i3 */
Pijk[n0]: T[N0,SPIN0] . MatIrrep_S[n0], 

/* s=3-> 2  indexes:i1 i2 in T but actually is i2 i3 */
uPjk[n0]: T[N0,SPIN0-1] . MatIrrep_Sm1[n0], 

/* need D^{[N0, S, 2]} to compute T_i_k
but it can be actually computed from uPjk by antisymmetrizing j k*/
/* 
uPik[n0]: T[N0,SPIN0-1] . MatIrrep_Sm1b[n0], /* s=2-> 1 */
*/

/*
states with 1 SO(D-2) indexes s=3-> 1
*/
MatPjjkUp[n0]: MatIrrep_Sm1[n0] . UpMat[N0,SPIN0-1],
/* no anomalous since j \ne k */ 
MatPjjkDown[n0]: MatIrrep_Sm1[n0] . DownMat[N0,SPIN0-1][1], 

uPjj_k_1[n0]:
/* indexes j=JJ1 k=JJ2 j=JJ3 */
ev( T[N0, SPIN0] . MatPjjkUp[n0], concat(JJ, SPIN0)=JJ1 )
+ /* + is necessary because the norm must be right */
/* indexes k=JJ1  */
ev( T[N0, SPIN0-2] . MatPjjkDown[n0], JJ1=concat(JJ, SPIN0-1) ),

if( matrixp( uPjj_k_1[n0] ) )
then
uPjj_k_1[n0]: uPjj_k_1[n0][1,1],

uPjj_1_2[n0]:
- ev( uPjk[n0], JJ2=JJ1)
+ ev( uPjk[n0], JJ2=2, JJ1=2),

if( matrixp( uPjj_1_2[n0] ) )
then
uPjj_1_2[n0]: uPjj_1_2[n0][1,1],

/*
normalized states
*/

Pjk[n0]: ratexpand( - uPjk[n0]/ sqrt(2*(N0-1)) ),
/* not necessary
Pik[n0]: ratexpand( - uPik[n0]/ sqrt(2*(N0-1)) ),
*/

Pjj_k_1[n0]: ratexpand( uPjj_k_1[n0]/ sqrt(3)/ (2*(N0-1)) ),

Pjj_1_2[n0]: ratexpand( uPjj_1_2[n0]/ sqrt(3)/ sqrt(2*(N0-1)) ), /* SQRT */


/*
special cases used to compute the norm
Pijk i=JJ1=2 j=JJ2=3 k=JJ3=4
Pjk j=JJ1=3 k=JJ2=4
Pik i=JJ1=2 k=JJ2=4 not necessary
Pjj_k_1 j=JJ1=3 k=JJ2=4
Pjj_1_2 j=JJ1=3
*/

P234[n0]:ev( Pijk[n0], JJ1=2, JJ2=3, JJ3=4),

uP34[n0]:ev( uPjk[n0], JJ1=3, JJ2=4),
P34[n0]:ev( Pjk[n0], JJ1=3, JJ2=4),

/* not necessary
uP24[n0]:ev( uPik[n0], JJ1=2, JJ2=4),
P24[n0]:ev( Pik[n0], JJ1=2, JJ2=4),
*/

uP33_4_1[n0]:ev( uPjj_k_1[n0], JJ1=3, JJ2=4),
P33_4_1[n0]:ev( Pjj_k_1[n0], JJ1=3, JJ2=4),

uP33_1_2[n0]:ev(uPjj_1_2[n0], JJ1=3),
P33_1_2[n0]:ev(Pjj_1_2[n0], JJ1=3),

SPIN021_BUILD_IRREP
),

/* normalize in Z
we normalize all entries
this is meaningful since entries in the same irrep are connected by a swap
and therefore they have the same coeffs in a different order
*/
/* for n0:1 thru length(MatIrrep_S) do */
for nv0: 1 thru n_vectors_to_use0 do
(
n0:map_vector_to_use_vector_no0[nv0],

print("SPIN021 rescale in Z n0=", n0),

tij:factor(Pijk[n0]),
if( is(inpart(tij,0)="*") and numberp(inpart(tij,1)) )
then
(
rescale0:inpart(tij,1),

print("SPIN021 normalize in Z n0=", n0, "rescale=", rescale0),

list_special0:
[Pijk, uPjk, Pjk, uPjj_k_1, Pjj_k_1, uPjj_1_2, Pjj_1_2,
P234, uP24, P24, uP33_4_1, P33_4_1, uP33_1_2, P33_1_2,
MatIrrep_S, MatIrrep_Sm1],
for state0 in list_special0 do
arraysetapply( state0, [n0],
	       ratexpand(arrayapply( state0, [n0])/ rescale0) ),

SPIN021_RESCALE_IN_Z
)
),


/* compute normalizations
while meaningful for all
we save some computations looking to the vectors  we use
*/
/* for n0: 1 thru length(MatIrrep_S) do */
for nv0: 1 thru n_vectors_to_use0 do
(
n0:map_vector_to_use_vector_no0[nv0],

print("SPIN021 ortho before GRAM-SCHMIDT n0=", n0),

NP234[n0]:compute_norm(P234[n0]),

uNP34[n0]:compute_norm(uP34[n0]),
NP34[n0]:uNP34[n0]/ (2*(N0-1)),
if( NUMERIC_COMPUTATION_FLAG = true )
then
numNP34[n0]:compute_numeric_norm(P34[n0])
else
numNP34[n0]:NP34[n0],

/* not necessary
uN24[n0]:compute_norm(uP24[n0]),
N24[n0]:uN24[n0]/ (2*(N0-1)),
if( NUMERIC_COMPUTATION_FLAG = true )
then
numN24[n0]:compute_numeric_norm(P24[n0])
else
numN24[n0]:N24[n0],
*/

uNP33_4_1[n0]:compute_norm(uP33_4_1[n0]),
NP33_4_1[n0]:uNP33_4_1[n0]/ 3/ (2*(N0-1))^2,
if( NUMERIC_COMPUTATION_FLAG = true )
then
numNP33_4_1[n0]:compute_numeric_norm(P33_4_1[n0])
else
numNP33_4_1[n0]:NP33_4_1[n0],

uNP33_1_2[n0]:compute_norm(uP33_1_2[n0]),
NP33_1_2[n0]:uNP33_1_2[n0]/ 3/ (2*(N0-1))^1,
if( NUMERIC_COMPUTATION_FLAG = true )
then
numNP33_1_2[n0]:compute_numeric_norm(P33_1_2[n0])
else
numNP33_1_2[n0]:NP33_1_2[n0],

/* check orthogonality */
numorthoNP234uNP34[n0]:ev(compute_norm(P234[n0]+uP34[n0])
- NP234[n0] -uNP34[n0]/*, numer */),

/* not necessary 
numorthoNP234uN24[n0]:ev(compute_norm(P234[n0]+uP24[n0])
- NP234[n0] - uN24[n0]/*, numer */),
*/

numorthoNP234uNP33_4_1[n0]:ev(compute_norm(P234[n0]+uP33_4_1[n0])
- NP234[n0] -uNP33_4_1[n0]/*, numer */),

numorthoNP234uNP33_1_2[n0]:ev(compute_norm(P234[n0]+uP33_1_2[n0])
- NP234[n0] -uNP33_1_2[n0]/*, numer */),

numorthouNP33_4_1uNP33_1_2[n0]:ev(compute_norm(uP33_4_1[n0]+uP33_1_2[n0])
- uNP33_4_1[n0] -uNP33_1_2[n0]/*, numer */),

SPIN021_ORIGINAL_NORMS

),


/* print states normalization before */  
for nv0: 1 thru n_vectors_to_use0 do
(
n0:map_vector_to_use_vector_no0[nv0],

/* print results */
print( "BEFORE GRAM-SCHMIDT Norm P234[", n0, "]=", NP234[n0]),

print(/* "ratio uNP34/NP234[", n0, "]=", uNP34[n0]/NP234[n0], */
"ratio NP34/NP234=", NP34[n0]/NP234[n0],
"ratio numNP34/NP234[", n0, "]=", ev(numNP34[n0]/NP234[n0], numer)
),

/* not necessary
print(/* "ratio uN24/NP234=", uN24[n0]/NP234[n0], */
"ratio N24/NP234=", N24[n0]/NP234[n0],
"ratio numN24/NP234=", ev(numN24[n0]/NP234[n0], numer)
),
*/

print(
/* "ratio uNP33_4_1/NP234[", n0, "]=", uNP33_4_1[n0]/NP234[n0], */
"ratio NP33_4_1/NP234=", NP33_4_1[n0]/NP234[n0],
"ratio numNP33_4_1/NP234=", ev(numNP33_4_1[n0]/NP234[n0], numer)
),

print(
/* "ratio uNP33_1_2/NP234[", n0, "]=", uNP33_1_2[n0]/NP234[n0], */
"ratio NP33_1_2/NP234=", NP33_1_2[n0]/NP234[n0],
"ratio numNP33_1_2/NP234=", ev(numNP33_1_2[n0]/NP234[n0], numer)
),

print("ortho P234 * uP34=",numorthoNP234uNP34[n0],
"ratio P234*uP34/P234=", ev(numorthoNP234uNP34[n0]/NP234[n0]) ),

/* not necessary
print("ortho P234 * P24=",numorthoNP234N24[n0],
"ratio P234*P24/P234=", ev(numorthoNP234N24[n0]/NP234[n0]) ), 
*/

print("ortho P234 * uP33_4_1=",numorthoNP234uNP33_4_1[n0],
"ratio P234*uP33_4_1/P234=", ev(numorthoNP234uNP33_4_1[n0]/NP234[n0]) ),

print("ortho P234 * uP33_1_2=",numorthoNP234uNP33_1_2[n0],
"ratio P234*uP33_1_2/P234=", ev(numorthoNP234uNP33_1_2[n0]/NP234[n0]) ),

print("ortho P33_4_1 * uP33_4_1=",numorthouNP33_4_1uNP33_1_2[n0],
"ratio P33_4_1*uP33_4_1/P33_4_1=", ev(numorthouNP33_4_1uNP33_1_2[n0]/NP33_4_1[n0]) ),

SPIN021_PRINT_BEFORE
),




/* save original Pijk Pjk Pjj_k_1 Pjj_1_2 states into OrigPij ...*/
for nv0:1 thru n_vectors_to_use0 do
(
n0:map_vector_to_use_vector_no0[nv0],

print("SPIN021 save original n0=", n0),

list_special0:
[
Pijk, Pjk, Pjj_k_1, Pjj_1_2,
     uPjk, uPjj_k_1, uPjj_1_2,
P234, P34, P33_4_1, P33_1_2,
     uP34, uP33_4_1, uP33_1_2,
NP234, NP34, NP33_4_1, NP33_1_2,
     uNP34, uNP33_4_1, uNP33_1_2
],
for state0 in list_special0 do
arraysetapply( concat(Orig, state0), [n0],
	       arrayapply( state0, [n0]) ),

OrigMatIrrep_S:MatIrrep_S,
OrigMatIrrep_Sm1:MatIrrep_Sm1,

SPIN021_SAVE_ORIGINAL
),

if( ORTHO_PROJECTION_FLAG=false ) then return(0),

/* do GRAM-SCHMIDT on Pijk states */
for nv0: 1 thru n_vectors_to_use0-1 do
for nv1: nv0+StepDimIrrepS thru n_vectors_to_use0 do
(
n0:map_vector_to_use_vector_no0[nv0],
n1:map_vector_to_use_vector_no0[nv1],

print("SPIN021 GRAM-SCHIMDT on n0=", n0, "n1=", n1),

orthoNP234NP234:compute_norm(P234[n0]+P234[n1]) -NP234[n0] -NP234[n1],

Pijk[n1]: ratexpand( 2* NP234[n0]* Pijk[n1] - orthoNP234NP234* Pijk[n0] ),

MatIrrep_S[n1]: 2* NP234[n0]* MatIrrep_S[n1] - orthoNP234NP234* MatIrrep_S[n0],
MatIrrep_Sm1[n1]: 2* NP234[n0]* MatIrrep_Sm1[n1] - orthoNP234NP234* MatIrrep_Sm1[n0],

print("SPIN021 rescale in Z n1=", n1),

tij:factor(Pijk[n1]),
if( atom(tij) ) then error("irreps are not anymore indepedent!!"),

if( not atom(tij) and is(inpart(tij,0)="*") and numberp(inpart(tij,1)) )
then
(
rescale0:inpart(tij,1),
print("SPIN021 normalize in Z n1=", n1, "rescale=", rescale0),
Pijk[n1]:Pijk[n1]/rescale0,
P234[n1]:P234[n1]/rescale0,
NP234[n1]:NP234[n1]/rescale0^2,

MatIrrep_S[n1]:MatIrrep_S[n1]/rescale0,
MatIrrep_Sm1[n1]:MatIrrep_Sm1[n1]/rescale0,

SPIN021_RESCALE_IN_Z
),

SPIN021_GRAM_SCHIMDT
),


/* recompute the irreps */
for nv0:2 thru n_vectors_to_use0 do
(
n0:map_vector_to_use_vector_no0[nv0],

print("SPIN021 after Gram-Schmidt compute irrep for n0=", n0),

/* s=3 indexes: i1 i2 i3 */
Pijk[n0]: T[N0,SPIN0] . MatIrrep_S[n0], 

/* s=3-> 2  indexes:i1 i2 in T but actually is i2 i3 */
uPjk[n0]: T[N0,SPIN0-1] . MatIrrep_Sm1[n0], 

/*
states with 1 SO(D-2) indexes s=3-> 1
*/
MatPjjkUp[n0]: MatIrrep_Sm1[n0] . UpMat[N0,SPIN0-1],
/* no anomalous since j \ne k */ 
MatPjjkDown[n0]: MatIrrep_Sm1[n0] . DownMat[N0,SPIN0-1][1], 

uPjj_k_1[n0]:
/* indexes j=JJ1 k=JJ2 j=JJ3 */
ev( T[N0, SPIN0] . MatPjjkUp[n0], concat(JJ, SPIN0)=JJ1 )
+ /* + is necessary because the norm must be right */
/* indexes k=JJ1  */
ev( T[N0, SPIN0-2] . MatPjjkDown[n0], JJ1=concat(JJ, SPIN0-1) ),

if( matrixp( uPjj_k_1[n0] ) )
then
uPjj_k_1[n0]: uPjj_k_1[n0][1,1],

uPjj_1_2[n0]:
- ev( uPjk[n0], JJ2=JJ1)
+ ev( uPjk[n0], JJ2=2, JJ1=2),

if( matrixp( uPjj_1_2[n0] ) )
then
uPjj_1_2[n0]: uPjj_1_2[n0][1,1],

/*
normalized states
*/
Pjk[n0]: ratexpand( - uPjk[n0]/ sqrt(2*(N0-1)) ),

Pjj_k_1[n0]: ratexpand( uPjj_k_1[n0]/ sqrt(3)/ (2*(N0-1)) ),

Pjj_1_2[n0]: ratexpand( uPjj_1_2[n0]/ sqrt(3)/ sqrt(2*(N0-1)) ), /* SQRT */


/*
special cases used to compute the norm
Pijk i=JJ1=2 j=JJ2=3 k=JJ3=4
Pjk j=JJ1=3 k=JJ2=4
Pjj_k_1 j=JJ1=3 k=JJ2=4
Pjj_1_2 j=JJ1=3
*/

P234[n0]:ev( Pijk[n0], JJ1=2, JJ2=3, JJ3=4),

uP34[n0]:ev( uPjk[n0], JJ1=3, JJ2=4),
P34[n0]:ev( Pjk[n0], JJ1=3, JJ2=4),

uP33_4_1[n0]:ev( uPjj_k_1[n0], JJ1=3, JJ2=4),
P33_4_1[n0]:ev( Pjj_k_1[n0], JJ1=3, JJ2=4),

uP33_1_2[n0]:ev(uPjj_1_2[n0], JJ1=3),
P33_1_2[n0]:ev(Pjj_1_2[n0], JJ1=3),

SPIN021_BUILD_IRREP_AFTER_GRAM_SCHMIDT
),


/* normalize in Z after */
/****
for nv0:1 thru n_vectors_to_use0 do
(
n0:map_vector_to_use_vector_no0[nv0],

print("SPIN021 rescale in Z n0=", n0),

tij:factor(Pijk[n0]),
if( is(inpart(tij,0)="*") and numberp(inpart(tij,1)) )
then
(
rescale0:inpart(tij,1),

print("SPIN021 normalize in Z n0=", n0, "rescale=", rescale0),

list_special0:
[Pijk, uPjk, Pjk, uPjj_k_1, Pjj_k_1, uPjj_1_2, Pjj_1_2,
P234, uP24, P24, uP33_4_1, P33_4_1, uP33_1_2, P33_1_2,
MatIrrep_S, MatIrrep_Sm1],
for state0 in list_special0 do
arraysetapply( state0, [n0],
	       ratexpand(arrayapply( state0, [n0])/ rescale0) ),

SPIN021_RESCALE_IN_Z
)
),
*****/


/* recompute normalizations after gram-schmidt */
for nv0: 1 thru n_vectors_to_use0 do
(
n0:map_vector_to_use_vector_no0[nv0],

print("SPIN021 ortho after GRAM-SCHMIDT n0=", n0),

NP234[n0]:compute_norm(P234[n0]),

uNP34[n0]:compute_norm(uP34[n0]),
NP34[n0]:uNP34[n0]/ (2*(N0-1)),
if( NUMERIC_COMPUTATION_FLAG = true )
then
numNP34[n0]:compute_numeric_norm(P34[n0])
else
numNP34[n0]:NP34[n0],

uNP33_4_1[n0]:compute_norm(uP33_4_1[n0]),
NP33_4_1[n0]:uNP33_4_1[n0]/ 3/ (2*(N0-1))^2,
if( NUMERIC_COMPUTATION_FLAG = true )
then
numNP33_4_1[n0]:compute_numeric_norm(P33_4_1[n0])
else
numNP33_4_1[n0]:NP33_4_1[n0],

uNP33_1_2[n0]:compute_norm(uP33_1_2[n0]),
NP33_1_2[n0]:uNP33_1_2[n0]/ 3/ (2*(N0-1))^1,
if( NUMERIC_COMPUTATION_FLAG = true )
then
numNP33_1_2[n0]:compute_numeric_norm(P33_1_2[n0])
else
numNP33_1_2[n0]:NP33_1_2[n0],

/* check orthogonality */
numorthoNP234uNP34[n0]:ev(compute_norm(P234[n0]+uP34[n0])
- NP234[n0] -uNP34[n0]/*, numer */),

numorthoNP234uNP33_4_1[n0]:ev(compute_norm(P234[n0]+uP33_4_1[n0])
- NP234[n0] -uNP33_4_1[n0]/*, numer */),

numorthoNP234uNP33_1_2[n0]:ev(compute_norm(P234[n0]+uP33_1_2[n0])
- NP234[n0] -uNP33_1_2[n0]/*, numer */),

numorthouNP33_4_1uNP33_1_2[n0]:ev(compute_norm(uP33_4_1[n0]+uP33_1_2[n0])
- uNP33_4_1[n0] -uNP33_1_2[n0]/*, numer */),

SPIN021_NORMS_AFTER_GRAM_SCHMIDT

),


/* print states normalization before */  
for nv0: 1 thru n_vectors_to_use0 do
(
n0:map_vector_to_use_vector_no0[nv0],

/* print results */
print( "AFTER GRAM-SCHMIDT Norm P234[", n0, "]=", NP234[n0]),

print(/* "ratio uNP34/NP234[", n0, "]=", uNP34[n0]/NP234[n0], */
"ratio NP34/NP234=", NP34[n0]/NP234[n0],
"ratio numNP34/NP234[", n0, "]=", ev(numNP34[n0]/NP234[n0], numer)
),

print(
/* "ratio uNP33_4_1/NP234[", n0, "]=", uNP33_4_1[n0]/NP234[n0], */
"ratio NP33_4_1/NP234=", NP33_4_1[n0]/NP234[n0],
"ratio numNP33_4_1/NP234=", ev(numNP33_4_1[n0]/NP234[n0], numer)
),

print(
/* "ratio uNP33_1_2/NP234[", n0, "]=", uNP33_1_2[n0]/NP234[n0], */
"ratio NP33_1_2/NP234=", NP33_1_2[n0]/NP234[n0],
"ratio numNP33_1_2/NP234=", ev(numNP33_1_2[n0]/NP234[n0], numer)
),

print("ortho P234 * uP34=",numorthoNP234uNP34[n0],
"ratio P234*uP34/P234=", ev(numorthoNP234uNP34[n0]/NP234[n0]) ),

/* not necessary
print("ortho P234 * P24=",numorthoNP234N24[n0],
"ratio P234*P24/P234=", ev(numorthoNP234N24[n0]/NP234[n0]) ), 
*/

print("ortho P234 * uP33_4_1=",numorthoNP234uNP33_4_1[n0],
"ratio P234*uP33_4_1/P234=", ev(numorthoNP234uNP33_4_1[n0]/NP234[n0]) ),

print("ortho P234 * uP33_1_2=",numorthoNP234uNP33_1_2[n0],
"ratio P234*uP33_1_2/P234=", ev(numorthoNP234uNP33_1_2[n0]/NP234[n0]) ),

print("ortho P33_4_1 * uP33_4_1=",numorthouNP33_4_1uNP33_1_2[n0],
"ratio P33_4_1*uP33_4_1/P33_4_1=", ev(numorthouNP33_4_1uNP33_1_2[n0]/NP33_4_1[n0]) ),

SPIN021_PRINT_BEFORE
),


END_SPIN021
),

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/* SPIN0=3  Y3*/
if( is( Ncols0 = [3] ) ) then
(
MatIrrep_S:IrrepDescendents[N0,SPIN0,NYT0][1][3], /* s=3 */
MatIrrep_Sm1:IrrepDescendents[N0,SPIN0,NYT0][2][3], /* s=3-> 2 */

for n0: 1 thru length(MatIrrep_S) do
(

print("SPIN03 compute irrep for n0=", n0),

Tijk[n0]: T[N0,SPIN0] . MatIrrep_S[n0], /* s=3 */

/* step 1 unnormalized */
uT1jk[n0]: T[N0,SPIN0-1] . MatIrrep_Sm1[n0], /* s=3->2 unnormalized */

/* step 2 unnormalized */
MatDownUp[n0]: MatIrrep_Sm1[n0] . UpMat[N0,SPIN0-1],
/* no anomalous since spin 1 */ 
MatDownDown[n0]: MatIrrep_Sm1[n0] . DownMat[N0,SPIN0-1][1], 

uTjjk[n0]:
ev( T[N0,3] . MatDownUp[n0], JJ3=JJ1 )
+ /* + is necessary because the norm must be right */
ev( T[N0,1] . MatDownDown[n0], JJ1=JJ2),

if( matrixp( uTjjk[n0] ) )
then
uTjjk[n0]: uTjjk[n0][1,1],

/* step 3 unnormalized */
MatDownUpDown[n0]: MatDownUp[n0] . DownMat[N0,SPIN0][2], /*1 2 3...*/
MatDownUpAn[n0]: MatDownUp[n0] . DownMat[N0,SPIN0][SPIN0+2], /*1 2 3 12 13 23*/

MatDownDownDown[n0]: MatDownDown[n0] .  DownMat[N0,SPIN0-2][1],
MatDownDownUp[n0]: MatDownDown[n0] . UpMat[N0,SPIN0-2],

Mixkk1_jj1[n0]:
T[N0, 0] . MatDownDownDown[n0]
+
ev(T[N0, 2] . MatDownDownUp[n0], JJ2=JJ1)
+
ev(T[N0, 2] . MatDownUpDown[n0], JJ1=JJ2)
+
ev(T[N0, 2] . MatDownUpAn[n0], JJ2=JJ1),

if( matrixp( Mixkk1_jj1[n0] ) )
then
Mixkk1_jj1[n0]: Mixkk1_jj1[n0][1,1],


/* must depend oly on JJ1!! */
uT1kk[n0]:ratexpand(
( Mixkk1_jj1[n0] -1/2* psubst([JJ1=JJ2, JJ2=JJ1], Mixkk1_jj1[n0]) )/ (2-1/2)
),

/*
normalize
when sqrt() is present it is necessary to use compute_numeric_norm
since it may appens we get 3+sqrt(2) but they are seen as two different terms
*/

T1jk[n0]: ratexpand( uT1jk[n0]/ sqrt(2*(N0-1)) ),

Tjjk[n0]: ratexpand( uTjjk[n0]/ 2/ (2*(N0-1)) ),

T1kk[n0]: ratexpand( -uT1kk[n0]/ (sqrt(2*(N0-1)))^3 * sqrt(3/8) ),

/*
now set JJ1=2 and JJ2=3 and JJ3=4
in order to get a specific state
in order to compute the norm
*/
T234[n0]: ev(Tijk[n0], JJ1=2, JJ2=3, JJ3=4),

uT134[n0]: ev(uT1jk[n0], JJ1=3, JJ2=4),
T134[n0]:  ev(T1jk[n0], JJ1=3, JJ2=4),

uT334[n0]: ratexpand( ev(uTjjk[n0], JJ1=3, JJ2=4) ),
T334[n0]: ratexpand( ev(Tjjk[n0], JJ1=3, JJ2=4) ),

uT144[n0]: ratexpand( ev(uT1kk[n0], JJ1=4) ),
T144[n0]: ratexpand( ev(T1kk[n0], JJ1=4) ),

SPIN03_BUILD_IRREP

),


/* normalize in Z
we normalize all entries
this is meaningful since entries in the same irrep are connected by a swap
and therefore they have the same coeffs in a different order
*/
for n0:1 thru length(MatIrrep_S) do
(
print("SPIN03 rescale in Z n0=", n0),

tij:factor(Tijk[n0]),
if( is(inpart(tij,0)="*") and numberp(inpart(tij,1)) )
then
(
rescale0:inpart(tij,1),

print("SPIN03 normalize in Z n0=", n0, "rescale=", rescale0),

list_special0:
[Tijk, uT1jk, T1jk, uTjjk, Tjjk, uT1kk, T1kk,
T234, uT134, T134, uT334, T334, uT144, T144,
MatIrrep_S, MatIrrep_Sm1],
for state0 in list_special0 do
arraysetapply( state0, [n0],
	       ratexpand(arrayapply( state0, [n0])/ rescale0) ),

SPIN03_RESCALE_IN_Z
)
),

/* compute normalizations
while meaningful for all
we save some computations looking to the vectors  we use
*/
for n0: 1 thru length(MatIrrep_S) do
(
print("SPIN03 ortho before GRAM-SCHMIDT n0=", n0),

N234[n0]:compute_norm(T234[n0]),

uN134[n0]:compute_norm(uT134[n0]),
N134[n0]:uN134[n0]/ (2*(N0-1)),
if( NUMERIC_COMPUTATION_FLAG = true )
then
numN134[n0]:compute_numeric_norm(T134[n0])
else
numN134[n0]:N134[n0],

uN334[n0]:compute_norm(uT334[n0]),
N334[n0]:uN334[n0]/ 4/ (2*(N0-1))^2,
if( NUMERIC_COMPUTATION_FLAG = true )
then
numN334[n0]:compute_numeric_norm(T334[n0])
else
numN334[n0]:N334[n0],

uN144[n0]:compute_norm(uT144[n0]),
N144[n0]:uN144[n0]/ (2*(N0-1))^3* 3/8,
if( NUMERIC_COMPUTATION_FLAG = true )
then
numN144[n0]:compute_numeric_norm(T144[n0])
else
numN144[n0]:N144[n0],

/* check orthogonality */
numorthoN234uN134[n0]:ev(compute_norm(T234[n0]+uT134[n0])
- N234[n0] -uN134[n0]/*, numer */),

numorthoN234uN334[n0]:ev(compute_norm(T234[n0]+uT334[n0])
- N234[n0] - uN334[n0]/*, numer */),

numorthoN234uN144[n0]:ev(compute_norm(T234[n0]+uT144[n0])
- N234[n0] -uN144[n0]/*, numer */),

numorthouN134uN334[n0]:ev(compute_norm(uT134[n0]+uT334[n0])
- uN134[n0] - uN334[n0]/*, numer */),

numorthouN134uN144[n0]:ev(compute_norm(uT134[n0]+uT144[n0])
- uN134[n0] -uN144[n0]/*, numer */),

numorthouN334uN144[n0]:ev(compute_norm(uT334[n0]+uT144[n0])
- uN334[n0] -uN144[n0]/*, numer */),

SPIN03_ORIGINAL_NORMS

),


/* print states normalization before */  
for n0: 1 thru length(MatIrrep_S) do
(

/* print results */
print( "BEFORE GRAM-SCHMIDT Norm T234[", n0, "]=", N234[n0]),

print(/* "ratio uN134/N234[", n0, "]=", uN134[n0]/N234[n0], */
"ratio N134/N234=", N134[n0]/N234[n0],
"ratio numN134/N234[", n0, "]=", ev(numN134[n0]/N234[n0], numer)
),

print(
"ratio N334/N234=", N334[n0]/N234[n0],
"ratio numN334/N234[", n0, "]=", ev(numN334[n0]/N234[n0], numer)
),

print(
"ratio N144/N234=", N144[n0]/N234[n0],
"ratio numN144/N234[", n0, "]=", ev(numN144[n0]/N234[n0], numer)
),

print("ortho T234*T134[", n0, "]=", numorthoN234uN134[n0]),
print("ortho T234*T334[", n0, "]=", numorthoN234uN334[n0]),
print("ortho T234*T144[", n0, "]=", numorthoN234uN144[n0]),

print("ortho T134*T334[", n0, "]=", numorthouN134uN334[n0]),
print("ortho T134*T144[", n0, "]=", numorthouN134uN144[n0]),

print("ortho T334*T144[", n0, "]=", numorthouN334uN144[n0]),

SPIN03_PRINT_BEFORE
),




/* save original Tijk Tjk Tjj_k_1 Tjj_1_2 states into OrigTij ...*/
for n0:1 thru length(MatIrrep_S) do
(

print("SPIN03 save original n0=", n0),

list_special0:
[
Tijk, uT1jk, T1jk, uTjjk, Tjjk, uT1kk, T1kk,
T234, uT134, T134, uT334, T334, uT144, T144,
N234, uN134, N134, uN334, N334, uN144, N144
],

for state0 in list_special0 do
arraysetapply( concat(Orig, state0), [n0],
	       arrayapply( state0, [n0]) ),

OrigMatIrrep_S:MatIrrep_S,
OrigMatIrrep_Sm1:MatIrrep_Sm1,

SPIN03_SAVE_ORIGINAL
),

if( ORTHO_PROJECTION_FLAG=false ) then return(0),

/*
GRAM-SCHMIDT TO BE DONE
*/


END_SPIN03
),


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/* ANTISYMMETRIC */
if( Ncols0[1] = 1  ) then
(

MatIrrep_S:IrrepDescendents[N0, SPIN0, NYT0][1][3], /* s=n */
MatIrrep_Sm1:IrrepDescendents[N0, SPIN0, NYT0][2][3], /* s=n-1 */

for n0: 1 thru length(MatIrrep_S) do
(

print("SPIN0anti compute irrep for n0=", n0),

Ti1_in[n0]: T[N0,SPIN0] . MatIrrep_S[n0], /* s=n*/

/* step 1 unnormalized */
uTi2_in[n0]: T[N0,SPIN0-1] . MatIrrep_Sm1[n0], /* s=n-> n-1 un normalized */

/*
normalize
when sqrt() is present it is necessary to use compute_numeric_norm
since it may appens we get 3+sqrt(2) but they are seen as two different terms
*/

Ti2_in[n0]: ratexpand( uTi2_in[n0]/ sqrt(2*(N0-1)) ),

/*
now set JJ1=2,  JJ2=3, ... for Ti1_in
and
set JJ1=3,  JJ2=4, ... for Ti2_in
in order to get a specific state
in order to compute the norm
*/

T2_n[n0]: psubst(makelist(concat(JJ,k)=k+1, k,1,N0),
Ti1_in[n0]),

uT1_3_n[n0]: psubst(makelist(concat(JJ,k)=k+2, k,1,N0-1), uTi2_in[n0]),
T1_3_n[n0]: psubst(makelist(concat(JJ,k)=k+2, k,1,N0-1), Ti2_in[n0]),

SPIN0anti_BUILD_IRREP
),


/* normalize in Z */
for n0:1 thru length(MatIrrep_S) do
(
print("SPIN0anti level=", N0, " rescale in Z n0=", n0),

tij:factor(Ti1_in[n0]),
if( is(inpart(tij,0)="*") and numberp(inpart(tij,1)) )
then
(
rescale0:inpart(tij,1),

print("SPIN0anti level=", N0, " normalize in Z n0=", n0, "rescale=", rescale0),

list_special0:
[Ti1_in, uTi2_in, Ti2_in,
T2_n, uT1_3_n, T1_3_n, 
MatIrrep_S, MatIrrep_Sm1],
for state0 in list_special0 do
arraysetapply( state0, [n0],
	       ratexpand(arrayapply( state0, [n0])/ rescale0) ),

SPIN0anti_RESCALE_IN_Z
)
),


/* orthogonality before */
for n0: 1 thru length(MatIrrep_S) do
(
print("SPIN0anti level=", N0, " ortho before GRAM-SCHMIDT n0=", n0),

/* compute normalizations */
N2_n[n0]:compute_norm(T2_n[n0]),

uN1_3_n[n0]:compute_norm(uT1_3_n[n0]),
N1_3_n[n0]:uN1_3_n[n0]/ (2*(N0-1)),
if( NUMERIC_COMPUTATION_FLAG = true )
then
numN1_3_n[n0]:compute_numeric_norm(T1_3_n[n0])
else
numN1_3_n[n0]:N1_3_n[n0],

/* check orthogonality
if vectors u and v are orthogonal
so are vectors u and c*v
so use unnormalized
*/
numorthoN2_nuN1_3_n[n0]:ev(compute_norm(T2_n[n0]+uT1_3_n[n0])
- N2_n[n0] - uN1_3_n[n0]/*, numer */
),

SPIN0anti_ORIGINAL_NORMS
),


/* print states normalization before */  
for n0: 1 thru length(MatIrrep_S) do
(
print( "BEFORE GRAM-SCHMIDT Norm A2_n[", n0, "]=", N2_n[n0]),

print("ratio N1_3_n/N2_n=", N1_3_n[n0]/N2_n[n0],
"ratio numN1_3_n/N2_n=", ev(numN1_3_n[n0]/N2_n[n0], numer) ),

print("ortho T2_n*uT1_3_n=", numorthoN2_nuN1_3_n[n0],
"ratio T2_n*uT1_3_n/T23=", ev(numorthoN2_nuN1_3_n[n0]/N2_n[n0], numer) ),


SPIN0anti_PRINT_BEFORE
),




/* save original Ti1_in .. states into OrigTi1_n ...*/
for n0:1 thru length(MatIrrep_S) do
(

print("SPIN0_anti save original n0=", n0),

list_special0:
[
Ti1_in, uTi2_in, Ti2_in,
T2_n, uT1_3_n, T1_3_n,
N2_n, uN1_3_n, N1_3_n
],

for state0 in list_special0 do
  (
  arraysetapply( concat(Orig, state0), [n0],
	       arrayapply( state0, [n0]) )
  )	       
	       ,

OrigMatIrrep_S:MatIrrep_S,
OrigMatIrrep_Sm1:MatIrrep_Sm1,

SPIN0_anti_SAVE_ORIGINAL
),

if( ORTHO_PROJECTION_FLAG=false ) then return(0),

/*
GRAM-SCHMIDT TO BE DONE
*/

END_ANTISYMMETRIC
),
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/* ONE STEP DOWN ONLY */
if( not SpecialCase ) then
(

END_ONE_STEP_DOWN
),

END_IRREPS
);


/*
compute_irrep_descendents_and_check_norms(chosenYT, chosenIrrep,
ORTHO_PROJECTION_FLAG,
NUMERIC_COMPUTATION_FLAG
);
*/

/*
compute_irrep_descendents_and_check_norms(
YTab[SPIN][IRRNO],
IRRNO,
ORTHO_PROJECTION_FLAG,
NUMERIC_COMPUTATION_FLAG
);
*/

BUILD_IRREPS_LOADED:true$


==> anc/maxima/56_aux_tex_functions_for_making_level_tex_V1.v4.mat <==

define_variable(AUX_TEX_LEVEL_LOADED, false, boolean);

TEX_IRREP_DBG:true;

MAX_LATEX_LINE_LENGTH:300$
MAX_LATEX_LINE_LENGTH_W_SQUARE_ROOTS:400$
MAKE_ONE_ALIGN_FLAG:true$
TRY_TO_FIT_LINE_FLAG:true$
END_WITH_POINT_FLAG:true$


batch("16_irreps_we_can_build.v0.mat")$

if( not IRREPS_WE_CAN_BUILD_LOADED )
then
error("error in batching 16_irreps_we_can_build");

load("sregex"); /* for replacing \ifx...  from tex1 when irreps are printed */


/*********************************************************************/
/*********************************************************************/
/* texput */
/*********************************************************************/
/*********************************************************************/

/* p(1,2)^3 -> (1,2)^3 */
texput(p,"");

/* v(3,J) -> {3}^{J} */
/*
the function texv has crept in into some .lisp file and cancel the one
defined here
hence we need a new function
*/
texv1(vex0):=block([N,I], [N,I]:args(vex0),  concat( "({", N, "}^{", tex1(I), "})") );

texput(v, texv1)$ /* $ is to avoid the return of false */



/*********************************************************************/
/*********************************************************************/
/* aux function for ydiagram */
/*********************************************************************/
/*********************************************************************/

latex_ydiagram(YDia):=
block(
concat("\\ydiagram{",
/* {} act as set delimiters and reorder the numbers
string( psubst([ "["="{", "]"="}" ], YDia ) )
*/
       substring( string(YDia), 2, slength(string(YDia)) ),
       "}"
	     )
);



/*********************************************************************/
/*********************************************************************/
/* aux function for matrix */
/*********************************************************************/
/*********************************************************************/

mytex1(expr0):=
if( stringp(expr0) ) then expr0 else tex1(expr0);

/*********************************************************************
take a matrix and
write a tex output with the matrix split into chunks
*********************************************************************/
split_matrix_make_latex_matrix_V1(
matrix_vect00, /* list to be mapped to entries of a matrix */
NN, spin0, s0, /* level, spin, down to spin s0*/ 
Nterms_line,
Max_Latex_line_length, /* max no of chars in a line in a matrix */
b_or_be_flag, /* "b" or "be" if with explict tensors */
make_one_align_flag,
try_to_fit_line_flag, /* try to reduce Nterms_line if line is too long */
end_with_point_flag /* if true end the latex block with a . */
):=
block(
[nt0, nr0, expr0, expr00],

expr00:"",

nr0:length(matrix_vect00),

/*
we compute every time since we write also the descendents
and the dimension of the T space changes
*/  
nt0: length(matrix_vect00[1]),
/* nt0: length(T[NN,s0]), */

if( not member( b_or_be_flag,  ["b", "be"] ) )
then
print("b_or_be_flag is neither \"b\" nor \"be\" but", b_or_be_flag),
/*
error("b_or_be_flag  must be either \"b\" or \"be\""),
*/
if( b_or_be_flag = "be" )
then
expr00:concat("  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
(b \\cdot e)^{\\sN {N=", tex1(NN), ",\\, s=", tex1(spin0), "->", tex1(s0), "} }=
 &
"),

if( b_or_be_flag = "b" )
then
expr00:concat("  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
b^{\\sN {N=", tex1(NN), ",\\, s=", tex1(spin0), "->", tex1(s0), "} }=
 &
"),

if( not b_or_be_flag = "b" and not b_or_be_flag = "be")
then
expr00:concat("  %%newline
\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
",
b_or_be_flag, "=
&
"),

used_Nterms_line0:Nterms_line,

/***** START SPLIT the vectors into pieces with at most used_Nterms_line0 ****/

START_NB_NCOL0_LOOP,

    expr0:"",
    latex_line_width_ok: true,
    
print("before nb_col0 loop expr0=", expr0),

/* nb_ncol0 --> number of bunch of ncol */
   for nb_ncol0:1 thru ceiling(nt0/ used_Nterms_line0) do
    (

/* for all the bunches but the 1st put an alignement &  before \left */
    if( nb_ncol0>1 )
    then
       expr0:concat( expr0,"&
"),


/* 1st bunch of columns -> put left bracket */   
    if(nb_ncol0=1)
    then
     expr0:concat( expr0, "\\left( 
"),


/* last bunch of columns -> put left . */   
    if(nb_ncol0=ceiling(nt0/ used_Nterms_line0)
       and
       not nb_ncol0=1)
    then
     expr0:concat( expr0, "\\left. 
")
,



/*
we start writing the matrix with nr0 rows
and at most used_Nterms_line0 columns
*/
START_NROW0_LOOP,

    expr0:concat(expr0, "\\begin{matrix}
"),

    
/****** begin true data *****/    
    trial_expr0:"",
    for nrow0:1 thru nr0 do
      (
START_NCOL0_LOOP,
      
      tmp_trial_expr0:"",
      
      for ncol0:(nb_ncol0-1)*used_Nterms_line0+1
          thru min(nt0, nb_ncol0*used_Nterms_line0) do
      (
      tmp_trial_expr0:concat( tmp_trial_expr0,
          mytex1(matrix_vect00[nrow0, ncol0]), "
"),

/* if is an element in the middle */
     if( ncol0 < min(nt0, nb_ncol0*used_Nterms_line0) )
     then     
       tmp_trial_expr0:concat( tmp_trial_expr0, "&
"),


/* if the last column of the bunch but not last row */
     if( ncol0 = min(nt0, nb_ncol0*used_Nterms_line0)
         and nrow0< nr0 )
     then
       tmp_trial_expr0:concat( tmp_trial_expr0, "\\\\
"),


/* if the last column of the bunch and last row */
     if( ncol0 = min(nt0, nb_ncol0*used_Nterms_line0)
         and nrow0=nr0 )
     then
       tmp_trial_expr0:concat( tmp_trial_expr0, "%
%
"),

      END_NCOL0_LOOP
      ),

/* check the latex width of the row number nrow0 */
     if( slength(tmp_trial_expr0)> Max_Latex_line_length
        and
	  used_Nterms_line0 > 1
	and
	  latex_line_width_ok /* decrease only one time for cycle */
        )
     then
       (
       used_Nterms_line0: used_Nterms_line0 -1,
       latex_line_width_ok: false
       ),

      if( not latex_line_width_ok)
      then
      print("Line too long-> ", slength(tmp_trial_expr0)),

/*
even if too long we continue as nothing
since it is easier to restart all from scratch
*/
    trial_expr0:concat(trial_expr0, tmp_trial_expr0),

END_NROW0
      ), /* for nrow0 */

/* we have finished with the block, ie all rows */
    expr0:concat(expr0, trial_expr0, "\\end{matrix}
"),


/* if the 1st block  put \right .*/   
    if( nb_ncol0 = 1
        and
	not ceiling(nt0/ used_Nterms_line0)=1 )
    then
      expr0:concat(expr0, "\\right . 
"),

/* if the last block */   
    if( nb_ncol0 = ceiling(nt0/ used_Nterms_line0) )
    then
      expr0:concat(expr0, "\\right) 
"),
     
/* if not the last block */   
    if( nb_ncol0 < ceiling(nt0/ used_Nterms_line0) )
    then
      if(make_one_align_flag=true)
      then
/*****
        expr0:concat(expr0, "\\nonumber \\\\ 
")
*****/
        expr0:concat(expr0,
"\\nonumber %%
\\end{align}
} %% parbox
} %% \myscale

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
")
      else
        expr0:concat(expr0, "\\nonumber
\\end{align}
} %% parbox
} %% \\myscale

  % newline necessary

\\myscaleM{ 
\\parbox{\\linewidth}{ 
\\begin{align}
%%%\\begin{matrix}
"),

END_NB_NCOL0_LOOP    
    ), /* for nb_ncol0 == columns */


if( not latex_line_width_ok
        and
    used_Nterms_line0 > 1
)
then
go(START_NB_NCOL0_LOOP),


/*if the width is ok then join the header with the matrix data */
    expr0:concat(expr00, expr0),

    if( end_with_point_flag=true )
    then
      expr0:concat( expr0,".  ")
    else
      expr0:concat( expr0,",  "),
    
    expr0:concat( expr0, "\\end{align}
} %% parbox
} %% \\myscale"),
    expr0:concat( expr0, "

"),
/***** END SPLIT the vectors into pieces with at most used_Nterms_line0 ****/


return(expr0)
);



/*********************************************************************/
/*********************************************************************/
/* special treatment for fully built irreps */ 
/*********************************************************************/
/*********************************************************************/
convert_sum_into_matrix(sum0):=
block(

if( is( inpart(sum0, 0) = "+" ) )
then
  return_list0:makelist( inpart(sum0,k), k,1,length(sum0) )
else
  return_list0:[sum0],

for nterm0:1 thru length(return_list0) do
  if( is( part(return_list0[nterm0], 0) = "-" ) )
  then
    return_list0[nterm0]:tex1(return_list0[nterm0])
  else
    return_list0[nterm0]: concat("+", tex1(return_list0[nterm0])),
    
return( matrix(return_list0) )
);


/*********************************************************************/
/*********************************************************************/
/*
YTab[spin0][nn]
list_irreps_to_use[spin0][nyt0] -> nn
YT_is_present[NN,spin0][ nn ] -> true/false
is nn in Irreps_we_can_build[spin0+1]? true/false

mm = index in Irreps_we_can_build[spin0+1] associated to nn
Irreps_we_can_build[spin0+1][ mm ]
Antisymmetric_irreps_we_can_build[spin0+1] [ mm ]
Data_in_irreps_we_can_build[spin0+1][nyt0][ mm ]

*/
/*********************************************************************/
/*********************************************************************/

write_full_irrep_in_latex(
	NN, spin0, nyt0,
	TexStream0,
	NTerms_per_line0
      ):=
block(
[NTerms0, s0, text_before_matrix0, list_latex_string00],

one_case_done:false,

if( spin0 = 0 and not one_case_done ) /* \ydiagram{0} = \bullet */
then
  (
    one_case_done:true,

/*    NTerms0:length(OrigSc), Sc is an array */
    NTerms0:length( arrayinfo(OrigSc) ) -2 ,
    if( NTerms0 > 1 )
    then
    printf(TexStream0,"The previous states are not orthogonal.~%
    Using the Gram-Schmidt procedure we can build the following complete irreps.
    "),
    
    for nt0:1 thru NTerms0 do
      (
      printf(TexStream0,"%% begin full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0),
    
      printf(TexStream0,
      "The expression including explicitly the basis elements for scalar number ~a reads as follows.~%~%",
      nt0),

      text_before_matrix0: concat("|\\bullet_{(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigSc[nt0]),
        NN, spin0, s0,
	NTerms_per_line0, MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),

      printf(TexStream0, "with squared norm~%~%"),

      printf(TexStream0,
"\\begin{equation}%
\\parallel\\, ~a \\, \\parallel^2
          =
~a
.
\\end{equation}",
      text_before_matrix0,
      OrigNSc[nt0]
      ),

      printf(TexStream0,"%% end full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0),
      
      END_Y0_LOOP
      ),

  go(END_SPECIAL_IRREP)
  ),



if( spin0 = 1 and not one_case_done ) /* \ydiagam{1} */
then
  (
    one_case_done:true,    

/*    NTerms0:length(OrigVi), Vi is an array */
    NTerms0:length( arrayinfo(OrigVi) ) -2 ,
    if( NTerms0 > 1 )
    then
    printf(TexStream0,"The previous states are not orthogonal.~%
    Using the Gram-Schmidt procedure we can build the following complete irreps.
    "),
    
    for nt0:1 thru NTerms0 do
      (
      printf(TexStream0,"%% begin full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0),
    
      printf(TexStream0,
      "The expression including explicitly the basis elements for vector number ~a reads as follows.~%~%",
      nt0),

/* component Vi */
      text_before_matrix0: concat("|{\\Yo {i_1} } _{(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigVi[nt0]),
        NN, spin0, s0,
	NTerms_per_line0, MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),

/* component V1 */
      printf(TexStream0,"and~%~%"),

      text_before_matrix0: concat("|\\Yo 1 _{(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigV1[nt0]),
        NN, spin0, s0,
	NTerms_per_line0, MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),

/* norm */
      printf(TexStream0, "with squared norm~%~%"),
      
      text_before_matrix0: concat("|\\Yo I _{(n=", nt0, " )} \\rangle"),

      printf(TexStream0,
"\\begin{equation}%
\\parallel\\, ~a \\, \\parallel^2
          =
~a
.
\\end{equation}",
      text_before_matrix0,
      OrigNV3[nt0]
      ),


      printf(TexStream0,"%% end full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0),
      
      END_Y1_LOOP
      ),


go(END_SPECIAL_IRREP)
  ),



if( spin0 = 2 and list_irreps_to_use[spin0][nyt0]=2 and not one_case_done ) /* \ydiagram{1,1} */
then
  (

/*    NTerms0:length(Origanti2Ti1_in),Ti1_in is an array */
    NTerms0:length( arrayinfo(Origanti2Ti1_in) ) -2 ,
        if( NTerms0 > 1 )
    then
    printf(TexStream0,"The previous states are not orthogonal.~%
    Using the Gram-Schmidt procedure we can build the following complete irreps.
    "),

    for nt0:1 thru NTerms0 do
      (
      printf(TexStream0,"%% begin full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0),
    
      printf(TexStream0,
      "The expression including explicitly the basis elements for symmetric tensor number ~a reads as follows.~%~%",
      nt0),

/* component Anti_i_j */
      text_before_matrix0: concat("|{\\Yoo {i_1} {i_2}} _{(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(Origanti2Ti1_in[nt0]),
        NN, spin0, s0,
	NTerms_per_line0, MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),

/* component Anti_1_i2_in */
      printf(TexStream0,"and~%~%"),

      text_before_matrix0: concat("|{\\Yoo 1 {i_1} } _{(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(Origanti2Ti2_in[nt0]),
        NN, spin0, s0,
	NTerms_per_line0, MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),
      
/* norm */
      printf(TexStream0, "with squared norm~%~%"),
      
      text_before_matrix0: concat("|\\Yoo I J _{(n=", nt0, " )} \\rangle"),

      printf(TexStream0,
"\\begin{equation}%
\\parallel\\, ~a \\, \\parallel^2
          =
~a
.
\\end{equation}",
      text_before_matrix0,
      Origanti2N2_n[nt0]
      ),


      printf(TexStream0,"%% end full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0)
  ),
  
  one_case_done:true,
  
  go(END_SPECIAL_IRREP)
  ),



if( spin0 = 2 and list_irreps_to_use[spin0][nyt0]=1 and not one_case_done ) /* ydiagram{2} */
then
  (
    one_case_done:true,

/*    NTerms0:length(OrigTij), Tij is an array */
    NTerms0:length( arrayinfo(OrigTij) ) -2 ,
    if( NTerms0 > 1 )
    then
    printf(TexStream0,"The previous states are not orthogonal.~%
    Using the Gram-Schmidt procedure we can build the following complete irreps.
    "),

    for nt0:1 thru NTerms0 do
      (
      printf(TexStream0,"%% begin full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0),
    
      printf(TexStream0,
      "The expression including explicitly the basis elements for symmetric tensor number ~a reads as follows.~%~%",
      nt0),

/* component Tij */
      text_before_matrix0: concat("|{\\Yt {i_1} {i_2}} _{(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigTij[nt0]),
        NN, spin0, s0,
	NTerms_per_line0, MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),

/* component T1i */
      printf(TexStream0,"and~%~%"),

      text_before_matrix0: concat("|{\\Yt 1 {i_1} } _{(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigTi[nt0]),
        NN, spin0, s0,
	NTerms_per_line0, MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),
      
/* component Tii_1 */
      printf(TexStream0,"and~%~%"),

      text_before_matrix0: concat("|{\\Yt {i_1} {i_1} } _{(1)\\\,(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigTii_1[nt0]),
        NN, spin0, s0,
	NTerms_per_line0, MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),
      
/* norm */
      printf(TexStream0, "with squared norm~%~%"),
      
      text_before_matrix0: concat("|\\Yt I J _{(n=", nt0, " )} \\rangle"),

      printf(TexStream0,
"\\begin{equation}%
\\parallel\\, ~a \\, \\parallel^2
          =
~a
.
\\end{equation}",
      text_before_matrix0,
      OrigN23[nt0]
      ),


      printf(TexStream0,"%% end full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0)
  ),

  one_case_done:true,

  go(END_SPECIAL_IRREP)
  ),



if( spin0 = 3 and list_irreps_to_use[spin0][nyt0]=1 and not one_case_done ) /* \ydiagam{3} */
then
  (

/*    NTerms0:length(OrigTijk), Tijk is an array */
    NTerms0:length( arrayinfo(OrigTijk) ) -2 ,
    if( NTerms0 > 1 )
    then
    printf(TexStream0,"The previous states are not orthogonal.~%
    Using the Gram-Schmidt procedure we can build the following complete irreps.
    "),

    for nt0:1 thru NTerms0 do
      (
      printf(TexStream0,"%% begin full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0),
    
      printf(TexStream0,
      "The expression including explicitly the basis elements for symmetric tensor number ~a reads as follows.~%~%",
      nt0),

/* component Tijk */
      text_before_matrix0: concat("|{\\Ytr {i_1} {i_2} {i_3}} _{(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigTijk[nt0]),
        NN, spin0, s0,
	NTerms_per_line0, MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),

/* component T1ij */
      printf(TexStream0,"and~%~%"),

      text_before_matrix0: concat("|{\\Ytr 1 {i_1} {i_2}} _{(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigT1jk[nt0]),
        NN, spin0, s0,
	NTerms_per_line0, MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),
      
/* component Tjjk */
      printf(TexStream0,"and~%~%"),

      text_before_matrix0: concat("|{\\Ytr {i_1} {i_1} {i_2}} _{(1)\\\,(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigTjjk[nt0]),
        NN, spin0, s0,
	NTerms_per_line0,  MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),
      
/* component T1kk */
      printf(TexStream0,"and~%~%"),

      text_before_matrix0: concat("|{\\Ytr {1} {i_1} {i_1}} _{(1)\\\,(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigT1kk[nt0]),
        NN, spin0, s0,
	NTerms_per_line0,  MAX_LATEX_LINE_LENGTH_W_SQUARE_ROOTS, /* a lot of sqaure roots */
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),

/* norm */
      printf(TexStream0, "with squared norm~%~%"),
      
      text_before_matrix0: concat("|\\Ytr I J K_{(n=", nt0, " )} \\rangle"),

      printf(TexStream0,
"\\begin{equation}%
\\parallel\\, ~a \\, \\parallel^2
          =
~a
.
\\end{equation}",
      text_before_matrix0,
      OrigN234[nt0]
      ),


      printf(TexStream0,"%% end full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0)
  ),


    one_case_done:true,

  go(END_SPECIAL_IRREP)
  ),



if( spin0=3 and list_irreps_to_use[spin0][nyt0]=2 and not one_case_done ) /* \ydiagram{2,1} */
then
  (

    /*    NTerms0:length(OrigPijk), Pijk is an array */
    NTerms0:length( arrayinfo(OrigPijk) ) -2 ,
    if( NTerms0 > 1 )
    then
    printf(TexStream0,"The previous states are not orthogonal.~%
    Using the Gram-Schmidt procedure we can build the following complete irreps.
    "),

    for nt0:1 thru NTerms0 do
      (
      printf(TexStream0,"%% begin full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0),
    
      printf(TexStream0,
      "The expression including explicitly the basis elements for $\\ydiagram{2,1}$ tensor number ~a reads as follows.~%~%",
      nt0),

/* component Pij_k */
      text_before_matrix0: concat("|{\\Yto {i_1} {i_2} {i_3}} _{(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigPijk[nt0]),
        NN, spin0, s0,
	NTerms_per_line0,  MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),

/* component P1i_j */
      printf(TexStream0,"and~%~%"),

      text_before_matrix0: concat("|{\\Yto 1 {i_1} {i_2}} _{(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigPjk[nt0]),
        NN, spin0, s0,
	NTerms_per_line0,  MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),
      
/* component Pjj_k_(1) */
      printf(TexStream0,"and~%~%"),

      text_before_matrix0: concat("|{\\Yto {i_1} {i_1} {i_2}} _{(1)\\\,(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigPjj_k_1[nt0]),
        NN, spin0, s0,
	NTerms_per_line0,  MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),

/* component Pjj_1_(2) */
      printf(TexStream0,"and~%~%"),

      text_before_matrix0: concat("|{\\Yto {i_1} {i_1} {1}} _{(2)\\\,(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(OrigPjj_1_2[nt0]),
        NN, spin0, s0,
	NTerms_per_line0,  MAX_LATEX_LINE_LENGTH_W_SQUARE_ROOTS, /* a lot of sqaure roots */
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),

/* norm */
      printf(TexStream0, "with squared norm~%~%"),
      
      text_before_matrix0: concat("|\\Yto I J K _{(n=", nt0, " )} \\rangle"),

      printf(TexStream0,
"\\begin{equation}%
\\parallel\\, ~a \\, \\parallel^2
          =
~a
.
\\end{equation}",
      text_before_matrix0,
      OrigNP234[nt0]
      ),


      printf(TexStream0,"%% end full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0)
  ),

  one_case_done:true,
  
  go(END_SPECIAL_IRREP)
  ),



if( spin0=3 and list_irreps_to_use[spin0][nyt0]=3 and not one_case_done ) /* \ydiagram{1,1,1} */
then
  (
    /*    NTerms0:length(Origanti3Ti1_in), Ti1_in is an array */
    NTerms0:length( arrayinfo(Origanti3Ti1_in) ) -2 ,
    if( NTerms0 > 1 )
    then
    printf(TexStream0,"The previous states are not orthogonal.~%
    Using the Gram-Schmidt procedure we can build the following complete irreps.
    "),
    
    for nt0:1 thru NTerms0 do
      (
      printf(TexStream0,"%% begin full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0),
    
      printf(TexStream0,
      "The expression including explicitly the basis elements for symmetric tensor number ~a reads as follows.~%~%",
      nt0),

/* component Anti_i_j_k */
      text_before_matrix0: concat("|{\\Yooo {i_1} {i_2} {i_3}} _{(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(Origanti3Ti1_in[nt0]),
        NN, spin0, s0,
	NTerms_per_line0, MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),

/* component Anti_1_i2_in */
      printf(TexStream0,"and~%~%"),

      text_before_matrix0: concat("|{\\Yooo 1 {i_1} {i_2}} _{(n=", nt0, " )} \\rangle"),

      list_latex_string00:split_matrix_make_latex_matrix_V1(
        convert_sum_into_matrix(Origanti3Ti2_in[nt0]),
        NN, spin0, s0,
	NTerms_per_line0, MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, not END_WITH_POINT_FLAG),

      printf(TexStream0, list_latex_string00),
      
/* norm */
      printf(TexStream0, "with squared norm~%~%"),
      
      text_before_matrix0: concat("|\\Yooo I J K _{(n=", nt0, " )} \\rangle"),

      printf(TexStream0,
"\\begin{equation}%
\\parallel\\, ~a \\, \\parallel^2
          =
~a
.
\\end{equation}",
      text_before_matrix0,
      Origanti3N2_n[nt0]
      ),


      printf(TexStream0,"%% end full irrep ~a of level ~a spin ~a  with tensors~%~%", nyt0, NN, spin0)
  ),
  
  one_case_done:true,
    
  go(END_SPECIAL_IRREP)
  ),


if( spin0 = 4 and list_irreps_to_use[spin0][nyt0]=10 and not one_case_done )
then
  (
   go(END_SPECIAL_IRREP)
  ),

if( spin0 = 5 and list_irreps_to_use[spin0][nyt0]=26 and not one_case_done )
then
  (
 go(END_SPECIAL_IRREP)
  ),

if( not one_case_done) then
error("Function for writing full irrep called but no handling for spin=", spin0, " nyt=", nyt0),

END_SPECIAL_IRREP
)$      



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
true tex output
level NN,
minimal spin Smin
maximal spin Smax
*/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

make_tex_for_level_V1(
NN, Smin, Smax,

scaling_box_value_for_T, /* scaling box for basis tensors */
scaling_box_value_for_matrix, /* scaling box for matrices */
scaling_box_value_for_irrep, /* scaling box for symm group irrep */

Nterms_line_T,
Nterms_line,

in_Z_flag, /* print states  with coeff in Z */
with_tensor_flag, /* print the states with the explicit basis states */
with_S_irrep_flag /* print the symm group irrep */
):=
block(

/*********************************************************************/
/* CHECKS */
/*********************************************************************/
if( not (numberp(NN) and numberp(Smin) and numberp(Smax)) )
then
error("Input parameters must be numbers"),

if(Smax<Smin)
then
error("Wrong input parameters Smax<Smin"),


/*
THIS does WORK
because of the function
in texv
we use tex1() !
*/
for n:1 thru Smax do
texput( concat("JJ", n), sconcat("i_{", n, "}" ) ),



FILENAME:concat("Level_",NN,"_from_spin_", Smin, "_to_", Smax, "_V1.tex"),
TexStream:openw(FILENAME),

/*********************************************************************/
/* debug */
/*********************************************************************/
if(TEX_IRREP_DBG)
then
print("Write latex header"),

if(TEX_IRREP_DBG)
then
printf(TexStream,
"\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\usepackage{geometry}

\\setcounter{MaxMatrixCols}{30}

\\newcommand{\\myscaleT}{\\scalebox{ ~a }}
\\newcommand{\\myscaleM}{\\scalebox{ ~a }}
\\newcommand{\\myscaleR}{\\scalebox{ ~a }}

\\newcommand{\\sN}[1]{ {[ #1 ]} }

\\usepackage{ytableau}

\\newcommand\\Ytr[3]{
  {\\begin{ytableau}
      #1 & #2 & #3
   \\end{ytableau}
  }
  }

\\newcommand\\Yto[3]{
  {\\begin{ytableau}
      #1 & #2 \\\\
      #3
   \\end{ytableau}
  }
  }

\\newcommand\\Yt[2]{
  {\\begin{ytableau}
      #1 & #2 
   \\end{ytableau}
  }
  }
\\newcommand\\Ytfrom[3]{
  {\\begin{ytableau}
      #1 & #2 
   \\end{ytableau}
  }_{(#3)}
  }

\\newcommand\\Yo[1]{
  {\\begin{ytableau}
      #1 
   \\end{ytableau}
  }
  }

\\newcommand\\Yoo[2]{
  {\\begin{ytableau}
      #1 \\\\ #2 
   \\end{ytableau}
  }
  }

\\newcommand\\Yooo[3]{
  {\\begin{ytableau}
      #1 \\\\ #2 \\\\ #3
   \\end{ytableau}
  }
  }

\\newcommand\\Ysymm[1]{
  {\\begin{ytableau}
      1 & 2 &\\none[\\dots] & \\scriptstyle #1 
   \\end{ytableau}
  }
  }


\\begin{document}

\\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \\scriptsize
",
scaling_box_value_for_T,
scaling_box_value_for_matrix,
scaling_box_value_for_irrep
), /* end if debug */



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
printf(TexStream, "\\section{Level ~a}", NN),
printf(TexStream,"~%~%"),

printf(TexStream,
"In the following we give
either all states for some chosen $SO(*)$ irreps
or the explicit top level states in $GL(*)$ irreps.
In both case states are in the rest frame.~%"),

printf(TexStream,
"This means that for $GL(*)$ traces must still be subtracted
when some indexes are equal
and the states can be boosted as discussed in the main text.~%"),

/*********************************************************************/
/* BASIS vectors */
/*********************************************************************/
printf(TexStream, "\\subsection{Basis}"),
printf(TexStream,"~%~%"),

for s0:Smin thru Smax do
  (

      text_before_matrix0: concat("T_{", tex1(NN), ",", tex1(s0), "}" ),

      matrix_vect00:makelist( concat(tex1(T[NN,s0][k]), ","), k,1,length(T[NN,s0])-1),
      matrix_vect00:endcons( tex1(last(T[NN,s0])), matrix_vect00),
      matrix_vect00: matrix(matrix_vect00),

      list_latex_string0:split_matrix_make_latex_matrix_V1(
        matrix_vect00,
        NN, s0, s0,
	Nterms_line_T,  MAX_LATEX_LINE_LENGTH,
	text_before_matrix0,
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG,
	if( s0=Smax) then END_WITH_POINT_FLAG else not END_WITH_POINT_FLAG
	),

      printf(TexStream, list_latex_string0)

  ), /* for s0 */



/*********************************************************************/
/* TENSORS and IRREPS s<=N */
/*********************************************************************/

/*****
reminder of the structures
YT_is_present[6,2];
[true, false]

grind( IrrepDescendents[6,2,1] );
[[6,2,
matrix([8064,-6210,-549,1080,1080,108,-1344,-1344,432,432,0,0,-392],
         [18,-15,-3,0,0,-24,12,12,-6,-6,60,60,-104])],
 [6,1,
  matrix([-48192,30528,6000,-20880,10260,990,-320,10320,-2832],
         [-144,96,0,-60,-30,30,160,-60,-24])],
 [6,0,
  matrix([-990,-23360,-32580,-31680,-77520,-162560,476480],
         [-30,-320,90,-60,-240,-320,1160])]]$

list_irreps_to_use[spin0] the irreps in YT[spin0] used

IrrepDescendents[NN,spin0,nyt0]  the descendents of the
irrep YTab[spin0][ list_irreps_to_use[spin0][nyt0] ]
*****/
/*
for spin0 ->  nyt0 ->
*/ 
for spin0:Smin thru Smax do
(
if(TEX_IRREP_DBG)
then
print("Start writing section", spin0),


printf(TexStream,
"\\subsection{$SO(~a)$ tensors with ~a indexes}",
		  25, spin0),
printf(TexStream,"~%~%"),

/* is any irreps with spin0 indexes present? */
any_irrep_present:false,
for nyt0:1 thru length(list_irreps_to_use[spin0]) do
 any_irrep_present: any_irrep_present or
 YT_is_present[NN,spin0][ list_irreps_to_use[spin0][nyt0] ],

/* if there is at least one irrep with spin0 indexes */
if( any_irrep_present )
then
  printf(TexStream,
"We give the expansion of the $SO(~a)$ tensors 
on the basis $T_{~a,\\, s}$ with $ 0 \\le s \\le ~a$
given above.",
25,
NN, spin0
  )
else
/* no irreps with spin0 indexes */
  printf(TexStream,
"No irreps with spin ~a are present.
", spin0),

printf(TexStream,"~%~%"),

/*********************************************************************/
/*
if there is at least one irrep with spin0 indexes
we exam the irreps with spin0 indexes counted using nyt0
then write them
BUT distinguish whether there is the full irrep
or the top and one step down levels
*/
/*********************************************************************/

if( any_irrep_present )
then
(
for nyt0:1 thru length(list_irreps_to_use[spin0]) do
if( YT_is_present[NN,spin0][ list_irreps_to_use[spin0][nyt0] ]  )
then
  (
/**********
One subsection for each SO(25) irrep
**********/
  printf(TexStream, "\\subsubsection{Irrep $ ~a $}",
  latex_ydiagram( YDia[ spin0 ][ list_irreps_to_use[spin0][nyt0] ] )
        ),
  printf(TexStream,"~%~%"),
  
  printf(TexStream,
  "The expression for the given irrep for the coefficients ~% on the basis elements reads as follows.~%~%"),

/* number of vectors, i.e. lines in the top level part of irrep */
  nr0: length(IrrepDescendents[NN,spin0,nyt0][1][3]),

/*********************************************************************/
/*
we print the top level vectors and the symmetric group irrep
given NN spin0 nyt0
*/
/*********************************************************************/

  /* vectors level NN, spin spin0 and irrep number nyt0 */
  matrix_vect00:IrrepDescendents[NN,spin0,nyt0][1][3],
  if(in_Z_flag=true)
  then
    matrix_vect00:normalize_mat_in_ZV1(matrix_vect00),


  list_latex_string0:split_matrix_make_latex_matrix_V1(
	matrix_vect00, NN, spin0, spin0,
	Nterms_line, MAX_LATEX_LINE_LENGTH,
	"b",
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, END_WITH_POINT_FLAG),

  printf(TexStream,"%% begin of top level spin ~a vectors ~%~%", spin0),

  printf(TexStream,"~a ~%~% ", list_latex_string0),

  printf(TexStream,"%% end of top level spin ~a vectors~%~%", spin0),


/*********************************************************************/
/* now we take care of Symmgroup irreps */
/*********************************************************************/
  if( with_S_irrep_flag=true )
  then
  (  
/* print irrep matrixes only if there are at least 2 indexes */
  if(spin0>=2)
  then
  (
  printf(TexStream,
  "%% begin of irrep matrices  spin ~a ~%~%", spin0
  ),
  printf(TexStream,
  "The irrep matrices  associated with the swaps $1\\leftrightarrow k$ read
  as follows.~%~%"
  ),
   for sw0:2 thru spin0 do
   (
   printf(TexStream,"~%\\myscaleR{ ~%\\parbox{\\linewidth}{ ~%\\begin{align} ~%"),
   printf(TexStream,"R[(1\, ~a)]= ~%& ~%%%\\begin{pmatrix} ~%", sw0),
/** remove unwanted \ifx from tex1()
   q:regex_subst("FI","\\\\fi",%o458);
   qq:regex_subst("","\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\\{\\\\else",q);
   qqq:regex_subst("IFX","\\\\ifx\\\\endpmatrix\\\\undefined\\\{\\\\else",qq);

   **/
   tmp000:tex1( IrrepSmall[NN,spin0][ list_irreps_to_use[spin0][nyt0] ][sw0-1] ),
   tmp000:regex_subst("","\\\\fi",tmp000),
   tmp000:regex_subst("","\\\\ifx\\\\endpmatrix\\\\undefined\\\\pmatrix\\\{\\\\else",tmp000),
   tmp000:regex_subst("","\\\\ifx\\\\endpmatrix\\\\undefined\\\}\\\\else",tmp000),
   
   printf(TexStream,"~a",
        tmp000
	),
	
    printf(TexStream,"~%%%\\end{pmatrix} ~%"),
    if( sw0 = spin0 )
    then
        printf(TexStream,". ~%")
    else
        printf(TexStream,", ~%"),
    
    printf(TexStream,"\\end{align} ~% 
} %% parbox ~%
} %% \\myscaleR 
~%~%"),
  printf(TexStream,"%% end of irrep matrices  spin ~a ~%~%", spin0),
  
  END_IRREP_MATRIXES
  ) /* for sw0  => Symm group irrep */
  ) /* if spin0>=2 => Symm group irrep */
  ), /* if with_S_irrep_flag */
/*********************************************************************/



/**********
we print
the vectors (which are the true tensors in the vector space
where we represent the symmetric group) and their descendants
then
either
all stetes in the full irrep with all indexes
or
the top and next step states
**********/
  /* is an irrep we have fully built? */
  fully_built_irrep: member(nyt0, Irreps_we_can_build[spin0+1] ),
  
  if( fully_built_irrep )
  then
    (
    /* if YES */
    write_full_irrep_in_latex(
      NN, spin0,
      list_irreps_to_use[spin0][nyt0],/* we need to map nyt0 to the true */
      TexStream,
      Nterms_line
      )
    ),


  /* is an irrep we have fully built? NO */
  if( not fully_built_irrep )
  then
  printf(TexStream,
  "Since the irrep has not being fully built we give the only sensible
  descendant. ~%~%"
  ),

  matrix_vect00:makelist([], s0,1,spin0+1),


/* +1 because lists start at 0 */
/*
if we want all descendants but they are useless beyond the 1st step down
so we do not use
for s0:spin0+1 thru 0+1 step -1 do
but
*/
/*****
  for s0:max(spin0,0+1) thru max(spin0,0+1) step -1
  while (not fully_built_irrep) do
    (

    /* vectors level NN, spin spin0 and irrep number nyt0 */
    matrix_vect00[s0]:IrrepDescendents[NN,spin0,nyt0][spin0+2-s0][3],
    if(in_Z_flag=true)
      then
      matrix_vect00[s0]:normalize_mat_in_ZV1(matrix_vect00[s0]),


     list_latex_string0:split_matrix_make_latex_matrix_V1(
       matrix_vect00[s0], NN, spin0, s0,
       Nterms_line, MAX_LATEX_LINE_LENGTH,
	"b",
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, END_WITH_POINT_FLAG),

     printf(TexStream,"%% begin of spin ~a ~%~%", spin0),

/* +1 because lists start at 0 */ 
    printf(TexStream,"~a ~%~% ", list_latex_string0[s0]),

    printf(TexStream,"%% end of spin ~a ~%~%", spin0),
    END_S0_FOR_VECTORS
    ),
*****/    

/*********************************************************************/
/* explicit tensors */
/*********************************************************************/
    for s0:spin0 thru max(spin0-1,0) step -1
    while (not fully_built_irrep)
    do
    (
    /* vectors level NN, spin spin0 and irrep number nyt0 */
    matrix_vect00:IrrepDescendents[NN,spin0,nyt0][spin0+1-s0][3],
    if(in_Z_flag=true)
      then
      matrix_vect00:normalize_mat_in_ZV1(matrix_vect00),
      
    matrix_vect00_expl:copymatrix(matrix_vect00),
    
    for rr0:1 thru length(matrix_vect00) do
      for nnterm0:1 thru length(matrix_vect00[1]) do
        (
        tmp00:
	  matrix_vect00_expl[rr0, nnterm0]*T[NN,s0][nnterm0],

/*
it does not work since using tex1
but changing to mytex1 it works
*/

	tmp00:tex1(tmp00),
	if( matrix_vect00[rr0, nnterm0]>=0 )
	then
	matrix_vect00_expl[rr0, nnterm0]:concat("+",tmp00)
	else
	matrix_vect00_expl[rr0, nnterm0]:tmp00
        ),
/* better "+0" than "" ?
	if( matrix_vect00[rr0, nnterm0]=0 )
	then
	matrix_vect00_expl[rr0, nnterm0]:"",
*/

/*
now split the matrix with explicit tensors in blocks
of  4 terms per line
*/
    list_latex_string0:split_matrix_make_latex_matrix_V1(
        matrix_vect00_expl, NN, spin0, s0,
	4, MAX_LATEX_LINE_LENGTH,
	"be",
	MAKE_ONE_ALIGN_FLAG, TRY_TO_FIT_LINE_FLAG, END_WITH_POINT_FLAG),

    printf(TexStream,"%% begin of level ~a spin ~a down to spin ~a with tensors~%~%", NN, spin0, s0),
    printf(TexStream,
    "The expression including explicitly the basis elements for ~a indexes reads as follows.~%~%", s0),

    printf(TexStream,"~a ~%~% ", list_latex_string0),

    printf(TexStream,"%% end of level ~a spin ~a down to spin ~a with tensors~%~%", NN, spin0, s0),


    END_S0
    ), /* for s0:spin0, s0 counts the spin of the lowest level pieces of the irrep*/


  END_NYT0
  ) /* if YT_present, i.e. for nyt0 */
), /* if there is an irrep */

END_SPIN0
), /* for spin0 */

/*********************************************************************/
/*********************************************************************/
if(TEX_IRREP_DBG)
then
printf(TexStream,
"
 \\end{document}
"),

close(TexStream),

END_PRINT_LATEX

);


AUX_TEX_LEVEL_LOADED:true$

trace(split_matrix_make_latex_matrix_V1);



==> anc/maxima/80_compute_Up_DownMat_true_tensors_split_vector_spaces.v2.mat <==
/*
:=
:= AIM
:= compute UpMat DownMat AnomalousDownMat
:= almost true tensors
:=
*/

kill(all)$


debugmode(true);
:lisp (setf *debugger-hook* nil)


batch("10_compute_scalar_basis.v1.mat")$

batch("12_compute_tensor_basis.v3.mat")$

batch("20_boost.v7.mat")$

batch("22_boost_increasing.v2.mat")$

batch("24_boost_decreasing.v4.mat")$

batch("30_compute_tensors.v2.mat");

batch("52_aux_functions.v1.mat");

batch("80_functions_for_automatically_compute_tensors.v2.mat")$

if( not INCREASE_INDEXES_LOADED = true) then
error("Error loading 22_boost_increasing")$

if( not DECREASE_INDEXES_LOADED = true) then
error("Error loading 24_boost_decreasing")$

if( not COMPUTE_TENSORS_LOADED = true) then
error("Error loading 30_compute_tensors")$

if( not AUX_FUNCTIONS_LOADED = true) then
error("Error loading 52_aux_functions")$


/*********************************************************************/
/*********************************************************************/
/*
:= given a almost true tensor of spin SPIN at level NN
:= we compute the "descendants" applyling DownMat with spin S<=SPIN
:= these are generically not part of the irreps due to the anomalous down
:= action
:= BUT we expect that all "descendants" with spin S are a basis
:= for level N spin S
:= in order to check this we assemble all "descendants" with spin S
*/
assemble_descendents(NN,SPIN):=
block(
/* initialize the matrix with a fake row of zeros which we will cancel */
all_image_vectors[NN,SPIN]:zeromatrix(1, length(Descendents[NN,SPIN][1][3][1]) ),

for s0:SPIN thru NN do
  (
print("  adding descendent tensors from spin", s0),
/* this is a matrix */
  tmp_all_desc0:Descendents[NN,s0][s0-SPIN+1][3],
  
  /* now extract the possible vectors using exam_level[NN,SPIN][4] */
  possible_r_num0:exam_level[NN,s0][4],
  
  if( length(possible_r_num0)>0 )
  then
    (
    tmp_sub_list0:makelist( possible_r_num0[k]=0, k,1,length(possible_r_num0)),    
    for nr0:1 thru length(possible_r_num0) do
      (
      sub_list0:tmp_sub_list0,
      sub_list0[nr0]: (possible_r_num0[nr0]=1),
      tmp_desc0:psubst(sub_list0, tmp_all_desc0),
      all_image_vectors[NN,SPIN]:addrow(all_image_vectors[NN,SPIN], tmp_desc0)
      )
    ),
print("   now the vectors are",  all_image_vectors[NN,SPIN])
  ), /* for s0 */

/* now we cancel the fake row */
all_image_vectors[NN,SPIN]:submatrix(1, all_image_vectors[NN,SPIN]),

DONE_ASSEMBLING,

return(all_image_vectors[NN,SPIN])
);

/*********************************************************************/
/*********************************************************************/
chk_split_basis(NN,SPIN):=
block(

/*
compute the coeff of the old basis T[NN,SPIN] over new basis split_basis[NN,SPIN]
i.e. the unity matrix
*/
dimT0:lenT[NN,SPIN],
oldbasis0:ident(dimT0),

old_basis_on_split_basis[NN,SPIN]:zeromatrix(dimT0, dimT0),


for nv0:1 thru length(oldbasis0) do
(
tmp00:compute_coeffs_over_basis_from_coeffsV0(oldbasis0[nv0], split_basis[NN,SPIN]),
/*
Now the rows are like
[ c(1) = 0  c(2) = 1   c(3) = 0  ]
we want [ 0 1 0]
*/
old_basis_on_split_basis[NN,SPIN][nv0]:map(rhs,tmp00),

print("Level", NN, "spin", SPIN, "old vector no", nv0, "/", length(oldbasis0), "is in new basis"),
print(  old_basis_on_split_basis[NN,SPIN][nv0]),

if( old_basis_on_split_basis[NN,SPIN][nv0] = [] )
then error("MISSING an element in new basis")
)



);

/*********************************************************************/
/*********************************************************************/

kill(d);


/**/
/*
HIGH_DECR_DBG:true;
INCR_DBG:true;
*/

do_setup80():=
block(
print("**************************************************"),
YN:read("compile (y/n followed by ;)"),
print("**************************************************"),

if( YN = y ) then compile(all),

print("**************************************************"),
d24YN:read("set d=24 (y/n followed by ; If no code can break)"),
print("**************************************************"),

if( d24YN = y ) then d:24,


print("**************************************************"),
MINIMAL_SET_DOWN_MATRICES:read("Minimal set of DownMat (true/false followed by ;)"),
print("**************************************************"),

print("**************************************************"),
NN:read("input level (followed by ;)"),
print("**************************************************"),

SETUP80_DONE
);

do_setup80();

/*********************************************************************/
/*********************************************************************/

/*
this breaks the check using inpart
DownMat:make_array(any, NN, NN)$
*/

/* for SPIN:1 thru NN do */
for SPIN:NN thru 1 step -1 do
compute_decreasing_matrices(NN,SPIN);

for SPIN:0 thru NN-1 do
compute_increasing_matrices(NN,0);

if( MINIMAL_SET_DOWN_MATRICES = true ) 
then
filesave0:concat("Level_",NN,"_T_UpMat_DownMat.minimal.lisp")
else
filesave0:concat("Level_",NN,"_T_UpMat_DownMat.lisp")$
save(filesave0, T, UpMat, DownMat, MINIMAL_SET_DOWN_MATRICES)$


/*********************************************************************/
/*********************************************************************/

for SPIN:0 thru NN do
(
/* compute truelevel N spin SPIN tensors */
compute_true_tensor(NN,SPIN,true),
COMPUTED_TRUE_TENSORS_AND_DESCENDENTS
)
;

filesave0:concat("Level_",NN,"_true_tensors_Descendents.lisp")$
save(filesave0,exam_level,Descendents)$


/*********************************************************************/
/*********************************************************************/

for SPIN:0 thru NN-1 do
(
assemble_descendents(NN,SPIN),

/*
compute_basis_from_coeff_set
want a list in input
return
indep_el0,  /* 1st list of order number of indep vectors */
coeffbasis0,  /* 2nd list of list of coeffs of indep vectors */
lin_dep_el0,    /* 3 list of order number of linear dependent elements */
coeff0lindepel0 /* 5 coeffs of linear dependent elements over indep vectors */

*/
tmp_output0:
compute_basis_from_coeff_set(
  makelist(all_image_vectors[NN,SPIN][k],
           k,1,length(all_image_vectors[NN,SPIN]) )
),

split_basis[NN,SPIN]:tmp_output0[2],

chk_split_basis(NN,SPIN),

COMPUTE_SPLIT_BASIS_ON_DESCENDENTS
);

filesave0:concat("Level_",NN,
"_spin_vectorspaces_splitted_into_descendents.lisp")$
save(filesave0,split_basis, old_basis_on_split_basis)$



for SPIN:0 thru NN-1 do
(
print("**************************************************"),
print("SPIN", SPIN),

print("New basis from descendents and almost true tensors"),
print(split_basis[NN,SPIN]),

print("Old basis T[",NN, ",", SPIN, "] onto new basis"),
print(old_basis_on_split_basis[NN,SPIN])
);






==> anc/maxima/80_functions_for_automatically_compute_tensors.v2.mat <==
/*
:=
:= functions to implement much of the analysis automatically
:=
*/

if( not COMPUTE_TENSORS_LOADED=true)
then
error("30_compute_tensors must be batch-ed");

define_variable(TENSOR_DBG, true, boolean);

define_variable(MINIMAL_SET_DOWN_MATRICES, false, boolean);

/*
:=
:= this function given the level N and the spin s
:= automatically compute the scalar basis and tensor basis if needed
:= and fill the global arrays S[n] (1<=n<=N), T[N,s0] (1<=s0<=s)
:= then
:= compute the global array DownMat[N,s0] for 1<=s0<=s
:= of the variation decreasing the number of indexes
:= row n is the image of T[N,s0][n] in T[N,s0-1]
*/
compute_decreasing_matrices(N,ss):=
block(
[list_SN, lenSN, list_Ts, lenTs, s0, indexes0],

/* this is to check whethe we have S[N] as symbol */
if( is(inpart(S[N],0) = S)
    and
    is(inpart(T[N,0],0) = T)
  )
then
  (
  /*
  for N=4 we get
  [[0, 1, 1, 3], [[], [p(1, 1)], [p(2, 1)], [p (1, 1), p(2, 2), p(3, 1)]]]
  */
  list_SN:compute_scalar_basis(N),
  lenSN:length(list_SN),
  
if (COMPUTE_TENSOR_DBG) then print("Computed up to S[", N, "]"),
if (COMPUTE_TENSOR_DBG) then print("  list_SN=", list_SN),
if (COMPUTE_TENSOR_DBG) then print("  there are", list_SN[1], "possible scalar terms from level 0  level", N)
  ),


for s0:ss thru 1 step -1 do
(
if (COMPUTE_TENSOR_DBG) then print("Shall we compute T[", N, ",", s0, "]?"),
if (COMPUTE_TENSOR_DBG) then print(T[N,s0]),
if (COMPUTE_TENSOR_DBG) then print("  -> chk part 0=", inpart(T[N,s0],0)),
/* if T has not yet been computed */
if( is(inpart(T[N,s0],0) = T) )
then
  (
  list_Ts:compute_tensor_basis(N,s0,list_S[N]),
  lenTs:length(list_Ts),
  
if (COMPUTE_TENSOR_DBG) then print("Computed T[", N, ",", s0, "]"),
if (COMPUTE_TENSOR_DBG) then print("  basic list_Ts=", list_Ts),
if (COMPUTE_TENSOR_DBG) then print("  there are", lenTs, "tensors with", ss, "indexes at level", N),

  T[N,s0]:list_Ts,
  lenT[N,s0]:lenTs
  )
  else
  (
if (COMPUTE_TENSOR_DBG) then print(" -> already done")  
  )
),


/*
Now compute all DownMat necessary
*/

if( is(inpart(DownMat[N,0],0) = DownMat) )
then
DownMat[N,0]:zeromatrix(length(T[N,0]), 1),

for s0:ss thru 1 step -1 do
(
/* if DownMat has not yet been computed */
if( is(inpart(DownMat[N,s0],0) = DownMat) )
then
  (
if (COMPUTE_TENSOR_DBG) then print("Computing DownMat[", N, ",", s0, "]"),
  indexes0:makelist( concat(JJ,k), k,1,s0),
  DownMat[N,s0]:
     copylist(
     compute_decreasing_variation_in_matricial_form(T[N,s0], T[N,s0-1], 
  					            indexes0,
						    MINIMAL_SET_DOWN_MATRICES)
	     )
  )
),							  


DONE_DECREASING,
return(true)
);


/*
:=
:= this function given the level N and the spin s
:= automatically compute the scalar basis and tensor basis if needed
:= and fill the global arrays S[n] (1<=n<=N), T[N,s0] (s<=s0<=N)
:= then
:= compute the global array UpMat[N,s0] for s<=s0<=N-1
:= s=N is not computed since it is zero
:= of the variation increasing the number of indexes
:= row n is the image of T[N,s0][n] in T[N,s0+1]
*/
compute_increasing_matrices(N,s):=
block(
[list_SN, lenSN, list_Ts, lenTs, indexes0, s0],

/* this is to check whethe we have S[N] as symbol */
if( is(inpart(S[N],0) = S)
    and
    is(inpart(T[N,0],0) = T)
  )
then
  (
  list_SN:compute_scalar_basis(N),
  lenSN:length(list_SN),
  
if (COMPUTE_TENSOR_DBG) then print("Computed up to S[", N, "]"),
if (COMPUTE_TENSOR_DBG) then print("  list_SN=", list_SN),
if (COMPUTE_TENSOR_DBG) then print("  there are", lenSN,"possible terms")
  ),


for s0:s thru N step +1 do
(
if( is(inpart(T[N,s0],0) = T) )
then
  (
  list_Ts:compute_tensor_basis(N,s0,list_S[N]),
  lenTs:length(list_Ts),
  
if (COMPUTE_TENSOR_DBG) then print("Computed T[", N, ",", s0, "]"),
if (COMPUTE_TENSOR_DBG) then print("  list_Ts=", list_Ts),
if (COMPUTE_TENSOR_DBG) then print("  there are", lenTs,"possible terms"),

  T[N,s0]:list_Ts,
  lenT[N,s0]:lenTs
  )
),

if( is(inpart(UpMat[N,N],0) = UpMat) )
then
UpMat[N,N]:zeromatrix(length(T[N,N]), 1),

for s0:s thru N-1 step +1 do
(
/* if UpMat has not yet been computed */
if( is(inpart(UpMat[N,s0],0) = UpMat) )
then
  (
if (COMPUTE_TENSOR_DBG) then print("Computing UpMat[", N, ",", s0, "]"),
  indexes0:makelist( concat(JJ,k), k,1,s0+1),
  UpMat[N,s0]:
     compute_increasing_variation_in_matricial_form(T[N,s0], T[N,s0+1], 
  					            indexes0)
 )
),


DONE_INCREASING
);


/*
:=
:= this function given the level N and the spin s
:= automatically compute the scalar basis and tensor basis if needed
:= and fill the global arrays S[n] (1<=n<=N), T[N,s0] (s<=s0<=s0+1)
:= then
:= compute the global array UpMat[N,s] 
:= s=N is not computed since it is zero
:= of the variation increasing the number of indexes
:= row n is the image of T[N,s0][n] in T[N,s0+1]
*/
compute_single_level_increasing_matrices(N,s):=
block(
[list_SN, lenSN, list_Ts, lenTs, indexes0, s0],

/* this is to check whether we have S[N] as symbol */
if( is(inpart(S[N],0) = S)
    and
    is(inpart(T[N,0],0) = T)
  )
then
  (
  list_SN:compute_scalar_basis(N),
  lenSN:length(list_SN),
  
if (COMPUTE_TENSOR_DBG) then print("Computed up to S[", N, "]"),
if (COMPUTE_TENSOR_DBG) then print("  list_SN=", list_SN),
if (COMPUTE_TENSOR_DBG) then print("  there are", lenSN,"possible terms")
  ),


for s0:s thru min(s+1,N)  do
(
if( is(inpart(T[N,s0],0) = T) )
then
  (
  list_Ts:compute_tensor_basis(N,s0,list_S[N]),
  lenTs:length(list_Ts),
  
if (COMPUTE_TENSOR_DBG) then print("Computed T[", N, ",", s0, "]"),
if (COMPUTE_TENSOR_DBG) then print("  list_Ts=", list_Ts),
if (COMPUTE_TENSOR_DBG) then print("  there are", lenTs,"possible terms"),

  T[N,s0]:list_Ts,
  lenT[N,s0]:lenTs
  )
),

if( s=N and is(inpart(UpMat[N,N],0) = UpMat) )
then
UpMat[N,N]:zeromatrix(length(T[N,N]), 1),

/* if UpMat has not yet been computed */
if( is(inpart(UpMat[N,s],0) = UpMat) )
then
  (
if (COMPUTE_TENSOR_DBG) then print("Computing UpMat[", N, ",", s, "]"),
  indexes0:makelist( concat(JJ,k), k,1,s+1),
  UpMat[N,s]:
     compute_increasing_variation_in_matricial_form(T[N,s], T[N,s+1], 
  					            indexes0)
 ),


DONE_SINGLE_LEVEL_INCREASING
);


/**********************************************************************
**********************************************************************/
/**********************************************************************
**********************************************************************/
compute_vector_descendents(N,s, CoeffVec):=
block(
[s0, tmpCV],

/* compute DownMat */
compute_decreasing_matrices(N,s),

/* the use of matrix is because all other terms are matrices! */
/* Descendents0: [ [ N, s, matrix(CoeffVec) ] ], */
if( not matrixp(CoeffVec) )
then
Descendents0: [ [ N, s, matrix(CoeffVec) ] ]
else
Descendents0: [ [ N, s, CoeffVec ] ],


for s0:s-1 thru 0 step -1 do
  (
  tmpCV:Descendents0[length(Descendents0)][3] . DownMat[N,s0+1][1],
  tmpCV:ratsimp(tmpCV),
  /* := maxima bug matrix of dim 1 are transformed into number */
  if( not matrixp(tmpCV) )
  then
  tmpCV: matrix( ([tmpCV]) ),
  Descendents0:endcons([N,s0,tmpCV], Descendents0)
  ),

DONE_DESCENDENTS,

return(Descendents0)
);


/**********************************************************************
:=
:= this function given the level N and the spin s
:= automatically compute the scalar basis and tensor basis if needed
:= and fill the global arrays S[n] (1<=n<=N), T[N,s0] (1<=s0<=s)
:= then
:= compute
:= the true level N spin s tensors
:= which are the kernel of the UpMat[N,s]
:= and, if compute_descendants_flag is true
:= the global array DownMat[N,s0] for 1<=s0<=s
:= of the variation decreasing the number of indexes
:= row n is the image of T[N,s0][n] in T[N,s0-1]
:= which is used to compute the Down Images of the true tensors
**********************************************************************/
compute_true_tensor(N,s, compute_descendants_flag):=
block(
[list_SN, lenSN, s0, list_Ts, lenTs, index_sp1, CoeffVec0],
if(s>N)
then
  (
  print("indexes", s, "> level", N, "==> NOTHING TO DO"),
  return()
  )
,

/* this is to check whether we have S[N] as symbol */
if( is(inpart(S[N],0) = S)
    and
    is(inpart(T[N,0],0) = T)
  )
then
  (
  list_SN:compute_scalar_basis(N),
  lenSN:length(list_SN),
  
if (COMPUTE_TENSOR_DBG) then print("Computed up to S[", N, "]"),
if (COMPUTE_TENSOR_DBG) then print("  list_SN=", list_SN),
if (COMPUTE_TENSOR_DBG) then print("  there are", lenSN,"possible terms")
  ),



/* compute T[N,s] and T[N,s+1] if needed */
for s0:s+1 thru s step -1 do
(
if( is(inpart(T[N,s0],0) = T) and s0 <=N )
then
  (
  list_Ts:compute_tensor_basis(N,s0,list_S[N]),
  lenTs:length(list_Ts),
  
if (COMPUTE_TENSOR_DBG) then print("Computed T[", N, ",", s0, "]"),
if (COMPUTE_TENSOR_DBG) then print("  list_Ts=", list_Ts),
if (COMPUTE_TENSOR_DBG) then print("  there are", lenTs,"possible terms"),

  T[N,s0]:list_Ts,
  lenT[N,s0]:lenTs
  )
)  
,

/* compute T[N,s0] s0<=s if needed */
if(compute_descendants_flag)
then compute_decreasing_matrices(N,s),


/* the extra index */
index_sp1:makelist( concat(JJ,s0), s0,1,s+1), 

/* s<N otherwise no UpMat is computable */
if( s<N and is(inpart(UpMat[N,s],0) = UpMat) )
then
UpMat[N,s]:
compute_increasing_variation_in_matricial_form(T[N,s], T[N,s+1], index_sp1),

/* if  s=N the UpMat is zero since the only T[N,N] is annihilated */
if(s=N)
then
(
if (COMPUTE_TENSOR_DBG) then print("Setting UpMat[", N, ",", s, "] to zero"),
UpMat[N,N]:zeromatrix(1,1)
),

/* it may happen we have computed UpMat with generic d but we want
a specific numeical one */
if (COMPUTE_TENSOR_DBG) then print("Computing the true tensors for N=",N, "s=", s),

if( numberp(d) )
then
exam_level[N,s]:compute_tensor(ev(UpMat[N,s]))
else
exam_level[N,s]:compute_tensor(UpMat[N,s]),

if( compute_descendants_flag )
then
  (
if (COMPUTE_TENSOR_DBG) then print("Computing the descendents for N=",N, "s=", s),
  /* exam_level[N,N] should be defined */
  CoeffVec0: ev( exam_level[N,s][2], exam_level[N,s][3] ),
  Descendents[N,s]:compute_vector_descendents(N,s, CoeffVec0)
),

if( compute_descendants_flag )
then
return( Descendents[N,s] )
else
return(exam_level[N,s])

);




==> anc/maxima/81_0_given_N_and_s_compute_UpMat.v0.mat <==
/*
:=
:= AIM
:= test up to 30_compute_tensors.v2.mat
:=
*/

kill(all)$

batch("10_compute_scalar_basis.v1.mat")$

batch("12_compute_tensor_basis.v3.mat")$

batch("20_boost.v7.mat")$

batch("22_boost_increasing.v1.mat")$

batch("24_boost_decreasing.v1.mat")$

batch("30_compute_tensors.v2.mat");

batch("52_aux_functions.v1.mat");

batch("80_functions_for_automatically_compute_tensors.v2.mat")$

/*********************************************************************/
/*********************************************************************/

assemble_descendents(NN,SPIN):=
block(
/*
all_image_vectors[NN,SPIN]:[],
*/
/* initialize the matrix with a fake row of zeros which we will cancel */
all_image_vectors[NN,SPIN]:zeromatrix(1, length(Descendents[NN,SPIN][1][3][1]) ),

for s0:SPIN thru NN do
  (
print("  adding descendent tensors from spin", s0),
/* this is a matrix */
  tmp_all_desc0:Descendents[NN,s0][s0-SPIN+1][3],
  
  /* now extract the possible vectors using exam_level[NN,SPIN][4] */
  possible_r_num0:exam_level[NN,s0][4],
  
  if( length(possible_r_num0)>0 )
  then
    (
    tmp_sub_list0:makelist( possible_r_num0[k]=0, k,1,length(possible_r_num0)),    
    for nr0:1 thru length(possible_r_num0) do
      (
      sub_list0:tmp_sub_list0,
      sub_list0[nr0]: (possible_r_num0[nr0]=1),
      tmp_desc0:psubst(sub_list0, tmp_all_desc0),
      /*
      all_image_vectors[NN,SPIN]:endcons( tmp_desc0, all_image_vectors[NN,SPIN])
      */
     all_image_vectors[NN,SPIN]:addrow(all_image_vectors[NN,SPIN], tmp_desc0)
      )
    ),
print("   now the vectors are",  all_image_vectors[NN,SPIN])
  ), /* for s0 */

/* now we cancel the fake row */
all_image_vectors[NN,SPIN]:submatrix(1, all_image_vectors[NN,SPIN]),

DONE_ASSEMBLING,

return(all_image_vectors[NN,SPIN])
);


chk_split_basis(NN,SPIN):=
block(

/*
compute the coeff of the old basis T[NN,SPIN] over the old basis T[NN,SPIN]
i.e. the unity matrix
*/
dimT0:lenT[NN,SPIN],
oldbasis0:ident(dimT0),

old_basis_on_split_basis[NN,SPIN]:zeromatrix(dimT0, dimT0),




for nv0:1 thru length(oldbasis0) do
(
tmp00:compute_coeffs_over_basis_from_coeffsV0(oldbasis0[nv0], split_basis[NN,SPIN]),
/*
Now the rows are like
[ c(1) = 0  c(2) = 1   c(3) = 0  ]
we want [ 0 1 0]
*/
old_basis_on_split_basis[NN,SPIN][nv0]:map(rhs,tmp00),

print("Level", NN, "spin", SPIN, "old vector no", nv0, "/", length(oldbasis0), "is in new basis"),
print(  old_basis_on_split_basis[NN,SPIN][nv0]),

if( old_basis_on_split_basis[NN,SPIN][nv0] = [] )
then error("MISSING an element in new basis")
)



);

/*********************************************************************/
/*********************************************************************/

kill(d);
d:24;

debugmode(true);


:lisp (setf *debugger-hook* nil)
/**/
/*
HIGH_DECR_DBG:true;
INCR_DBG:true;
*/

print("**************************************************")$
YN:read("compile (y/n followed by ;")$
print("**************************************************")$

if( YN = y )
then compile(all);

print("**************************************************")$
NN:read("input level (followed by ;")$
print("**************************************************")$


print("**************************************************")$
SPIN:read("input spin (followed by ;")$
print("**************************************************")$

/*********************************************************************/
/*********************************************************************/

/*
this breaks the check using inpart
DownMat:make_array(any, NN, NN)$
*/

/* CHANGE */
compute_single_level_increasing_matrices(NN,SPIN);

filesave0:concat("Level_",NN,"_spin_",SPIN,"_T_UpMat.lisp")$
save(filesave0, T, UpMat)$






==> anc/maxima/81_given_N_and_s_compute_true_tensors.v0.mat <==
/*
:=
:= AIM
:= test up to 30_compute_tensors.v2.mat
:=
*/

kill(all)$

batch("10_compute_scalar_basis.v1.mat")$

batch("12_compute_tensor_basis.v3.mat")$

batch("20_boost.v7.mat")$

batch("22_boost_increasing.v1.mat")$

batch("24_boost_decreasing.v1.mat")$

batch("30_compute_tensors.v2.mat");

batch("52_aux_functions.v1.mat");

batch("80_functions_for_automatically_compute_tensors.v2.mat")$

/*********************************************************************/
/*********************************************************************/

assemble_descendents(NN,SPIN):=
block(
/*
all_image_vectors[NN,SPIN]:[],
*/
/* initialize the matrix with a fake row of zeros which we will cancel */
all_image_vectors[NN,SPIN]:zeromatrix(1, length(Descendents[NN,SPIN][1][3][1]) ),

for s0:SPIN thru NN do
  (
print("  adding descendent tensors from spin", s0),
/* this is a matrix */
  tmp_all_desc0:Descendents[NN,s0][s0-SPIN+1][3],
  
  /* now extract the possible vectors using exam_level[NN,SPIN][4] */
  possible_r_num0:exam_level[NN,s0][4],
  
  if( length(possible_r_num0)>0 )
  then
    (
    tmp_sub_list0:makelist( possible_r_num0[k]=0, k,1,length(possible_r_num0)),    
    for nr0:1 thru length(possible_r_num0) do
      (
      sub_list0:tmp_sub_list0,
      sub_list0[nr0]: (possible_r_num0[nr0]=1),
      tmp_desc0:psubst(sub_list0, tmp_all_desc0),
      /*
      all_image_vectors[NN,SPIN]:endcons( tmp_desc0, all_image_vectors[NN,SPIN])
      */
     all_image_vectors[NN,SPIN]:addrow(all_image_vectors[NN,SPIN], tmp_desc0)
      )
    ),
print("   now the vectors are",  all_image_vectors[NN,SPIN])
  ), /* for s0 */

/* now we cancel the fake row */
all_image_vectors[NN,SPIN]:submatrix(1, all_image_vectors[NN,SPIN]),

DONE_ASSEMBLING,

return(all_image_vectors[NN,SPIN])
);


chk_split_basis(NN,SPIN):=
block(

/*
compute the coeff of the old basis T[NN,SPIN] over the old basis T[NN,SPIN]
i.e. the unity matrix
*/
dimT0:lenT[NN,SPIN],
oldbasis0:ident(dimT0),

old_basis_on_split_basis[NN,SPIN]:zeromatrix(dimT0, dimT0),




for nv0:1 thru length(oldbasis0) do
(
tmp00:compute_coeffs_over_basis_from_coeffsV0(oldbasis0[nv0], split_basis[NN,SPIN]),
/*
Now the rows are like
[ c(1) = 0  c(2) = 1   c(3) = 0  ]
we want [ 0 1 0]
*/
old_basis_on_split_basis[NN,SPIN][nv0]:map(rhs,tmp00),

print("Level", NN, "spin", SPIN, "old vector no", nv0, "/", length(oldbasis0), "is in new basis"),
print(  old_basis_on_split_basis[NN,SPIN][nv0]),

if( old_basis_on_split_basis[NN,SPIN][nv0] = [] )
then error("MISSING an element in new basis")
)



);

/*********************************************************************/
/*********************************************************************/

kill(d);
d:24;

debugmode(true);


:lisp (setf *debugger-hook* nil)
/**/
/*
HIGH_DECR_DBG:true;
INCR_DBG:true;
*/

print("**************************************************")$
YN:read("compile (y/n followed by ;")$
print("**************************************************")$

if( YN = y )
then compile(all);

print("**************************************************")$
NN:read("input level (followed by ;")$
print("**************************************************")$


print("**************************************************")$
SPIN:read("input spin (followed by ;")$
print("**************************************************")$

/*********************************************************************/
/*********************************************************************/

/*
this breaks the check using inpart
DownMat:make_array(any, NN, NN)$
*/

/* CHANGE */
compute_single_level_increasing_matrices(NN,SPIN);

filesave0:concat("Level_",NN,"_spin_",SPIN,"_T_UpMat.lisp")$
save(filesave0, T, UpMat)$


/*********************************************************************/
/*********************************************************************/

/* compute truelevel N spin SPIN tensors */
compute_true_tensor(NN,SPIN,true);

filesave0:concat("Level_",NN,"_spin_",SPIN,"_true_tensors.lisp")$
save(filesave0,exam_level)$




==> anc/maxima/84_automatically_compute_irreps_brute_force.v2.mat <==
/*
:= derived from compute_irreps_brute_force_explicitly.v0try1.mat
:=
:=
:= REP_T[NN,SPIN][nsw]
:= the element of the list which is
:= the representation of any minimal swap (1 nsw)
:= in the big vector space vectors, i.e. the T[NN,SPIN]
:= it is idempotent
:=
:= dimT[NN,SPIN]
:= the dimension of the big vector space T[NN,SPIN]
:= MatB[NN,SPIN]
;= list of the matrices representing the action of Young ops
:= on the Big vector space
:=
:= NB[NN,SPIN] the normalized  version so that NB^2 = NB
:=
:= CoeffSmall[NN,SPIN]
:= the small vector space vectors,
:= i.e. the vectors which do no increase the no of indexes under a boost
:= expandend on the big vector space vectors, i.e. the T[NN,SPIN]
:= and rescaled so coeffs are in Z
:= CoeffSmall0[NN,SPIN] is the unscaled version
:=
:= REPSmall[NN,SPIN][nsw]
:= the element of the list which is
:= the representation of any minimal swap (1 nsw)
:= in the small vector space vector
:= it is idempotent
:=
:= GREPSmall[NN,SPIN]  the metric in the small vector space
:= coREPSmall[NN,SPIN] the rep with one high and one low indexes
:= it is NOT idempotent
:=
:= CoeffYTSmall[NN,SPIN][nyt]
:= the action of the Young operator nyt on the small vectors
:= when small vectors and their images are expressed on the big vector space
:=
:= ReducedCoeffYTSmall[NN,SPIN][nyt]
:= a submatrix of CoeffYTSmall[NN,SPIN][nyt]
:= which represents the unused vectors in the small vector space
:= after irreps 1,2,... nyt-1 have been examined
:=
:= Step0_Small[NN,SPIN][nyt]
:= is a list with 4 elements like for NN=6 SPIN=3 nyt=2
:=                          20  34    14  14    34    20
:= [[1], [[0, - 3, 0, 3, 0, --, --, - --, --, - --, - --, - 6, 0, 6]], 
:=                          3   3     3   3     3     3
:=  [2, 3], [[0], [0]]]
:= the 1st entry is the vectors (row no) in ReducedCoeffYTSmall[NN,SPIN][nyt]
:= used as starting point for computing the irrep
;= i.e. the indep vectors in ReducedCoeffYTSmall[NN,SPIN][nyt]
:= the 2nd entry is a list of these vectors
:= the 3rd is a list of the other vector nos 
:= and the 4rd is how to decompose them on the vectors used given in the 2nd
:= entry
:= [0] means that the entry 2 (and 3) is zero
:=
:= Step1_Small[NN,SPIN][nyt]
:= is as Step0_Small[NN,SPIN][nyt]
:= but
:= the the 2nd enty is the base of the irrep
:= or better the sum of many equal irrep corresponding to YTab[nyt]
:= all the other entries have no real meaning
:= is a list with 4 elements like for NN=6 SPIN=3 nyt=2
:=                             20  34    14  14    34    20
:= [[1, 2], [[0, - 3, 0, 3, 0, --, --, - --, --, - --, - --, - 6, 0, 6], 
:=                             3   3     3   3     3     3
:=                   14    14    20    34  20  34
:= [0, 3, - 3, 0, 0, --, - --, - --, - --, --, --, 0, 6, - 6]], [3, 4], 
:=                  3     3     3     3   3   3
:= [[1, 0], [- 1, - 1]]]

:=
:= IrrepSmallbasis[NN,SPIN] is a list with elements
:= IrrepSmallbasis[NN,SPIN][nyt]
:= for any irrep (or sum of identical irreps) associated with YTab[nyt]
:= the basis computed from the seed with coeff in Z
:= IrrepSmallbasis0[NN,SPIN][nyt] with rational coeff
:= -> a square zero matrix means that the YTab[nyt] has not been used
:=
:= IrrepSmall[NN,SPIN][nyt][nsw]
:= for any irrep nyt
:= for any minimal swap (1 nsw)
:= the matrix of the action of the swap on the basis vectors
:= in IrrepSmallbasis[NN,SPIN][nyt]
:= -> a square zero matrix means that the YTab[nyt] has not been used
:=
:= all_vector_nos[NN,SPIN] the list 1 ... dim small vector space
:=
:= list_used_vector[NN,SPIN]
:=
:= used_vectors_by_irrep[NN,SPIN][nyt]
:= list of vectors (rows in )
:= used as starting point for building the irrep corresponding to
:= YTab[SPIN][nyt]
:=
:= GSmall[NN,SPIN][nyt]
:= the metric of the  IrrepSmallbasis[NN,SPIN][nyt] derived from
:= the big vector space poin of view, i.e. i.e. the T[NN,SPIN]
:=
:= coIrrepSmall[NN,SPIN][nyt]:
:= as IrrepSmall[NN,SPIN][nyt][nsw] but with one high and one low index
:=
:= Step0_Small[NN,SPIN][nyt]
:=
:= Step1_Small[NN,SPIN][nyt]
:=
:= list_used_vectors[NN,SPIN]
*/

batch("10_compute_scalar_basis.v1.mat")$

batch("12_compute_tensor_basis.v3.mat")$

batch("20_boost.v7.mat")$

batch("22_boost_increasing.v1.mat")$

batch("24_boost_decreasing.v1.mat")$

batch("30_compute_tensors.v2.mat");

batch("80_functions_for_automatically_compute_tensors.v2.mat");

/* reps and irreps */
batch("14_minimal_Young_tableau.v1.mat")$

batch("52_aux_functions.v1.mat")$

batch("40_Young_ops.v2.mat")$

batch("42_exam_irreps.v1.mat")$

batch("44_compute_irreps_brute_force.v2.mat")$

batch("84_functions_for_automatically_compute_irreps_brute_force.v1.mat");


if( not COMPUTE_IRREPS_BRUTE_FORCE_LOADED=true)
then
error("batch compute_irreps_brute_force")$

if( not YOUNG_OPS_LOADED=true )
then
error("batch Young_ops")$

if( not AUX_FUNCTIONS_LOADED=true )
then
error("batch aux_functions")$

if( not FUNCTIONS_FOR_AUTO_COMPUTING_LOADED=true)
then
error("batch 84_functions_for_automatically_compute_irreps_brute_force")$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/* := start computation */
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/



debugmode(true);
:lisp (setf *debugger-hook* nil)

COMPUTE_TENSOR_DBG:false;

scalarmatrixp:false;

print("**************************************************")$
YN:read("compile (y/n followed by ;")$

if( YN = y )
then compile(all);


print("**************************************************")$
NN:read("input level (followed by ;")$

load(concat("Level_", NN, "_T_UpMat_DownMat.lisp"))$
load(concat("Level_", NN, "_true_tensors_Descendents.lisp"))$


print("**************************************************")$
SPIN:NN+1$
while( SPIN > NN ) do
SPIN:read("number of indexes <=", NN, "(followed by ;")$



do_brute_force_irreps(NN, SPIN, list_irreps_to_use[SPIN] );

show_irrep_results(NN, SPIN, list_irreps_to_use[SPIN] );





==> anc/maxima/84_functions_for_automatically_compute_irreps_brute_force.v2.mat <==
/*
:= derived from compute_irreps_brute_force_explicitly.v0try1.mat
:=
:= Big vector space vectors, i.e. the T[NN,SPIN]
:=
:= small vector space vectors,
:= i.e. the vectors which do no increase the no of indexes under a boost
:= i.e. the almost true tensors
:=
:= REP_T[NN,SPIN][nsw]
:= the element of the list which is
:= the representation of any minimal swap (1 nsw)
:= in the big vector space vectors, i.e. the T[NN,SPIN]
:= it is idempotent
:=
:= dimT[NN,SPIN]
:= the dimension of the big vector space T[NN,SPIN]
:=
:= MatB[NN,SPIN]
;= list of the matrices representing the action of Young ops
:= on the Big vector space
:=
:= NB[NN,SPIN] the normalized  version so that NB^2 = NB
:=
:= CoeffSmall[NN,SPIN]
:= the small vector space vectors,
:= i.e. the vectors which do no increase the no of indexes under a boost
:= i.e. the almost true tensors
:= expandend on the big vector space vectors, i.e. the T[NN,SPIN]
:= and rescaled so coeffs are in Z
:= CoeffSmall0[NN,SPIN] is the unscaled version
:=
:= REPSmall[NN,SPIN][nsw]
:= the element of the list which is
:= the representation of any minimal swap (1 nsw)
:= in the small vector space vector
:= it is idempotent
:=
:= GREPSmall[NN,SPIN]  the metric in the small vector space
:= coREPSmall[NN,SPIN] the rep with one high and one low indexes
:= it is NOT idempotent
:=
:= CoeffYTSmall[NN,SPIN][nyt]
:= the action of the Young operator nyt on the small vectors
:= when small vectors and their images are expressed on the big vector space
:=
:= ReducedCoeffYTSmall[NN,SPIN][nyt]
:= a submatrix of CoeffYTSmall[NN,SPIN][nyt]
:= which represents the unused vectors in the small vector space
:= after irreps 1,2,... nyt-1 have been examined
:=
:= Step0_Small[NN,SPIN][nyt]
:= is a list with 4 elements like for NN=6 SPIN=3 nyt=2
:=                          20  34    14  14    34    20
:= [[1], [[0, - 3, 0, 3, 0, --, --, - --, --, - --, - --, - 6, 0, 6]], 
:=                          3   3     3   3     3     3
:=  [2, 3], [[0], [0]]]
:= the 1st entry is the vectors (row no) in ReducedCoeffYTSmall[NN,SPIN][nyt]
:= used as starting point for computing the irrep
;= i.e. the indep vectors in ReducedCoeffYTSmall[NN,SPIN][nyt]
:= the 2nd entry is a list of these vectors
:= the 3rd is a list of the other vector nos 
:= and the 4rd is how to decompose them on the vectors used given in the 2nd
:= entry
:= [0] means that the entry 2 (and 3) is zero ie it cannot be written
:= as a superposition of vector 1, i.e. it is linealy independent
:=
:= Step1_Small[NN,SPIN][nyt]
:= is as Step0_Small[NN,SPIN][nyt]
:= but
:= the the 2nd entry is the base of the irrep nyt
:= or better the sum of many equal irrep corresponding to YTab[nyt]
:= all the other entries have no real meaning
:= is a list with 4 elements like for NN=6 SPIN=3 nyt=2
:=                             20  34    14  14    34    20
:= [[1, 2], [[0, - 3, 0, 3, 0, --, --, - --, --, - --, - --, - 6, 0, 6], 
:=                             3   3     3   3     3     3
:=                   14    14    20    34  20  34
:= [0, 3, - 3, 0, 0, --, - --, - --, - --, --, --, 0, 6, - 6]], [3, 4], 
:=                  3     3     3     3   3   3
:= [[1, 0], [- 1, - 1]]]

:=
:= IrrepSmallbasis[NN,SPIN] is a list with elements
:= IrrepSmallbasis[NN,SPIN][nyt]
:= for any irrep (or sum of identical irreps) associated with YTab[nyt]
:= the basis computed from the seed with coeff in Z
:= 
:= IrrepSmallbasis0[NN,SPIN][nyt] with rational coeff
:= -> a square zero matrix means that the YTab[nyt] has not been used
:= eg IrrepSmallbasis[NN,2];  =>               [[ 1  - 4  - 4  7 ], [ 0 ]]
:=
:= IrrepSmall[NN,SPIN][nyt][nsw]
:= for any irrep nyt
:= for any minimal swap (1 nsw)
:= the matrix of the action of the swap on the basis vectors
:= in IrrepSmallbasis[NN,SPIN][nyt]
:= -> a square zero matrix means that the YTab[nyt] has not been used
:=
:= all_vector_nos[NN,SPIN] the list 1 ... dim small vector space
:=
:= list_used_vector[NN,SPIN]
:=
:= used_vectors_by_irrep[NN,SPIN][nyt]
:= list of vectors (rows in )
:= used as starting point for building the irrep corresponding to
:= YTab[SPIN][nyt]
:=
:= GSmall[NN,SPIN][nyt]
:= the metric of the  IrrepSmallbasis[NN,SPIN][nyt] derived from
:= the big vector space poin of view, i.e. i.e. the T[NN,SPIN]
:=
:= coIrrepSmall[NN,SPIN][nyt]:
:= as IrrepSmall[NN,SPIN][nyt][nsw] but with one high and one low index
:=
:= Step0_Small[NN,SPIN][nyt]
:=
:= Step1_Small[NN,SPIN][nyt]
:=
:= list_used_vectors[NN,SPIN]
:=
:= YT_is_present[NN,SPIN]
:= is a boolean list whose entry k is true iff YTab[k] is present in
:= the spectrum
:= eg YT_is_present[4,2]; =>       [true, false]
:=
:= IrrepDescendents[NN, SPIN, k]
:= is the list of descendents of the vector space
:= where the irrep YTab[ IRREPLIST_TO_USE[k] ] is represented
:= eg  IrrepDescendents[4,2,1];
:= => [[4, 2, [ 1  - 4  - 4  7 ]], [4, 1, [ 4  - 9  4 ]], [4, 0, [ 9  - 12  12 ]]]
:= meaning for level 4 spin 2 the vector is [ 1  - 4  - 4  7 ] (matrixp is true)
:= the descendents at level 4 spin 1 is [ 4  - 9  4 ] and so on
:=
:= eg Descendents[4,2];
:=         [ %r21    4 %r21    4 %r21       ]
:= [[4, 2, [ ----  - ------  - ------  %r21 ]], 
:=         [  7        7         7          ]
:=         [ 4 %r21    9 %r21  4 %r21 ]          [ 9 %r21    12 %r21  12 %r21 ]
:=  [4, 1, [ ------  - ------  ------ ]], [4, 0, [ ------  - -------  ------- ]]]
:=         [   7         7       7    ]          [   7          7        7    ]

*/

define_variable( FUNCTIONS_FOR_AUTO_COMPUTING_LOADED, false, boolean);

scalarmatrixp:false;



if( not COMPUTE_IRREPS_BRUTE_FORCE_LOADED=true)
then
error("batch compute_irreps_brute_force!");


/************************************************************/
/************************************************************/
/************************************************************/
/* SPECIAL CASES */
/************************************************************/
/************************************************************/
/************************************************************/
/*
:= special cases
:= we compute only 
:= IrrepSmallbasis0[NN,SPIN]
:= IrrepSmallbasis[NN,SPIN]
:=
:= YT_is_present[NN,SPIN]
:= IrrepDescendents[NN, SPIN, k]
:=
*/

do_brute_force_scalar(NN):=
block(
[scalars0, tmp0, k],
scalars0:[],

YT_is_present[NN,0]:[ is(length(exam_level[NN,0][4])>0) ],

if(length(exam_level[NN,0][4])>0)
then
  (
  tmp0:psubst(exam_level[NN,0][3], exam_level[NN,0][2]),
  tmp0:ratexpand(tmp0),

  for k:1 thru length(exam_level[NN,0][4]) do /* %r numbers ie indep solutions */
   scalars0:  endcons( coeff(tmp0, exam_level[NN,0][4][k]), scalars0),
   scalars0: apply(matrix, scalars0),

  IrrepSmallbasis0[NN,0]:[ copymatrix(scalars0) ],
  IrrepSmallbasis[NN,0]:[ normalize_mat_in_ZV1(scalars0) ],
  IrrepDescendents[NN, 0, 1]:[ [ NN, 0, IrrepSmallbasis[NN,0][1] ] ],
  IrrepSmallbasis[NN,0][1]:ident(length(exam_level[NN,0][4]))
  )
else
  (
  IrrepSmallbasis0[NN,0]:[ zeromatrix(length(T[N,0]), length(T[N,0])) ],
  IrrepSmallbasis[NN,0]:[ zeromatrix(length(T[N,0]), length(T[N,0])) ],
  IrrepDescendents[NN, 0, 1]:[ [ NN, 0, IrrepSmallbasis[NN,0][1] ] ]
  ),

DONE_SCALAR_IRREP
);



do_brute_force_vector(NN):=
block(
[tmp00, tmp0, s0, k],

YT_is_present[NN,1]:[ is(length(exam_level[NN,1][4])>0) ],

if(length(exam_level[NN,1][4])>0)
then
(
for s0:1 thru 0 step -1 do
  (
  tmp0[2-s0]:[], 
  tmp00:ratexpand(Descendents[NN,1][2-s0][3]),
  for k:1 thru length(exam_level[NN,1][4]) do /* %r numbers ie indep solutions */
    if( k=1 )
    then
      tmp0[2-s0]:coeff(tmp00, exam_level[NN,1][4][k]) /* is a matrix */
    else
      tmp0[2-s0]:addrow(tmp0[2-s0],coeff(tmp00, exam_level[NN,1][4][k]) )
      /* is a matrix */
  ), /* for s0 */

  IrrepSmallbasis0[NN,1]:[ tmp0[1] ],
  IrrepSmallbasis[NN,1]:[ normalize_mat_in_ZV1(tmp0[1]) ],
  
  IrrepDescendents[NN, 1, 1]:[
    [ NN, 1, IrrepSmallbasis[NN,1][1] ],
    [ NN, 0, normalize_mat_in_ZV1(tmp0[2]) ]
  ],

  IrrepSmallbasis[NN,1][1]:ident(length(exam_level[NN,1][4]))

)
else
(
IrrepSmallbasis0[NN,1]: Descendents[NN, 1][1][3],
IrrepSmallbasis[NN,1]: Descendents[NN, 1][1][3],
IrrepDescendents[NN, 1, 1]:copylist(Descendents[NN, 1])
),

DONE_VECTOR_IRREP
);



do_brute_force_leading_Regge(NN):=
block(
YT_is_present[NN,NN]:makelist(false, k,1,length(YTab[NN])),
YT_is_present[NN,NN][leading_Regge[NN]]: true ,

IrrepDescendents[NN, NN, 1]:
compute_descendents( NN, NN, matrix([1]), makelist(DownMat[NN,s0][1], s0,1,NN) ),

IrrepSmall[NN,NN]:makelist(  ident(1) , k,1,NN-1),

/* since we have
 YT_is_present[NN,NN];
[true, false,...
we need 
*/
IrrepSmall[NN,NN]:[ IrrepSmall[NN,NN] ],


DONE_LEADING_REGGE_IRREP
);




do_brute_force_subleading_Regge(NN):=
block(
[lenT0, k],

/* no subleading */
if( NN=2 ) then return,

/* subleading_Regge[NN-1] is the entry in YTab[NN] which corresponds to
the subleading Regge trajectory with [NN-1] indexes */
YT_is_present[NN,NN-1]:makelist(false, k,1,length(YTab[NN-1])),
YT_is_present[NN,NN-1][subleading_Regge[NN-1]]:true ,

lenT0:length(T[NN,NN-1]),
IrrepSmallbasis[NN,NN-1]:makelist(zeromatrix(lenT0,lenT0),
                         k,1,length(YTab[NN-1])),

IrrepSmallbasis[NN,NN-1][subleading_Regge[NN-1]]:zeromatrix(lenT0-1,  lenT0),

for k:1 thru lenT0-1 do
  (  
  IrrepSmallbasis[NN,NN-1][subleading_Regge[NN-1]][k,k]:1,
  IrrepSmallbasis[NN,NN-1][subleading_Regge[NN-1]][k,lenT0]:-1
  ),

IrrepDescendents[NN, NN-1, subleading_Regge[NN-1]]:
compute_descendents(NN, NN-1,
                    IrrepSmallbasis[NN,NN-1][subleading_Regge[NN-1]],
                     makelist(DownMat[NN,s0][1], s0,1,NN-1) ),

/* initialize */
IrrepSmall[NN,NN-1]:makelist(ident(NN-2) , k,1,NN-2),

/* true values */
for k:2 thru NN-2  do
 (
 IrrepSmall[NN,NN-1][k-1][1,1]:0,
 IrrepSmall[NN,NN-1][k-1][k,k]:0,
 IrrepSmall[NN,NN-1][k-1][1,k]:1,
 IrrepSmall[NN,NN-1][k-1][k,1]:1
 ),

for k:1 thru NN-2  do
 IrrepSmall[NN,NN-1][NN-2][k,1]:-1,

/* since we have
 YT_is_present[NN,NN-1];
[false, true, false,...
we need an empty list
*/
IrrepSmall[NN,NN-1]:[ [], IrrepSmall[NN,NN-1] ],

DONE_SUB_LEADING_REGGE_IRREP

);


/************************************************************/
/************************************************************/
/************************************************************/
/* MAIN FUNCTION */
/************************************************************/
/************************************************************/
/************************************************************/
/*
:=
:= NN is the level N
:= SPIN is the number of indexes
:=
:= we compute irreps for all YTab entries
:= IRREPLIST_TO_USE is the list of YTab entries to use for building
:= a new basis whose elements are the eigenvectors of the the irreps
:=
:= 
:=
*/
/************************************************************/
/************************************************************/
/************************************************************/

do_brute_force_irreps(NN,SPIN,IRREPLIST_TO_USE):=
block(
[nyt, nytp1, i0, j0, no0, k, nsw, v0],

/*********************************************************************
checks
*********************************************************************/

if( not listp(T[NN,SPIN]) )
then error("T[", NN, ",", SPIN, "] is not defined!"),

if( not listp(exam_level[NN,SPIN]) )
then error("exam_level[", NN, ",", SPIN, "] is not defined!"),

if( is(inpart(exam_level[NN,SPIN],0)=exam_level) )
then error("exam_level[", NN, ",", SPIN,"] is not defined!"),

if( not listp(YTab[SPIN]) )
then error("YTab(", SPIN, ") is not defined!"),

if( is(inpart(YTab[SPIN],0)=YTab) )
then error("YTab(", SPIN, ") is not defined!"),

if( SPIN=0 and IRREPLIST_TO_USE=[1] )
then return(
do_brute_force_scalar(NN)
),

if( SPIN=1 and IRREPLIST_TO_USE=[1] )
then return(
do_brute_force_vector(NN)
),

if( SPIN=NN and member(leading_Regge[NN], IRREPLIST_TO_USE) )
then return(
do_brute_force_leading_Regge(NN)
),

if( SPIN=NN-1 and member(subleading_Regge[NN], IRREPLIST_TO_USE) )
then return(
do_brute_force_subleading_Regge(NN)
),




/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
compute the action of Young ops on the "Big" basis T[NN,SPIN]
*/
/*********************************************************************/
/*********************************************************************/
/*
:= MatB[NN,SPIN] list of the matrices representing the action of Young ops
:= on the Big vector space
:= NB[NN,SPIN] the normalized  version so that NB^2 = NB
*/

dimT[NN,SPIN]:length(T[NN,SPIN]),
Matzero:zeromatrix(dimT[NN,SPIN], dimT[NN,SPIN]),

MatB[NN,SPIN]:makelist(Matzero, k,1,length(YTab[SPIN]) ),
NB[NN,SPIN]:makelist(Matzero, k,1,length(YTab[SPIN]) ),

for nusedyt:1 thru length(IRREPLIST_TO_USE) do
  (
  nyt:IRREPLIST_TO_USE[nusedyt],
  
  print("Level", NN, "spin", SPIN, "nyt=", nyt),
  MatB[NN,SPIN][nyt]:step0_0_compute_YT_on_big_basis(T[NN,SPIN], YTab[SPIN][nyt] ),
  print("MatB OK"),
  NB[NN,SPIN][nyt]:step0_1_normalize_YT_projected_big_basis(MatB[NN,SPIN][nyt]),
  print("NB OK")
  ), /* for nusedyt */

/* check orthogonality */
for nusedyt:1 thru length(IRREPLIST_TO_USE)-1 do
  (
  nyt:IRREPLIST_TO_USE[nusedyt],
  for nusedytp1:nusedyt+1 thru length(IRREPLIST_TO_USE) do
    (
    nytp1:IRREPLIST_TO_USE[nusedytp1],
    print("Level=", NN, ", Spin=", SPIN, ". Is yt", nyt, "killed by yt", nytp1, "? ",
    is( NB[NN,SPIN][nyt].NB[NN,SPIN][nytp1] = Matzero))
    )
  ),


/*********************************************************************/
/*********************************************************************/
/*
reducible REP (i.e representation) for Big basis (i.e. T[NN,SPIN])
the representation elements we consider are any minimal swap (1 nsw)
*/
/*********************************************************************/
/*********************************************************************/

listJJ:map(lambda([u],concat(JJ,u)), makelist(k, k,1,SPIN)),

REP_T[NN,SPIN]:compute_T_rep(T[NN,SPIN], listJJ),

/*
chk consistency
*/
if( dimT[NN,SPIN] > 1)
then
(
  idT:ident(dimT[NN,SPIN]),

  for i0:1 thru SPIN-1 do
    if( not is( REP_T[NN,SPIN][i0]^^2 = idT) )
    then error("REP_T[NN,SPIN][swap=(1,", i0+1, ")]^^2 is NOT unity"),

print("Check: Rep^^2=1 OK"),

  for i0:1 thru SPIN-1 do
    for j0:1 thru SPIN-1 do
      if( not is( (REP_T[NN,SPIN][i0].REP_T[NN,SPIN][j0])^^3 = idT) )
      then error("( REP_T[NN,SPIN][swap=(1,", i0+1, ")] . ",
                 "REP_T[NN,SPIN][swap=(1,", j0+1, ")] )^^3",
                 "is NOT unity"),

print("Check: (Rep.Rep)^^3=1 OK")
)
else
/* check can be done if scalarmatrixp:false */
print("---> Rep has dimension 1: checks skipped because of maxima bug"),

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
initialize the lists
*/
/*********************************************************************/
/*********************************************************************/

dimSmall[NN,SPIN]:length(exam_level[NN,SPIN][4]),

zeromatrixSmall:zeromatrix(dimSmall[NN,SPIN], dimSmall[NN,SPIN]),

CoeffSmall0[NN,SPIN]:copymatrix( zeromatrixSmall ),
CoeffSmall[NN,SPIN]:copymatrix( zeromatrixSmall ),
CoeffYTSmall[NN,SPIN]:makelist(copymatrix( zeromatrixSmall ),
                               k,1,length(YTab[SPIN]) ),
ReducedCoeffYTSmall[NN,SPIN]:makelist(copymatrix( zeromatrixSmall ),
						  k,1,length(YTab[SPIN]) ),

/* the use of zeromatrixSmall is arbitrary since we do not know the size */
Step0_Small[NN,SPIN]:makelist(copymatrix(zeromatrixSmall),
			k,1,length(YTab[SPIN]) ),
Step1_Small[NN,SPIN]:makelist(copymatrix( zeromatrixSmall ),
					  k,1,length(YTab[SPIN]) ),
/* used_vectors_by_irrep[NN,SPIN] */
GSmall[NN,SPIN]:makelist( copymatrix( zeromatrixSmall ),
			  k,1,length(YTab[SPIN]) ),
IrrepSmallbasis0[NN,SPIN]:makelist( copymatrix( zeromatrixSmall ),
				    k,1,length(YTab[SPIN]) ),
IrrepSmallbasis[NN,SPIN]:makelist(copymatrix( zeromatrixSmall ),
					      k,1,length(YTab[SPIN]) ),
coIrrepSmall[NN,SPIN]:makelist(copymatrix( zeromatrixSmall),
					   k,1,length(YTab[SPIN]) ),
IrrepSmall[NN,SPIN]:makelist(copymatrix( zeromatrixSmall),
					 k,1,length(YTab[SPIN]) ),

OldSmallOnIrrepSmall[NN,SPIN]:=copymatrix( zeromatrixSmall ),


/*********************************************************************/
/*********************************************************************/
/*
:= compute the coefficients of
:= the almost true tensor at level NN and spin SPIN (ie small basis)
:= on the Big basis (ie T[NN,SPIN])
*/
/*********************************************************************/
/*********************************************************************/

CoeffSmall0[NN,SPIN]:step1_0_compute_coeff_on_T_basis(NN,SPIN),
CoeffSmall[NN,SPIN]:normalize_mat_in_ZV1(CoeffSmall0[NN,SPIN]),


/*********************************************************************/
/*********************************************************************/
/*
:= REP for small basis (ie almost true tensors)
:= representation elemenst for any minimal swap (1 nsw)
*/
/*********************************************************************/
/*********************************************************************/

GREPSmall[NN,SPIN]:compute_metricV1(CoeffSmall[NN,SPIN]),

coREPSmall[NN,SPIN]:
  compute_controvariant_red_repV1(CoeffSmall[NN,SPIN], REP_T[NN,SPIN]),
  
REPSmall[NN,SPIN]:compute_reducible_rep(coREPSmall[NN,SPIN], GREPSmall[NN,SPIN]),


/*********************************************************************/
/*********************************************************************/
/*
we transfer the action of YTableaux on Big basis to small basis
ie
CoeffYTSmall[NN,SPIN][nyt]
the action of the Young operator nyt on the small vectors
when small vectors and their images are expressed on the big vector space
*/
/*********************************************************************/
/*********************************************************************/

for nusedyt:1 thru length(IRREPLIST_TO_USE) do
  (
  nyt:IRREPLIST_TO_USE[nusedyt],
  CoeffYTSmall[NN,SPIN][nyt]:
    step1_1_compute_YT_on_real_Ns_basis(CoeffSmall[NN,SPIN], NB[NN,SPIN][nyt])
  ),

/* := "BUG" of maxima
can be avoided if scalarmatrixp:false;

*/
/*****
for nyt:1 thru length(YTab[SPIN]) do
if( numberp(CoeffYTSmall[NN,SPIN][nyt]) )
then CoeffYTSmall[NN,SPIN][nyt]:matrix( [CoeffYTSmall[NN,SPIN][nyt]] ),
*****/

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:= now we exam the irreps
:= as a first attempt
:= we have done this under the assumption that one independent vector
:= contributes to only one irrep
:= it turns out that for T[7,2] there are 3 vectors
:= and using this assumption with the vectors in a certain order
:= we miss a vector
:= in facts in this order v1->A1+S v2->S v3->A2+S
:= where S is a 2-index symmetric and A1 and A2 are 2-index antisymetric
:= if we take v1 for S we miss A1
:= by removing this hypothesis it works without issues
*/
/*********************************************************************/
/*********************************************************************/

YT_is_present[NN,SPIN]: makelist( false, k,1,length(YTab[SPIN])),

all_vector_nos[NN,SPIN]:makelist(k, k,1, length(CoeffSmall[NN,SPIN]) ),

used_vectors_by_irrep[NN,SPIN]: makelist( [], k,1,length(YTab[SPIN])),

map_remaining_vectors_old_vectors[NN,SPIN]: matrix( all_vector_nos[NN,SPIN] ),

list_used_vectors[NN,SPIN]:[],

for nusedyt:1 thru length(IRREPLIST_TO_USE) do
  (
  nyt:IRREPLIST_TO_USE[nusedyt],

/* remove the vectors used in other irreps */ 
  ReducedCoeffYTSmall[NN,SPIN][nyt]:
    apply(submatrix,
      endcons( CoeffYTSmall[NN,SPIN][nyt], list_used_vectors[NN,SPIN]) ),


/*
indep vectors among ReducedCoeffYTSmall[NN,SPIN][nyt]
BUT we need ReducedCoeffYTSmall[NN,SPIN][nyt] as a  list not a matrix
*/
  Step0_Small[NN,SPIN][nyt]:compute_basis_from_coeff_set(
    makelist(ReducedCoeffYTSmall[NN,SPIN][nyt][k],
             k,1,length(ReducedCoeffYTSmall[NN,SPIN][nyt]))
    ),



print("Level=", NN, ", Spin=", SPIN, ". --> In irrep no", nyt, " we will use vectors no (in local order)",
      Step0_Small[NN,SPIN][nyt][1]),
print("Level=", NN, ", Spin=", SPIN, ". --> After irrep no", nyt, "the map is",
      map_remaining_vectors_old_vectors[NN,SPIN]),
print("Level=", NN, ", Spin=", SPIN, ". --> After irrep no", nyt, "the used vectors are",
      list_used_vectors[NN,SPIN]),

/* this irrep is present in the spectrum */
  if( length(Step0_Small[NN,SPIN][nyt][1]) > 0)
  then YT_is_present[NN,SPIN][nyt]:true,
  
  if( length(Step0_Small[NN,SPIN][nyt][1]) > 0)
  then 
    (
/* is Step0_Small[nyt][2] closed under swaps ? */
/* repeat until we do not add any new vector */
    olddim:length(Step0_Small[NN,SPIN][nyt][1]),
    oldStep1:Step0_Small[NN,SPIN][nyt],
    biggerV:true,
    for k:1 while ( biggerV ) do
      (
/* the vector space closed under swaps at the end of the procedure */    
      closed_vector_space[NN,SPIN]:[], 
      for nsw:1 thru length(REP_T[NN,SPIN]) do
        for v0 in oldStep1[2] do
          closed_vector_space[NN,SPIN]:endcons(
            list_matrix_entries ( v0 . REP_T[NN,SPIN][nsw] ),
            closed_vector_space[NN,SPIN]),
/*
:= WARNING!
:= computing the new basis implies that we may choose some vectors
:= which are in SOME symmetric group irrep 
:= BUT ae not in the original symmetric group irrep
:= eg the original [[JJ1,JJ2],[JJ3]]
:= BUT we find [[JJ1,JJ3],[JJ2]]
:= ie do not have the original symmetry under swaps which follows from
:= the use of the original Young symmetrizer
:= eg JJ1<->JJ2 is the original,  JJ1<->JJ3 is the new
:=
:= we could reproject on the wanted symmetry at the end
:= but in doing so we can miss some irrep
:=
:= ANYHOW
:= one should expect that the first n vectors correspond to n copies
:= of the nyt symmetric group irrep
:= BUT
:= this can be checked using the explict irrep of the symmetric group
:= IrrepSmall[NN,SPIN][nyt][nsw]
*/
          Step1_Small[NN,SPIN][nyt]:
	     compute_basis_from_coeff_set(closed_vector_space[NN,SPIN]),
	  newdim: length( Step1_Small[NN,SPIN][nyt][1] ),
	  biggerV: is( olddim < newdim ),
	  olddim: newdim,
	  oldStep1:Step1_Small[NN,SPIN][nyt],
print("--> Level", NN, "spin", SPIN, "in irrep no", nyt, "step", k, "new size" , olddim)
       )
       ,


/* Step1_Small[NN,SPIN][nyt][2] is a list of lists
   but we want a matrix
   which is stored into
   IrrepSmallbasis0[NN,SPIN][nyt]
   */
   IrrepSmallbasis0[NN,SPIN][nyt]:apply(matrix, Step1_Small[NN,SPIN][nyt][2]),
   IrrepSmallbasis[NN,SPIN][nyt]:
     normalize_mat_in_ZV1(IrrepSmallbasis0[NN,SPIN][nyt]),

    GSmall[NN,SPIN][nyt]:compute_metricV1(IrrepSmallbasis[NN,SPIN][nyt]),

  coIrrepSmall[NN,SPIN][nyt]:
  compute_controvariant_red_repV1(IrrepSmallbasis[NN,SPIN][nyt], REP_T[NN,SPIN]),
/*
the (sum of identical) irrep associated to Ytab[nyt]
of the symmetric group
*/
  IrrepSmall[NN,SPIN][nyt]:
  copylist( 
  compute_reducible_rep(coIrrepSmall[NN,SPIN][nyt], GSmall[NN,SPIN][nyt])
  	    )
  ),/*   if( length(Step0_Small[NN,SPIN][nyt][1]) > 0) */

  SKIP
), /* for nusedyt */


/*********************************************************************/
/* compute the descendents
these are only a piece of the irrep
since we need both descendents and ascendents
*/
/*********************************************************************/
  for k:1 thru length(IRREPLIST_TO_USE) do
    if( YT_is_present[NN,SPIN][ IRREPLIST_TO_USE[k] ] )
    then
      (
      print(k, "YTab", YTab[SPIN][ IRREPLIST_TO_USE[k] ], "compute descendents"),
      IrrepDescendents[NN, SPIN, k]:
      compute_vector_descendents(NN, SPIN,
                                 IrrepSmallbasis[NN,SPIN][ IRREPLIST_TO_USE[k] ])
      ),



/* check consistency of the results */
chk_new_basis(CoeffSmall[NN,SPIN], IrrepSmallbasis[NN,SPIN], IRREPLIST_TO_USE),

/*
show_irrep_results(IRREPLIST_TO_USE),
*/

COMPUTED_IRREPS
); /* do_brute_force_irreps(NN,SPIN,IRREPLIST_TO_USE) */







/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
aux functions
*/
/*********************************************************************/
/*********************************************************************/

/*********************************************************************/
/*********************************************************************/
/* now we check that some irreps are a basis for the small vector space */
/*********************************************************************/
/*********************************************************************/
/*
:= oldbasis0 = CoeffSmall
:= IrrepSmallbasis0
:= irrep_list0 eg [1,2,7] the number refers to the element in YTab
:= e.g. chk_new_basis(CoeffSmall[NN,SPIN], IrrepSmallbasis[NN,SPIN], [1,2,3]);
*/

chk_new_basis(oldbasis0, IrrepSmallbasis00, irrep_list0):=
block(
[ni0, ni00, k],

ni0:0,
for ni00:1 while(is( IrrepSmallbasis00[ irrep_list0[ni00] ] = zeromatrixSmall ))
do (
print("ni00=",ni00),
print(IrrepSmallbasis00[ irrep_list0[ni00] ] = zeromatrixSmall ),
print(is( IrrepSmallbasis00[ irrep_list0[ni00] ] = zeromatrixSmall ) ),
ni0:ni00
),

newbasis0:IrrepSmallbasis00[ irrep_list0[ni0+1] ],
for k:ni0+2 thru length(irrep_list0) do
  if( not IrrepSmallbasis00[ irrep_list0[k] ] = zeromatrixSmall )
  then
  newbasis0: addrow(newbasis0, IrrepSmallbasis00[ irrep_list0[k] ] ),

for nv0:1 thru length(oldbasis0) do
(
tmp00:compute_coeffs_over_basis_from_coeffsV0(oldbasis0[nv0], newbasis0),
/*
Now the rows are like
[ c(1) = 0  c(2) = 1   c(3) = 0  ]
we want [ 0 1 0]
*/
OldSmallOnIrrepSmall[NN,SPIN][nv0]:map(rhs,tmp00),

print("old vector no", nv0, " is in new basis",
  OldSmallOnIrrepSmall[NN,SPIN][nv0]),
if( OldSmallOnIrrepSmall[NN,SPIN][nv0] = [] )
then error("MISSING an element in new basis")
)

);

show_irrep_results(NN, SPIN, IRREPLIST_TO_USE):=
block(
[k, dim0],

dim0:0,
print("*********************************************************************"),
print("Level", NN, "spin", SPIN),

/* show the results */
  for k:1 thru length(IRREPLIST_TO_USE) do
    if( YT_is_present[NN,SPIN][ IRREPLIST_TO_USE[k] ] )
    then
      (
      dim0:dim0+length(IrrepSmall[NN,SPIN][ IRREPLIST_TO_USE[k] ][1]),
      print(k, "YTab", YTab[SPIN][ IRREPLIST_TO_USE[k] ],
            "dim=",
	    length(IrrepSmall[NN,SPIN][ IRREPLIST_TO_USE[k] ][1]) )
      )
    else
        print(k, "YTab", YTab[SPIN][ IRREPLIST_TO_USE[k] ], "UNSUSED"),
    /***** YT_is_present[NN,SPIN] has solve the issues
      if( is( IrrepSmall[NN,SPIN][ IRREPLIST_TO_USE[k] ] = zeromatrixSmall ) )
      then
        print(k, "YTab", YTab[SPIN][ IRREPLIST_TO_USE[k] ], "UNSUSED")
      else /* bug matrix dim 1 */
      print(k, "YTab", YTab[SPIN][ IRREPLIST_TO_USE[k] ],
            "dim= 1 Explicit irrep matrices of the basic swaps ->",
	    IrrepSmall[NN,SPIN][ IRREPLIST_TO_USE[k] ]),
******/
print(""),
print("dimension of the vector space of true tensors at level", NN,
      "and spin", SPIN, "is", length(CoeffSmall[NN,SPIN]) ),
print("---> and we can account for", dim0),
print(""),
print("all_vector numbers", all_vector_nos[NN,SPIN]),

print("old small basis, i.e. basis of true leven", NN, "spin", SPIN, "tensors on new small basis, i.e. the basis from irreps:"),
print(OldSmallOnIrrepSmall[NN,SPIN]),

RESULTS_SHOWN
);



FUNCTIONS_FOR_AUTO_COMPUTING_LOADED:true;




==> anc/maxima/86_all_N10.mat <==
/*
:= derived from compute_irreps_brute_force_explicitly.v0try1.mat
:=
:=
:= REP_T[NN,SPIN][nsw]
:= the element of the list which is
:= the representation of any minimal swap (1 nsw)
:= in the big vector space vectors, i.e. the T[NN,SPIN]
:= it is idempotent
:=
:= dimT[NN,SPIN]
:= the dimension of the big vector space T[NN,SPIN]
:= MatB[NN,SPIN]
;= list of the matrices representing the action of Young ops
:= on the Big vector space
:=
:= NB[NN,SPIN] the normalized  version so that NB^2 = NB
:=
:= CoeffSmall[NN,SPIN]
:= the small vector space vectors,
:= i.e. the vectors which do no increase the no of indexes under a boost
:= expandend on the big vector space vectors, i.e. the T[NN,SPIN]
:= and rescaled so coeffs are in Z
:= CoeffSmall0[NN,SPIN] is the unscaled version
:=
:= REPSmall[NN,SPIN][nsw]
:= the element of the list which is
:= the representation of any minimal swap (1 nsw)
:= in the small vector space vector
:= it is idempotent
:=
:= GREPSmall[NN,SPIN]  the metric in the small vector space
:= coREPSmall[NN,SPIN] the rep with one high and one low indexes
:= it is NOT idempotent
:=
:= CoeffYTSmall[NN,SPIN][nyt]
:= the action of the Young operator nyt on the small vectors
:= when small vectors and their images are expressed on the big vector space
:=
:= ReducedCoeffYTSmall[NN,SPIN][nyt]
:= a submatrix of CoeffYTSmall[NN,SPIN][nyt]
:= which represents the unused vectors in the small vector space
:= after irreps 1,2,... nyt-1 have been examined
:=
:= Step0_Small[NN,SPIN][nyt]
:= is a list with 4 elements like for NN=6 SPIN=3 nyt=2
:=                          20  34    14  14    34    20
:= [[1], [[0, - 3, 0, 3, 0, --, --, - --, --, - --, - --, - 6, 0, 6]], 
:=                          3   3     3   3     3     3
:=  [2, 3], [[0], [0]]]
:= the 1st entry is the vectors (row no) in ReducedCoeffYTSmall[NN,SPIN][nyt]
:= used as starting point for computing the irrep
;= i.e. the indep vectors in ReducedCoeffYTSmall[NN,SPIN][nyt]
:= the 2nd entry is a list of these vectors
:= the 3rd is a list of the other vector nos 
:= and the 4rd is how to decompose them on the vectors used given in the 2nd
:= entry
:= [0] means that the entry 2 (and 3) is zero
:=
:= Step1_Small[NN,SPIN][nyt]
:= is as Step0_Small[NN,SPIN][nyt]
:= but
:= the the 2nd enty is the base of the irrep
:= or better the sum of many equal irrep corresponding to YTab[nyt]
:= all the other entries have no real meaning
:= is a list with 4 elements like for NN=6 SPIN=3 nyt=2
:=                             20  34    14  14    34    20
:= [[1, 2], [[0, - 3, 0, 3, 0, --, --, - --, --, - --, - --, - 6, 0, 6], 
:=                             3   3     3   3     3     3
:=                   14    14    20    34  20  34
:= [0, 3, - 3, 0, 0, --, - --, - --, - --, --, --, 0, 6, - 6]], [3, 4], 
:=                  3     3     3     3   3   3
:= [[1, 0], [- 1, - 1]]]

:=
:= IrrepSmallbasis[NN,SPIN] is a list with elements
:= IrrepSmallbasis[NN,SPIN][nyt]
:= for any irrep (or sum of identical irreps) associated with YTab[nyt]
:= the basis computed from the seed with coeff in Z
:= IrrepSmallbasis0[NN,SPIN][nyt] with rational coeff
:= -> a square zero matrix means that the YTab[nyt] has not been used
:=
:= IrrepSmall[NN,SPIN][nyt][nsw]
:= for any irrep nyt
:= for any minimal swap (1 nsw)
:= the matrix of the action of the swap on the basis vectors
:= in IrrepSmallbasis[NN,SPIN][nyt]
:= -> a square zero matrix means that the YTab[nyt] has not been used
:=
:= all_vector_nos[NN,SPIN] the list 1 ... dim small vector space
:=
:= list_used_vector[NN,SPIN]
:=
:= used_vectors_by_irrep[NN,SPIN][nyt]
:= list of vectors (rows in )
:= used as starting point for building the irrep corresponding to
:= YTab[SPIN][nyt]
:=
:= GSmall[NN,SPIN][nyt]
:= the metric of the  IrrepSmallbasis[NN,SPIN][nyt] derived from
:= the big vector space poin of view, i.e. i.e. the T[NN,SPIN]
:=
:= coIrrepSmall[NN,SPIN][nyt]:
:= as IrrepSmall[NN,SPIN][nyt][nsw] but with one high and one low index
:=
*/

kill(all);

debugmode(true);
:lisp (setf *debugger-hook* nil)


batch("10_compute_scalar_basis.v1.mat")$

batch("12_compute_tensor_basis.v3.mat")$

batch("20_boost.v7.mat")$

batch("22_boost_increasing.v2.mat")$
if( not INCREASE_INDEXES_LOADED = true) then
error("Error loading 22_boost_increasing")$

batch("24_boost_decreasing.v4.mat")$
if( not DECREASE_INDEXES_LOADED = true) then
error("Error loading 24_boost_decreasing")$

batch("30_compute_tensors.v2.mat");
if( not COMPUTE_TENSORS_LOADED = true) then
error("Error loading 30_compute_tensors")$

batch("80_functions_for_automatically_compute_tensors.v2.mat");

/* reps and irreps */
batch("14_minimal_Young_tableau.v1.mat")$
if( not YT_DATA_LOADED = true) then
error("Error loading 14_minimal_Young_tableau")$


batch("52_aux_functions.v1.mat")$

batch("40_Young_ops.v2.mat")$
if( not YOUNG_OPS_LOADED=true )
then
error("batch 40_Young_ops")$

batch("42_exam_irreps.v1.mat")$

batch("44_compute_irreps_brute_force.v2.mat")$
if( not COMPUTE_IRREPS_BRUTE_FORCE_LOADED=true)
then
error("batch 44_compute_irreps_brute_force")$

batch("84_functions_for_automatically_compute_irreps_brute_force.v2.mat");
if( not FUNCTIONS_FOR_AUTO_COMPUTING_LOADED=true)
then
error("batch 84_functions_for_automatically_compute_irreps_brute_force")$

/* tex output */
batch("52_aux_functions.v1.mat")$
if( not AUX_FUNCTIONS_LOADED = true) then
error("Error loading 52_aux_functions")$

batch("56_aux_tex_functions_for_making_level_tex.v3.mat")$




if( not AUX_FUNCTIONS_LOADED=true )
then
error("batch aux_functions")$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/* := start computation */
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/



COMPUTE_TENSOR_DBG:false;

scalarmatrixp:false;

/*
print("**************************************************")$
YN:read("compile (y/n followed by ;)")$

if( YN = y )
then 
*/
compile(all);


/*
print("**************************************************")$
NN:read("input level (followed by ;)")$
*/
NN:10;

load(concat("Level_", NN, "_T_UpMat_DownMat.lisp"))$
load(concat("Level_", NN, "_true_tensors_Descendents.lisp"))$


/*
SPIN=N, N-1, 1, 0 are special
*/
for SPIN:NN-2 thru 2 step -1 do
do_brute_force_irreps(NN, SPIN, list_irreps_to_use[SPIN] );

for SPIN:NN-2 thru 2 step -1 do
show_irrep_results(NN, SPIN, list_irreps_to_use[SPIN] );

do_brute_force_scalar(NN);
do_brute_force_vector(NN);
do_brute_force_leading_Regge(NN);
if( NN>2) then do_brute_force_subleading_Regge(NN);



save( concat("Level_", NN, "_all.lisp"), all);

save( concat("Level_", NN, "_irrep_data.lisp"),
     Ytab, list_irreps_to_use, leading_Regge, subleading_Regge,
     T, 
     exam_level, Descendents,
     REP_T, MatB, NB,
     CoeffSmall, REPSmall, GREPSmall,  CoeffYTSmall,
     Step0_Small, Step1_Small,
     IrrepSmallbasis, IrrepSmallbasis0,
     GSmall, coIrrepSmall, IrrepSmall, YT_is_present, IrrepDescendents 
     );

make_tex_for_level(NN,
0, /* min spin */
NN, /* max spin */
0.8, /* scaling of eq.s for T */
0.8, /* scaling of matrixes */
0.8, /* scaling of symm group irrep matrixes  */

6, /* terms per line of eq.s for T*/
10, /* 10 terms per line */

true, /* normalize matrices in Z */
true, /* write states with explicit tensor structues */
true /* write irreps */
);




==> anc/maxima/86_automatically_compute_all_irreps_fo_given_level_brute_force.v2.mat <==
/*
:= derived from compute_irreps_brute_force_explicitly.v0try1.mat
:=
:=
:= REP_T[NN,SPIN][nsw]
:= the element of the list which is
:= the representation of any minimal swap (1 nsw)
:= in the big vector space vectors, i.e. the T[NN,SPIN]
:= it is idempotent
:=
:= dimT[NN,SPIN]
:= the dimension of the big vector space T[NN,SPIN]
:= MatB[NN,SPIN]
;= list of the matrices representing the action of Young ops
:= on the Big vector space
:=
:= NB[NN,SPIN] the normalized  version so that NB^2 = NB
:=
:= CoeffSmall[NN,SPIN]
:= the small vector space vectors,
:= i.e. the vectors which do no increase the no of indexes under a boost
:= expandend on the big vector space vectors, i.e. the T[NN,SPIN]
:= and rescaled so coeffs are in Z
:= CoeffSmall0[NN,SPIN] is the unscaled version
:=
:= REPSmall[NN,SPIN][nsw]
:= the element of the list which is
:= the representation of any minimal swap (1 nsw)
:= in the small vector space vector
:= it is idempotent
:=
:= GREPSmall[NN,SPIN]  the metric in the small vector space
:= coREPSmall[NN,SPIN] the rep with one high and one low indexes
:= it is NOT idempotent
:=
:= CoeffYTSmall[NN,SPIN][nyt]
:= the action of the Young operator nyt on the small vectors
:= when small vectors and their images are expressed on the big vector space
:=
:= ReducedCoeffYTSmall[NN,SPIN][nyt]
:= a submatrix of CoeffYTSmall[NN,SPIN][nyt]
:= which represents the unused vectors in the small vector space
:= after irreps 1,2,... nyt-1 have been examined
:=
:= Step0_Small[NN,SPIN][nyt]
:= is a list with 4 elements like for NN=6 SPIN=3 nyt=2
:=                          20  34    14  14    34    20
:= [[1], [[0, - 3, 0, 3, 0, --, --, - --, --, - --, - --, - 6, 0, 6]], 
:=                          3   3     3   3     3     3
:=  [2, 3], [[0], [0]]]
:= the 1st entry is the vectors (row no) in ReducedCoeffYTSmall[NN,SPIN][nyt]
:= used as starting point for computing the irrep
;= i.e. the indep vectors in ReducedCoeffYTSmall[NN,SPIN][nyt]
:= the 2nd entry is a list of these vectors
:= the 3rd is a list of the other vector nos 
:= and the 4rd is how to decompose them on the vectors used given in the 2nd
:= entry
:= [0] means that the entry 2 (and 3) is zero
:=
:= Step1_Small[NN,SPIN][nyt]
:= is as Step0_Small[NN,SPIN][nyt]
:= but
:= the the 2nd enty is the base of the irrep
:= or better the sum of many equal irrep corresponding to YTab[nyt]
:= all the other entries have no real meaning
:= is a list with 4 elements like for NN=6 SPIN=3 nyt=2
:=                             20  34    14  14    34    20
:= [[1, 2], [[0, - 3, 0, 3, 0, --, --, - --, --, - --, - --, - 6, 0, 6], 
:=                             3   3     3   3     3     3
:=                   14    14    20    34  20  34
:= [0, 3, - 3, 0, 0, --, - --, - --, - --, --, --, 0, 6, - 6]], [3, 4], 
:=                  3     3     3     3   3   3
:= [[1, 0], [- 1, - 1]]]

:=
:= IrrepSmallbasis[NN,SPIN] is a list with elements
:= IrrepSmallbasis[NN,SPIN][nyt]
:= for any irrep (or sum of identical irreps) associated with YTab[nyt]
:= the basis computed from the seed with coeff in Z
:= IrrepSmallbasis0[NN,SPIN][nyt] with rational coeff
:= -> a square zero matrix means that the YTab[nyt] has not been used
:=
:= IrrepSmall[NN,SPIN][nyt][nsw]
:= for any irrep nyt
:= for any minimal swap (1 nsw)
:= the matrix of the action of the swap on the basis vectors
:= in IrrepSmallbasis[NN,SPIN][nyt]
:= -> a square zero matrix means that the YTab[nyt] has not been used
:=
:= all_vector_nos[NN,SPIN] the list 1 ... dim small vector space
:=
:= list_used_vector[NN,SPIN]
:=
:= used_vectors_by_irrep[NN,SPIN][nyt]
:= list of vectors (rows in )
:= used as starting point for building the irrep corresponding to
:= YTab[SPIN][nyt]
:=
:= GSmall[NN,SPIN][nyt]
:= the metric of the  IrrepSmallbasis[NN,SPIN][nyt] derived from
:= the big vector space poin of view, i.e. i.e. the T[NN,SPIN]
:=
:= coIrrepSmall[NN,SPIN][nyt]:
:= as IrrepSmall[NN,SPIN][nyt][nsw] but with one high and one low index
:=
*/

kill(all);

debugmode(true);
:lisp (setf *debugger-hook* nil)


batch("10_compute_scalar_basis.v1.mat")$

batch("12_compute_tensor_basis.v3.mat")$

batch("20_boost.v7.mat")$

batch("22_boost_increasing.v2.mat")$
if( not INCREASE_INDEXES_LOADED = true) then
error("Error loading 22_boost_increasing")$

batch("24_boost_decreasing.v4.mat")$
if( not DECREASE_INDEXES_LOADED = true) then
error("Error loading 24_boost_decreasing")$

batch("30_compute_tensors.v2.mat");
if( not COMPUTE_TENSORS_LOADED = true) then
error("Error loading 30_compute_tensors")$

batch("80_functions_for_automatically_compute_tensors.v2.mat");

/* reps and irreps */
batch("14_minimal_Young_tableau.v1.mat")$
if( not YT_DATA_LOADED = true) then
error("Error loading 14_minimal_Young_tableau")$


batch("52_aux_functions.v1.mat")$

batch("40_Young_ops.v2.mat")$
if( not YOUNG_OPS_LOADED=true )
then
error("batch 40_Young_ops")$

batch("42_exam_irreps.v1.mat")$

batch("44_compute_irreps_brute_force.v2.mat")$
if( not COMPUTE_IRREPS_BRUTE_FORCE_LOADED=true)
then
error("batch 44_compute_irreps_brute_force")$

batch("84_functions_for_automatically_compute_irreps_brute_force.v2.mat");
if( not FUNCTIONS_FOR_AUTO_COMPUTING_LOADED=true)
then
error("batch 84_functions_for_automatically_compute_irreps_brute_force")$

/* tex output */
batch("52_aux_functions.v1.mat")$
if( not AUX_FUNCTIONS_LOADED = true) then
error("Error loading 52_aux_functions")$

batch("56_aux_tex_functions_for_making_level_tex.v3.mat")$




if( not AUX_FUNCTIONS_LOADED=true )
then
error("batch aux_functions")$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/* := start computation */
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/



COMPUTE_TENSOR_DBG:false;

scalarmatrixp:false;

print("**************************************************")$
YN:read("compile (y/n followed by ;)")$

if( YN = y )
then compile(all);


print("**************************************************")$
NN:read("input level (followed by ;)")$

load(concat("Level_", NN, "_T_UpMat_DownMat.lisp"))$
load(concat("Level_", NN, "_true_tensors_Descendents.lisp"))$


/*
SPIN=N, N-1, 1, 0 are special
*/
for SPIN:NN-2 thru 2 step -1 do
do_brute_force_irreps(NN, SPIN, list_irreps_to_use[SPIN] );

for SPIN:NN-2 thru 2 step -1 do
show_irrep_results(NN, SPIN, list_irreps_to_use[SPIN] );

do_brute_force_scalar(NN);
do_brute_force_vector(NN);
do_brute_force_leading_Regge(NN);
if( NN>2) then do_brute_force_subleading_Regge(NN);



save( concat("Level_", NN, "_all.lisp"), all);

save( concat("Level_", NN, "_irrep_data.lisp"),
     Ytab, list_irreps_to_use, leading_Regge, subleading_Regge,
     T, 
     exam_level, Descendents,
     REP_T, MatB, NB,
     CoeffSmall, REPSmall, GREPSmall,  CoeffYTSmall,
     Step0_Small, Step1_Small,
     IrrepSmallbasis, IrrepSmallbasis0,
     GSmall, coIrrepSmall, IrrepSmall, YT_is_present, IrrepDescendents 
     );

make_tex_for_level(NN,
0, /* min spin */
NN, /* max spin */
0.8, /* scaling of eq.s for T */
0.8, /* scaling of matrixes */
0.8, /* scaling of symm group irrep matrixes  */

6, /* terms per line of eq.s for T*/
10, /* 10 terms per line */

true, /* normalize matrices in Z */
true, /* write states with explicit tensor structues */
true /* write irreps */
);




==> anc/maxima/88_automatically_compute_all_full_irreps_for_given_level.v1.mat <==
kill(all);

debugmode(true);
:lisp (setf *debugger-hook* nil)

d:24$

batch("55_build_full_irreps.v0.mat")$

if( not BUILD_IRREPS_LOADED=true )
then
error("Error batching 55_build_full_irreps");


batch("16_irreps_we_can_build.v0.mat")$

if( not IRREPS_WE_CAN_BUILD_LOADED=true )
then
error("Error batching 16_irreps_we_can_build");

/*********************************************************************/
/*********************************************************************/
NN:-1$
for i:1 thru 3 while( not numberp(NN) or NN <3 ) do
(
print("**************************************************"),
/* */
NN:read("input level (followed by ;)") 
/* NN:10 */
)$

MAKE_ON_STATES:false;

/*
WARNING!!!!
the following load loads also functions used at the time of the saving of
lisp file so if you want a diffeent function it must be loaded AFTER
*/
load(concat("Level_", NN, "._all.lisp"))$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

Data_to_save:['MAKE_ON_STATES]$

d:24$
/*********************************************************************/
/*********************************************************************/
/*
YTab[spin0][nn]
list_irreps_to_use[spin0][nyt0] -> nn
YT_is_present[NN,spin0][ nn ] -> true/false
is nn in Irreps_we_can_build[spin0+1]? true/false

mm = index in Irreps_we_can_build[spin0+1] associated to nn
Irreps_we_can_build[spin0+1][ mm ]
Antisymmetric_irreps_we_can_build[spin0+1] [ mm ]
Data_in_irreps_we_can_build[spin0+1][nyt0][ mm ]

*/
/*********************************************************************/
/*********************************************************************/
compute_full_irreps( spin0 ):=
block(
[newlist0, tmpOrig0, tmpAnti0],

for nyt0:1 thru length(list_irreps_to_use[spin0]) do
if( YT_is_present[NN,spin0][ list_irreps_to_use[spin0][nyt0] ]  )
then
  (

  /* is an irrep we have fully built? */
  fully_built_irrep: member(list_irreps_to_use[spin0][nyt0], Irreps_we_can_build[spin0+1] ),
  if( not fully_built_irrep)
  then print("NOT compute level", NN, "spin", spin0, "irrep",
  YTab[spin0][ list_irreps_to_use[spin0][nyt0] ], "since NOT fully built"), 
  
  if( fully_built_irrep )
  then
    (
    /* if YES */
    print("Compute level", NN, "spin", spin0, "irrep",
    YTab[spin0][ list_irreps_to_use[spin0][nyt0] ]),

    nyt_index0:0,
    for k0:1 thru length(Irreps_we_can_build[spin0+1])
      while( not Irreps_we_can_build[spin0+1][k0]
             = list_irreps_to_use[spin0][nyt0] )
      do nyt_index0:k0,
    nyt_index0: nyt_index0+1, /*we exit the previous loop at -1 the desired*/
    if( nyt_index0 = length(Irreps_we_can_build[spin0+1])
        and
	not Irreps_we_can_build[spin0+1][nyt_index0]
        = list_irreps_to_use[spin0][nyt0])
    then error("cannot find", nyt0, "in", Irreps_we_can_build[spin0+1]),

    compute_irrep_descendents_and_check_norms(
    NN,
    spin0,
    YTab[spin0], /* YTab is an array so it starts at 0 and we neednt +1 */
    nyt0, /* list_irreps_to_use[spin0][nyt0], */
    MAKE_ON_STATES, /* we want the orthogonal states */
    false/* do we want to approximate sqrt() with fractions? */
    ),

    /* if antisymmetric we have to change the name
    since the previous function always returns the states with the same name
    independently of the spin */
    if( member(list_irreps_to_use[spin0][nyt0],
               Antisymmetric_irreps_we_can_build[spin0+1]) ) /* +1 because Antisymmetric_irreps_in_irreps_we_can_build is a list */
    then
      (
      print("    -> this is an antisymmetric irrep"),
      /* copy f.x. Ti1_in and so on  to anti3Ti1_in  when spin0=3 */
      newlist0:add_prefix_and_copy_array(concat(anti, spin0),
                                   Data_in_irreps_we_can_build[spin0+1][nyt_index0]),
      
      /* copy f.x. OrigTi1_in and so on  to anti2OrigTi1_in  when spin0=2
      but we do not record the new Orig-names since they are recomputed later */
      tmpOrig0:makelist( concat(Orig, state), state,
                         Data_in_irreps_we_can_build[spin0+1][nyt_index0]),
      tmpAnti0:makelist( concat(Orig, anti, spin0, state), state,
                         Data_in_irreps_we_can_build[spin0+1][nyt_index0]),
      copy_list_arrays(tmpAnti0, tmpOrig0)
      )
    else
      newlist0:Data_in_irreps_we_can_build[spin0+1][nyt_index0], /* +1 because Data_in_irreps_we_can_build is  list */
      
    Data_to_save:append(newlist0, Data_to_save),

    END_IF_FULLY
    ),
    
  END_FOR_NYT  
  ),
  
END_COMPUTE_FULL_IRREPS
)$


/* compile(all); */

Orig_data_to_save:[]$

for s0:0 thru NN do
  (
  print("Exam spin", s0),
  compute_full_irreps( s0 ),
  Orig_data_to_save:makelist( concat(Orig, state), state, Data_to_save),

  apply(save, append( [ concat("Level_", NN, "_full_built_irreps_up_to_", s0, ".lisp")],
                    Data_to_save,
                    Orig_data_to_save
		  ))

  );


Orig_data_to_save:makelist( concat(Orig, state), state, Data_to_save);

apply(save, append( [ concat("Level_", NN, "_full_built_irreps.lisp")],
                    Data_to_save,
                    Orig_data_to_save
		  )
     );



==> anc/maxima/88_automatically_compute_some_full_irreps_for_given_level.v1.mat <==
kill(all);

debugmode(true);
:lisp (setf *debugger-hook* nil)

d:24$

batch("55_build_full_irreps.v0.mat")$

if( not BUILD_IRREPS_LOADED=true )
then
error("Error batching 55_build_full_irreps");


batch("16_irreps_we_can_build.v0.mat")$

if( not IRREPS_WE_CAN_BUILD_LOADED=true )
then
error("Error batching 16_irreps_we_can_build");

/*********************************************************************/
/*********************************************************************/
NN:-1$
for i:1 thru 3 while( not numberp(NN) or NN <3 ) do
(
print("**************************************************"),
/* */
NN:read("input level (followed by ;)") 
/* NN:10 */
)$

SPIN0:-1$
for i:1 thru 3 while( not numberp(SPIN0) or SPIN0 <0 ) do
(
print("**************************************************"),
/* */
SPIN0:read("input spin  (followed by ;)") 
)$


MAKE_ON_STATES:false;

/*
WARNING!!!!
the following load loads also functions used at the time of the saving of
lisp file so if you want a diffeent function it must be loaded AFTER
*/
load(concat("Level_", NN, "._all.lisp"))$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

Data_to_save:['MAKE_ON_STATES]$

d:24$
/*********************************************************************/
/*********************************************************************/
/*
YTab[spin0][nn]
list_irreps_to_use[spin0][nyt0] -> nn
YT_is_present[NN,spin0][ nn ] -> true/false
is nn in Irreps_we_can_build[spin0+1]? true/false

mm = index in Irreps_we_can_build[spin0+1] associated to nn
Irreps_we_can_build[spin0+1][ mm ]
Antisymmetric_irreps_we_can_build[spin0+1] [ mm ]
Data_in_irreps_we_can_build[spin0+1][nyt0][ mm ]

*/
/*********************************************************************/
/*********************************************************************/
compute_full_irreps( spin0 ):=
block(
[newlist0, tmpOrig0, tmpAnti0],

for nyt0:1 thru length(list_irreps_to_use[spin0]) do
if( YT_is_present[NN,spin0][ list_irreps_to_use[spin0][nyt0] ]  )
then
  (

  /* is an irrep we have fully built? */
  fully_built_irrep: member(list_irreps_to_use[spin0][nyt0], Irreps_we_can_build[spin0+1] ),
  if( not fully_built_irrep)
  then print("NOT compute level", NN, "spin", spin0, "irrep",
  YTab[spin0][ list_irreps_to_use[spin0][nyt0] ], "since NOT fully built"), 
  
  if( fully_built_irrep )
  then
    (
    /* if YES */
    print("Compute level", NN, "spin", spin0, "irrep",
    YTab[spin0][ list_irreps_to_use[spin0][nyt0] ]),

    nyt_index0:0,
    for k0:1 thru length(Irreps_we_can_build[spin0+1])
      while( not Irreps_we_can_build[spin0+1][k0]
             = list_irreps_to_use[spin0][nyt0] )
      do nyt_index0:k0,
    nyt_index0: nyt_index0+1,
    if( nyt_index0 = length(Irreps_we_can_build[spin0+1])
        and
	not Irreps_we_can_build[spin0+1][nyt_index0]
        = list_irreps_to_use[spin0][nyt0])
    then error("cannot find", nyt0, "in", Irreps_we_can_build[spin0+1]),

    compute_irrep_descendents_and_check_norms(
    NN,
    spin0,
    YTab[spin0], /* YTab is an array so it starts at 0 and we neednt +1 */
    nyt0, /* list_irreps_to_use[spin0][nyt0], */
    MAKE_ON_STATES, /* we want the orthogonal states */
    false/* do we want to approximate sqrt() with fractions? */
    ),

    /* if antisymmetric we have to change the name
    since the previous function always returns the states with the same name
    independently of the spin */
    if( member(list_irreps_to_use[spin0][nyt0],
               Antisymmetric_irreps_we_can_build[spin0+1]) ) /* +1 because Antisymmetric_irreps_in_irreps_we_can_build is a list */
    then
      (
      print("    -> this is an antisymmetric irrep"),
      /* copy f.x. Ti1_in and so on  to anti3Ti1_in  when spin0=3 */
      newlist0:add_prefix_and_copy_array(concat(anti, spin0),
                                   Data_in_irreps_we_can_build[spin0+1][nyt_index0]),
      
      /* copy f.x. OrigTi1_in and so on  to anti2OrigTi1_in  when spin0=2
      but we do not record the new Orig-names since they are recomputed later */
      tmpOrig0:makelist( concat(Orig, state), state,
                         Data_in_irreps_we_can_build[spin0+1][nyt_index0]),
      tmpAnti0:makelist( concat(Orig, anti, spin0, state), state,
                         Data_in_irreps_we_can_build[spin0+1][nyt_index0]),
      copy_list_arrays(tmpAnti0, tmpOrig0)
      )
    else
      newlist0:Data_in_irreps_we_can_build[spin0+1][nyt_index0], /* +1 because Data_in_irreps_we_can_build is  list */
      
    Data_to_save:append(newlist0, Data_to_save),

    END_IF_FULLY
    ),
    
  END_FOR_NYT  
  ),
  
END_COMPUTE_FULL_IRREPS
)$


/* compile(all); */

Orig_data_to_save:[]$

for s0:SPIN0 thru SPIN0 do
  (
  print("Exam spin", s0),
  compute_full_irreps( s0 ),

/**
apply(save, append( [ concat("Level_", NN, "_full_built_irreps_up_to_", s0, ".lisp")],
                    Data_to_save,
                    Orig_data_to_save
		  ))

  );


Orig_data_to_save:makelist( concat(Orig, state), state, Data_to_save);

apply(save, append( [ concat("Level_", NN, "_full_built_irreps.lisp")],
                    Data_to_save,
                    Orig_data_to_save
		  ),
**/
END_SPIN0
     );



==> anc/maxima/88_automatically_compute_some_full_irreps_for_given_level_L10.v1.mat <==
kill(all);

debugmode(true);
:lisp (setf *debugger-hook* nil)

d:24$

batch("55_build_full_irreps.v0.mat")$

if( not BUILD_IRREPS_LOADED=true )
then
error("Error batching 55_build_full_irreps");


batch("16_irreps_we_can_build.v0.mat")$

if( not IRREPS_WE_CAN_BUILD_LOADED=true )
then
error("Error batching 16_irreps_we_can_build");

/*********************************************************************/
/*********************************************************************/
NN:-1$
for i:1 thru 3 while( not numberp(NN) or NN <3 ) do
(
print("**************************************************"),
/* */
NN:read("input level (followed by ;)") 
/* NN:10 */
)$

SPIN0:-1$
for i:1 thru 3 while( not numberp(SPIN0) or SPIN0 <0 ) do
(
print("**************************************************"),
/* */
SPIN0:read("input spin  (followed by ;)") 
)$


MAKE_ON_STATES:false;

Data_to_save:['MAKE_ON_STATES]$

/*********************************************************************/
/*********************************************************************/
/*
WARNING!!!!
the following load loads also functions used at the time of the saving of
lisp file so if you want a diffeent function it must be loaded AFTER
*/
load(concat("Level_", NN, "._all.lisp"))$

if(SPIN0>0)
then
load(concat("Level_", NN, "_full_built_irreps_up_to_", SPIN0-1, ".lisp"));
full_irreps_arrays:arrays;
len_full_irreps_arrays:length(full_irreps_arrays);
for nstate0:1 thru  len_full_irreps_arrays do
  (
  state0: full_irreps_arrays[nstate0],
  print("copying", nstate0, state0),
  info0:apply(arrayinfo, [state0]),
  if( info0[2] = 1 ) then /* 1 dim array */
  for n0:1 thru length(info0)-2 do
    arraysetapply( concat(Orig, state0), [n0],
                   arrayapply( state0, [n0]) ),
/**
  apply(array, [concat(Orig, state0), length(info0)-2]),
  fillarray(concat(Orig, state0), state0),
**/

END_FOR_STATE0
  );
		   
Data_to_save:append(arrays, values, Data_to_save);

Orig_data_to_save:makelist( concat(Orig, state), state, Data_to_save);







/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

d:24$
/*********************************************************************/
/*********************************************************************/
/*
YTab[spin0][nn]
list_irreps_to_use[spin0][nyt0] -> nn
YT_is_present[NN,spin0][ nn ] -> true/false
is nn in Irreps_we_can_build[spin0+1]? true/false

mm = index in Irreps_we_can_build[spin0+1] associated to nn
Irreps_we_can_build[spin0+1][ mm ]
Antisymmetric_irreps_we_can_build[spin0+1] [ mm ]
Data_in_irreps_we_can_build[spin0+1][nyt0][ mm ]

*/
/*********************************************************************/
/*********************************************************************/
compute_full_irreps( spin0 ):=
block(
[newlist0, tmpOrig0, tmpAnti0],

for nyt0:1 thru length(list_irreps_to_use[spin0]) do
if( YT_is_present[NN,spin0][ list_irreps_to_use[spin0][nyt0] ]  )
then
  (

  /* is an irrep we have fully built? */
  fully_built_irrep: member(list_irreps_to_use[spin0][nyt0], Irreps_we_can_build[spin0+1] ),
  if( not fully_built_irrep)
  then print("NOT compute level", NN, "spin", spin0, "irrep",
  YTab[spin0][ list_irreps_to_use[spin0][nyt0] ], "since NOT fully built"), 
  
  if( fully_built_irrep )
  then
    (
    /* if YES */
    print("Compute level", NN, "spin", spin0, "irrep",
    YTab[spin0][ list_irreps_to_use[spin0][nyt0] ]),

    nyt_index0:0,
    for k0:1 thru length(Irreps_we_can_build[spin0+1])
      while( not Irreps_we_can_build[spin0+1][k0]
             = list_irreps_to_use[spin0][nyt0] )
      do nyt_index0:k0,
    nyt_index0: nyt_index0+1,
    if( nyt_index0 = length(Irreps_we_can_build[spin0+1])
        and
	not Irreps_we_can_build[spin0+1][nyt_index0]
        = list_irreps_to_use[spin0][nyt0])
    then error("cannot find", nyt0, "in", Irreps_we_can_build[spin0+1]),

    compute_irrep_descendents_and_check_norms(
    NN,
    spin0,
    YTab[spin0], /* YTab is an array so it starts at 0 and we neednt +1 */
    nyt0, /* list_irreps_to_use[spin0][nyt0], */
    MAKE_ON_STATES, /* we want the orthogonal states */
    false/* do we want to approximate sqrt() with fractions? */
    ),

    /* if antisymmetric we have to change the name
    since the previous function always returns the states with the same name
    independently of the spin */
    if( member(list_irreps_to_use[spin0][nyt0],
               Antisymmetric_irreps_we_can_build[spin0+1]) ) /* +1 because Antisymmetric_irreps_in_irreps_we_can_build is a list */
    then
      (
      print("    -> this is an antisymmetric irrep"),
      /* copy f.x. Ti1_in and so on  to anti3Ti1_in  when spin0=3 */
      newlist0:add_prefix_and_copy_array(concat(anti, spin0),
                                   Data_in_irreps_we_can_build[spin0+1][nyt_index0]),
      
      /* copy f.x. OrigTi1_in and so on  to anti2OrigTi1_in  when spin0=2
      but we do not record the new Orig-names since they are recomputed later */
      tmpOrig0:makelist( concat(Orig, state), state,
                         Data_in_irreps_we_can_build[spin0+1][nyt_index0]),
      tmpAnti0:makelist( concat(Orig, anti, spin0, state), state,
                         Data_in_irreps_we_can_build[spin0+1][nyt_index0]),
      copy_list_arrays(tmpAnti0, tmpOrig0)
      )
    else
      newlist0:Data_in_irreps_we_can_build[spin0+1][nyt_index0], /* +1 because Data_in_irreps_we_can_build is  list */
      
    Data_to_save:append(newlist0, Data_to_save),

    END_IF_FULLY
    ),
    
  END_FOR_NYT  
  ),
  
END_COMPUTE_FULL_IRREPS
)$


/* compile(all); */

Orig_data_to_save:[]$

for s0:SPIN0 thru SPIN0 do
  (
  print("Exam spin", s0),
  compute_full_irreps( s0 ),

/****/
  Orig_data_to_save:makelist( concat(Orig, state), state, Data_to_save),
  apply(save, append( [ concat("Level_", NN, "_full_built_irreps_up_to_", s0, ".lisp")],
                    Data_to_save,
                    Orig_data_to_save
		  )),
END_SPIN0
  );


Orig_data_to_save:makelist( concat(Orig, state), state, Data_to_save);

apply(save, append( [ concat("Level_", NN, "_full_built_irreps.lisp")],
                    Data_to_save,
                    Orig_data_to_save
		    )
/****/
     );



==> anc/maxima/90_make_tex_table_with_true_tensors_space_vectors_dim.v0.mat <==
kill(all);


do_tex_table(Nmin, Nmax, smin, smax):=
block(

dimTtrue:zeromatrix(Nmax+1, smax+1),


/* GL(0) */
dimTtrue[0+1,0+1]:1,

/* GL(1) */
dimTtrue[1+1,1+1]:1,
dimTtrue[1+1,0+1]:1,

/* GL(2) */
dimTtrue[2+1,2+1]:1,
dimTtrue[2+1,1+1]:1,
dimTtrue[2+1,0+1]:0,



for NN:max(3,Nmin) thru Nmax do
  (
  load(concat("Level_", NN, "_true_tensors_Descendents.lisp") ),

  dimTtrue[NN+1,NN+1]:1,
  dimTtrue[NN+1,NN-1+1]:NN-2,

  for ss:0 thru NN-2 do
    dimTtrue[NN+1,ss+1]: length(exam_level[NN,ss][4])
    
  ),

tex_string:"
\\begin{equation} 
\\begin{array}{ 
c ||",

/* header */
for NN:Nmin thru Nmax do
tex_string:concat(tex_string,
"
c |
"),

tex_string:concat(tex_string,
"
}
\\\\
s &"),

for NN:Nmin thru Nmax-1 do
tex_string:concat(tex_string,
"
N= ", NN, " &
"),

tex_string:concat(tex_string,
"
N= ", Nmax, "
"),

tex_string:concat(tex_string,
"
\\\\ \\hline
")
,
/* body */

for ss:smin thru smax do
  (
  tex_string:concat(tex_string,
ss, " &
"),


  for nn:Nmin thru Nmax-1 do
    tex_string:concat(tex_string,
if(dimTtrue[nn+1,ss+1]>0) then dimTtrue[nn+1,ss+1] else "",
" &
"),

  tex_string:concat(tex_string,
if(dimTtrue[Nmax+1,ss+1]>0) then dimTtrue[Nmax+1,ss+1] else "",
" 
"),

  tex_string:concat(tex_string,
"
\\\\ \\hline
") 
), /* for ss */



/* footer */

tex_string:concat(tex_string,
"
\\end{array} 
\\end{equation}

"),

END_MAKE_TABLE
);





==> anc/maxima/92_make_latex_given_level_and_range_spin_V1.v1.mat <==
kill(all);

debugmode(true);
:lisp (setf *debugger-hook* nil)

d:24$

batch("56_aux_tex_functions_for_making_level_tex_V1.v4.mat")$

if( not AUX_TEX_LEVEL_LOADED=true )
then
error("Error batching 56_aux_tex_functions_for_making_level_tex_V1");

/*********************************************************************/
/*********************************************************************/
NN:-1$
for i:1 thru 3 while( not numberp(NN) or NN <3 ) do
(
print("**************************************************"),
NN:read("input level (followed by ;)")
)$

/*
WARNING!!!!
the following load loads also functions used at the time of the saving of
lisp file so if you want a diffeent function it must be loaded AFTER
*/
load(concat("Level_", NN, "._all.lisp"))$

load(concat("Level_", NN, "_full_built_irreps.lisp"))$

/*********************************************************************/
/*********************************************************************/
Smin:-1$
for i:1 thru 3 while( not numberp(Smin) or Smin <0 ) do
(
print("**************************************************"),
Smin:read("Minimal spin (followed by ;)")
)$


/*********************************************************************/
/*********************************************************************/
Smax:-1$
for i:1 thru 3 while( not numberp(Smin) or Smax<Smin or Smax>NN ) do
(
print("**************************************************"),
Smax:read("Maximal spin (followed by ;)")
)$


/*********************************************************************/
/*********************************************************************/
Nterms_line:-1$
for i:1 thru 3 while( not numberp(Nterms_line) or Nterms_line<0 ) do
(
print("**************************************************"),
Nterms_line:read("Number of columns for piece of matrix (followed by ;)")
)$


/*********************************************************************/
/*********************************************************************/
scaling_box_value:-1$
for i:1 thru 3 while( not numberp(scaling_box_value)
or scaling_box_value<0.0 or scaling_box_value>1.0 ) do
(
print("**************************************************"),
scaling_box_value:read("scaling_box_value (suggested 0.8 followed by ;)")
)$


/*********************************************************************/
/*********************************************************************/
in_Z_flag:-1$
for i:1 thru 3 while( not (in_Z_flag=y or in_Z_flag=n) ) do
(
print("**************************************************"),
in_Z_flag:read("Normalize matrices in Z (y/n followed by ;)")
)$


if(in_Z_flag=n) then in_Z_flag:false else in_Z_flag:true$

with_tensor_flag:true$

/* see 56_aux_tex_functions_for_making_level_tex */
make_tex_for_level_V1(NN, Smin, Smax,
scaling_box_value,
scaling_box_value,
scaling_box_value,

Nterms_line,
Nterms_line,

in_Z_flag,
with_tensor_flag,
true /* print the symm group irrep */
);


==> anc/maxima/94_mk_tex_scalars.v3.mat <==
/*

BUG: 2^11*3^3-> NOT 2^{11} resolved with regex

there are the variables
S[n]
lenS[n]
exam_level[n]
[1] eqs
[2] variables
[3] solutions
[4] %rnum_lis, i.e. the list of free variables
[5] eqs in matrix form


In order to eliminate p(1,1)^4 whis is associate with leading order Regge
expand(
ratsimp( coeff(sc[8][1], p(1,1)^4) *sc[8][2] - coeff(sc[8][2], p(1,1)^4) *sc[8][1] )
);

factor_coeff( expand( ratsimp( coeff(sc[8][1], p(1,1)^4) *sc[8][2] - coeff(sc[8][2], p(1,1)^4) *sc[8][1] ) ) );

*/

kill(all);

scalarmatrixp:false;

load("sregex"); /* for replacing 2^11 -> 2^{11} */

/*********************************************************************/
/*********************************************************************/
DBG:false;

Nmin:4;
Nmax:10;


/* p(1,2)^3 -> (1,2)^3 */
texput(p,"");

/* to write the tex file */

WRITE:false;
WRITE:true;

/* to write the coeffs in a factorized form */
FACTOR:true;

FILENAME:concat("Scalars_from_", Nmin, "_up_to_", Nmax, ".tex");

/*********************************************************************/
/*********************************************************************/

Printf_N_terms(outstream, x, Nterms):=block(
LL:length(x),
print("-->SC=",x),
for n:1 thru LL step Nterms do
  (
  sum0:sum(inpart(x,k), k,n,min(n+Nterms-1,LL) ),
  print("-->sum0=", sum0),
/*
if the first term has a negative number
it is better not to put a +
*/
  for nt:1 thru  min(n+Nterms-1,LL)-n+1 do /* Nterms-1 do */
  (
  if(   min(n+Nterms-1,LL)-n > 0 ) /* Nterms> 1) */
  then
  /* if I use inpart I get the last term!! */
  term0:part(sum0,nt)
  else
  term0:sum0
  ,
  symbolplus0:"+"
  ,
  if( is( inpart(term0,0)= "*" )
      and
      numberp(inpart(term0,1))
      and
      inpart(term0,1) < 0
      )
  then       
  symbolplus0:""
  ,
  print("  term no", nt, "in line", term0, "+?",symbolplus0)
  ,
  if( is( inpart(term0,0)= "*" )
      and
      numberp(inpart(term0,1))
    )
  then
  (
  coeff_factorized0: inpart(term0,1),
  term0: ratsimp( term0/ inpart(term0,1) )
  )
  /*
  else
  (
  coeff_factorized0: ""
  )
  */
  ,
  if(nt=1)
  then
  printf(outstream,"~a~a&\\, ~a ", symbolplus0, coeff_factorized0, tex1(term0) )
  else
  printf(outstream,"~a~a\\, ~a ", symbolplus0, coeff_factorized0, tex1(term0) )
  
  ) /* for nt */
  ,
  printf(outstream,"~%~a~%","\\nonumber\\\\")
 ) /* for */ 
);



Printf_N_terms_factorized(outstream, x, Nterms):=block(
LL:length(x),
for n:1 thru LL step Nterms do
  (
  sum0:sum(inpart(x,k), k,n,min(n+Nterms-1,LL) ),
  print("--> factor sum0=", sum0),
/*
if the first term has a negative number
it is better not to put a +
*/
  for nt:1 thru min(n+Nterms-1,LL)-n+1 do /* Nterms-1 do */
  (
  if( min(n+Nterms-1,LL)-n > 0 ) /* Nterms> 1) */
  then
  /* if I use inpart I get the last term!! */
  term0:part(sum0,nt)
  else
  term0:sum0
  ,
  symbolplus0:"+"
  ,
  if( is( inpart(term0,0)= "*" )
      and
      numberp(inpart(term0,1))
      and
      inpart(term0,1) < 0
      )
  then       
  symbolplus0:""
  ,
  print("  factor term no", nt, "in line", term0, "+?",symbolplus0)
  ,
  if( is( inpart(term0,0)= "*" )
      and
      numberp(inpart(term0,1))
    )
  then
  (
  coeff_factorized0: factor( inpart(term0,1)),
  term0: ratsimp( term0/ inpart(term0,1) )
  )
  else
  (
  coeff_factorized0: ""
  )
  ,
  /***
  regex_subst("^{\\1}", "\\^([0-9]+)", "12^34*4^3");
                           12^{34}*4^{3}
  ***/			   
  coeff_factorized0: regex_subst("^{\\1}", "\\^([0-9]+)",
  string(coeff_factorized0) ), 
  
  if(nt=1)
  then
  printf(outstream,"~a~a&\\, ~a ", symbolplus0, coeff_factorized0, tex1(term0) )
  else
  printf(outstream,"~a~a\\, ~a ", symbolplus0, coeff_factorized0, tex1(term0) )
  
  ) /* for nt */
  ,
  printf(outstream,"~%~a~%","\\nonumber\\\\")
 ) /* for */ 
);





/*********************************************************************/
/*********************************************************************/



for N:Nmin thru Nmax  do
 (
 print(" Loading data for level", N),
 
 /* for the explicit tensors */
 load( concat("Level_", N, "_true_tensors_Descendents.lisp") ),

/*
 to have an idea of what is inside
 grind( IrrepDescendents[6,2,1] );
[[6,2,
matrix([8064,-6210,-549,1080,1080,108,-1344,-1344,432,432,0,0,-392],
         [18,-15,-3,0,0,-24,12,12,-6,-6,60,60,-104])],
 [6,1,
  matrix([-48192,30528,6000,-20880,10260,990,-320,10320,-2832],
         [-144,96,0,-60,-30,30,160,-60,-24])],
 [6,0,
  matrix([-990,-23360,-32580,-31680,-77520,-162560,476480],
         [-30,-320,90,-60,-240,-320,1160])]]$

or for our scalar case
grind( IrrepDescendents[8,0,1]);

[[8,0,
  matrix([480,0,10560,36960,-9600,-105600,86400,0,15360,0,0,147840,-38400,
          -163200,0,9600],
         [157,2720,1924,-1636,-4160,8960,-2560,5120,27904,-12160,-36640,83856,
          8960,-97920,9600,0])]]$

 */
  load( concat("Level_", N, "._irrep_data.lisp") ),

/* each time we load a level we cancel the previous */
scalar_is_present[N]:YT_is_present[N,0][1],
No_scalars[N]:length(exam_level[N,0][4]),

/* if there is a scalar */
  if( YT_is_present[N,0][1] )
  then
    (
    sc[N]:  IrrepDescendents[N,0,1][1][3] . T[N, 0], 
    for NR:1 thru length(exam_level[N,0][4]) do
      (
      print("level", N,"; scalar no", NR, sc[N][NR,1])
      )
    )
);





/*********************************************************************/
/*********************************************************************/
/* write tex file */
/*********************************************************************/
/*********************************************************************/

if(WRITE) then
(
TexStream:openw(FILENAME),

printf(TexStream,
"\\documentclass[a4paper,11pt]{article}
\\usepackage{amsmath}
\\usepackage{amssymb}
\\usepackage{amsfonts}
\\usepackage{ytableau}

\\usepackage{graphicx} % for scalebox

\\setcounter{MaxMatrixCols}{30}

\\begin{document}
"),


for N:Nmin thru Nmax  do
if( scalar_is_present[N] )
then
(

for NR:1 thru No_scalars[N] do
  (
  
  printf(TexStream, "~a~%","\\begin{align*}"),

  printf(TexStream, "~a~a~a~a~a~%~a~%",
  "{S}^{[",
  tex1(N),
  ",",
  tex1(NR),
  "]}",
  "=" ),


  Printf_N_terms(TexStream, sc[N][NR,1], if(N<=6) then 4 else 3 ),
  
  if(FACTOR) then
    (
   /*
    printf(TexStream, "~a~%~a~%", 
    "\\nonumber\\\\",
    "=&"
    ),
    */
    printf(TexStream, "="),
    Printf_N_terms_factorized(TexStream, sc[N][NR,1], if(N<=6) then 4 else 3 )
    ),
    
  printf(TexStream, "~a~%~%","\\end{align*}")
  ) /* for NR */
), /* if present */

printf(TexStream,"~% \\end{document} ~%"),

close(TexStream)
); /* if(WRITE */




==> anc/maxima/dim_so_irreps.v1.mat <==
/*

irreps.v0.m

 */

kill(all);

/* d odd */
d:25;
Nd:floor(d/2);

	 

r:makelist(d/2-i, i,1,Nd);

l:makelist(0, i,1,Nd);

dim( list_l ):=
  block([l, len0 ,R, Pm, Pp],
  
  R:makelist(0, i,1,Nd),
  R:r+list_l,
   
   Pm:1,
   for i:1 thru (Nd-1) do for j:i+1 thru Nd do
				Pm:Pm*(R[i]-R[j])/(r[i]-r[j]),

   Pp:1,
   for i:1 thru (Nd-1) do for j:i+1 thru Nd do
				Pp:Pp*(R[i]+R[j])/(r[i]+r[j]),
   Pd:1,	
   for i:1 thru Nd do 
	 Pd:Pd*R[i]/r[i],

   return(Pp*Pm*Pd)
   );

print("*********************************************************************")$
print("Modify the l of Young tableau and then dim(l)");

l7: makelist(0, i,1,Nd)$
l7[1]:7$

l61: makelist(0, i,1,Nd)$
l61[1]:6$ l61[2]:1$

l52: makelist(0, i,1,Nd)$
l52[1]:5$ l52[2]:2$

l43: makelist(0, i,1,Nd)$
l43[1]:4$ l43[2]:3$

l511: makelist(0, i,1,Nd)$
l511[1]:5$ l511[2]:1$ l511[3]:1$


l8: makelist(0, i,1,Nd)$
l8[1]:8$

l71: makelist(0, i,1,Nd)$
l71[1]:7$ l71[2]:1$

l62: makelist(0, i,1,Nd)$
l62[1]:6$ l62[2]:2$


l9: makelist(0, i,1,Nd)$
l9[1]:9$

l81: makelist(0, i,1,Nd)$
l81[1]:8$ l81[2]:1$


l10: makelist(0, i,1,Nd)$
l10[1]:10$


list_irrep:[l7,l61,l52,l43,l511,l8,l71,l62,l9,l81,l10];
for x in list_irrep do ( print("irrep=",x), print("dim=",dim(x)));




==> anc/tex_Level_3_10/Level_3_from_spin_0_to_2_V1.tex <==
\documentclass[a4paper,11pt]{article}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{amsfonts}
\usepackage{ytableau}

\usepackage{graphicx} % for scalebox

\usepackage{geometry}

\setcounter{MaxMatrixCols}{30}

\newcommand{\myscaleT}{\scalebox{ 0.8 }}
\newcommand{\myscaleM}{\scalebox{ 0.8 }}
\newcommand{\myscaleR}{\scalebox{ 0.8 }}

\newcommand{\sN}[1]{ {[ #1 ]} }

\usepackage{ytableau}

\newcommand\Ytr[3]{
  {\begin{ytableau}
      #1 & #2 & #3
   \end{ytableau}
  }
  }

\newcommand\Yto[3]{
  {\begin{ytableau}
      #1 & #2 \\
      #3
   \end{ytableau}
  }
  }

\newcommand\Yt[2]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }
  }
\newcommand\Ytfrom[3]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }_{(#3)}
  }

\newcommand\Yo[1]{
  {\begin{ytableau}
      #1 
   \end{ytableau}
  }
  }

\newcommand\Yoo[2]{
  {\begin{ytableau}
      #1 \\ #2 
   \end{ytableau}
  }
  }

\newcommand\Yooo[3]{
  {\begin{ytableau}
      #1 \\ #2 \\ #3
   \end{ytableau}
  }
  }

\newcommand\Ysymm[1]{
  {\begin{ytableau}
      1 & 2 &\none[\dots] & \scriptstyle #1 
   \end{ytableau}
  }
  }


\begin{document}

\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \scriptsize
\section{Level 3}

In the following we give
either all states for some chosen $SO(*)$ irreps
or the explicit top level states in $GL(*)$ irreps.
In both case states are in the rest frame.
This means that for $GL(*)$ traces must still be subtracted
when some indexes are equal
and the states can be boosted as discussed in the main text.
\subsection{Basis}

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{3,0}=
&
\left( 
\begin{matrix}
\left(2 , 1\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{3,1}=
&
\left( 
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{1}}),
&
({3}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{3,2}=
&
\left( 
\begin{matrix}
({1}^{i_{2}})\,({2}^{i_{1}}),
&
({1}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

\subsection{$SO(25)$ tensors with 0 indexes}

No irreps with spin 0 are present.


\subsection{$SO(25)$ tensors with 1 indexes}

No irreps with spin 1 are present.


\subsection{$SO(25)$ tensors with 2 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{3,\, s}$ with $ 0 \le s \le 2$
given above.

\subsubsection{Irrep $ \ydiagram{1,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 2 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=3,\, s=2->2} }=
 &
\left( 
\begin{matrix}
1
&
-1
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 2 vectors

%% begin of irrep matrices  spin 2 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 2 

%% begin full irrep 2 of level 3 spin 2  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yoo {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-({1}^{i_{2}})\,({2}^{i_{1}})
&
+({1}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yoo 1 {i_1} } _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{\left(1 , 1\right)\,({1}^{i_{1}})}\over{4}}
&
+{{({3}^{i_{1}})}\over{2}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yoo I J _{(n=1 )} \rangle \, \parallel^2
          =
Origanti2N2_n[1]
.
\end{equation}%% end full irrep 2 of level 3 spin 2  with tensors


 \end{document}


==> anc/tex_Level_3_10/Level_3_from_spin_0_to_3_V1.tex <==
\documentclass[a4paper,11pt]{article}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{amsfonts}
\usepackage{ytableau}

\usepackage{graphicx} % for scalebox

\usepackage{geometry}

\setcounter{MaxMatrixCols}{30}

\newcommand{\myscaleT}{\scalebox{ 0.8 }}
\newcommand{\myscaleM}{\scalebox{ 0.8 }}
\newcommand{\myscaleR}{\scalebox{ 0.8 }}

\newcommand{\sN}[1]{ {[ #1 ]} }

\usepackage{ytableau}

\newcommand\Ytr[3]{
  {\begin{ytableau}
      #1 & #2 & #3
   \end{ytableau}
  }
  }

\newcommand\Yto[3]{
  {\begin{ytableau}
      #1 & #2 \\
      #3
   \end{ytableau}
  }
  }

\newcommand\Yt[2]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }
  }
\newcommand\Ytfrom[3]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }_{(#3)}
  }

\newcommand\Yo[1]{
  {\begin{ytableau}
      #1 
   \end{ytableau}
  }
  }

\newcommand\Yoo[2]{
  {\begin{ytableau}
      #1 \\ #2 
   \end{ytableau}
  }
  }

\newcommand\Yooo[3]{
  {\begin{ytableau}
      #1 \\ #2 \\ #3
   \end{ytableau}
  }
  }

\newcommand\Ysymm[1]{
  {\begin{ytableau}
      1 & 2 &\none[\dots] & \scriptstyle #1 
   \end{ytableau}
  }
  }


\begin{document}

\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \scriptsize
\section{Level 3}

In the following we give
either all states for some chosen $SO(*)$ irreps
or the explicit top level states in $GL(*)$ irreps.
In both case states are in the rest frame.
This means that for $GL(*)$ traces must still be subtracted
when some indexes are equal
and the states can be boosted as discussed in the main text.
\subsection{Basis}

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{3,0}=
&
\left( 
\begin{matrix}
\left(2 , 1\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{3,1}=
&
\left( 
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{1}}),
&
({3}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{3,2}=
&
\left( 
\begin{matrix}
({1}^{i_{2}})\,({2}^{i_{1}}),
&
({1}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{3,3}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

\subsection{$SO(25)$ tensors with 0 indexes}

No irreps with spin 0 are present.


\subsection{$SO(25)$ tensors with 1 indexes}

No irreps with spin 1 are present.


\subsection{$SO(25)$ tensors with 2 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{3,\, s}$ with $ 0 \le s \le 2$
given above.

\subsubsection{Irrep $ \ydiagram{1,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 2 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=3,\, s=2->2} }=
 &
\left( 
\begin{matrix}
1
&
-1
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 2 vectors

%% begin of irrep matrices  spin 2 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 2 

%% begin full irrep 2 of level 3 spin 2  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yoo {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-({1}^{i_{2}})\,({2}^{i_{1}})
&
+({1}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yoo 1 {i_1} } _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{\left(1 , 1\right)\,({1}^{i_{1}})}\over{4}}
&
+{{({3}^{i_{1}})}\over{2}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yoo I J _{(n=1 )} \rangle \, \parallel^2
          =
Origanti2N2_n[1]
.
\end{equation}%% end full irrep 2 of level 3 spin 2  with tensors

\subsection{$SO(25)$ tensors with 3 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{3,\, s}$ with $ 0 \le s \le 3$
given above.

\subsubsection{Irrep $ \ydiagram{3} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 3 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=3,\, s=3->3} }=
 &
\left( 
\begin{matrix}
1
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 3 vectors

%% begin of irrep matrices  spin 3 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 

%% begin full irrep 1 of level 3 spin 3  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_2} {i_3}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr 1 {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{({1}^{i_{2}})\,({2}^{i_{1}})}\over{2}}
&
+{{({1}^{i_{1}})\,({2}^{i_{2}})}\over{2}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_1} {i_2}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{\left(1 , 1\right)\,({1}^{i_{2}})}\over{16}}
&
-{{({1}^{i_{1}})^2\,({1}^{i_{2}})}\over{2}}
&
+{{3\,({3}^{i_{2}})}\over{8}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {1} {i_1} {i_1}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{\left(2 , 1\right)}\over{2^{{{5}\over{2}}}\,\sqrt{3}}}
&
+{{\sqrt{3}\,({1}^{i_{1}})\,({2}^{i_{1}})}\over{2^{{{3}\over{2}}}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Ytr I J K_{(n=1 )} \rangle \, \parallel^2
          =
OrigN234[1]
.
\end{equation}%% end full irrep 1 of level 3 spin 3  with tensors


 \end{document}


==> anc/tex_Level_3_10/Level_4_from_spin_0_to_4_V1.tex <==
\documentclass[a4paper,11pt]{article}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{amsfonts}
\usepackage{ytableau}

\usepackage{graphicx} % for scalebox

\usepackage{geometry}

\setcounter{MaxMatrixCols}{30}

\newcommand{\myscaleT}{\scalebox{ 0.8 }}
\newcommand{\myscaleM}{\scalebox{ 0.8 }}
\newcommand{\myscaleR}{\scalebox{ 0.8 }}

\newcommand{\sN}[1]{ {[ #1 ]} }

\usepackage{ytableau}

\newcommand\Ytr[3]{
  {\begin{ytableau}
      #1 & #2 & #3
   \end{ytableau}
  }
  }

\newcommand\Yto[3]{
  {\begin{ytableau}
      #1 & #2 \\
      #3
   \end{ytableau}
  }
  }

\newcommand\Yt[2]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }
  }
\newcommand\Ytfrom[3]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }_{(#3)}
  }

\newcommand\Yo[1]{
  {\begin{ytableau}
      #1 
   \end{ytableau}
  }
  }

\newcommand\Yoo[2]{
  {\begin{ytableau}
      #1 \\ #2 
   \end{ytableau}
  }
  }

\newcommand\Yooo[3]{
  {\begin{ytableau}
      #1 \\ #2 \\ #3
   \end{ytableau}
  }
  }

\newcommand\Ysymm[1]{
  {\begin{ytableau}
      1 & 2 &\none[\dots] & \scriptstyle #1 
   \end{ytableau}
  }
  }


\begin{document}

\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \scriptsize
\section{Level 4}

In the following we give
either all states for some chosen $SO(*)$ irreps
or the explicit top level states in $GL(*)$ irreps.
In both case states are in the rest frame.
This means that for $GL(*)$ traces must still be subtracted
when some indexes are equal
and the states can be boosted as discussed in the main text.
\subsection{Basis}

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{4,0}=
&
\left( 
\begin{matrix}
\left(1 , 1\right)^2,
&
\left(2 , 2\right),
&
\left(3 , 1\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{4,1}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,\left(2 , 1\right),
&
\left(1 , 1\right)\,({2}^{i_{1}}),
&
({4}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{4,2}=
&
\left( 
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}}),
&
({2}^{i_{1}})\,({2}^{i_{2}}),
&
({1}^{i_{2}})\,({3}^{i_{1}}),
&
({1}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{4,3}=
&
\left( 
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{4,4}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

\subsection{$SO(25)$ tensors with 0 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{4,\, s}$ with $ 0 \le s \le 0$
given above.

\subsubsection{Irrep $ \ydiagram{0} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 0 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=4,\, s=0->0} }=
 &
\left( 
\begin{matrix}
-1
&
-7
&
10
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 0 vectors

%% begin full irrep 1 of level 4 spin 0  with tensors

The expression including explicitly the basis elements for scalar number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|\bullet_{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-\left(1 , 1\right)^2
&
-7\,\left(2 , 2\right)
&
+10\,\left(3 , 1\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\bullet_{(n=1 )} \rangle \, \parallel^2
          =
21600
.
\end{equation}%% end full irrep 1 of level 4 spin 0  with tensors

\subsection{$SO(25)$ tensors with 1 indexes}

No irreps with spin 1 are present.


\subsection{$SO(25)$ tensors with 2 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{4,\, s}$ with $ 0 \le s \le 2$
given above.

\subsubsection{Irrep $ \ydiagram{2} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 2 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=4,\, s=2->2} }=
 &
\left( 
\begin{matrix}
-1
&
-7
&
4
&
4
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 2 vectors

%% begin of irrep matrices  spin 2 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 2 

%% begin full irrep 1 of level 4 spin 2  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})
&
-7\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+4\,({1}^{i_{2}})\,({3}^{i_{1}})
&
+4\,({1}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt 1 {i_1} } _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{2\,({1}^{i_{1}})\,\left(2 , 1\right)}\over{\sqrt{6}}}
&
-{{9\,\left(1 , 1\right)\,({2}^{i_{1}})}\over{2\,\sqrt{6}}}
&
+{{2\,({4}^{i_{1}})}\over{\sqrt{6}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_1} } _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{3\,\left(1 , 1\right)^2}\over{16}}
&
+{{\left(1 , 1\right)\,({1}^{i_{1}})^2}\over{2}}
&
+{{\left(2 , 2\right)}\over{4}}
&
+{{7\,({2}^{i_{1}})^2}\over{2}}
&
-{{\left(3 , 1\right)}\over{4}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
-4\,({1}^{i_{1}})\,({3}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yt I J _{(n=1 )} \rangle \, \parallel^2
          =
348
.
\end{equation}%% end full irrep 1 of level 4 spin 2  with tensors

\subsection{$SO(25)$ tensors with 3 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{4,\, s}$ with $ 0 \le s \le 3$
given above.

\subsubsection{Irrep $ \ydiagram{2,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 3 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=4,\, s=3->3} }=
 &
\left( 
\begin{matrix}
1
&
0
&
-1
\\
0
&
1
&
-1
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 3 vectors

%% begin of irrep matrices  spin 3 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&1\cr 1&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0\cr -1&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 

%% begin full irrep 2 of level 4 spin 3  with tensors

The expression including explicitly the basis elements for $\ydiagram{2,1}$ tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_2} {i_3}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto 1 {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})}\over{2\,\sqrt{6}}}
&
-{{({2}^{i_{1}})\,({2}^{i_{2}})}\over{\sqrt{6}}}
&
+{{({1}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{6}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
-{{({1}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{6}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {i_2}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{({1}^{i_{2}})\,\left(2 , 1\right)}\over{3^{{{3}\over{2}}}}}
&
+{{({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{1}})}\over{\sqrt{3}}}
&
-{{({1}^{i_{1}})^2\,({2}^{i_{2}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
+{{2\,({4}^{i_{2}})}\over{3^{{{3}\over{2}}}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {1}} _{(2)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{\left(1 , 1\right)\,({1}^{2})^2}\over{2\,\sqrt{3}\,\sqrt{6}}}
&
+{{\left(1 , 1\right)\,({1}^{i_{1}})^2}\over{2\,\sqrt{3}\,\sqrt{6}}}
&
+{{({2}^{2})^2}\over{\sqrt{3}\,\sqrt{6}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
-{{({2}^{i_{1}})^2}\over{\sqrt{3}\,\sqrt{6}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yto I J K _{(n=1 )} \rangle \, \parallel^2
          =
4
.
\end{equation}%% end full irrep 2 of level 4 spin 3  with tensors

\subsection{$SO(25)$ tensors with 4 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{4,\, s}$ with $ 0 \le s \le 4$
given above.

\subsubsection{Irrep $ \ydiagram{4} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 4 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=4,\, s=4->4} }=
 &
\left( 
\begin{matrix}
1
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 4 vectors

%% begin of irrep matrices  spin 4 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 4 spin 4 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=4,\, s=4->4} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 4 spin 4 down to spin 4 with tensors

%% begin of level 4 spin 4 down to spin 3 with tensors

The expression including explicitly the basis elements for 3 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=4,\, s=4->3} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 4 spin 4 down to spin 3 with tensors


 \end{document}


==> anc/tex_Level_3_10/Level_5_from_spin_0_to_5_V1.tex <==
\documentclass[a4paper,11pt]{article}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{amsfonts}
\usepackage{ytableau}

\usepackage{graphicx} % for scalebox

\usepackage{geometry}

\setcounter{MaxMatrixCols}{30}

\newcommand{\myscaleT}{\scalebox{ 0.8 }}
\newcommand{\myscaleM}{\scalebox{ 0.8 }}
\newcommand{\myscaleR}{\scalebox{ 0.8 }}

\newcommand{\sN}[1]{ {[ #1 ]} }

\usepackage{ytableau}

\newcommand\Ytr[3]{
  {\begin{ytableau}
      #1 & #2 & #3
   \end{ytableau}
  }
  }

\newcommand\Yto[3]{
  {\begin{ytableau}
      #1 & #2 \\
      #3
   \end{ytableau}
  }
  }

\newcommand\Yt[2]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }
  }
\newcommand\Ytfrom[3]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }_{(#3)}
  }

\newcommand\Yo[1]{
  {\begin{ytableau}
      #1 
   \end{ytableau}
  }
  }

\newcommand\Yoo[2]{
  {\begin{ytableau}
      #1 \\ #2 
   \end{ytableau}
  }
  }

\newcommand\Yooo[3]{
  {\begin{ytableau}
      #1 \\ #2 \\ #3
   \end{ytableau}
  }
  }

\newcommand\Ysymm[1]{
  {\begin{ytableau}
      1 & 2 &\none[\dots] & \scriptstyle #1 
   \end{ytableau}
  }
  }


\begin{document}

\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \scriptsize
\section{Level 5}

In the following we give
either all states for some chosen $SO(*)$ irreps
or the explicit top level states in $GL(*)$ irreps.
In both case states are in the rest frame.
This means that for $GL(*)$ traces must still be subtracted
when some indexes are equal
and the states can be boosted as discussed in the main text.
\subsection{Basis}

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{5,0}=
&
\left( 
\begin{matrix}
\left(1 , 1\right)\,\left(2 , 1\right),
&
\left(3 , 2\right),
&
\left(4 , 1\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{5,1}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,\left(3 , 1\right),
&
({1}^{i_{1}})\,\left(2 , 2\right),
&
\left(1 , 1\right)^2\,({1}^{i_{1}}),
&
\left(2 , 1\right)\,({2}^{i_{1}}),
&
\left(1 , 1\right)\,({3}^{i_{1}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
({5}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{5,2}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}}),
&
\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}}),
&
({2}^{i_{2}})\,({3}^{i_{1}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
({2}^{i_{1}})\,({3}^{i_{2}}),
&
({1}^{i_{2}})\,({4}^{i_{1}}),
&
({1}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{5,3}=
&
\left( 
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}}),
&
({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}}),
&
({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}}),
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{5,4}=
&
\left( 
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{5,5}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

\subsection{$SO(25)$ tensors with 0 indexes}

No irreps with spin 0 are present.


\subsection{$SO(25)$ tensors with 1 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{5,\, s}$ with $ 0 \le s \le 1$
given above.

\subsubsection{Irrep $ \ydiagram{1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 1 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=5,\, s=1->1} }=
 &
\left( 
\begin{matrix}
4580
&
-3360
&
-375
&
640
&
-820
&
188
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 1 vectors

%% begin full irrep 1 of level 5 spin 1  with tensors

The expression including explicitly the basis elements for vector number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yo {i_1} } _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-375\,\left(1 , 1\right)^2\,({1}^{i_{1}})
&
-3360\,({1}^{i_{1}})\,\left(2 , 2\right)
&
+640\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+4580\,({1}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
-820\,\left(1 , 1\right)\,({3}^{i_{1}})
&
+188\,({5}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|\Yo 1 _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{125\,\left(1 , 1\right)\,\left(2 , 1\right)}\over{2^{{{3}\over{2}}}}}
&
-{{251\,\left(3 , 2\right)}\over{\sqrt{2}}}
&
+53\,2^{{{5}\over{2}}}\,\left(4 , 1\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yo I _{(n=1 )} \rangle \, \parallel^2
          =
4618321920
.
\end{equation}%% end full irrep 1 of level 5 spin 1  with tensors

\subsection{$SO(25)$ tensors with 2 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{5,\, s}$ with $ 0 \le s \le 2$
given above.

\subsubsection{Irrep $ \ydiagram{1,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 2 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=5,\, s=2->2} }=
 &
\left( 
\begin{matrix}
0
&
5
&
-5
&
-26
&
26
&
8
&
-8
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 2 vectors

%% begin of irrep matrices  spin 2 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 2 

%% begin full irrep 2 of level 5 spin 2  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yoo {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+5\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})
&
-5\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})
&
+26\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-26\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
-8\,({1}^{i_{2}})\,({4}^{i_{1}})
&
+8\,({1}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yoo 1 {i_1} } _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{5\,\left(1 , 1\right)^2\,({1}^{i_{1}})}\over{2^{{{5}\over{2}}}}}
&
-\sqrt{2}\,({1}^{i_{1}})\,\left(2 , 2\right)
&
+2^{{{5}\over{2}}}\,\left(2 , 1\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
+{{({1}^{i_{1}})\,\left(3 , 1\right)}\over{\sqrt{2}}}
&
-{{9\,\left(1 , 1\right)\,({3}^{i_{1}})}\over{\sqrt{2}}}
&
-{{({5}^{i_{1}})}\over{\sqrt{2}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yoo I J _{(n=1 )} \rangle \, \parallel^2
          =
13824
.
\end{equation}%% end full irrep 2 of level 5 spin 2  with tensors

\subsection{$SO(25)$ tensors with 3 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{5,\, s}$ with $ 0 \le s \le 3$
given above.

\subsubsection{Irrep $ \ydiagram{3} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 3 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=5,\, s=3->3} }=
 &
\left( 
\begin{matrix}
-9
&
-24
&
-24
&
-24
&
26
&
26
&
26
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 3 vectors

%% begin of irrep matrices  spin 3 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 

%% begin full irrep 1 of level 5 spin 3  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_2} {i_3}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-9\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})
&
-24\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-24\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-24\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+26\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
&
+26\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+26\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr 1 {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+2^{{{3}\over{2}}}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)
&
-{{21\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})}\over{2^{{{3}\over{2}}}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-{{21\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})}\over{2^{{{3}\over{2}}}}}
&
-{{23\,({2}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{2}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{23\,({2}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{2}}}
&
+7\,2^{{{3}\over{2}}}\,({1}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+7\,2^{{{3}\over{2}}}\,({1}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_1} {i_2}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{21\,\left(1 , 1\right)^2\,({1}^{i_{2}})}\over{32}}
&
+{{9\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,({1}^{i_{2}})}\over{2}}
&
+{{9\,({1}^{i_{2}})\,\left(2 , 2\right)}\over{4}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+12\,({1}^{i_{2}})\,({2}^{i_{1}})^2
&
-5\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+24\,({1}^{i_{1}})\,({2}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{15\,({1}^{i_{2}})\,\left(3 , 1\right)}\over{8}}
&
-26\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{1}})
&
-{{43\,\left(1 , 1\right)\,({3}^{i_{2}})}\over{8}}
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-13\,({1}^{i_{1}})^2\,({3}^{i_{2}})
&
+{{25\,({5}^{i_{2}})}\over{8}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {1} {i_1} {i_1}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{7\,\sqrt{3}\,\left(1 , 1\right)\,\left(2 , 1\right)}\over{8}}
&
+\sqrt{3}\,({1}^{i_{1}})^2\,\left(2 , 1\right)
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-{{7\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{1}})}\over{4}}
&
-{{3^{{{3}\over{2}}}\,\left(3 , 2\right)}\over{4}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{23\,\sqrt{3}\,({2}^{i_{1}})\,({3}^{i_{1}})}\over{2}}
&
+\sqrt{3}\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+14\,\sqrt{3}\,({1}^{i_{1}})\,({4}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Ytr I J K_{(n=1 )} \rangle \, \parallel^2
          =
OrigN234[1]
.
\end{equation}%% end full irrep 1 of level 5 spin 3  with tensors

\subsubsection{Irrep $ \ydiagram{2,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 3 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=5,\, s=3->3} }=
 &
\left( 
\begin{matrix}
0
&
3
&
0
&
-3
&
-2
&
0
&
2
\\
0
&
-3
&
3
&
0
&
0
&
2
&
-2
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 3 vectors

%% begin of irrep matrices  spin 3 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&-1\cr -1&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0\cr 1&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 

%% begin full irrep 2 of level 5 spin 3  with tensors

The expression including explicitly the basis elements for $\ydiagram{2,1}$ tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_2} {i_3}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+3\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-3\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto 1 {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)}\over{\sqrt{2}}}
&
-{{3\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})}\over{2^{{{5}\over{2}}}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+{{3\,({2}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{2}}}
&
+{{({2}^{i_{1}})\,({3}^{i_{2}})}\over{2^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-\sqrt{2}\,({1}^{i_{2}})\,({4}^{i_{1}})
&
-\sqrt{2}\,({1}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {i_2}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{2}})}\over{32}}
&
-\sqrt{3}\,({1}^{i_{2}})\,({2}^{i_{1}})^2
&
-{{\left(2 , 1\right)\,({2}^{i_{2}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+\sqrt{3}\,({1}^{i_{1}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+{{\sqrt{3}\,({1}^{i_{2}})\,\left(3 , 1\right)}\over{8}}
&
+{{2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+{{\left(1 , 1\right)\,({3}^{i_{2}})}\over{8\,\sqrt{3}}}
&
-{{2\,({1}^{i_{1}})^2\,({3}^{i_{2}})}\over{\sqrt{3}}}
&
+{{5\,({5}^{i_{2}})}\over{8\,\sqrt{3}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {1}} _{(2)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{({1}^{2})^2\,\left(2 , 1\right)}\over{\sqrt{2}\,\sqrt{3}}}
&
+{{({1}^{i_{1}})^2\,\left(2 , 1\right)}\over{\sqrt{2}\,\sqrt{3}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+{{\sqrt{3}\,\left(1 , 1\right)\,({1}^{2})\,({2}^{2})}\over{2^{{{5}\over{2}}}}}
&
-{{\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{1}})}\over{2^{{{5}\over{2}}}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{7\,({2}^{2})\,({3}^{2})}\over{2^{{{3}\over{2}}}\,\sqrt{3}}}
&
+{{7\,({2}^{i_{1}})\,({3}^{i_{1}})}\over{2^{{{3}\over{2}}}\,\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+{{2^{{{3}\over{2}}}\,({1}^{2})\,({4}^{2})}\over{\sqrt{3}}}
&
-{{2^{{{3}\over{2}}}\,({1}^{i_{1}})\,({4}^{i_{1}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yto I J K _{(n=1 )} \rangle \, \parallel^2
          =
96
.
\end{equation}%% end full irrep 2 of level 5 spin 3  with tensors

\subsection{$SO(25)$ tensors with 4 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{5,\, s}$ with $ 0 \le s \le 4$
given above.

\subsubsection{Irrep $ \ydiagram{3,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 4 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=5,\, s=4->4} }=
 &
\left( 
\begin{matrix}
1
&
0
&
0
&
-1
\\
0
&
1
&
0
&
-1
\\
0
&
0
&
1
&
-1
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 4 vectors

%% begin of irrep matrices  spin 4 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&1&0\cr 1&0&0\cr 0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&1\cr 0&1&0\cr 1&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0\cr -1&1&0\cr -1&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 5 spin 4 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=5,\, s=4->4} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})
&
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 5 spin 4 down to spin 4 with tensors

%% begin of level 5 spin 4 down to spin 3 with tensors

The expression including explicitly the basis elements for 3 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=5,\, s=4->3} }=
 &
\left( 
\begin{matrix}
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})
&
+0
&
-2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+0
&
+2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
-2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+0
&
+2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+0
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
\\
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
\\
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 5 spin 4 down to spin 3 with tensors

\subsection{$SO(25)$ tensors with 5 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{5,\, s}$ with $ 0 \le s \le 5$
given above.

\subsubsection{Irrep $ \ydiagram{5} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 5 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=5,\, s=5->5} }=
 &
\left( 
\begin{matrix}
1
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 5 vectors

%% begin of irrep matrices  spin 5 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 5 spin 5 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=5,\, s=5->5} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 5 spin 5 down to spin 5 with tensors

%% begin of level 5 spin 5 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=5,\, s=5->4} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 5 spin 5 down to spin 4 with tensors


 \end{document}


==> anc/tex_Level_3_10/Level_6_from_spin_0_to_6_V1.tex <==
\documentclass[a4paper,11pt]{article}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{amsfonts}
\usepackage{ytableau}

\usepackage{graphicx} % for scalebox

\usepackage{geometry}

\setcounter{MaxMatrixCols}{30}

\newcommand{\myscaleT}{\scalebox{ 0.8 }}
\newcommand{\myscaleM}{\scalebox{ 0.8 }}
\newcommand{\myscaleR}{\scalebox{ 0.8 }}

\newcommand{\sN}[1]{ {[ #1 ]} }

\usepackage{ytableau}

\newcommand\Ytr[3]{
  {\begin{ytableau}
      #1 & #2 & #3
   \end{ytableau}
  }
  }

\newcommand\Yto[3]{
  {\begin{ytableau}
      #1 & #2 \\
      #3
   \end{ytableau}
  }
  }

\newcommand\Yt[2]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }
  }
\newcommand\Ytfrom[3]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }_{(#3)}
  }

\newcommand\Yo[1]{
  {\begin{ytableau}
      #1 
   \end{ytableau}
  }
  }

\newcommand\Yoo[2]{
  {\begin{ytableau}
      #1 \\ #2 
   \end{ytableau}
  }
  }

\newcommand\Yooo[3]{
  {\begin{ytableau}
      #1 \\ #2 \\ #3
   \end{ytableau}
  }
  }

\newcommand\Ysymm[1]{
  {\begin{ytableau}
      1 & 2 &\none[\dots] & \scriptstyle #1 
   \end{ytableau}
  }
  }


\begin{document}

\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \scriptsize
\section{Level 6}

In the following we give
either all states for some chosen $SO(*)$ irreps
or the explicit top level states in $GL(*)$ irreps.
In both case states are in the rest frame.
This means that for $GL(*)$ traces must still be subtracted
when some indexes are equal
and the states can be boosted as discussed in the main text.
\subsection{Basis}

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{6,0}=
&
\left( 
\begin{matrix}
\left(1 , 1\right)^3,
&
\left(2 , 1\right)^2,
&
\left(1 , 1\right)\,\left(2 , 2\right),
&
\left(1 , 1\right)\,\left(3 , 1\right),
&
\left(3 , 3\right),
&
\left(4 , 2\right),
&
\left(5 , 1\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{6,1}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,\left(4 , 1\right),
&
({1}^{i_{1}})\,\left(3 , 2\right),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right),
&
({2}^{i_{1}})\,\left(3 , 1\right),
&
\left(2 , 2\right)\,({2}^{i_{1}}),
&
\left(1 , 1\right)^2\,({2}^{i_{1}}),
&
\left(2 , 1\right)\,({3}^{i_{1}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
\left(1 , 1\right)\,({4}^{i_{1}}),
&
({6}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{6,2}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right),
&
\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}}),
&
({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}}),
&
({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{1}})\,({3}^{i_{2}}),
&
\left(1 , 1\right)\,({1}^{i_{2}})\,({3}^{i_{1}}),
&
\left(1 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}}),
&
({3}^{i_{1}})\,({3}^{i_{2}}),
&
({2}^{i_{2}})\,({4}^{i_{1}}),
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
({2}^{i_{1}})\,({4}^{i_{2}}),
&
({1}^{i_{2}})\,({5}^{i_{1}}),
&
({1}^{i_{1}})\,({5}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{6,3}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}}),
&
\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}}),
&
({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}}),
&
({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}}),
&
({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}}),
&
({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}}),
&
({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}}),
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{6,4}=
&
\left( 
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}}),
&
({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}}),
&
({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}}),
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{6,5}=
&
\left( 
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{6,6}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

\subsection{$SO(25)$ tensors with 0 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{6,\, s}$ with $ 0 \le s \le 0$
given above.

\subsubsection{Irrep $ \ydiagram{0} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 0 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=6,\, s=0->0} }=
 &
\left( 
\begin{matrix}
5
&
24
&
54
&
-84
&
280
&
-336
&
24
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 0 vectors

%% begin full irrep 1 of level 6 spin 0  with tensors

The expression including explicitly the basis elements for scalar number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|\bullet_{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+5\,\left(1 , 1\right)^3
&
+24\,\left(2 , 1\right)^2
&
+54\,\left(1 , 1\right)\,\left(2 , 2\right)
&
-84\,\left(1 , 1\right)\,\left(3 , 1\right)
&
+280\,\left(3 , 3\right)
&
-336\,\left(4 , 2\right)
&
+24\,\left(5 , 1\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\bullet_{(n=1 )} \rangle \, \parallel^2
          =
133632000
.
\end{equation}%% end full irrep 1 of level 6 spin 0  with tensors

\subsection{$SO(25)$ tensors with 1 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{6,\, s}$ with $ 0 \le s \le 1$
given above.

\subsubsection{Irrep $ \ydiagram{1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 1 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=6,\, s=1->1} }=
 &
\left( 
\begin{matrix}
-268
&
152
&
40
&
370
&
-255
&
-30
&
40
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
-65
&
12
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 1 vectors

%% begin full irrep 1 of level 6 spin 1  with tensors

The expression including explicitly the basis elements for vector number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yo {i_1} } _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+40\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)
&
-30\,\left(1 , 1\right)^2\,({2}^{i_{1}})
&
-255\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+370\,({2}^{i_{1}})\,\left(3 , 1\right)
&
+152\,({1}^{i_{1}})\,\left(3 , 2\right)
&
+40\,\left(2 , 1\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
-268\,({1}^{i_{1}})\,\left(4 , 1\right)
&
-65\,\left(1 , 1\right)\,({4}^{i_{1}})
&
+12\,({6}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|\Yo 1 _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{3\,\left(1 , 1\right)^3}\over{\sqrt{10}}}
&
+{{24\,\left(2 , 1\right)^2}\over{\sqrt{10}}}
&
-{{24\,\left(1 , 1\right)\,\left(2 , 2\right)}\over{\sqrt{10}}}
&
+{{16\,\left(1 , 1\right)\,\left(3 , 1\right)}\over{\sqrt{10}}}
&
+{{136\,\left(3 , 3\right)}\over{\sqrt{10}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
-{{156\,\left(4 , 2\right)}\over{\sqrt{10}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yo I _{(n=1 )} \rangle \, \parallel^2
          =
72000000
.
\end{equation}%% end full irrep 1 of level 6 spin 1  with tensors

\subsection{$SO(25)$ tensors with 2 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{6,\, s}$ with $ 0 \le s \le 2$
given above.

\subsubsection{Irrep $ \ydiagram{2} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 2 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=6,\, s=2->2} }=
 &
\left( 
\begin{matrix}
6516
&
-5022
&
-450
&
864
&
864
&
-1032
&
-1032
\\
-1872
&
1458
&
153
&
-216
&
-216
&
96
&
96
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
0
&
-688
&
216
&
216
&
324
&
324
\\
324
&
1576
&
-864
&
-864
&
0
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 2 vectors

%% begin of irrep matrices  spin 2 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&0\cr 0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 2 

The previous states are not orthogonal.

    Using the Gram-Schmidt procedure we can build the following complete irreps.
    %% begin full irrep 1 of level 6 spin 2  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-225\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})
&
-2511\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)
&
+432\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+432\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+3258\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right)
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-516\,\left(1 , 1\right)\,({1}^{i_{2}})\,({3}^{i_{1}})
&
-516\,\left(1 , 1\right)\,({1}^{i_{1}})\,({3}^{i_{2}})
&
-344\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+108\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+108\,({2}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+162\,({1}^{i_{2}})\,({5}^{i_{1}})
&
+162\,({1}^{i_{1}})\,({5}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt 1 {i_1} } _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-12\,10^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)
&
-{{45\,\sqrt{10}\,\left(1 , 1\right)^2\,({2}^{i_{1}})}\over{2}}
&
-{{405\,\sqrt{10}\,\left(2 , 2\right)\,({2}^{i_{1}})}\over{2}}
&
+423\,\sqrt{10}\,({2}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-{{6192\,({1}^{i_{1}})\,\left(3 , 2\right)}\over{\sqrt{10}}}
&
-8\,\sqrt{10}\,\left(2 , 1\right)\,({3}^{i_{1}})
&
+{{9768\,({1}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{10}}}
&
-201\,\sqrt{10}\,\left(1 , 1\right)\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+{{588\,({6}^{i_{1}})}\over{\sqrt{10}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_1} } _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{45\,\left(1 , 1\right)^3}\over{8}}
&
+{{225\,\left(1 , 1\right)^2\,({1}^{i_{1}})^2}\over{2}}
&
-124\,\left(2 , 1\right)^2
&
-{{1287\,\left(1 , 1\right)\,\left(2 , 2\right)}\over{8}}
&
+{{2511\,({1}^{i_{1}})^2\,\left(2 , 2\right)}\over{2}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-432\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-{{639\,\left(1 , 1\right)\,\left(3 , 1\right)}\over{4}}
&
-1629\,({1}^{i_{1}})^2\,\left(3 , 1\right)
&
-393\,\left(3 , 3\right)
&
+516\,\left(1 , 1\right)\,({1}^{i_{1}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+172\,({3}^{i_{1}})^2
&
-820\,\left(4 , 2\right)
&
-108\,({2}^{i_{1}})\,({4}^{i_{1}})
&
+{{4817\,\left(5 , 1\right)}\over{2}}
&
-162\,({1}^{i_{1}})\,({5}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yt I J _{(n=1 )} \rangle \, \parallel^2
          =
2427063840
.
\end{equation}%% end full irrep 1 of level 6 spin 2  with tensors

%% begin full irrep 1 of level 6 spin 2  with tensors

The expression including explicitly the basis elements for symmetric tensor number 2 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_2}} _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-153\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})
&
-1458\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)
&
+216\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+216\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
-324\,\left(1 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+1872\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right)
&
-96\,\left(1 , 1\right)\,({1}^{i_{2}})\,({3}^{i_{1}})
&
-96\,\left(1 , 1\right)\,({1}^{i_{1}})\,({3}^{i_{2}})
&
-1576\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+864\,({2}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+864\,({2}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt 1 {i_1} } _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-6\,10^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)
&
-{{315\,\left(1 , 1\right)^2\,({2}^{i_{1}})}\over{\sqrt{10}}}
&
-81\,\sqrt{10}\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+252\,\sqrt{10}\,({2}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-{{3744\,({1}^{i_{1}})\,\left(3 , 2\right)}\over{\sqrt{10}}}
&
-112\,\sqrt{10}\,\left(2 , 1\right)\,({3}^{i_{1}})
&
+{{5856\,({1}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{10}}}
&
-6\,10^{{{3}\over{2}}}\,\left(1 , 1\right)\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+{{456\,({6}^{i_{1}})}\over{\sqrt{10}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_1} } _{(1)\,(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-{{63\,\left(1 , 1\right)^3}\over{8}}
&
+{{153\,\left(1 , 1\right)^2\,({1}^{i_{1}})^2}\over{2}}
&
-116\,\left(2 , 1\right)^2
&
-{{261\,\left(1 , 1\right)\,\left(2 , 2\right)}\over{4}}
&
+729\,({1}^{i_{1}})^2\,\left(2 , 2\right)
&
-216\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+162\,\left(1 , 1\right)\,({2}^{i_{1}})^2
&
-90\,\left(1 , 1\right)\,\left(3 , 1\right)
&
-936\,({1}^{i_{1}})^2\,\left(3 , 1\right)
&
-237\,\left(3 , 3\right)
&
+96\,\left(1 , 1\right)\,({1}^{i_{1}})\,({3}^{i_{1}})
&
+788\,({3}^{i_{1}})^2
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-464\,\left(4 , 2\right)
&
-864\,({2}^{i_{1}})\,({4}^{i_{1}})
&
+1400\,\left(5 , 1\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yt I J _{(n=2 )} \rangle \, \parallel^2
          =
889200000
.
\end{equation}%% end full irrep 1 of level 6 spin 2  with tensors

\subsection{$SO(25)$ tensors with 3 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{6,\, s}$ with $ 0 \le s \le 3$
given above.

\subsubsection{Irrep $ \ydiagram{3} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 3 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=6,\, s=3->3} }=
 &
\left( 
\begin{matrix}
4
&
-1
&
-1
&
-1
&
-44
&
14
&
14
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
14
&
14
&
14
&
14
&
-14
&
-14
&
-14
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 3 vectors

%% begin of irrep matrices  spin 3 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 

%% begin full irrep 1 of level 6 spin 3  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_2} {i_3}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)
&
+\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+44\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-14\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-14\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-14\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-14\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-14\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-14\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+14\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+14\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
+14\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr 1 {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})}\over{2\,\sqrt{10}}}
&
+{{3\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)}\over{\sqrt{10}}}
&
-{{16\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})}\over{\sqrt{10}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-{{16\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})}\over{\sqrt{10}}}
&
+{{24\,\left(1 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{\sqrt{10}}}
&
+{{8\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right)}\over{\sqrt{10}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{4\,\left(1 , 1\right)\,({1}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{10}}}
&
-{{4\,\left(1 , 1\right)\,({1}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{10}}}
&
-{{84\,({3}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{10}}}
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+{{46\,({2}^{i_{2}})\,({4}^{i_{1}})}\over{\sqrt{10}}}
&
+{{46\,({2}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{10}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_1} {i_2}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)}\over{2}}
&
+2\,({1}^{i_{1}})^2\,({1}^{i_{2}})\,\left(2 , 1\right)
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{1}})
&
+{{5\,\left(1 , 1\right)^2\,({2}^{i_{2}})}\over{8}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-{{\left(1 , 1\right)\,({1}^{i_{1}})^2\,({2}^{i_{2}})}\over{2}}
&
+{{\left(2 , 2\right)\,({2}^{i_{2}})}\over{2}}
&
-22\,({2}^{i_{1}})^2\,({2}^{i_{2}})
&
+{{7\,({2}^{i_{2}})\,\left(3 , 1\right)}\over{2}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{({1}^{i_{2}})\,\left(3 , 2\right)}\over{5}}
&
+14\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{1}})
&
+14\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-7\,\left(2 , 1\right)\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+14\,({1}^{i_{1}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-{{4\,({1}^{i_{2}})\,\left(4 , 1\right)}\over{5}}
&
-14\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{1}})
&
+{{11\,\left(1 , 1\right)\,({4}^{i_{2}})}\over{4}}
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-7\,({1}^{i_{1}})^2\,({4}^{i_{2}})
&
+{{6\,({6}^{i_{2}})}\over{5}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {1} {i_1} {i_1}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{25\,\left(1 , 1\right)^3}\over{2^{{{7}\over{2}}}\,\sqrt{3}\,10^{{{3}\over{2}}}}}
&
+{{5\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{1}})^2}\over{2^{{{3}\over{2}}}\,10^{{{3}\over{2}}}}}
&
+{{5\,2^{{{7}\over{2}}}\,\left(2 , 1\right)^2}\over{\sqrt{3}\,10^{{{3}\over{2}}}}}
&
-{{5\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,\left(2 , 2\right)}\over{2^{{{5}\over{2}}}\,10^{{{3}\over{2}}}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+{{5\,3^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,\left(2 , 2\right)}\over{\sqrt{2}\,10^{{{3}\over{2}}}}}
&
-{{5\,2^{{{9}\over{2}}}\,\sqrt{3}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})}\over{10^{{{3}\over{2}}}}}
&
+{{5\,2^{{{5}\over{2}}}\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{1}})^2}\over{10^{{{3}\over{2}}}}}
&
-{{5\,2^{{{3}\over{2}}}\,\sqrt{3}\,\left(1 , 1\right)\,\left(3 , 1\right)}\over{10^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{5\,2^{{{5}\over{2}}}\,\sqrt{3}\,({1}^{i_{1}})^2\,\left(3 , 1\right)}\over{10^{{{3}\over{2}}}}}
&
-{{5\,3^{{{3}\over{2}}}\,\left(3 , 3\right)}\over{\sqrt{2}\,10^{{{3}\over{2}}}}}
&
-{{5\,2^{{{5}\over{2}}}\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({3}^{i_{1}})}\over{10^{{{3}\over{2}}}}}
&
-{{35\,2^{{{3}\over{2}}}\,3^{{{3}\over{2}}}\,({3}^{i_{1}})^2}\over{10^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+{{5\,2^{{{5}\over{2}}}\,\left(4 , 2\right)}\over{\sqrt{3}\,10^{{{3}\over{2}}}}}
&
+{{115\,2^{{{3}\over{2}}}\,\sqrt{3}\,({2}^{i_{1}})\,({4}^{i_{1}})}\over{10^{{{3}\over{2}}}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Ytr I J K_{(n=1 )} \rangle \, \parallel^2
          =
26000
.
\end{equation}%% end full irrep 1 of level 6 spin 3  with tensors

\subsubsection{Irrep $ \ydiagram{2,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 3 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=6,\, s=3->3} }=
 &
\left( 
\begin{matrix}
0
&
-9
&
0
&
9
&
0
&
20
&
34
\\
0
&
9
&
-9
&
0
&
0
&
14
&
-14
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
-14
&
14
&
-34
&
-20
&
-18
&
0
&
18
\\
-20
&
-34
&
20
&
34
&
0
&
18
&
-18
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 3 vectors

%% begin of irrep matrices  spin 3 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&-1\cr -1&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0\cr 1&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 

%% begin full irrep 2 of level 6 spin 3  with tensors

The expression including explicitly the basis elements for $\ydiagram{2,1}$ tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_2} {i_3}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+9\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
&
-9\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
&
+20\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+34\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-14\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
+14\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-34\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-20\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-18\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
&
+18\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto 1 {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{9\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})}\over{2\,\sqrt{10}}}
&
+{{9\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)}\over{\sqrt{10}}}
&
-2\,\sqrt{10}\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-{{16\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})}\over{\sqrt{10}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+{{9\,\left(1 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{\sqrt{10}}}
&
-{{2\,\left(1 , 1\right)\,({1}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{10}}}
&
+{{26\,\left(1 , 1\right)\,({1}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{10}}}
&
+6\,\sqrt{10}\,({3}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-{{76\,({2}^{i_{2}})\,({4}^{i_{1}})}\over{\sqrt{10}}}
&
+{{22\,({2}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{10}}}
&
+2\,\sqrt{10}\,({1}^{i_{2}})\,({5}^{i_{1}})
&
-2\,\sqrt{10}\,({1}^{i_{1}})\,({5}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {i_2}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)
&
-3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{1}})
&
+3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,({2}^{i_{2}})
&
+{{3^{{{3}\over{2}}}\,\left(2 , 2\right)\,({2}^{i_{2}})}\over{2}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+3^{{{3}\over{2}}}\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-{{2\,3^{{{3}\over{2}}}\,({1}^{i_{2}})\,\left(3 , 2\right)}\over{5}}
&
-2\,\sqrt{3}\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{1}})
&
-16\,\sqrt{3}\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-2\,\sqrt{3}\,\left(2 , 1\right)\,({3}^{i_{2}})
&
+2\,3^{{{5}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+{{4\,\sqrt{3}\,({1}^{i_{2}})\,\left(4 , 1\right)}\over{5}}
&
+2\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-{{7\,\sqrt{3}\,\left(1 , 1\right)\,({4}^{i_{2}})}\over{2}}
&
-2\,3^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,({4}^{i_{2}})
&
-{{2\,3^{{{3}\over{2}}}\,({6}^{i_{2}})}\over{5}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {1}} _{(2)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,({1}^{2})^2}\over{2\,\sqrt{10}}}
&
-{{3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,({1}^{i_{1}})^2}\over{2\,\sqrt{10}}}
&
-{{3^{{{3}\over{2}}}\,({1}^{2})^2\,\left(2 , 2\right)}\over{\sqrt{10}}}
&
+{{3^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,\left(2 , 2\right)}\over{\sqrt{10}}}
&
+{{4\,3^{{{3}\over{2}}}\,({1}^{2})\,\left(2 , 1\right)\,({2}^{2})}\over{\sqrt{10}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-{{3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{2})^2}\over{\sqrt{10}}}
&
-{{4\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})}\over{\sqrt{10}}}
&
+{{3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{1}})^2}\over{\sqrt{10}}}
&
-{{8\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{2})\,({3}^{2})}\over{\sqrt{10}}}
&
-2\,\sqrt{3}\,\sqrt{10}\,({3}^{2})^2
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+{{8\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({3}^{i_{1}})}\over{\sqrt{10}}}
&
+2\,\sqrt{3}\,\sqrt{10}\,({3}^{i_{1}})^2
&
+{{2\,3^{{{5}\over{2}}}\,({2}^{2})\,({4}^{2})}\over{\sqrt{10}}}
&
-{{2\,3^{{{5}\over{2}}}\,({2}^{i_{1}})\,({4}^{i_{1}})}\over{\sqrt{10}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yto I J K _{(n=1 )} \rangle \, \parallel^2
          =
41760
.
\end{equation}%% end full irrep 2 of level 6 spin 3  with tensors

\subsubsection{Irrep $ \ydiagram{1,1,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 3 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=6,\, s=3->3} }=
 &
\left( 
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
-1
&
1
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
1
&
-1
&
-1
&
1
&
0
&
0
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 3 vectors

%% begin of irrep matrices  spin 3 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 

%% begin full irrep 3 of level 6 spin 3  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yooo {i_1} {i_2} {i_3}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yooo 1 {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})}\over{\sqrt{10}}}
&
+{{({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})}\over{\sqrt{10}}}
&
+{{\left(1 , 1\right)\,({1}^{i_{2}})\,({3}^{i_{1}})}\over{2\,\sqrt{10}}}
&
-{{\left(1 , 1\right)\,({1}^{i_{1}})\,({3}^{i_{2}})}\over{2\,\sqrt{10}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
-{{2\,({2}^{i_{2}})\,({4}^{i_{1}})}\over{\sqrt{10}}}
&
+{{2\,({2}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{10}}}
&
+{{({1}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{10}}}
&
-{{({1}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{10}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yooo I J K _{(n=1 )} \rangle \, \parallel^2
          =
36
.
\end{equation}%% end full irrep 3 of level 6 spin 3  with tensors

\subsection{$SO(25)$ tensors with 4 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{6,\, s}$ with $ 0 \le s \le 4$
given above.

\subsubsection{Irrep $ \ydiagram{4} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 4 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=6,\, s=4->4} }=
 &
\left( 
\begin{matrix}
-6
&
-9
&
-9
&
-9
&
-9
&
-9
&
-9
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
14
&
14
&
14
&
14
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 4 vectors

%% begin of irrep matrices  spin 4 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 6 spin 4 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=6,\, s=4->4} }=
 &
\left( 
\begin{matrix}
-6\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})
&
-9\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-9\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-9\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-9\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-9\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-9\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+14\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+14\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+14\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
&
+14\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 6 spin 4 down to spin 4 with tensors

%% begin of level 6 spin 4 down to spin 3 with tensors

The expression including explicitly the basis elements for 3 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=6,\, s=4->3} }=
 &
\left( 
\begin{matrix}
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)
&
-21\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
&
-21\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
&
-21\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-54\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-26\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-26\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-26\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-26\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-26\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-26\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+76\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+76\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
+76\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 6 spin 4 down to spin 3 with tensors

\subsubsection{Irrep $ \ydiagram{3,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 4 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=6,\, s=4->4} }=
 &
\left( 
\begin{matrix}
0
&
3
&
3
&
0
&
0
&
-3
&
-3
\\
0
&
0
&
3
&
3
&
-3
&
-3
&
0
\\
0
&
-3
&
0
&
-3
&
3
&
0
&
3
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
-4
&
0
&
0
&
4
\\
0
&
0
&
-4
&
4
\\
0
&
4
&
0
&
-4
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 4 vectors

%% begin of irrep matrices  spin 4 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&-1\cr 0&1&0\cr -1&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&1&0\cr 1&0&0\cr 0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0\cr -1&1&0\cr 1&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 6 spin 4 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=6,\, s=4->4} }=
 &
\left( 
\begin{matrix}
+0
&
+3\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+3\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+0
&
+3\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+3\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+0
&
-3\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
-3\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+0
&
-3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
\\
-3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+0
\\
+3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+0
&
+3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+0
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
\\
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 6 spin 4 down to spin 4 with tensors

%% begin of level 6 spin 4 down to spin 3 with tensors

The expression including explicitly the basis elements for 3 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=6,\, s=4->3} }=
 &
\left( 
\begin{matrix}
-8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)
&
+0
&
+3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
&
+3\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
\\
+0
&
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
&
+3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
&
+0
\\
+0
&
+3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
-3\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-12\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+6\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-12\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+6\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
\\
+0
&
+18\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-18\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+4\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
\\
+0
&
-4\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+14\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-18\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-12\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
\\
-14\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-4\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+14\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
\\
+18\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-14\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+4\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+12\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
+16\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
\\
-12\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
+12\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
\\
+0
&
-12\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 6 spin 4 down to spin 3 with tensors

\subsubsection{Irrep $ \ydiagram{2,2} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 4 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=6,\, s=4->4} }=
 &
\left( 
\begin{matrix}
0
&
1
&
0
&
-1
&
-1
&
0
&
1
\\
0
&
-1
&
1
&
0
&
0
&
1
&
-1
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 4 vectors

%% begin of irrep matrices  spin 4 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&-1\cr -1&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0\cr 1&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&1\cr 0&-1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 6 spin 4 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=6,\, s=4->4} }=
 &
\left( 
\begin{matrix}
+0
&
+({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+0
&
-({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+0
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 6 spin 4 down to spin 4 with tensors

%% begin of level 6 spin 4 down to spin 3 with tensors

The expression including explicitly the basis elements for 3 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=6,\, s=4->3} }=
 &
\left( 
\begin{matrix}
+0
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
\\
+0
&
+0
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
&
-\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+0
&
-4\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-2\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
\\
+0
&
+2\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+4\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+4\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
\\
-4\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
\\
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 6 spin 4 down to spin 3 with tensors

\subsection{$SO(25)$ tensors with 5 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{6,\, s}$ with $ 0 \le s \le 5$
given above.

\subsubsection{Irrep $ \ydiagram{4,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 5 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=6,\, s=5->5} }=
 &
\left( 
\begin{matrix}
1
&
0
&
0
&
0
&
-1
\\
0
&
1
&
0
&
0
&
-1
\\
0
&
0
&
1
&
0
&
-1
\\
0
&
0
&
0
&
1
&
-1
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 5 vectors

%% begin of irrep matrices  spin 5 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&1&0&0\cr 1&0&0&0\cr 0&0&1&0\cr 0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&1&0\cr 0&1&0&0\cr 1&0&0&0\cr 0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&1\cr 0&1&0&0\cr 0&0&1&0\cr 1&0&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0\cr -1&1&0&0\cr -1&0&1&0\cr -1&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 6 spin 5 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=6,\, s=5->5} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})
&
+0
&
+0
&
+0
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})
&
+0
&
+0
\\
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
\\
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
\\
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
\\
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 6 spin 5 down to spin 5 with tensors

%% begin of level 6 spin 5 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=6,\, s=5->4} }=
 &
\left( 
\begin{matrix}
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})
&
+0
&
+0
&
+0
\\
+0
&
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+0
&
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
\\
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
\\
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
\\
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 6 spin 5 down to spin 4 with tensors

\subsection{$SO(25)$ tensors with 6 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{6,\, s}$ with $ 0 \le s \le 6$
given above.

\subsubsection{Irrep $ \ydiagram{6} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 6 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=6,\, s=6->6} }=
 &
\left( 
\begin{matrix}
1
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 6 vectors

%% begin of irrep matrices  spin 6 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 6)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 6 spin 6 down to spin 6 with tensors

The expression including explicitly the basis elements for 6 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=6,\, s=6->6} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 6 spin 6 down to spin 6 with tensors

%% begin of level 6 spin 6 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=6,\, s=6->5} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 6 spin 6 down to spin 5 with tensors


 \end{document}


==> anc/tex_Level_3_10/Level_7_from_spin_0_to_7_V1.tex <==
\documentclass[a4paper,11pt]{article}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{amsfonts}
\usepackage{ytableau}

\usepackage{graphicx} % for scalebox

\usepackage{geometry}

\setcounter{MaxMatrixCols}{30}

\newcommand{\myscaleT}{\scalebox{ 0.8 }}
\newcommand{\myscaleM}{\scalebox{ 0.8 }}
\newcommand{\myscaleR}{\scalebox{ 0.8 }}

\newcommand{\sN}[1]{ {[ #1 ]} }

\usepackage{ytableau}

\newcommand\Ytr[3]{
  {\begin{ytableau}
      #1 & #2 & #3
   \end{ytableau}
  }
  }

\newcommand\Yto[3]{
  {\begin{ytableau}
      #1 & #2 \\
      #3
   \end{ytableau}
  }
  }

\newcommand\Yt[2]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }
  }
\newcommand\Ytfrom[3]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }_{(#3)}
  }

\newcommand\Yo[1]{
  {\begin{ytableau}
      #1 
   \end{ytableau}
  }
  }

\newcommand\Yoo[2]{
  {\begin{ytableau}
      #1 \\ #2 
   \end{ytableau}
  }
  }

\newcommand\Yooo[3]{
  {\begin{ytableau}
      #1 \\ #2 \\ #3
   \end{ytableau}
  }
  }

\newcommand\Ysymm[1]{
  {\begin{ytableau}
      1 & 2 &\none[\dots] & \scriptstyle #1 
   \end{ytableau}
  }
  }


\begin{document}

\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \scriptsize
\section{Level 7}

In the following we give
either all states for some chosen $SO(*)$ irreps
or the explicit top level states in $GL(*)$ irreps.
In both case states are in the rest frame.
This means that for $GL(*)$ traces must still be subtracted
when some indexes are equal
and the states can be boosted as discussed in the main text.
\subsection{Basis}

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{7,0}=
&
\left( 
\begin{matrix}
\left(1 , 1\right)^2\,\left(2 , 1\right),
&
\left(2 , 1\right)\,\left(2 , 2\right),
&
\left(2 , 1\right)\,\left(3 , 1\right),
&
\left(1 , 1\right)\,\left(3 , 2\right),
&
\left(1 , 1\right)\,\left(4 , 1\right),
&
\left(4 , 3\right),
&
\left(5 , 2\right),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
\left(6 , 1\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{7,1}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,\left(5 , 1\right),
&
({1}^{i_{1}})\,\left(4 , 2\right),
&
({1}^{i_{1}})\,\left(3 , 3\right),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,\left(3 , 1\right),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 2\right),
&
({1}^{i_{1}})\,\left(2 , 1\right)^2,
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
\left(1 , 1\right)^3\,({1}^{i_{1}}),
&
({2}^{i_{1}})\,\left(4 , 1\right),
&
({2}^{i_{1}})\,\left(3 , 2\right),
&
\left(1 , 1\right)\,\left(2 , 1\right)\,({2}^{i_{1}}),
&
\left(3 , 1\right)\,({3}^{i_{1}}),
&
\left(2 , 2\right)\,({3}^{i_{1}}),
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
\left(1 , 1\right)^2\,({3}^{i_{1}}),
&
\left(2 , 1\right)\,({4}^{i_{1}}),
&
\left(1 , 1\right)\,({5}^{i_{1}}),
&
({7}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{7,2}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 1\right),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 2\right),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right),
&
({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right),
&
({1}^{i_{1}})\,\left(2 , 2\right)\,({2}^{i_{2}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
\left(1 , 1\right)^2\,({1}^{i_{1}})\,({2}^{i_{2}}),
&
({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 1\right),
&
({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{1}}),
&
\left(1 , 1\right)^2\,({1}^{i_{2}})\,({2}^{i_{1}}),
&
({1}^{i_{1}})\,\left(2 , 1\right)\,({3}^{i_{2}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{1}}),
&
\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({4}^{i_{2}}),
&
\left(1 , 1\right)\,({1}^{i_{2}})\,({4}^{i_{1}}),
&
\left(1 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
\left(1 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}}),
&
({3}^{i_{2}})\,({4}^{i_{1}}),
&
({3}^{i_{1}})\,({4}^{i_{2}}),
&
({2}^{i_{2}})\,({5}^{i_{1}}),
&
({2}^{i_{1}})\,({5}^{i_{2}}),
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
({1}^{i_{2}})\,({6}^{i_{1}}),
&
({1}^{i_{1}})\,({6}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{7,3}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 1\right),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right),
&
\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{2}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}}),
&
\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}}),
&
\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}}),
&
({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}}),
&
({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}}),
&
({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}}),
&
({1}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}}),
&
({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{1}}),
&
({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{2}}),
&
({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}}),
&
({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}}),
&
({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}}),
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{1}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({5}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{7,4}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}}),
&
\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}}),
&
({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}}),
&
({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}}),
&
({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{1}}),
&
({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{1}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({4}^{i_{3}}),
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{4}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{7,5}=
&
\left( 
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}}),
&
({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}}),
&
({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{4}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{4}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{5}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{5}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({2}^{i_{5}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{1}}),
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({3}^{i_{4}}),
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{5}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{7,6}=
&
\left( 
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{3}}),
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{5}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{6}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{7,7}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

\subsection{$SO(25)$ tensors with 0 indexes}

No irreps with spin 0 are present.


\subsection{$SO(25)$ tensors with 1 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{7,\, s}$ with $ 0 \le s \le 1$
given above.

\subsubsection{Irrep $ \ydiagram{1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 1 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=7,\, s=1->1} }=
 &
\left( 
\begin{matrix}
-593600
&
1523200
&
-1041600
&
509600
&
-352800
&
0
&
-29400
\\
-103120
&
4640
&
45480
&
46120
&
-36810
&
24000
&
-3405
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
1702400
&
-1120000
&
-156800
&
-929600
&
1064000
&
19600
&
-716800
\\
434080
&
-274400
&
-49360
&
-319120
&
289300
&
17870
&
-131360
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
301280
&
24000
\\
71776
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 1 vectors

The previous states are not orthogonal.

    Using the Gram-Schmidt procedure we can build the following complete irreps.
    %% begin full irrep 1 of level 7 spin 1  with tensors

The expression including explicitly the basis elements for vector number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yo {i_1} } _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-735\,\left(1 , 1\right)^3\,({1}^{i_{1}})
&
-8820\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 2\right)
&
-3920\,\left(1 , 1\right)\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+12740\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(3 , 1\right)
&
-28000\,({2}^{i_{1}})\,\left(3 , 2\right)
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-26040\,({1}^{i_{1}})\,\left(3 , 3\right)
&
+490\,\left(1 , 1\right)^2\,({3}^{i_{1}})
&
+26600\,\left(2 , 2\right)\,({3}^{i_{1}})
&
-23240\,\left(3 , 1\right)\,({3}^{i_{1}})
&
+42560\,({2}^{i_{1}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+38080\,({1}^{i_{1}})\,\left(4 , 2\right)
&
-17920\,\left(2 , 1\right)\,({4}^{i_{1}})
&
-14840\,({1}^{i_{1}})\,\left(5 , 1\right)
&
+7532\,\left(1 , 1\right)\,({5}^{i_{1}})
&
+600\,({7}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|\Yo 1 _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{245\,\left(1 , 1\right)^2\,\left(2 , 1\right)}\over{2\,\sqrt{3}}}
&
-{{490\,\left(2 , 1\right)\,\left(3 , 1\right)}\over{\sqrt{3}}}
&
-{{686\,\left(1 , 1\right)\,\left(3 , 2\right)}\over{\sqrt{3}}}
&
+{{1274\,\left(1 , 1\right)\,\left(4 , 1\right)}\over{\sqrt{3}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
-{{2420\,\left(4 , 3\right)}\over{\sqrt{3}}}
&
+110\,3^{{{5}\over{2}}}\,\left(5 , 2\right)
&
+{{128\,\left(6 , 1\right)}\over{\sqrt{3}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yo I _{(n=1 )} \rangle \, \parallel^2
          =
3919522037760
.
\end{equation}%% end full irrep 1 of level 7 spin 1  with tensors

%% begin full irrep 1 of level 7 spin 1  with tensors

The expression including explicitly the basis elements for vector number 2 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yo {i_1} } _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-3405\,\left(1 , 1\right)^3\,({1}^{i_{1}})
&
+24000\,({1}^{i_{1}})\,\left(2 , 1\right)^2
&
-36810\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 2\right)
&
-49360\,\left(1 , 1\right)\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+46120\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-274400\,({2}^{i_{1}})\,\left(3 , 2\right)
&
+45480\,({1}^{i_{1}})\,\left(3 , 3\right)
&
+17870\,\left(1 , 1\right)^2\,({3}^{i_{1}})
&
+289300\,\left(2 , 2\right)\,({3}^{i_{1}})
&
-319120\,\left(3 , 1\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+434080\,({2}^{i_{1}})\,\left(4 , 1\right)
&
+4640\,({1}^{i_{1}})\,\left(4 , 2\right)
&
-131360\,\left(2 , 1\right)\,({4}^{i_{1}})
&
-103120\,({1}^{i_{1}})\,\left(5 , 1\right)
&
+71776\,\left(1 , 1\right)\,({5}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|\Yo 1 _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-{{1135\,\left(1 , 1\right)^2\,\left(2 , 1\right)}\over{2\,\sqrt{3}}}
&
+1375\,\sqrt{3}\,\left(2 , 1\right)\,\left(2 , 2\right)
&
-{{7520\,\left(2 , 1\right)\,\left(3 , 1\right)}\over{\sqrt{3}}}
&
-{{4498\,\left(1 , 1\right)\,\left(3 , 2\right)}\over{\sqrt{3}}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
+{{8332\,\left(1 , 1\right)\,\left(4 , 1\right)}\over{\sqrt{3}}}
&
-{{3160\,\left(4 , 3\right)}\over{\sqrt{3}}}
&
+820\,\sqrt{3}\,\left(5 , 2\right)
&
+{{3004\,\left(6 , 1\right)}\over{\sqrt{3}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yo I _{(n=2 )} \rangle \, \parallel^2
          =
187201369866240
.
\end{equation}%% end full irrep 1 of level 7 spin 1  with tensors

\subsection{$SO(25)$ tensors with 2 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{7,\, s}$ with $ 0 \le s \le 2$
given above.

\subsubsection{Irrep $ \ydiagram{2} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 2 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=7,\, s=2->2} }=
 &
\left( 
\begin{matrix}
-2176
&
1296
&
280
&
1404
&
-1104
&
-105
&
1404
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-1104
&
-105
&
208
&
208
&
352
&
-104
&
-104
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-228
&
-228
&
-176
&
-176
&
212
&
212
&
0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 2 vectors

%% begin of irrep matrices  spin 2 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 2 

%% begin full irrep 1 of level 7 spin 2  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+280\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)
&
-105\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({2}^{i_{1}})
&
-1104\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-105\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-1104\,({1}^{i_{1}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
+352\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+1404\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
+1404\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+1296\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 2\right)
&
+208\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{1}})
&
-228\,\left(1 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+208\,({1}^{i_{1}})\,\left(2 , 1\right)\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-228\,\left(1 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-2176\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 1\right)
&
-104\,\left(1 , 1\right)\,({1}^{i_{2}})\,({4}^{i_{1}})
&
-176\,({3}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-104\,\left(1 , 1\right)\,({1}^{i_{1}})\,({4}^{i_{2}})
&
-176\,({3}^{i_{1}})\,({4}^{i_{2}})
&
+212\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+212\,({2}^{i_{1}})\,({5}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt 1 {i_1} } _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{35\,\sqrt{3}\,\left(1 , 1\right)^3\,({1}^{i_{1}})}\over{4}}
&
+128\,\sqrt{3}\,({1}^{i_{1}})\,\left(2 , 1\right)^2
&
-2\,3^{{{7}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 2\right)
&
-32\,\sqrt{3}\,\left(1 , 1\right)\,\left(2 , 1\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+41\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(3 , 1\right)
&
-64\,3^{{{3}\over{2}}}\,({2}^{i_{1}})\,\left(3 , 2\right)
&
+74\,3^{{{5}\over{2}}}\,({1}^{i_{1}})\,\left(3 , 3\right)
&
-{{143\,\sqrt{3}\,\left(1 , 1\right)^2\,({3}^{i_{1}})}\over{2}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-532\,\sqrt{3}\,\left(2 , 2\right)\,({3}^{i_{1}})
&
+74\,3^{{{5}\over{2}}}\,\left(3 , 1\right)\,({3}^{i_{1}})
&
+416\,\sqrt{3}\,({2}^{i_{1}})\,\left(4 , 1\right)
&
-416\,\sqrt{3}\,({1}^{i_{1}})\,\left(4 , 2\right)
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+64\,3^{{{3}\over{2}}}\,\left(2 , 1\right)\,({4}^{i_{1}})
&
-238\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(5 , 1\right)
&
-259\,\sqrt{3}\,\left(1 , 1\right)\,({5}^{i_{1}})
&
+14\,3^{{{3}\over{2}}}\,({7}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_1} } _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-35\,\left(1 , 1\right)^2\,\left(2 , 1\right)
&
-140\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(2 , 1\right)
&
-72\,\left(2 , 1\right)\,\left(2 , 2\right)
&
+105\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({2}^{i_{1}})
&
+1104\,({1}^{i_{1}})\,\left(2 , 2\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-176\,\left(2 , 1\right)\,({2}^{i_{1}})^2
&
+388\,\left(2 , 1\right)\,\left(3 , 1\right)
&
-1404\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-120\,\left(1 , 1\right)\,\left(3 , 2\right)
&
-648\,({1}^{i_{1}})^2\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-208\,({1}^{i_{1}})\,\left(2 , 1\right)\,({3}^{i_{1}})
&
+228\,\left(1 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})
&
-8\,\left(1 , 1\right)\,\left(4 , 1\right)
&
+1088\,({1}^{i_{1}})^2\,\left(4 , 1\right)
&
+976\,\left(4 , 3\right)
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+104\,\left(1 , 1\right)\,({1}^{i_{1}})\,({4}^{i_{1}})
&
+176\,({3}^{i_{1}})\,({4}^{i_{1}})
&
-1212\,\left(5 , 2\right)
&
-212\,({2}^{i_{1}})\,({5}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yt I J _{(n=1 )} \rangle \, \parallel^2
          =
2886451200
.
\end{equation}%% end full irrep 1 of level 7 spin 2  with tensors

\subsubsection{Irrep $ \ydiagram{1,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 2 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=7,\, s=2->2} }=
 &
\left( 
\begin{matrix}
0
&
0
&
0
&
-3780
&
2520
&
105
&
3780
\\
0
&
0
&
0
&
648
&
-432
&
54
&
-648
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-2520
&
-105
&
-560
&
560
&
0
&
1386
&
-1386
\\
432
&
-54
&
288
&
-288
&
0
&
-540
&
540
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-1932
&
1932
&
4180
&
-4180
&
-1500
&
1500
&
192
\\
1080
&
-1080
&
-3384
&
3384
&
1080
&
-1080
&
0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-192
\\
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 2 vectors

%% begin of irrep matrices  spin 2 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0\cr 0&-1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 2 

%% begin full irrep 2 of level 7 spin 2  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yoo {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+105\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({2}^{i_{1}})
&
+2520\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-105\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({2}^{i_{2}})
&
-2520\,({1}^{i_{1}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
-3780\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+3780\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-560\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{1}})
&
-1932\,\left(1 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+560\,({1}^{i_{1}})\,\left(2 , 1\right)\,({3}^{i_{2}})
&
+1932\,\left(1 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+1386\,\left(1 , 1\right)\,({1}^{i_{2}})\,({4}^{i_{1}})
&
-4180\,({3}^{i_{2}})\,({4}^{i_{1}})
&
-1386\,\left(1 , 1\right)\,({1}^{i_{1}})\,({4}^{i_{2}})
&
+4180\,({3}^{i_{1}})\,({4}^{i_{2}})
&
+1500\,({2}^{i_{2}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-1500\,({2}^{i_{1}})\,({5}^{i_{2}})
&
-192\,({1}^{i_{2}})\,({6}^{i_{1}})
&
+192\,({1}^{i_{1}})\,({6}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yoo 1 {i_1} } _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{35\,\sqrt{3}\,\left(1 , 1\right)^3\,({1}^{i_{1}})}\over{4}}
&
-{{280\,({1}^{i_{1}})\,\left(2 , 1\right)^2}\over{\sqrt{3}}}
&
+{{217\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 2\right)}\over{2}}
&
-392\,\sqrt{3}\,\left(1 , 1\right)\,\left(2 , 1\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-14\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(3 , 1\right)
&
-800\,\sqrt{3}\,({2}^{i_{1}})\,\left(3 , 2\right)
&
-646\,\sqrt{3}\,({1}^{i_{1}})\,\left(3 , 3\right)
&
+{{287\,\sqrt{3}\,\left(1 , 1\right)^2\,({3}^{i_{1}})}\over{2}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-25\,3^{{{7}\over{2}}}\,\left(2 , 2\right)\,({3}^{i_{1}})
&
+764\,\sqrt{3}\,\left(3 , 1\right)\,({3}^{i_{1}})
&
+1496\,\sqrt{3}\,({2}^{i_{1}})\,\left(4 , 1\right)
&
+{{4664\,({1}^{i_{1}})\,\left(4 , 2\right)}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+{{1264\,\left(2 , 1\right)\,({4}^{i_{1}})}\over{\sqrt{3}}}
&
-{{4940\,({1}^{i_{1}})\,\left(5 , 1\right)}\over{\sqrt{3}}}
&
-496\,\sqrt{3}\,\left(1 , 1\right)\,({5}^{i_{1}})
&
+{{320\,({7}^{i_{1}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yoo I J _{(n=1 )} \rangle \, \parallel^2
          =
13087070208
.
\end{equation}%% end full irrep 2 of level 7 spin 2  with tensors

\subsection{$SO(25)$ tensors with 3 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{7,\, s}$ with $ 0 \le s \le 3$
given above.

\subsubsection{Irrep $ \ydiagram{3} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 3 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=7,\, s=3->3} }=
 &
\left( 
\begin{matrix}
216000
&
-178200
&
-27900
&
9600
&
9600
&
9600
&
62000
\\
115290
&
-93555
&
-7875
&
13440
&
13440
&
13440
&
-10220
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
62000
&
62000
&
-78000
&
-78000
&
-78000
&
-52000
&
-52000
\\
-10220
&
-10220
&
-5250
&
-5250
&
-5250
&
-3500
&
-3500
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-340000
&
-52000
&
-340000
&
-340000
&
236400
&
236400
&
236400
\\
-32480
&
-3500
&
-32480
&
-32480
&
19110
&
19110
&
19110
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
236400
&
236400
&
236400
&
-67680
&
-67680
&
-67680
\\
19110
&
19110
&
19110
&
882
&
882
&
882
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 3 vectors

%% begin of irrep matrices  spin 3 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&0\cr 0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&0\cr 0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 

The previous states are not orthogonal.

    Using the Gram-Schmidt procedure we can build the following complete irreps.
    %% begin full irrep 1 of level 7 spin 3  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_2} {i_3}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+1395\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})
&
+8910\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)
&
-480\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-480\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+3900\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-480\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
+3900\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+3900\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-10800\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 1\right)
&
-3100\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
&
+2600\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-3100\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2600\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+17000\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-3100\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
&
+2600\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+17000\,({1}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+17000\,({1}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
-11820\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-11820\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-11820\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-11820\,({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-11820\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-11820\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+3384\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{1}})
&
+3384\,({1}^{i_{1}})\,({1}^{i_{3}})\,({5}^{i_{2}})
&
+3384\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr 1 {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{1120\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)}\over{\sqrt{3}}}
&
+{{1115\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({2}^{i_{1}})}\over{2}}
&
+140\,3^{{{3}\over{2}}}\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+{{1115\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({2}^{i_{2}})}\over{2}}
&
+140\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
+{{4720\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-2630\,\sqrt{3}\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-2630\,\sqrt{3}\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
+4624\,\sqrt{3}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+520\,3^{{{3}\over{2}}}\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{1}})
&
+550\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+520\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+550\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-{{18088\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 1\right)}\over{\sqrt{3}}}
&
-{{5255\,\left(1 , 1\right)\,({1}^{i_{2}})\,({4}^{i_{1}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+6290\,\sqrt{3}\,({3}^{i_{2}})\,({4}^{i_{1}})
&
-{{5255\,\left(1 , 1\right)\,({1}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{3}}}
&
+6290\,\sqrt{3}\,({3}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{21358\,({2}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{3}}}
&
-{{21358\,({2}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{3}}}
&
+64\,\sqrt{3}\,({1}^{i_{2}})\,({6}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+64\,\sqrt{3}\,({1}^{i_{1}})\,({6}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_1} {i_2}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{1115\,\left(1 , 1\right)^3\,({1}^{i_{2}})}\over{16}}
&
-{{1395\,\left(1 , 1\right)^2\,({1}^{i_{1}})^2\,({1}^{i_{2}})}\over{2}}
&
+{{1730\,({1}^{i_{2}})\,\left(2 , 1\right)^2}\over{3}}
&
-{{585\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 2\right)}\over{8}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-4455\,({1}^{i_{1}})^2\,({1}^{i_{2}})\,\left(2 , 2\right)
&
+480\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-1950\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})^2
&
+1260\,\left(1 , 1\right)\,\left(2 , 1\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+240\,({1}^{i_{1}})^2\,\left(2 , 1\right)\,({2}^{i_{2}})
&
-3900\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-{{45\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(3 , 1\right)}\over{2}}
&
+5400\,({1}^{i_{1}})^2\,({1}^{i_{2}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-468\,({2}^{i_{2}})\,\left(3 , 2\right)
&
+{{3325\,({1}^{i_{2}})\,\left(3 , 3\right)}\over{2}}
&
+3100\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{1}})
&
-2600\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-8500\,({1}^{i_{2}})\,({3}^{i_{1}})^2
&
+{{4995\,\left(1 , 1\right)^2\,({3}^{i_{2}})}\over{8}}
&
+1550\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,({3}^{i_{2}})
&
+{{5965\,\left(2 , 2\right)\,({3}^{i_{2}})}\over{4}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-1300\,({2}^{i_{1}})^2\,({3}^{i_{2}})
&
+1205\,\left(3 , 1\right)\,({3}^{i_{2}})
&
-17000\,({1}^{i_{1}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-3648\,({2}^{i_{2}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{8360\,({1}^{i_{2}})\,\left(4 , 2\right)}\over{3}}
&
+11820\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{1}})
&
+11820\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+{{9130\,\left(2 , 1\right)\,({4}^{i_{2}})}\over{3}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+11820\,({1}^{i_{1}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-{{24245\,({1}^{i_{2}})\,\left(5 , 1\right)}\over{3}}
&
-3384\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{1}})
&
-1017\,\left(1 , 1\right)\,({5}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-1692\,({1}^{i_{1}})^2\,({5}^{i_{2}})
&
-{{4018\,({7}^{i_{2}})}\over{3}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {1} {i_1} {i_1}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{1115\,\left(1 , 1\right)^2\,\left(2 , 1\right)}\over{2^{{{5}\over{2}}}}}
&
+35\,2^{{{7}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(2 , 1\right)
&
-335\,\sqrt{2}\,\left(2 , 1\right)\,\left(2 , 2\right)
&
+{{3345\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({2}^{i_{1}})}\over{2^{{{3}\over{2}}}}}
&
+315\,2^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 2\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+295\,2^{{{5}\over{2}}}\,\left(2 , 1\right)\,({2}^{i_{1}})^2
&
-{{1505\,\left(2 , 1\right)\,\left(3 , 1\right)}\over{\sqrt{2}}}
&
-3945\,\sqrt{2}\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
+{{51\,\left(1 , 1\right)\,\left(3 , 2\right)}\over{\sqrt{2}}}
&
+867\,2^{{{5}\over{2}}}\,({1}^{i_{1}})^2\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+585\,2^{{{5}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({3}^{i_{1}})
&
+2475\,\sqrt{2}\,\left(1 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})
&
-{{703\,\left(1 , 1\right)\,\left(4 , 1\right)}\over{2^{{{3}\over{2}}}}}
&
-2261\,2^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,\left(4 , 1\right)
&
-{{1805\,\left(4 , 3\right)}\over{\sqrt{2}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{5255\,\left(1 , 1\right)\,({1}^{i_{1}})\,({4}^{i_{1}})}\over{\sqrt{2}}}
&
+9435\,\sqrt{2}\,({3}^{i_{1}})\,({4}^{i_{1}})
&
-{{1555\,\left(5 , 2\right)}\over{\sqrt{2}}}
&
-10679\,\sqrt{2}\,({2}^{i_{1}})\,({5}^{i_{1}})
&
+507\,2^{{{7}\over{2}}}\,\left(6 , 1\right)
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+3\,2^{{{11}\over{2}}}\,({1}^{i_{1}})\,({6}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Ytr I J K_{(n=1 )} \rangle \, \parallel^2
          =
69789565440
.
\end{equation}%% end full irrep 1 of level 7 spin 3  with tensors

%% begin full irrep 1 of level 7 spin 3  with tensors

The expression including explicitly the basis elements for symmetric tensor number 2 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_2} {i_3}} _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-1125\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})
&
-13365\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)
&
+1920\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+1920\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-750\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+1920\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
-750\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-750\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+16470\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 1\right)
&
-1460\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
&
-500\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-1460\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-500\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-4640\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-1460\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
&
-500\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-4640\,({1}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
-4640\,({1}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+2730\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+2730\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2730\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+2730\,({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+2730\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+2730\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+126\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{1}})
&
+126\,({1}^{i_{1}})\,({1}^{i_{3}})\,({5}^{i_{2}})
&
+126\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr 1 {i_1} {i_2}} _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-{{2500\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)}\over{\sqrt{3}}}
&
-250\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({2}^{i_{1}})
&
-560\,3^{{{3}\over{2}}}\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-250\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({2}^{i_{2}})
&
-560\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
+{{920\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+3590\,\sqrt{3}\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
+3590\,\sqrt{3}\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-5824\,\sqrt{3}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-100\,3^{{{3}\over{2}}}\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{1}})
&
-220\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-100\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-220\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+{{25228\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 1\right)}\over{\sqrt{3}}}
&
-{{5975\,\left(1 , 1\right)\,({1}^{i_{2}})\,({4}^{i_{1}})}\over{2\,\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-1895\,\sqrt{3}\,({3}^{i_{2}})\,({4}^{i_{1}})
&
-{{5975\,\left(1 , 1\right)\,({1}^{i_{1}})\,({4}^{i_{2}})}\over{2\,\sqrt{3}}}
&
-1895\,\sqrt{3}\,({3}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{5638\,({2}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{3}}}
&
+{{5638\,({2}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{3}}}
&
+536\,\sqrt{3}\,({1}^{i_{2}})\,({6}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+536\,\sqrt{3}\,({1}^{i_{1}})\,({6}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_1} {i_2}} _{(1)\,(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-{{125\,\left(1 , 1\right)^3\,({1}^{i_{2}})}\over{4}}
&
+{{1125\,\left(1 , 1\right)^2\,({1}^{i_{1}})^2\,({1}^{i_{2}})}\over{2}}
&
-{{1475\,({1}^{i_{2}})\,\left(2 , 1\right)^2}\over{3}}
&
-{{8685\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 2\right)}\over{16}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+{{13365\,({1}^{i_{1}})^2\,({1}^{i_{2}})\,\left(2 , 2\right)}\over{2}}
&
-1920\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+375\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})^2
&
-585\,\left(1 , 1\right)\,\left(2 , 1\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-960\,({1}^{i_{1}})^2\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+750\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-{{3735\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(3 , 1\right)}\over{8}}
&
-8235\,({1}^{i_{1}})^2\,({1}^{i_{2}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-1692\,({2}^{i_{2}})\,\left(3 , 2\right)
&
-{{3895\,({1}^{i_{2}})\,\left(3 , 3\right)}\over{2}}
&
+1460\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{1}})
&
+500\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2320\,({1}^{i_{2}})\,({3}^{i_{1}})^2
&
-270\,\left(1 , 1\right)^2\,({3}^{i_{2}})
&
+730\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,({3}^{i_{2}})
&
-{{12575\,\left(2 , 2\right)\,({3}^{i_{2}})}\over{8}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+250\,({2}^{i_{1}})^2\,({3}^{i_{2}})
&
+{{6955\,\left(3 , 1\right)\,({3}^{i_{2}})}\over{4}}
&
+4640\,({1}^{i_{1}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+5088\,({2}^{i_{2}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{11660\,({1}^{i_{2}})\,\left(4 , 2\right)}\over{3}}
&
-2730\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{1}})
&
-2730\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-{{3355\,\left(2 , 1\right)\,({4}^{i_{2}})}\over{3}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-2730\,({1}^{i_{1}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+{{127055\,({1}^{i_{2}})\,\left(5 , 1\right)}\over{12}}
&
-126\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{1}})
&
-{{14679\,\left(1 , 1\right)\,({5}^{i_{2}})}\over{8}}
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-63\,({1}^{i_{1}})^2\,({5}^{i_{2}})
&
+{{10927\,({7}^{i_{2}})}\over{12}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {1} {i_1} {i_1}} _{(1)\,(n=2 )} \rangle=
&
\left( 
\begin{matrix}
+{{125\,\left(1 , 1\right)^2\,\left(2 , 1\right)}\over{\sqrt{2}}}
&
-625\,\sqrt{2}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(2 , 1\right)
&
+175\,2^{{{3}\over{2}}}\,\left(2 , 1\right)\,\left(2 , 2\right)
&
-375\,\sqrt{2}\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({2}^{i_{1}})
&
-315\,2^{{{7}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 2\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+115\,2^{{{3}\over{2}}}\,\left(2 , 1\right)\,({2}^{i_{1}})^2
&
+{{575\,\left(2 , 1\right)\,\left(3 , 1\right)}\over{\sqrt{2}}}
&
+5385\,\sqrt{2}\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
+123\,2^{{{5}\over{2}}}\,\left(1 , 1\right)\,\left(3 , 2\right)
&
-273\,2^{{{9}\over{2}}}\,({1}^{i_{1}})^2\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-225\,2^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({3}^{i_{1}})
&
-495\,2^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})
&
+{{1961\,\left(1 , 1\right)\,\left(4 , 1\right)}\over{2^{{{5}\over{2}}}}}
&
+6307\,\sqrt{2}\,({1}^{i_{1}})^2\,\left(4 , 1\right)
&
+{{5035\,\left(4 , 3\right)}\over{2^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{5975\,\left(1 , 1\right)\,({1}^{i_{1}})\,({4}^{i_{1}})}\over{2^{{{3}\over{2}}}}}
&
-{{5685\,({3}^{i_{1}})\,({4}^{i_{1}})}\over{\sqrt{2}}}
&
+{{2755\,\left(5 , 2\right)}\over{\sqrt{2}}}
&
+2819\,\sqrt{2}\,({2}^{i_{1}})\,({5}^{i_{1}})
&
-3063\,2^{{{3}\over{2}}}\,\left(6 , 1\right)
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+201\,2^{{{5}\over{2}}}\,({1}^{i_{1}})\,({6}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Ytr I J K_{(n=2 )} \rangle \, \parallel^2
          =
67320167040
.
\end{equation}%% end full irrep 1 of level 7 spin 3  with tensors

\subsubsection{Irrep $ \ydiagram{2,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 3 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=7,\, s=3->3} }=
 &
\left( 
\begin{matrix}
0
&
0
&
0
&
-4800
&
0
&
4800
&
28400
\\
0
&
0
&
0
&
-6720
&
0
&
6720
&
5110
\\
0
&
0
&
0
&
4800
&
-4800
&
0
&
-28400
\\
0
&
0
&
0
&
6720
&
-6720
&
0
&
-5110
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
0
&
-28400
&
-39000
&
0
&
39000
&
-26000
&
0
\\
0
&
-5110
&
-2625
&
0
&
2625
&
-61150
&
0
\\
28400
&
0
&
0
&
39000
&
-39000
&
0
&
26000
\\
5110
&
0
&
0
&
2625
&
-2625
&
0
&
61150
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
207200
&
26000
&
0
&
-207200
&
-117600
&
-2400
&
-115200
\\
62380
&
61150
&
0
&
-62380
&
-16140
&
26340
&
-42480
\\
-207200
&
-26000
&
207200
&
0
&
115200
&
-115200
&
117600
\\
-62380
&
-61150
&
62380
&
0
&
42480
&
-42480
&
16140
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
115200
&
2400
&
117600
&
15840
&
0
&
-15840
\\
42480
&
-26340
&
16140
&
-7524
&
0
&
7524
\\
2400
&
-117600
&
-2400
&
0
&
-15840
&
15840
\\
-26340
&
-16140
&
26340
&
0
&
7524
&
-7524
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 3 vectors

%% begin of irrep matrices  spin 3 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&-1&0\cr 0&0&0&-1\cr -1&0&0&0\cr 0&-1&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0\cr 0&-1&0&0\cr 1&0&1&0\cr 0&1&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 

The previous states are not orthogonal.

    Using the Gram-Schmidt procedure we can build the following complete irreps.
    %% begin full irrep 2 of level 7 spin 3  with tensors

The expression including explicitly the basis elements for $\ydiagram{2,1}$ tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_2} {i_3}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-120\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-975\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+120\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
+975\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+710\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
&
+650\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-5180\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-710\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-650\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+5180\,({1}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+2940\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+60\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2880\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-2880\,({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-60\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-2940\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-396\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{1}})
&
+396\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto 1 {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{325\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)}\over{\sqrt{3}}}
&
+{{325\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({2}^{i_{1}})}\over{4}}
&
-245\,\sqrt{3}\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-25\,\sqrt{3}\,({1}^{i_{1}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
-{{1360\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{\sqrt{3}}}
&
-55\,3^{{{3}\over{2}}}\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-50\,\sqrt{3}\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
+86\,\sqrt{3}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 2\right)
&
+{{2650\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{1}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-325\,\sqrt{3}\,\left(1 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+{{650\,({1}^{i_{1}})\,\left(2 , 1\right)\,({3}^{i_{2}})}\over{\sqrt{3}}}
&
+10\,\sqrt{3}\,\left(1 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{392\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 1\right)}\over{\sqrt{3}}}
&
-{{100\,\left(1 , 1\right)\,({1}^{i_{2}})\,({4}^{i_{1}})}\over{\sqrt{3}}}
&
-{{5680\,({3}^{i_{2}})\,({4}^{i_{1}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{725\,\left(1 , 1\right)\,({1}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{3}}}
&
-{{2210\,({3}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{3}}}
&
+{{5080\,({2}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+{{4537\,({2}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{3}}}
&
-244\,\sqrt{3}\,({1}^{i_{2}})\,({6}^{i_{1}})
&
-244\,\sqrt{3}\,({1}^{i_{1}})\,({6}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {i_2}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{325\,\left(1 , 1\right)^3\,({1}^{i_{2}})}\over{16\,\sqrt{3}}}
&
-{{1000\,({1}^{i_{2}})\,\left(2 , 1\right)^2}\over{3^{{{3}\over{2}}}}}
&
+{{55\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 2\right)}\over{4}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+40\,\sqrt{3}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+325\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})^2
&
+110\,\sqrt{3}\,\left(1 , 1\right)\,\left(2 , 1\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-40\,\sqrt{3}\,({1}^{i_{1}})^2\,\left(2 , 1\right)\,({2}^{i_{2}})
&
-325\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+{{5\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(3 , 1\right)}\over{4}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-196\,\sqrt{3}\,({2}^{i_{2}})\,\left(3 , 2\right)
&
+{{115\,({1}^{i_{2}})\,\left(3 , 3\right)}\over{2\,\sqrt{3}}}
&
-{{710\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{650\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{3}}}
&
+{{5180\,({1}^{i_{2}})\,({3}^{i_{1}})^2}\over{\sqrt{3}}}
&
-{{115\,\sqrt{3}\,\left(1 , 1\right)^2\,({3}^{i_{2}})}\over{8}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{710\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,({3}^{i_{2}})}\over{\sqrt{3}}}
&
+{{1025\,\left(2 , 2\right)\,({3}^{i_{2}})}\over{2\,\sqrt{3}}}
&
+{{650\,({2}^{i_{1}})^2\,({3}^{i_{2}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{1705\,\left(3 , 1\right)\,({3}^{i_{2}})}\over{2\,\sqrt{3}}}
&
-{{5180\,({1}^{i_{1}})\,({3}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{3}}}
&
+8\,3^{{{3}\over{2}}}\,({2}^{i_{2}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{320\,({1}^{i_{2}})\,\left(4 , 2\right)}\over{3^{{{3}\over{2}}}}}
&
-1940\,\sqrt{3}\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{1}})
&
+940\,\sqrt{3}\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{560\,\left(2 , 1\right)\,({4}^{i_{2}})}\over{3^{{{3}\over{2}}}}}
&
+1000\,\sqrt{3}\,({1}^{i_{1}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-{{1315\,({1}^{i_{2}})\,\left(5 , 1\right)}\over{2\,3^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+44\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{1}})
&
-{{713\,\sqrt{3}\,\left(1 , 1\right)\,({5}^{i_{2}})}\over{4}}
&
-44\,3^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,({5}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-{{1841\,({7}^{i_{2}})}\over{2\,3^{{{3}\over{2}}}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {1}} _{(2)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{325\,\left(1 , 1\right)\,({1}^{2})^2\,\left(2 , 1\right)}\over{3}}
&
-{{325\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(2 , 1\right)}\over{3}}
&
-{{325\,\left(1 , 1\right)^2\,({1}^{2})\,({2}^{2})}\over{4}}
&
+270\,({1}^{2})\,\left(2 , 2\right)\,({2}^{2})
&
+{{1360\,\left(2 , 1\right)\,({2}^{2})^2}\over{3}}
&
+{{325\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({2}^{i_{1}})}\over{4}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-270\,({1}^{i_{1}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-{{1360\,\left(2 , 1\right)\,({2}^{i_{1}})^2}\over{3}}
&
+215\,({1}^{2})\,({2}^{2})\,\left(3 , 1\right)
&
-215\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-86\,({1}^{2})^2\,\left(3 , 2\right)
&
+86\,({1}^{i_{1}})^2\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-1100\,({1}^{2})\,\left(2 , 1\right)\,({3}^{2})
&
+315\,\left(1 , 1\right)\,({2}^{2})\,({3}^{2})
&
+1100\,({1}^{i_{1}})\,\left(2 , 1\right)\,({3}^{i_{1}})
&
-315\,\left(1 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})
&
+{{392\,({1}^{2})^2\,\left(4 , 1\right)}\over{3}}
&
-{{392\,({1}^{i_{1}})^2\,\left(4 , 1\right)}\over{3}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{625\,\left(1 , 1\right)\,({1}^{2})\,({4}^{2})}\over{3}}
&
+2630\,({3}^{2})\,({4}^{2})
&
+{{625\,\left(1 , 1\right)\,({1}^{i_{1}})\,({4}^{i_{1}})}\over{3}}
&
-2630\,({3}^{i_{1}})\,({4}^{i_{1}})
&
-{{9617\,({2}^{2})\,({5}^{2})}\over{3}}
&
+{{9617\,({2}^{i_{1}})\,({5}^{i_{1}})}\over{3}}
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+488\,({1}^{2})\,({6}^{2})
&
-488\,({1}^{i_{1}})\,({6}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yto I J K _{(n=1 )} \rangle \, \parallel^2
          =
1337448960
.
\end{equation}%% end full irrep 2 of level 7 spin 3  with tensors

%% begin full irrep 2 of level 7 spin 3  with tensors

The expression including explicitly the basis elements for $\ydiagram{2,1}$ tensor number 2 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_2} {i_3}} _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
+6720\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+2625\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-6720\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
-2625\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-5110\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
&
-61150\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+62380\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+5110\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+61150\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-62380\,({1}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
-16140\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+26340\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-42480\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+42480\,({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-26340\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+16140\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-7524\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{1}})
&
+7524\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto 1 {i_1} {i_2}} _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
+{{875\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)}\over{\sqrt{3}}}
&
-{{875\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({2}^{i_{1}})}\over{4}}
&
+1345\,\sqrt{3}\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-1075\,\sqrt{3}\,({1}^{i_{1}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
+{{36560\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{\sqrt{3}}}
&
+605\,3^{{{3}\over{2}}}\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-2150\,\sqrt{3}\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
+134\,\sqrt{3}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 2\right)
&
-{{34550\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{1}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+875\,\sqrt{3}\,\left(1 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-{{1750\,({1}^{i_{1}})\,\left(2 , 1\right)\,({3}^{i_{2}})}\over{\sqrt{3}}}
&
-5510\,\sqrt{3}\,\left(1 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{2152\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 1\right)}\over{\sqrt{3}}}
&
+{{10550\,\left(1 , 1\right)\,({1}^{i_{2}})\,({4}^{i_{1}})}\over{\sqrt{3}}}
&
+{{11180\,({3}^{i_{2}})\,({4}^{i_{1}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{1475\,\left(1 , 1\right)\,({1}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{3}}}
&
+{{59410\,({3}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{3}}}
&
-{{36980\,({2}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-{{58547\,({2}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{3}}}
&
+3764\,\sqrt{3}\,({1}^{i_{2}})\,({6}^{i_{1}})
&
+3764\,\sqrt{3}\,({1}^{i_{1}})\,({6}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {i_2}} _{(1)\,(n=2 )} \rangle=
&
\left( 
\begin{matrix}
+{{875\,\left(1 , 1\right)^3\,({1}^{i_{2}})}\over{16\,\sqrt{3}}}
&
+{{16400\,({1}^{i_{2}})\,\left(2 , 1\right)^2}\over{3^{{{3}\over{2}}}}}
&
-{{605\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 2\right)}\over{4}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-2240\,\sqrt{3}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-875\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})^2
&
-1210\,\sqrt{3}\,\left(1 , 1\right)\,\left(2 , 1\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2240\,\sqrt{3}\,({1}^{i_{1}})^2\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+875\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-{{2755\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(3 , 1\right)}\over{4}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+1076\,\sqrt{3}\,({2}^{i_{2}})\,\left(3 , 2\right)
&
-{{3965\,({1}^{i_{2}})\,\left(3 , 3\right)}\over{2\,\sqrt{3}}}
&
+{{5110\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{61150\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{3}}}
&
-{{62380\,({1}^{i_{2}})\,({3}^{i_{1}})^2}\over{\sqrt{3}}}
&
+{{3965\,\sqrt{3}\,\left(1 , 1\right)^2\,({3}^{i_{2}})}\over{8}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{5110\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,({3}^{i_{2}})}\over{\sqrt{3}}}
&
-{{475\,\left(2 , 2\right)\,({3}^{i_{2}})}\over{2\,\sqrt{3}}}
&
-{{61150\,({2}^{i_{1}})^2\,({3}^{i_{2}})}\over{\sqrt{3}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{10945\,\left(3 , 1\right)\,({3}^{i_{2}})}\over{2\,\sqrt{3}}}
&
+{{62380\,({1}^{i_{1}})\,({3}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{3}}}
&
-448\,3^{{{3}\over{2}}}\,({2}^{i_{2}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+{{1880\,({1}^{i_{2}})\,\left(4 , 2\right)}\over{3^{{{3}\over{2}}}}}
&
+19540\,\sqrt{3}\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{1}})
&
-22940\,\sqrt{3}\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{47840\,\left(2 , 1\right)\,({4}^{i_{2}})}\over{3^{{{3}\over{2}}}}}
&
+3400\,\sqrt{3}\,({1}^{i_{1}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+{{11765\,({1}^{i_{2}})\,\left(5 , 1\right)}\over{2\,3^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+836\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{1}})
&
+{{12703\,\sqrt{3}\,\left(1 , 1\right)\,({5}^{i_{2}})}\over{4}}
&
-836\,3^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,({5}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+{{16471\,({7}^{i_{2}})}\over{2\,3^{{{3}\over{2}}}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {1}} _{(2)\,(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-{{875\,\left(1 , 1\right)\,({1}^{2})^2\,\left(2 , 1\right)}\over{3}}
&
+{{875\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(2 , 1\right)}\over{3}}
&
+{{875\,\left(1 , 1\right)^2\,({1}^{2})\,({2}^{2})}\over{4}}
&
-270\,({1}^{2})\,\left(2 , 2\right)\,({2}^{2})
&
-{{36560\,\left(2 , 1\right)\,({2}^{2})^2}\over{3}}
&
-{{875\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({2}^{i_{1}})}\over{4}}
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+270\,({1}^{i_{1}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+{{36560\,\left(2 , 1\right)\,({2}^{i_{1}})^2}\over{3}}
&
+335\,({1}^{2})\,({2}^{2})\,\left(3 , 1\right)
&
-335\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-134\,({1}^{2})^2\,\left(3 , 2\right)
&
+134\,({1}^{i_{1}})^2\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+12100\,({1}^{2})\,\left(2 , 1\right)\,({3}^{2})
&
+4635\,\left(1 , 1\right)\,({2}^{2})\,({3}^{2})
&
-12100\,({1}^{i_{1}})\,\left(2 , 1\right)\,({3}^{i_{1}})
&
-4635\,\left(1 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})
&
-{{2152\,({1}^{2})^2\,\left(4 , 1\right)}\over{3}}
&
+{{2152\,({1}^{i_{1}})^2\,\left(4 , 1\right)}\over{3}}
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-{{12025\,\left(1 , 1\right)\,({1}^{2})\,({4}^{2})}\over{3}}
&
-23530\,({3}^{2})\,({4}^{2})
&
+{{12025\,\left(1 , 1\right)\,({1}^{i_{1}})\,({4}^{i_{1}})}\over{3}}
&
+23530\,({3}^{i_{1}})\,({4}^{i_{1}})
&
+{{95527\,({2}^{2})\,({5}^{2})}\over{3}}
&
-{{95527\,({2}^{i_{1}})\,({5}^{i_{1}})}\over{3}}
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-7528\,({1}^{2})\,({6}^{2})
&
+7528\,({1}^{i_{1}})\,({6}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yto I J K _{(n=2 )} \rangle \, \parallel^2
          =
226452994560
.
\end{equation}%% end full irrep 2 of level 7 spin 3  with tensors

\subsection{$SO(25)$ tensors with 4 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{7,\, s}$ with $ 0 \le s \le 4$
given above.

\subsubsection{Irrep $ \ydiagram{4} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 4 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=7,\, s=4->4} }=
 &
\left( 
\begin{matrix}
16
&
-3
&
-3
&
-3
&
-3
&
-48
&
-48
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-48
&
-48
&
30
&
30
&
30
&
30
&
30
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
30
&
30
&
30
&
30
&
30
&
30
&
30
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-44
&
-44
&
-44
&
-44
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 4 vectors

%% begin of irrep matrices  spin 4 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 7 spin 4 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=4->4} }=
 &
\left( 
\begin{matrix}
+16\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)
&
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
&
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})
&
-3\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})
&
-48\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-48\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-48\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
-48\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+30\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+30\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+30\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+30\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+30\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+30\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+30\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+30\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+30\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+30\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+30\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+30\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-44\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{1}})
&
-44\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{2}})
&
-44\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-44\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 4 down to spin 4 with tensors

%% begin of level 7 spin 4 down to spin 3 with tensors

The expression including explicitly the basis elements for 3 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=4->3} }=
 &
\left( 
\begin{matrix}
-36\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 1\right)
&
-12\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)
&
-3\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})
&
+80\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+80\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+80\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+12\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
&
+12\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+12\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
&
-60\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-60\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-60\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-168\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-168\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+360\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-168\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+360\,({1}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+360\,({1}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
-40\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-40\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-40\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-40\,({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-40\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-40\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-140\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{1}})
&
-140\,({1}^{i_{1}})\,({1}^{i_{3}})\,({5}^{i_{2}})
&
-140\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 4 down to spin 3 with tensors

\subsubsection{Irrep $ \ydiagram{3,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 4 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=7,\, s=4->4} }=
 &
\left( 
\begin{matrix}
0
&
-7
&
0
&
0
&
7
&
-38
&
0
\\
0
&
9
&
0
&
0
&
-9
&
-54
&
0
\\
0
&
-7
&
7
&
0
&
0
&
-38
&
38
\\
0
&
9
&
-9
&
0
&
0
&
-54
&
54
\\
0
&
7
&
0
&
-7
&
0
&
38
&
0
\\
0
&
-9
&
0
&
9
&
0
&
54
&
0
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
0
&
38
&
27
&
27
&
24
&
3
&
0
\\
0
&
54
&
3
&
3
&
-24
&
27
&
0
\\
0
&
0
&
0
&
3
&
-3
&
0
&
3
\\
0
&
0
&
0
&
27
&
-27
&
0
&
27
\\
-38
&
0
&
-3
&
0
&
3
&
-27
&
-27
\\
-54
&
0
&
-27
&
0
&
27
&
-3
&
-3
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-3
&
3
&
0
&
-3
&
-24
&
-27
&
-27
\\
-27
&
27
&
0
&
-27
&
24
&
-3
&
-3
\\
-3
&
27
&
27
&
24
&
-27
&
-27
&
-24
\\
-27
&
3
&
3
&
-24
&
-3
&
-3
&
24
\\
-24
&
0
&
-3
&
3
&
27
&
24
&
27
\\
24
&
0
&
-27
&
27
&
3
&
-24
&
3
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-32
&
0
&
0
&
32
\\
0
&
0
&
0
&
0
\\
0
&
0
&
-32
&
32
\\
0
&
0
&
0
&
0
\\
0
&
32
&
0
&
-32
\\
0
&
0
&
0
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 4 vectors

%% begin of irrep matrices  spin 4 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&0&-1&0\cr 0&0&0&0&0&-1\cr 0&0&1&0&0&0\cr 0&0&0&1&0&0\cr -1&0&0&0&0&0\cr 0&-1&0&0&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&1&0&0&0\cr 0&0&0&1&0&0\cr 1&0&0&0&0&0\cr 0&1&0&0&0&0\cr 0&0&0&0&1&0\cr 0&0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0&0&0\cr 0&-1&0&0&0&0\cr -1&0&1&0&0&0\cr 0&-1&0&1&0&0\cr 1&0&0&0&1&0\cr 0&1&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 7 spin 4 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=4->4} }=
 &
\left( 
\begin{matrix}
+0
&
-7\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+0
\\
+0
&
+9\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+0
\\
+0
&
-7\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
&
+7\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+9\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
&
-9\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+7\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
-7\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})
\\
+0
&
-9\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+9\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+7\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})
&
-38\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+0
\\
-9\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})
&
-54\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+0
\\
+0
&
-38\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+38\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
\\
+0
&
-54\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+54\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
\\
+0
&
+38\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
-38\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
+54\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
-54\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+38\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+27\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+27\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+24\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+54\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+3\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+3\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-24\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
+0
&
+3\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
+0
&
+27\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-27\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
-3\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
&
+3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
-27\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
&
+27\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+3\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
-3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+3\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{3}})
\\
+27\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
-27\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+27\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{3}})
\\
+0
&
+3\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+27\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{3}})
\\
+0
&
+27\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-27\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+3\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{3}})
\\
-27\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-27\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-24\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
-3\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-3\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+24\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+0
&
-3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-24\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
-27\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
+0
&
-27\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+24\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
-3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
+27\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+24\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-27\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
-27\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
+3\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-24\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
-3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
-3\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+27\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+24\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
-27\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+27\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
-24\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-27\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-32\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{1}})
&
+0
&
+0
\\
-3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+0
&
+0
\\
-24\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+0
&
-32\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({4}^{i_{3}})
\\
+24\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+0
&
+0
\\
+27\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+32\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{2}})
&
+0
\\
+3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+32\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{4}})
\\
+0
\\
+32\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{4}})
\\
+0
\\
-32\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{4}})
\\
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 4 down to spin 4 with tensors

%% begin of level 7 spin 4 down to spin 3 with tensors

The expression including explicitly the basis elements for 3 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=4->3} }=
 &
\left( 
\begin{matrix}
-36\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 1\right)
&
-32\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)
&
+7\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})
&
+20\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}})
\\
-36\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 1\right)
&
+0
&
-9\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})
&
-12\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}})
\\
+0
&
+0
&
+0
&
-34\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}})
\\
+0
&
+0
&
+0
&
-18\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}})
\\
+0
&
+0
&
+0
&
+34\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}})
\\
+0
&
+0
&
+0
&
+18\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+54\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+54\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-38\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
&
+17\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})
\\
+6\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+6\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+42\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
&
+9\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})
\\
+34\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+0
&
-55\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
&
+55\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})
\\
+18\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+0
&
+33\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
&
-33\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})
\\
+0
&
-34\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+55\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
&
+0
\\
+0
&
-18\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-33\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+17\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
&
-14\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-14\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-38\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
+9\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
&
+18\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+18\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-54\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
+0
&
+0
&
+24\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-24\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
+0
&
+0
&
+72\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-72\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
-55\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
&
-24\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+24\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
+33\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
&
-72\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+72\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+146\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+146\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+12\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-32\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
\\
+162\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+162\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+108\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+96\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
\\
+0
&
+178\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+174\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-178\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
\\
+0
&
+66\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+126\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-66\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
\\
-178\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
&
-174\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+178\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
\\
-66\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
&
-126\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+66\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-162\,({1}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
-162\,({1}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
-98\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+30\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
\\
-18\,({1}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
-18\,({1}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
-210\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-210\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
\\
-174\,({1}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
-128\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+128\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
\\
-126\,({1}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
+0
&
+0
\\
+0
&
+174\,({1}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+54\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-74\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
\\
+0
&
+126\,({1}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+198\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+198\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-98\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+30\,({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-44\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-44\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
-210\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-210\,({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-12\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-12\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
-54\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+74\,({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+54\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-74\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
-198\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-198\,({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+198\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+198\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
+128\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-128\,({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+74\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-54\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
+0
&
+0
&
-198\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-198\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+62\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{1}})
&
+62\,({1}^{i_{1}})\,({1}^{i_{3}})\,({5}^{i_{2}})
&
+144\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
\\
+174\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{1}})
&
+174\,({1}^{i_{1}})\,({1}^{i_{3}})\,({5}^{i_{2}})
&
+48\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
\\
+0
&
-82\,({1}^{i_{1}})\,({1}^{i_{3}})\,({5}^{i_{2}})
&
+82\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
\\
+0
&
+126\,({1}^{i_{1}})\,({1}^{i_{3}})\,({5}^{i_{2}})
&
-126\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
\\
+82\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{1}})
&
+0
&
-82\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
\\
-126\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{1}})
&
+0
&
+126\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 4 down to spin 3 with tensors

\subsubsection{Irrep $ \ydiagram{2,1,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 4 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=7,\, s=4->4} }=
 &
\left( 
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
&
1
\\
0
&
0
&
0
&
-1
&
1
&
0
&
0
\\
0
&
0
&
1
&
0
&
-1
&
-1
&
0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-1
&
0
&
-1
&
1
&
0
&
1
&
-1
\\
0
&
1
&
0
&
-1
&
-1
&
0
&
1
\\
1
&
0
&
0
&
0
&
1
&
-1
&
0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 4 vectors

%% begin of irrep matrices  spin 4 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&-1&0\cr -1&0&0\cr 0&0&-1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&-1\cr 0&-1&0\cr -1&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&1&1\cr 0&-1&0\cr 0&0&-1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 7 spin 4 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=4->4} }=
 &
\left( 
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
-({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
+({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+0
&
+({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
+0
&
+0
&
+0
&
+({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{3}})
\\
-({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
\\
+0
&
+0
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+0
&
+0
\\
+({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+0
\\
+0
\\
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 4 down to spin 4 with tensors

%% begin of level 7 spin 4 down to spin 3 with tensors

The expression including explicitly the basis elements for 3 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=4->3} }=
 &
\left( 
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}})
\\
+0
&
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+0
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})
\\
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
-\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
-2\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+2\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+2\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
\\
+2\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
&
-2\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-2\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+0
&
+0
&
+6\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-6\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
\\
-2\,({1}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
-2\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+2\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
\\
+0
&
+2\,({1}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+0
&
+4\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-6\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+6\,({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+6\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-6\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
+0
&
-4\,({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+0
&
+4\,({1}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
+2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-2\,({1}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-4\,({1}^{i_{2}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+0
&
+0
&
+0
\\
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({5}^{i_{2}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
\\
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{1}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({5}^{i_{3}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 4 down to spin 3 with tensors

\subsection{$SO(25)$ tensors with 5 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{7,\, s}$ with $ 0 \le s \le 5$
given above.

\subsubsection{Irrep $ \ydiagram{5} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 5 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=7,\, s=5->5} }=
 &
\left( 
\begin{matrix}
-1
&
-1
&
-1
&
-1
&
-1
&
-1
&
-1
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-1
&
-1
&
-1
&
-1
&
2
&
2
&
2
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
2
&
2
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 5 vectors

%% begin of irrep matrices  spin 5 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 7 spin 5 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=5->5} }=
 &
\left( 
\begin{matrix}
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})
&
-({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{5}})
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{2}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{3}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{5}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 5 down to spin 5 with tensors

%% begin of level 7 spin 5 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=5->4} }=
 &
\left( 
\begin{matrix}
+0
&
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
&
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})
&
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-3\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})
&
-6\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-6\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-6\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-6\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
-2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+12\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{1}})
&
+12\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{2}})
&
+12\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+12\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 5 down to spin 4 with tensors

\subsubsection{Irrep $ \ydiagram{4,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 5 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=7,\, s=5->5} }=
 &
\left( 
\begin{matrix}
0
&
1
&
1
&
0
&
1
&
0
&
0
\\
0
&
0
&
1
&
1
&
0
&
0
&
1
\\
0
&
0
&
0
&
0
&
1
&
1
&
1
\\
0
&
-1
&
0
&
-1
&
0
&
-1
&
0
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
0
&
-1
&
-1
&
-1
&
-2
&
0
&
0
\\
-1
&
-1
&
0
&
-1
&
0
&
0
&
-2
\\
-1
&
-1
&
-1
&
0
&
0
&
0
&
0
\\
1
&
0
&
1
&
1
&
0
&
2
&
0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
0
&
2
\\
0
&
2
\\
-2
&
2
\\
0
&
-2
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 5 vectors

%% begin of irrep matrices  spin 5 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&-1\cr 0&1&0&0\cr 0&0&1&0\cr -1&0&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&1&0&0\cr 1&0&0&0\cr 0&0&1&0\cr 0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&1&0\cr 0&1&0&0\cr 1&0&0&0\cr 0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0\cr -1&1&0&0\cr -1&0&1&0\cr 1&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 7 spin 5 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=5->5} }=
 &
\left( 
\begin{matrix}
+0
&
+({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})
\\
+0
&
+0
&
+({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})
\\
+0
&
+0
&
+0
\\
+0
&
-({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+0
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+0
\\
+({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+0
\\
+0
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{4}})
\\
-({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{5}})
\\
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{5}})
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{5}})
\\
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{5}})
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{5}})
\\
+0
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{5}})
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{1}})
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
+0
\\
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+0
&
+0
&
+0
\\
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{3}})
&
+0
\\
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({3}^{i_{4}})
\\
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{2}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{5}})
\\
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{5}})
\\
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{5}})
\\
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{5}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 5 down to spin 5 with tensors

%% begin of level 7 spin 5 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=5->4} }=
 &
\left( 
\begin{matrix}
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)
&
+0
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})
\\
+0
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})
\\
+0
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})
&
+0
&
-4\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-4\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
+4\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
-4\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
+4\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-4\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
\\
-\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})
&
-4\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-4\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
+6\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
&
-6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
+0
&
+6\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+4\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+0
&
+6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{3}})
\\
+0
&
+0
&
-6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
+0
&
+6\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
-6\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
+6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-6\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
+6\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
&
+6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
+0
&
-6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
&
+0
\\
+0
&
+6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+0
&
+0
\\
+0
&
+0
&
-8\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{2}})
&
+0
\\
+6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+0
&
-8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({4}^{i_{3}})
\\
+0
&
+8\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{1}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{4}})
\\
+8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{4}})
\\
+8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{4}})
\\
-8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 5 down to spin 4 with tensors

\subsubsection{Irrep $ \ydiagram{3,2} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 5 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=7,\, s=5->5} }=
 &
\left( 
\begin{matrix}
0
&
1
&
0
&
0
&
-1
&
0
&
0
\\
0
&
0
&
0
&
1
&
0
&
-1
&
0
\\
0
&
-1
&
0
&
0
&
0
&
1
&
0
\\
0
&
0
&
1
&
0
&
0
&
0
&
-1
\\
0
&
0
&
-1
&
0
&
1
&
0
&
0
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
0
&
-1
&
0
&
1
&
0
&
0
&
0
\\
0
&
0
&
-1
&
1
&
0
&
0
&
0
\\
1
&
0
&
0
&
-1
&
0
&
0
&
0
\\
-1
&
0
&
0
&
1
&
0
&
0
&
0
\\
0
&
0
&
1
&
-1
&
0
&
0
&
0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
0
&
0
\\
0
&
0
\\
0
&
0
\\
0
&
0
\\
0
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 5 vectors

%% begin of irrep matrices  spin 5 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&-1&0&0\cr 0&0&0&0&-1\cr -1&0&0&0&0\cr 1&1&1&1&1\cr 0&-1&0&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&1&1&1&1\cr 0&0&-1&0&0\cr 0&-1&0&0&0\cr 0&0&0&0&-1\cr 0&0&0&-1&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&0&1&0&0\cr 0&1&1&0&0\cr 0&0&-1&0&0\cr 0&0&0&-1&0\cr 0&0&0&1&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0&0\cr 0&1&0&0&1\cr 1&0&1&0&0\cr 0&0&0&1&1\cr 0&0&0&0&-1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 7 spin 5 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=5->5} }=
 &
\left( 
\begin{matrix}
+0
&
+({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+0
&
-({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
+0
\\
+0
&
+0
&
+({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+0
&
-({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+0
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+0
&
+0
&
+0
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+0
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{5}})
\\
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{5}})
\\
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 5 down to spin 5 with tensors

%% begin of level 7 spin 5 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=5->4} }=
 &
\left( 
\begin{matrix}
+0
&
+0
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+0
\\
+0
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})
\\
+0
&
+0
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})
&
+0
&
-2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
-\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})
&
+2\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+0
\\
+0
&
-2\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
+0
&
+2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
+4\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
\\
-2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
-2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{3}})
\\
+4\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{3}})
\\
-2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{3}})
\\
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
\\
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
\\
-2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
-2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{1}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({4}^{i_{3}})
\\
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+0
&
+0
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{1}})
&
+0
&
+0
\\
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{2}})
&
+0
\\
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{2}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
+0
\\
+0
\\
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{4}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{4}})
\\
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 5 down to spin 4 with tensors

\subsection{$SO(25)$ tensors with 6 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{7,\, s}$ with $ 0 \le s \le 6$
given above.

\subsubsection{Irrep $ \ydiagram{5,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 6 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=7,\, s=6->6} }=
 &
\left( 
\begin{matrix}
1
&
0
&
0
&
0
&
0
&
-1
\\
0
&
1
&
0
&
0
&
0
&
-1
\\
0
&
0
&
1
&
0
&
0
&
-1
\\
0
&
0
&
0
&
1
&
0
&
-1
\\
0
&
0
&
0
&
0
&
1
&
-1
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 6 vectors

%% begin of irrep matrices  spin 6 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&1&0&0&0\cr 1&0&0&0&0\cr 0&0&1&0&0\cr 0&0&0&1&0\cr 0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&1&0&0\cr 0&1&0&0&0\cr 1&0&0&0&0\cr 0&0&0&1&0\cr 0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&1&0\cr 0&1&0&0&0\cr 0&0&1&0&0\cr 1&0&0&0&0\cr 0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&0&1\cr 0&1&0&0&0\cr 0&0&1&0&0\cr 0&0&0&1&0\cr 1&0&0&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 6)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0&0\cr -1&1&0&0&0\cr -1&0&1&0&0\cr -1&0&0&1&0\cr -1&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 7 spin 6 down to spin 6 with tensors

The expression including explicitly the basis elements for 6 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=6->6} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})
&
+0
&
+0
&
+0
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})
&
+0
&
+0
\\
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{6}})
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{6}})
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{6}})
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{6}})
\\
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{5}})
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{6}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 6 down to spin 6 with tensors

%% begin of level 7 spin 6 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=6->5} }=
 &
\left( 
\begin{matrix}
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})
&
+0
&
+0
\\
+0
&
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})
\\
+0
&
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
\\
+0
&
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})
\\
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\begin{matrix}
+0
&
+0
&
+0
\\
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+0
\\
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{4}})
\\
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+0
\\
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{5}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{5}})
\\
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{5}})
\\
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{5}})
&
+0
\\
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{5}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{5}})
\\
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{5}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{1}})
\\
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{1}})
\\
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber \\ 
&
\begin{matrix}
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{2}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{3}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
+0
&
+0
\\
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{2}})
&
+0
&
+0
\\
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{3}})
&
+0
\\
+0
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber \\ 
&
\left. 
\begin{matrix}
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{5}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{5}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{5}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{5}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{5}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 6 down to spin 5 with tensors

\subsection{$SO(25)$ tensors with 7 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{7,\, s}$ with $ 0 \le s \le 7$
given above.

\subsubsection{Irrep $ \ydiagram{7} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 7 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=7,\, s=7->7} }=
 &
\left( 
\begin{matrix}
1
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 7 vectors

%% begin of irrep matrices  spin 7 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 7 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 7 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 7 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 7 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 6)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 7 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 7)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 7 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 7 spin 7 down to spin 7 with tensors

The expression including explicitly the basis elements for 7 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=7->7} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 7 down to spin 7 with tensors

%% begin of level 7 spin 7 down to spin 6 with tensors

The expression including explicitly the basis elements for 6 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=7,\, s=7->6} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber \\ 
&
\left. 
\begin{matrix}
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{4}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{5}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{6}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 7 spin 7 down to spin 6 with tensors


 \end{document}


==> anc/tex_Level_3_10/Level_8_from_spin_0_to_8_V1.tex <==
\documentclass[a4paper,11pt]{article}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{amsfonts}
\usepackage{ytableau}

\usepackage{graphicx} % for scalebox

\usepackage{geometry}

\setcounter{MaxMatrixCols}{30}

\newcommand{\myscaleT}{\scalebox{ 0.8 }}
\newcommand{\myscaleM}{\scalebox{ 0.8 }}
\newcommand{\myscaleR}{\scalebox{ 0.8 }}

\newcommand{\sN}[1]{ {[ #1 ]} }

\usepackage{ytableau}

\newcommand\Ytr[3]{
  {\begin{ytableau}
      #1 & #2 & #3
   \end{ytableau}
  }
  }

\newcommand\Yto[3]{
  {\begin{ytableau}
      #1 & #2 \\
      #3
   \end{ytableau}
  }
  }

\newcommand\Yt[2]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }
  }
\newcommand\Ytfrom[3]{
  {\begin{ytableau}
      #1 & #2 
   \end{ytableau}
  }_{(#3)}
  }

\newcommand\Yo[1]{
  {\begin{ytableau}
      #1 
   \end{ytableau}
  }
  }

\newcommand\Yoo[2]{
  {\begin{ytableau}
      #1 \\ #2 
   \end{ytableau}
  }
  }

\newcommand\Yooo[3]{
  {\begin{ytableau}
      #1 \\ #2 \\ #3
   \end{ytableau}
  }
  }

\newcommand\Ysymm[1]{
  {\begin{ytableau}
      1 & 2 &\none[\dots] & \scriptstyle #1 
   \end{ytableau}
  }
  }


\begin{document}

\newgeometry{a4paper,landscape,left=0.1in,right=0.5in,top=1in,bottom=0.5in,nohead}

%% \scriptsize
\section{Level 8}

In the following we give
either all states for some chosen $SO(*)$ irreps
or the explicit top level states in $GL(*)$ irreps.
In both case states are in the rest frame.
This means that for $GL(*)$ traces must still be subtracted
when some indexes are equal
and the states can be boosted as discussed in the main text.
\subsection{Basis}

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{8,0}=
&
\left( 
\begin{matrix}
\left(1 , 1\right)^4,
&
\left(1 , 1\right)\,\left(2 , 1\right)^2,
&
\left(1 , 1\right)^2\,\left(2 , 2\right),
&
\left(2 , 2\right)^2,
&
\left(1 , 1\right)^2\,\left(3 , 1\right),
&
\left(2 , 2\right)\,\left(3 , 1\right),
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(3 , 1\right)^2,
&
\left(2 , 1\right)\,\left(3 , 2\right),
&
\left(1 , 1\right)\,\left(3 , 3\right),
&
\left(2 , 1\right)\,\left(4 , 1\right),
&
\left(1 , 1\right)\,\left(4 , 2\right),
&
\left(4 , 4\right),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
\left(1 , 1\right)\,\left(5 , 1\right),
&
\left(5 , 3\right),
&
\left(6 , 2\right),
&
\left(7 , 1\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{8,1}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,\left(6 , 1\right),
&
({1}^{i_{1}})\,\left(5 , 2\right),
&
({1}^{i_{1}})\,\left(4 , 3\right),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,\left(4 , 1\right),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,\left(3 , 2\right),
&
({1}^{i_{1}})\,\left(2 , 1\right)\,\left(3 , 1\right),
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,\left(2 , 1\right)\,\left(2 , 2\right),
&
\left(1 , 1\right)^2\,({1}^{i_{1}})\,\left(2 , 1\right),
&
({2}^{i_{1}})\,\left(5 , 1\right),
&
({2}^{i_{1}})\,\left(4 , 2\right),
&
({2}^{i_{1}})\,\left(3 , 3\right),
&
\left(1 , 1\right)\,({2}^{i_{1}})\,\left(3 , 1\right),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(1 , 1\right)\,\left(2 , 2\right)\,({2}^{i_{1}}),
&
\left(2 , 1\right)^2\,({2}^{i_{1}}),
&
\left(1 , 1\right)^3\,({2}^{i_{1}}),
&
({3}^{i_{1}})\,\left(4 , 1\right),
&
\left(3 , 2\right)\,({3}^{i_{1}}),
&
\left(1 , 1\right)\,\left(2 , 1\right)\,({3}^{i_{1}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
\left(3 , 1\right)\,({4}^{i_{1}}),
&
\left(2 , 2\right)\,({4}^{i_{1}}),
&
\left(1 , 1\right)^2\,({4}^{i_{1}}),
&
\left(2 , 1\right)\,({5}^{i_{1}}),
&
\left(1 , 1\right)\,({6}^{i_{1}}),
&
({8}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{8,2}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,\left(5 , 1\right),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 2\right),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 3\right),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right),
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)^2,
&
\left(1 , 1\right)^3\,({1}^{i_{1}})\,({1}^{i_{2}}),
&
({1}^{i_{1}})\,({2}^{i_{2}})\,\left(4 , 1\right),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 2\right),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}}),
&
({1}^{i_{2}})\,({2}^{i_{1}})\,\left(4 , 1\right),
&
({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 2\right),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}}),
&
({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{2}}),
&
({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{2}}),
&
\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{2}})\,\left(3 , 1\right)\,({3}^{i_{1}}),
&
({1}^{i_{2}})\,\left(2 , 2\right)\,({3}^{i_{1}}),
&
\left(1 , 1\right)^2\,({1}^{i_{2}})\,({3}^{i_{1}}),
&
({2}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(2 , 2\right)\,({2}^{i_{1}})\,({2}^{i_{2}}),
&
\left(1 , 1\right)^2\,({2}^{i_{1}})\,({2}^{i_{2}}),
&
({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{2}}),
&
({1}^{i_{2}})\,\left(2 , 1\right)\,({4}^{i_{1}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}}),
&
\left(2 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{2}}),
&
\left(1 , 1\right)\,({1}^{i_{2}})\,({5}^{i_{1}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{2}}),
&
\left(1 , 1\right)\,({2}^{i_{2}})\,({4}^{i_{1}}),
&
\left(1 , 1\right)\,({3}^{i_{1}})\,({3}^{i_{2}}),
&
({4}^{i_{1}})\,({4}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({3}^{i_{2}})\,({5}^{i_{1}}),
&
({3}^{i_{1}})\,({5}^{i_{2}}),
&
({2}^{i_{2}})\,({6}^{i_{1}}),
&
({2}^{i_{1}})\,({6}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
({1}^{i_{2}})\,({7}^{i_{1}}),
&
({1}^{i_{1}})\,({7}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{8,3}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(4 , 1\right),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 2\right),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right),
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}}),
&
\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,\left(3 , 1\right),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}}),
&
\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{2}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}}),
&
({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{3}}),
&
({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}}),
&
\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}}),
&
\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}}),
&
\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}}),
&
\left(1 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}}),
&
({2}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}}),
&
({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}}),
&
({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}}),
&
({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}}),
&
({2}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}}),
&
({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}}),
&
({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}}),
&
({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}}),
&
({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}}),
&
({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}}),
&
({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}}),
&
({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}}),
&
({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({6}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{8,4}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(3 , 1\right),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 2\right),
&
\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}}),
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}}),
&
\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}}),
&
\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}}),
&
\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}}),
&
({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}}),
&
({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}}),
&
({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}}),
&
({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}}),
&
({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}}),
&
({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}}),
&
({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}}),
&
({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}}),
&
({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}}),
&
({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}}),
&
({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{8,5}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,\left(2 , 1\right),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}}),
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}}),
&
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}}),
&
\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}}),
&
({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}}),
&
({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}}),
&
({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}}),
&
({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}}),
&
({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}}),
&
({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}}),
&
({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{1}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{2}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{3}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({4}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{5}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{8,6}=
&
\left( 
\begin{matrix}
\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}}),
&
({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{2}}),
&
({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{3}}),
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{3}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{4}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{4}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{5}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{5}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{5}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{6}})\,({2}^{i_{4}})\,({2}^{i_{5}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{6}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{6}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}}),
&
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{1}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{2}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{4}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({3}^{i_{5}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{6}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{8,7}=
&
\left( 
\begin{matrix}
({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{1}}),
&
({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{2}}),
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{3}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{4}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{5}}),
&
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{7}})\,({2}^{i_{6}}),
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{7}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
T_{8,8}=
&
\left( 
\begin{matrix}
({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({1}^{i_{8}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

\subsection{$SO(25)$ tensors with 0 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{8,\, s}$ with $ 0 \le s \le 0$
given above.

\subsubsection{Irrep $ \ydiagram{0} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 0 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=0->0} }=
 &
\left( 
\begin{matrix}
480
&
0
&
10560
&
36960
&
-9600
&
-105600
\\
157
&
2720
&
1924
&
-1636
&
-4160
&
8960
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
86400
&
0
&
15360
&
0
&
0
&
147840
\\
-2560
&
5120
&
27904
&
-12160
&
-36640
&
83856
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-38400
&
-163200
&
0
&
9600
\\
8960
&
-97920
&
9600
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 0 vectors

The previous states are not orthogonal.

    Using the Gram-Schmidt procedure we can build the following complete irreps.
    %% begin full irrep 1 of level 8 spin 0  with tensors

The expression including explicitly the basis elements for scalar number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|\bullet_{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+\left(1 , 1\right)^4
&
+22\,\left(1 , 1\right)^2\,\left(2 , 2\right)
&
+77\,\left(2 , 2\right)^2
&
-20\,\left(1 , 1\right)^2\,\left(3 , 1\right)
&
-220\,\left(2 , 2\right)\,\left(3 , 1\right)
&
+180\,\left(3 , 1\right)^2
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+32\,\left(1 , 1\right)\,\left(3 , 3\right)
&
+308\,\left(4 , 4\right)
&
-80\,\left(1 , 1\right)\,\left(5 , 1\right)
&
-340\,\left(5 , 3\right)
&
+20\,\left(7 , 1\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\bullet_{(n=1 )} \rangle \, \parallel^2
          =
2511129600
.
\end{equation}%% end full irrep 1 of level 8 spin 0  with tensors

%% begin full irrep 1 of level 8 spin 0  with tensors

The expression including explicitly the basis elements for scalar number 2 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|\bullet_{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
+157\,\left(1 , 1\right)^4
&
+2720\,\left(1 , 1\right)\,\left(2 , 1\right)^2
&
+1924\,\left(1 , 1\right)^2\,\left(2 , 2\right)
&
-1636\,\left(2 , 2\right)^2
&
-4160\,\left(1 , 1\right)^2\,\left(3 , 1\right)
&
+8960\,\left(2 , 2\right)\,\left(3 , 1\right)
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2560\,\left(3 , 1\right)^2
&
+5120\,\left(2 , 1\right)\,\left(3 , 2\right)
&
+27904\,\left(1 , 1\right)\,\left(3 , 3\right)
&
-12160\,\left(2 , 1\right)\,\left(4 , 1\right)
&
-36640\,\left(1 , 1\right)\,\left(4 , 2\right)
&
+83856\,\left(4 , 4\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+8960\,\left(1 , 1\right)\,\left(5 , 1\right)
&
-97920\,\left(5 , 3\right)
&
+9600\,\left(6 , 2\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\bullet_{(n=2 )} \rangle \, \parallel^2
          =
58640711270400
.
\end{equation}%% end full irrep 1 of level 8 spin 0  with tensors

\subsection{$SO(25)$ tensors with 1 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{8,\, s}$ with $ 0 \le s \le 1$
given above.

\subsubsection{Irrep $ \ydiagram{1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 1 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=1->1} }=
 &
\left( 
\begin{matrix}
91232
&
-1218048
&
936160
&
0
&
-22848
&
-204512
\\
4688
&
-63304
&
49280
&
25768
&
-17000
&
-19032
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
251328
&
9912
&
478688
&
2018352
&
-1997464
&
235704
\\
19508
&
-2288
&
132844
&
90952
&
-140904
&
-21106
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-134400
&
-258496
&
-7434
&
-1699936
&
1074528
&
234304
\\
12735
&
-29136
&
1716
&
-315712
&
193952
&
36904
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
1273720
&
-972804
&
-107688
&
129920
&
-123928
&
25768
\\
169300
&
-148864
&
-9263
&
53720
&
-22420
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 1 vectors

The previous states are not orthogonal.

    Using the Gram-Schmidt procedure we can build the following complete irreps.
    %% begin full irrep 1 of level 8 spin 1  with tensors

The expression including explicitly the basis elements for vector number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yo {i_1} } _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+4956\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,\left(2 , 1\right)
&
+125664\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(2 , 2\right)
&
-3717\,\left(1 , 1\right)^3\,({2}^{i_{1}})
&
-129248\,\left(2 , 1\right)^2\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-67200\,\left(1 , 1\right)\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-102256\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(3 , 1\right)
&
+117852\,\left(1 , 1\right)\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-11424\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-998732\,({2}^{i_{1}})\,\left(3 , 3\right)
&
+117152\,\left(1 , 1\right)\,\left(2 , 1\right)\,({3}^{i_{1}})
&
+537264\,\left(3 , 2\right)\,({3}^{i_{1}})
&
-849968\,({3}^{i_{1}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+1009176\,({2}^{i_{1}})\,\left(4 , 2\right)
&
+468080\,({1}^{i_{1}})\,\left(4 , 3\right)
&
-53844\,\left(1 , 1\right)^2\,({4}^{i_{1}})
&
-486402\,\left(2 , 2\right)\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+636860\,\left(3 , 1\right)\,({4}^{i_{1}})
&
+239344\,({2}^{i_{1}})\,\left(5 , 1\right)
&
-609024\,({1}^{i_{1}})\,\left(5 , 2\right)
&
+64960\,\left(2 , 1\right)\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+45616\,({1}^{i_{1}})\,\left(6 , 1\right)
&
-61964\,\left(1 , 1\right)\,({6}^{i_{1}})
&
+12884\,({8}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|\Yo 1 _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{3717\,\left(1 , 1\right)^4}\over{2\,\sqrt{14}}}
&
+5168\,\sqrt{14}\,\left(1 , 1\right)\,\left(2 , 1\right)^2
&
-{{567\,14^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,\left(2 , 2\right)}\over{2}}
&
-{{16791\,\sqrt{14}\,\left(2 , 2\right)^2}\over{2}}
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-522\,\sqrt{14}\,\left(1 , 1\right)^2\,\left(3 , 1\right)
&
-10950\,\sqrt{14}\,\left(2 , 2\right)\,\left(3 , 1\right)
&
+47718\,\sqrt{14}\,\left(3 , 1\right)^2
&
+3680\,14^{{{3}\over{2}}}\,\left(2 , 1\right)\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-31096\,\sqrt{14}\,\left(1 , 1\right)\,\left(3 , 3\right)
&
-98176\,\sqrt{14}\,\left(2 , 1\right)\,\left(4 , 1\right)
&
+18336\,\sqrt{14}\,\left(1 , 1\right)\,\left(4 , 2\right)
&
+{{26317\,14^{{{3}\over{2}}}\,\left(4 , 4\right)}\over{2}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+30728\,\sqrt{14}\,\left(1 , 1\right)\,\left(5 , 1\right)
&
-241036\,\sqrt{14}\,\left(5 , 3\right)
&
+55802\,\sqrt{14}\,\left(6 , 2\right)
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yo I _{(n=1 )} \rangle \, \parallel^2
          =
2714551509091968
.
\end{equation}%% end full irrep 1 of level 8 spin 1  with tensors

%% begin full irrep 1 of level 8 spin 1  with tensors

The expression including explicitly the basis elements for vector number 2 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yo {i_1} } _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
+2288\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,\left(2 , 1\right)
&
-19508\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(2 , 2\right)
&
-1716\,\left(1 , 1\right)^3\,({2}^{i_{1}})
&
+29136\,\left(2 , 1\right)^2\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-12735\,\left(1 , 1\right)\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+19032\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(3 , 1\right)
&
+21106\,\left(1 , 1\right)\,({2}^{i_{1}})\,\left(3 , 1\right)
&
+17000\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+140904\,({2}^{i_{1}})\,\left(3 , 3\right)
&
-36904\,\left(1 , 1\right)\,\left(2 , 1\right)\,({3}^{i_{1}})
&
-193952\,\left(3 , 2\right)\,({3}^{i_{1}})
&
-25768\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+315712\,({3}^{i_{1}})\,\left(4 , 1\right)
&
-90952\,({2}^{i_{1}})\,\left(4 , 2\right)
&
-49280\,({1}^{i_{1}})\,\left(4 , 3\right)
&
+9263\,\left(1 , 1\right)^2\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+148864\,\left(2 , 2\right)\,({4}^{i_{1}})
&
-169300\,\left(3 , 1\right)\,({4}^{i_{1}})
&
-132844\,({2}^{i_{1}})\,\left(5 , 1\right)
&
+63304\,({1}^{i_{1}})\,\left(5 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-53720\,\left(2 , 1\right)\,({5}^{i_{1}})
&
-4688\,({1}^{i_{1}})\,\left(6 , 1\right)
&
+22420\,\left(1 , 1\right)\,({6}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|\Yo 1 _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-{{858\,\left(1 , 1\right)^4}\over{\sqrt{14}}}
&
-{{13184\,\left(1 , 1\right)\,\left(2 , 1\right)^2}\over{\sqrt{14}}}
&
+{{552\,\left(1 , 1\right)^2\,\left(2 , 2\right)}\over{\sqrt{14}}}
&
+{{54924\,\left(2 , 2\right)^2}\over{\sqrt{14}}}
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{14096\,\left(1 , 1\right)^2\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
+1340\,\sqrt{14}\,\left(2 , 2\right)\,\left(3 , 1\right)
&
-{{89024\,\left(3 , 1\right)^2}\over{\sqrt{14}}}
&
-{{214400\,\left(2 , 1\right)\,\left(3 , 2\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{136768\,\left(1 , 1\right)\,\left(3 , 3\right)}\over{\sqrt{14}}}
&
+{{310288\,\left(2 , 1\right)\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
-{{85668\,\left(1 , 1\right)\,\left(4 , 2\right)}\over{\sqrt{14}}}
&
-{{14032\,\left(4 , 4\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-8608\,\sqrt{14}\,\left(1 , 1\right)\,\left(5 , 1\right)
&
+{{84864\,\left(5 , 3\right)}\over{\sqrt{14}}}
&
-{{92096\,\left(6 , 2\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yo I _{(n=2 )} \rangle \, \parallel^2
          =
136271544901632
.
\end{equation}%% end full irrep 1 of level 8 spin 1  with tensors

\subsection{$SO(25)$ tensors with 2 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{8,\, s}$ with $ 0 \le s \le 2$
given above.

\subsubsection{Irrep $ \ydiagram{2} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 2 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=2->2} }=
 &
\left( 
\begin{matrix}
45046685248
&
-116302234048
&
85370416576
&
-12373813824
&
0
&
6409364192
\\
6956634688
&
-6154773088
&
2616926056
&
-1137379944
&
0
&
-176828848
\\
100558816
&
-38085279616
&
31889928192
&
-9232582608
&
7513517400
&
2257854464
\\
18032524384
&
-46541020384
&
34045910608
&
-4890952992
&
0
&
3363868736
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-115708932
&
-5233831680
&
-3473944320
&
685630176
&
-5233831680
&
-3473944320
\\
15278358
&
-6330836880
&
3311438280
&
792981756
&
-6330836880
&
3311438280
\\
519575656
&
2734770240
&
1815197760
&
-1473163008
&
2734770240
&
1815197760
\\
169953144
&
-1180051440
&
-783256560
&
942293808
&
-1180051440
&
-783256560
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
685630176
&
-99511053472
&
61355799120
&
7806831960
&
-99511053472
&
61355799120
\\
792981756
&
-5772838032
&
2988972120
&
354792960
&
-5772838032
&
2988972120
\\
-1473163008
&
8367533376
&
-9882502560
&
-153262080
&
8367533376
&
-9882502560
\\
942293808
&
-38907399776
&
24952444560
&
66132480
&
-38907399776
&
24952444560
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
7806831960
&
150274348752
&
-87445609944
&
-12571597368
&
11953413472
&
11953413472
\\
354792960
&
16085639412
&
-10240343064
&
-1081090683
&
1035492232
&
1035492232
\\
-153262080
&
-32120724816
&
18825004152
&
2893492344
&
4531582624
&
4531582624
\\
66132480
&
58850361816
&
-35606501052
&
-296059644
&
-4919416424
&
-4919416424
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-8099419328
&
-8099419328
&
16509498048
&
16509498048
&
-8899090200
&
-8899090200
\\
552215832
&
552215832
&
1609754688
&
1609754688
&
-2447956350
&
-2447956350
\\
1032786624
&
1032786624
&
-4350695184
&
-4350695184
&
469024200
&
469024200
\\
4354329776
&
4354329776
&
12675913584
&
12675913584
&
-29106609450
&
-29106609450
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-6971443712
&
-140858127872
&
76450201952
&
76450201952
&
582046080
&
582046080
\\
842309928
&
-4971342632
&
2302898112
&
2302898112
&
704042280
&
704042280
\\
5878816896
&
38667063376
&
-20510913216
&
-20510913216
&
-304129440
&
-304129440
\\
36244429904
&
68057946724
&
-41261960384
&
-41261960384
&
7644749040
&
7644749040
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-7458513760
&
-7458513760
\\
-598874560
&
-598874560
\\
842905280
&
842905280
\\
-1322543680
&
-1322543680
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 2 vectors

%% begin of irrep matrices  spin 2 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&0&0&0\cr 0&1&0&0\cr 0&0&1&0\cr 0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 2 

The previous states are not orthogonal.

    Using the Gram-Schmidt procedure we can build the following complete irreps.
    %% begin full irrep 1 of level 8 spin 2  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+28927233\,\left(1 , 1\right)^3\,({1}^{i_{1}})\,({1}^{i_{2}})
&
-1602341048\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)^2
&
-171407544\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-171407544\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+3142899342\,\left(1 , 1\right)^2\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+21861402486\,\left(2 , 2\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+3093453456\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right)
&
-37568587188\,({2}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+868486080\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 2\right)
&
+868486080\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 2\right)
&
-21342604144\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 3\right)
&
-1951707990\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-15338949780\,({1}^{i_{2}})\,\left(2 , 2\right)\,({3}^{i_{1}})
&
+2024854832\,\left(2 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+24877763368\,({1}^{i_{2}})\,\left(3 , 1\right)\,({3}^{i_{1}})
&
-1951707990\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-15338949780\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{2}})
&
+2024854832\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+24877763368\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{2}})
&
+1742860928\,\left(1 , 1\right)\,({3}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+1308457920\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(4 , 1\right)
&
+1308457920\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(4 , 1\right)
&
+29075558512\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 2\right)
&
-2988353368\,({1}^{i_{2}})\,\left(2 , 1\right)\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2224772550\,\left(1 , 1\right)\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-2988353368\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{2}})
&
+2224772550\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+35214531968\,({4}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-11261671312\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(5 , 1\right)
&
-4127374512\,\left(1 , 1\right)\,({1}^{i_{2}})\,({5}^{i_{1}})
&
-19112550488\,({3}^{i_{2}})\,({5}^{i_{1}})
&
-4127374512\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-19112550488\,({3}^{i_{1}})\,({5}^{i_{2}})
&
-145511520\,({2}^{i_{2}})\,({6}^{i_{1}})
&
-145511520\,({2}^{i_{1}})\,({6}^{i_{2}})
&
+1864628440\,({1}^{i_{2}})\,({7}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+1864628440\,({1}^{i_{1}})\,({7}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt 1 {i_1} } _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-133132026\,\sqrt{14}\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,\left(2 , 1\right)
&
-1431272040\,\sqrt{14}\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(2 , 2\right)
&
+114312636\,\sqrt{14}\,\left(1 , 1\right)^3\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+406626\,14^{{{3}\over{2}}}\,\left(2 , 1\right)^2\,({2}^{i_{1}})
&
+847977141\,\sqrt{14}\,\left(1 , 1\right)\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+1523152688\,\sqrt{14}\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-88377522\,\sqrt{14}\,\left(1 , 1\right)\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-3934110\,14^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(3 , 2\right)
&
-4089069638\,\sqrt{14}\,({2}^{i_{1}})\,\left(3 , 3\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-397554732\,\sqrt{14}\,\left(1 , 1\right)\,\left(2 , 1\right)\,({3}^{i_{1}})
&
-3640019512\,\sqrt{14}\,\left(3 , 2\right)\,({3}^{i_{1}})
&
-167316588\,\sqrt{14}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+24410184\,14^{{{5}\over{2}}}\,({3}^{i_{1}})\,\left(4 , 1\right)
&
+8736744852\,\sqrt{14}\,({2}^{i_{1}})\,\left(4 , 2\right)
&
-2865477568\,\sqrt{14}\,({1}^{i_{1}})\,\left(4 , 3\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{58378143\,\sqrt{14}\,\left(1 , 1\right)^2\,({4}^{i_{1}})}\over{2}}
&
-15377967\,14^{{{3}\over{2}}}\,\left(2 , 2\right)\,({4}^{i_{1}})
&
+4147232102\,\sqrt{14}\,\left(3 , 1\right)\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-7884275568\,\sqrt{14}\,({2}^{i_{1}})\,\left(5 , 1\right)
&
+3226178352\,\sqrt{14}\,({1}^{i_{1}})\,\left(5 , 2\right)
&
-2298913728\,\sqrt{14}\,\left(2 , 1\right)\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+57101724\,14^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(6 , 1\right)
&
-447127482\,\sqrt{14}\,\left(1 , 1\right)\,({6}^{i_{1}})
&
+122189952\,\sqrt{14}\,({8}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_1} } _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+28578159\,\left(1 , 1\right)^4
&
-{{28927233\,\left(1 , 1\right)^3\,({1}^{i_{1}})^2}\over{2}}
&
-463618227\,\left(1 , 1\right)\,\left(2 , 1\right)^2
&
+801170524\,({1}^{i_{1}})^2\,\left(2 , 1\right)^2
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{1105048035\,\left(1 , 1\right)^2\,\left(2 , 2\right)}\over{8}}
&
-{{1538917809\,\left(2 , 2\right)^2}\over{2}}
&
+171407544\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-1571449671\,\left(1 , 1\right)^2\,({2}^{i_{1}})^2
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-10930701243\,\left(2 , 2\right)\,({2}^{i_{1}})^2
&
+{{692467863\,\left(1 , 1\right)^2\,\left(3 , 1\right)}\over{4}}
&
-1546726728\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(3 , 1\right)
&
+{{2214887403\,\left(2 , 2\right)\,\left(3 , 1\right)}\over{2}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+18784293594\,({2}^{i_{1}})^2\,\left(3 , 1\right)
&
+3508391217\,\left(3 , 1\right)^2
&
-5119819132\,\left(2 , 1\right)\,\left(3 , 2\right)
&
-868486080\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1233315581\,\left(1 , 1\right)\,\left(3 , 3\right)
&
+10671302072\,({1}^{i_{1}})^2\,\left(3 , 3\right)
&
+1951707990\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{1}})
&
+15338949780\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2024854832\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})
&
-24877763368\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{1}})
&
-871430464\,\left(1 , 1\right)\,({3}^{i_{1}})^2
&
+2973984408\,\left(2 , 1\right)\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1308457920\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(4 , 1\right)
&
+3291524784\,\left(1 , 1\right)\,\left(4 , 2\right)
&
-14537779256\,({1}^{i_{1}})^2\,\left(4 , 2\right)
&
+6861274020\,\left(4 , 4\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2988353368\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{1}})
&
-2224772550\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{1}})
&
-17607265984\,({4}^{i_{1}})^2
&
-3117764967\,\left(1 , 1\right)\,\left(5 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+5630835656\,({1}^{i_{1}})^2\,\left(5 , 1\right)
&
-20219431967\,\left(5 , 3\right)
&
+4127374512\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{1}})
&
+19112550488\,({3}^{i_{1}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+18959673420\,\left(6 , 2\right)
&
+145511520\,({2}^{i_{1}})\,({6}^{i_{1}})
&
-4207722465\,\left(7 , 1\right)
&
-1864628440\,({1}^{i_{1}})\,({7}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yt I J _{(n=1 )} \rangle \, \parallel^2
          =
2151408736272095347848192
.
\end{equation}%% end full irrep 1 of level 8 spin 2  with tensors

%% begin full irrep 1 of level 8 spin 2  with tensors

The expression including explicitly the basis elements for symmetric tensor number 2 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_2}} _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-15278358\,\left(1 , 1\right)^3\,({1}^{i_{1}})\,({1}^{i_{2}})
&
+176828848\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)^2
&
-792981756\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-792981756\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+1081090683\,\left(1 , 1\right)^2\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+10240343064\,\left(2 , 2\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+1137379944\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right)
&
-16085639412\,({2}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3311438280\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 2\right)
&
-3311438280\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 2\right)
&
-2616926056\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 3\right)
&
-354792960\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2988972120\,({1}^{i_{2}})\,\left(2 , 2\right)\,({3}^{i_{1}})
&
-552215832\,\left(2 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+5772838032\,({1}^{i_{2}})\,\left(3 , 1\right)\,({3}^{i_{1}})
&
-354792960\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2988972120\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{2}})
&
-552215832\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+5772838032\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{2}})
&
-842309928\,\left(1 , 1\right)\,({3}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6330836880\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(4 , 1\right)
&
+6330836880\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(4 , 1\right)
&
+6154773088\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 2\right)
&
-1035492232\,({1}^{i_{2}})\,\left(2 , 1\right)\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2447956350\,\left(1 , 1\right)\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-1035492232\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{2}})
&
+2447956350\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+4971342632\,({4}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-6956634688\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(5 , 1\right)
&
-1609754688\,\left(1 , 1\right)\,({1}^{i_{2}})\,({5}^{i_{1}})
&
-2302898112\,({3}^{i_{2}})\,({5}^{i_{1}})
&
-1609754688\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2302898112\,({3}^{i_{1}})\,({5}^{i_{2}})
&
-704042280\,({2}^{i_{2}})\,({6}^{i_{1}})
&
-704042280\,({2}^{i_{1}})\,({6}^{i_{2}})
&
+598874560\,({1}^{i_{2}})\,({7}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+598874560\,({1}^{i_{1}})\,({7}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt 1 {i_1} } _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-60210999\,\sqrt{14}\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,\left(2 , 1\right)
&
-225218610\,\sqrt{14}\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(2 , 2\right)
&
+{{1050533967\,\left(1 , 1\right)^3\,({2}^{i_{1}})}\over{2\,\sqrt{14}}}
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-140096464\,\sqrt{14}\,\left(2 , 1\right)^2\,({2}^{i_{1}})
&
+{{5551167951\,\left(1 , 1\right)\,\left(2 , 2\right)\,({2}^{i_{1}})}\over{\sqrt{14}}}
&
+438104112\,\sqrt{14}\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-122791728\,\sqrt{14}\,\left(1 , 1\right)\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-208648260\,\sqrt{14}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(3 , 2\right)
&
-1834104512\,\sqrt{14}\,({2}^{i_{1}})\,\left(3 , 3\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-25084362\,14^{{{3}\over{2}}}\,\left(1 , 1\right)\,\left(2 , 1\right)\,({3}^{i_{1}})
&
-1355177088\,\sqrt{14}\,\left(3 , 2\right)\,({3}^{i_{1}})
&
+140190588\,\sqrt{14}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2229933936\,\sqrt{14}\,({3}^{i_{1}})\,\left(4 , 1\right)
&
+3018314948\,\sqrt{14}\,({2}^{i_{1}})\,\left(4 , 2\right)
&
+{{2687662752\,({1}^{i_{1}})\,\left(4 , 3\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{1966987701\,\left(1 , 1\right)^2\,({4}^{i_{1}})}\over{\sqrt{14}}}
&
+712498338\,\sqrt{14}\,\left(2 , 2\right)\,({4}^{i_{1}})
&
-91689702\,\sqrt{14}\,\left(3 , 1\right)\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1914483332\,\sqrt{14}\,({2}^{i_{1}})\,\left(5 , 1\right)
&
-{{4664363328\,({1}^{i_{1}})\,\left(5 , 2\right)}\over{\sqrt{14}}}
&
-961496272\,\sqrt{14}\,\left(2 , 1\right)\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+{{3167068896\,({1}^{i_{1}})\,\left(6 , 1\right)}\over{\sqrt{14}}}
&
+153589932\,\sqrt{14}\,\left(1 , 1\right)\,({6}^{i_{1}})
&
+{{620843872\,({8}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_1} } _{(1)\,(n=2 )} \rangle=
&
\left( 
\begin{matrix}
+{{150076281\,\left(1 , 1\right)^4}\over{16}}
&
+7639179\,\left(1 , 1\right)^3\,({1}^{i_{1}})^2
&
-331036648\,\left(1 , 1\right)\,\left(2 , 1\right)^2
&
-88414424\,({1}^{i_{1}})^2\,\left(2 , 1\right)^2
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+104147280\,\left(1 , 1\right)^2\,\left(2 , 2\right)
&
+{{131030559\,\left(2 , 2\right)^2}\over{2}}
&
+792981756\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-{{1081090683\,\left(1 , 1\right)^2\,({2}^{i_{1}})^2}\over{2}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-5120171532\,\left(2 , 2\right)\,({2}^{i_{1}})^2
&
+{{183795681\,\left(1 , 1\right)^2\,\left(3 , 1\right)}\over{2}}
&
-568689972\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(3 , 1\right)
&
+723672186\,\left(2 , 2\right)\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+8042819706\,({2}^{i_{1}})^2\,\left(3 , 1\right)
&
+269467533\,\left(3 , 1\right)^2
&
-1738466568\,\left(2 , 1\right)\,\left(3 , 2\right)
&
+3311438280\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-690172769\,\left(1 , 1\right)\,\left(3 , 3\right)
&
+1308463028\,({1}^{i_{1}})^2\,\left(3 , 3\right)
&
+354792960\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{1}})
&
+2988972120\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+552215832\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})
&
-5772838032\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{1}})
&
+421154964\,\left(1 , 1\right)\,({3}^{i_{1}})^2
&
+800191592\,\left(2 , 1\right)\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-6330836880\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(4 , 1\right)
&
+1205930066\,\left(1 , 1\right)\,\left(4 , 2\right)
&
-3077386544\,({1}^{i_{1}})^2\,\left(4 , 2\right)
&
+4432332280\,\left(4 , 4\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+1035492232\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{1}})
&
-2447956350\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{1}})
&
-2485671316\,({4}^{i_{1}})^2
&
-375815108\,\left(1 , 1\right)\,\left(5 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+3478317344\,({1}^{i_{1}})^2\,\left(5 , 1\right)
&
-7787621133\,\left(5 , 3\right)
&
+1609754688\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{1}})
&
+2302898112\,({3}^{i_{1}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+4250473380\,\left(6 , 2\right)
&
+704042280\,({2}^{i_{1}})\,({6}^{i_{1}})
&
-570950735\,\left(7 , 1\right)
&
-598874560\,({1}^{i_{1}})\,({7}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yt I J _{(n=2 )} \rangle \, \parallel^2
          =
283300170609965428910592
.
\end{equation}%% end full irrep 1 of level 8 spin 2  with tensors

%% begin full irrep 1 of level 8 spin 2  with tensors

The expression including explicitly the basis elements for symmetric tensor number 3 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_2}} _{(n=3 )} \rangle=
&
\left( 
\begin{matrix}
+64946957\,\left(1 , 1\right)^3\,({1}^{i_{1}})\,({1}^{i_{2}})
&
+282231808\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)^2
&
+939189675\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)
&
-184145376\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-184145376\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+361686543\,\left(1 , 1\right)^2\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+2353125519\,\left(2 , 2\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-1154072826\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4015090602\,({2}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
+226899720\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 2\right)
&
+226899720\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 2\right)
&
+3986241024\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 3\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-19157760\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({3}^{i_{1}})
&
-1235312820\,({1}^{i_{2}})\,\left(2 , 2\right)\,({3}^{i_{1}})
&
+129098328\,\left(2 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+1045941672\,({1}^{i_{2}})\,\left(3 , 1\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-19157760\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{2}})
&
-1235312820\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{2}})
&
+129098328\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+1045941672\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+734852112\,\left(1 , 1\right)\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+341846280\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(4 , 1\right)
&
+341846280\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(4 , 1\right)
&
-4760659952\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+566447828\,({1}^{i_{2}})\,\left(2 , 1\right)\,({4}^{i_{1}})
&
+58628025\,\left(1 , 1\right)\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+566447828\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{2}})
&
+58628025\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+4833382922\,({4}^{i_{1}})\,({4}^{i_{2}})
&
+12569852\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(5 , 1\right)
&
-543836898\,\left(1 , 1\right)\,({1}^{i_{2}})\,({5}^{i_{1}})
&
-2563864152\,({3}^{i_{2}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-543836898\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{2}})
&
-2563864152\,({3}^{i_{1}})\,({5}^{i_{2}})
&
-38016180\,({2}^{i_{2}})\,({6}^{i_{1}})
&
-38016180\,({2}^{i_{1}})\,({6}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+105363160\,({1}^{i_{2}})\,({7}^{i_{1}})
&
+105363160\,({1}^{i_{1}})\,({7}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt 1 {i_1} } _{(n=3 )} \rangle=
&
\left( 
\begin{matrix}
+{{278451294\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,\left(2 , 1\right)}\over{\sqrt{14}}}
&
+{{1490754060\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(2 , 2\right)}\over{\sqrt{14}}}
&
+{{491580457\,\left(1 , 1\right)^3\,({2}^{i_{1}})}\over{2\,\sqrt{14}}}
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{43039384\,\left(2 , 1\right)^2\,({2}^{i_{1}})}\over{\sqrt{14}}}
&
+{{1960921071\,\left(1 , 1\right)\,\left(2 , 2\right)\,({2}^{i_{1}})}\over{\sqrt{14}}}
&
+{{64880328\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(3 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{2024534682\,\left(1 , 1\right)\,({2}^{i_{1}})\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
+{{1988153460\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
+{{405941772\,({2}^{i_{1}})\,\left(3 , 3\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+12166722\,\sqrt{14}\,\left(1 , 1\right)\,\left(2 , 1\right)\,({3}^{i_{1}})
&
-{{5649376272\,\left(3 , 2\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
-{{4280054028\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{3327400584\,({3}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
+{{5765469712\,({2}^{i_{1}})\,\left(4 , 2\right)}\over{\sqrt{14}}}
&
+1167362628\,\sqrt{14}\,({1}^{i_{1}})\,\left(4 , 3\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{1352112117\,\left(1 , 1\right)^2\,({4}^{i_{1}})}\over{2\,\sqrt{14}}}
&
+{{2748139047\,\left(2 , 2\right)\,({4}^{i_{1}})}\over{\sqrt{14}}}
&
+{{2237120112\,\left(3 , 1\right)\,({4}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{10327880308\,({2}^{i_{1}})\,\left(5 , 1\right)}\over{\sqrt{14}}}
&
-{{22618811088\,({1}^{i_{1}})\,\left(5 , 2\right)}\over{\sqrt{14}}}
&
-{{173807168\,\left(2 , 1\right)\,({5}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+{{4718644416\,({1}^{i_{1}})\,\left(6 , 1\right)}\over{\sqrt{14}}}
&
-{{725704992\,\left(1 , 1\right)\,({6}^{i_{1}})}\over{\sqrt{14}}}
&
-45614692\,\sqrt{14}\,({8}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_1} } _{(1)\,(n=3 )} \rangle=
&
\left( 
\begin{matrix}
+{{491580457\,\left(1 , 1\right)^4}\over{112}}
&
-{{64946957\,\left(1 , 1\right)^3\,({1}^{i_{1}})^2}\over{2}}
&
+{{326414744\,\left(1 , 1\right)\,\left(2 , 1\right)^2}\over{7}}
&
-141115904\,({1}^{i_{1}})^2\,\left(2 , 1\right)^2
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{6387759435\,\left(1 , 1\right)^2\,\left(2 , 2\right)}\over{112}}
&
-{{939189675\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(2 , 2\right)}\over{2}}
&
+{{5729647167\,\left(2 , 2\right)^2}\over{56}}
&
+184145376\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{361686543\,\left(1 , 1\right)^2\,({2}^{i_{1}})^2}\over{2}}
&
-{{2353125519\,\left(2 , 2\right)\,({2}^{i_{1}})^2}\over{2}}
&
+{{3390865353\,\left(1 , 1\right)^2\,\left(3 , 1\right)}\over{56}}
&
+577036413\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{1547847099\,\left(2 , 2\right)\,\left(3 , 1\right)}\over{4}}
&
+2007545301\,({2}^{i_{1}})^2\,\left(3 , 1\right)
&
-{{420547149\,\left(3 , 1\right)^2}\over{7}}
&
+{{1066774704\,\left(2 , 1\right)\,\left(3 , 2\right)}\over{7}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-226899720\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 2\right)
&
+{{447972657\,\left(1 , 1\right)\,\left(3 , 3\right)}\over{7}}
&
-1993120512\,({1}^{i_{1}})^2\,\left(3 , 3\right)
&
+19157760\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+1235312820\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{1}})
&
-129098328\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})
&
-1045941672\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{1}})
&
-367426056\,\left(1 , 1\right)\,({3}^{i_{1}})^2
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{1174761976\,\left(2 , 1\right)\,\left(4 , 1\right)}\over{7}}
&
-341846280\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(4 , 1\right)
&
+{{2963863652\,\left(1 , 1\right)\,\left(4 , 2\right)}\over{7}}
&
+2380329976\,({1}^{i_{1}})^2\,\left(4 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{15892066885\,\left(4 , 4\right)}\over{7}}
&
-566447828\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{1}})
&
-58628025\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{1}})
&
-2416691461\,({4}^{i_{1}})^2
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{1859898061\,\left(1 , 1\right)\,\left(5 , 1\right)}\over{2}}
&
-6284926\,({1}^{i_{1}})^2\,\left(5 , 1\right)
&
+{{635554299\,\left(5 , 3\right)}\over{7}}
&
+543836898\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2563864152\,({3}^{i_{1}})\,({5}^{i_{1}})
&
-{{23020379415\,\left(6 , 2\right)}\over{7}}
&
+38016180\,({2}^{i_{1}})\,({6}^{i_{1}})
&
-205150085\,\left(7 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-105363160\,({1}^{i_{1}})\,({7}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yt I J _{(n=3 )} \rangle \, \parallel^2
          =
48733803665714820123072
.
\end{equation}%% end full irrep 1 of level 8 spin 2  with tensors

%% begin full irrep 1 of level 8 spin 2  with tensors

The expression including explicitly the basis elements for symmetric tensor number 4 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_2}} _{(n=4 )} \rangle=
&
\left( 
\begin{matrix}
-84976572\,\left(1 , 1\right)^3\,({1}^{i_{1}})\,({1}^{i_{2}})
&
-1681934368\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)^2
&
-471146904\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-471146904\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+148029822\,\left(1 , 1\right)^2\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+17803250526\,\left(2 , 2\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+2445476496\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right)
&
-29425180908\,({2}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+391628280\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 2\right)
&
+391628280\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 2\right)
&
-17022955304\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 3\right)
&
-33066240\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-12476222280\,({1}^{i_{2}})\,\left(2 , 2\right)\,({3}^{i_{1}})
&
-2177164888\,\left(2 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+19453699888\,({1}^{i_{2}})\,\left(3 , 1\right)\,({3}^{i_{1}})
&
-33066240\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-12476222280\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{2}})
&
-2177164888\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+19453699888\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{2}})
&
-18122214952\,\left(1 , 1\right)\,({3}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+590025720\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(4 , 1\right)
&
+590025720\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(4 , 1\right)
&
+23270510192\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 2\right)
&
+2459708212\,({1}^{i_{2}})\,\left(2 , 1\right)\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+14553304725\,\left(1 , 1\right)\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+2459708212\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{2}})
&
+14553304725\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-34028973362\,({4}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-9016262192\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(5 , 1\right)
&
-6337956792\,\left(1 , 1\right)\,({1}^{i_{2}})\,({5}^{i_{1}})
&
+20630980192\,({3}^{i_{2}})\,({5}^{i_{1}})
&
-6337956792\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+20630980192\,({3}^{i_{1}})\,({5}^{i_{2}})
&
-3822374520\,({2}^{i_{2}})\,({6}^{i_{1}})
&
-3822374520\,({2}^{i_{1}})\,({6}^{i_{2}})
&
+661271840\,({1}^{i_{2}})\,({7}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+661271840\,({1}^{i_{1}})\,({7}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt 1 {i_1} } _{(n=4 )} \rangle=
&
\left( 
\begin{matrix}
-{{778499124\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,\left(2 , 1\right)}\over{\sqrt{14}}}
&
-{{14610236910\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(2 , 2\right)}\over{\sqrt{14}}}
&
-{{10961661\,\left(1 , 1\right)^3\,({2}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{4801393064\,\left(2 , 1\right)^2\,({2}^{i_{1}})}\over{\sqrt{14}}}
&
+{{31414261443\,\left(1 , 1\right)\,\left(2 , 2\right)\,({2}^{i_{1}})}\over{2\,\sqrt{14}}}
&
+{{19134329812\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(3 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{1936016247\,\left(1 , 1\right)\,({2}^{i_{1}})\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
-{{4167813060\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
-{{47576066912\,({2}^{i_{1}})\,\left(3 , 3\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1482607362\,\sqrt{14}\,\left(1 , 1\right)\,\left(2 , 1\right)\,({3}^{i_{1}})
&
-{{10822489088\,\left(3 , 2\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
+{{218926788\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{40163397336\,({3}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
+{{90248883448\,({2}^{i_{1}})\,\left(4 , 2\right)}\over{\sqrt{14}}}
&
-174022742\,14^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(4 , 3\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{14880894093\,\left(1 , 1\right)^2\,({4}^{i_{1}})}\over{2\,\sqrt{14}}}
&
-{{28853166537\,\left(2 , 2\right)\,({4}^{i_{1}})}\over{\sqrt{14}}}
&
+{{18961490248\,\left(3 , 1\right)\,({4}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{74001796882\,({2}^{i_{1}})\,\left(5 , 1\right)}\over{\sqrt{14}}}
&
+{{38456754348\,({1}^{i_{1}})\,\left(5 , 2\right)}\over{\sqrt{14}}}
&
+{{9367783228\,\left(2 , 1\right)\,({5}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+{{8544666264\,({1}^{i_{1}})\,\left(6 , 1\right)}\over{\sqrt{14}}}
&
-{{6985744518\,\left(1 , 1\right)\,({6}^{i_{1}})}\over{\sqrt{14}}}
&
+260223332\,\sqrt{14}\,({8}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yt {i_1} {i_1} } _{(1)\,(n=4 )} \rangle=
&
\left( 
\begin{matrix}
-{{10961661\,\left(1 , 1\right)^4}\over{56}}
&
+42488286\,\left(1 , 1\right)^3\,({1}^{i_{1}})^2
&
-{{6567799024\,\left(1 , 1\right)\,\left(2 , 1\right)^2}\over{7}}
&
+840967184\,({1}^{i_{1}})^2\,\left(2 , 1\right)^2
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{2698822440\,\left(1 , 1\right)^2\,\left(2 , 2\right)}\over{7}}
&
-{{58073640357\,\left(2 , 2\right)^2}\over{56}}
&
+471146904\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-74014911\,\left(1 , 1\right)^2\,({2}^{i_{1}})^2
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-8901625263\,\left(2 , 2\right)\,({2}^{i_{1}})^2
&
+{{1696421739\,\left(1 , 1\right)^2\,\left(3 , 1\right)}\over{7}}
&
-1222738248\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(3 , 1\right)
&
+{{139692573\,\left(2 , 2\right)\,\left(3 , 1\right)}\over{2}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+14712590454\,({2}^{i_{1}})^2\,\left(3 , 1\right)
&
+{{30551091183\,\left(3 , 1\right)^2}\over{14}}
&
-{{14674933984\,\left(2 , 1\right)\,\left(3 , 2\right)}\over{7}}
&
-391628280\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{8420128897\,\left(1 , 1\right)\,\left(3 , 3\right)}\over{7}}
&
+8511477652\,({1}^{i_{1}})^2\,\left(3 , 3\right)
&
+33066240\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{1}})
&
+12476222280\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2177164888\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})
&
-19453699888\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{1}})
&
+9061107476\,\left(1 , 1\right)\,({3}^{i_{1}})^2
&
+{{11663361296\,\left(2 , 1\right)\,\left(4 , 1\right)}\over{7}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-590025720\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(4 , 1\right)
&
+{{16981551158\,\left(1 , 1\right)\,\left(4 , 2\right)}\over{7}}
&
-11635255096\,({1}^{i_{1}})^2\,\left(4 , 2\right)
&
+{{30039338815\,\left(4 , 4\right)}\over{7}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2459708212\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{1}})
&
-14553304725\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{1}})
&
+17014486681\,({4}^{i_{1}})^2
&
-1751932322\,\left(1 , 1\right)\,\left(5 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+4508131096\,({1}^{i_{1}})^2\,\left(5 , 1\right)
&
-{{209009440333\,\left(5 , 3\right)}\over{14}}
&
+6337956792\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{1}})
&
-20630980192\,({3}^{i_{1}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+{{106738687065\,\left(6 , 2\right)}\over{7}}
&
+3822374520\,({2}^{i_{1}})\,({6}^{i_{1}})
&
-{{6628265905\,\left(7 , 1\right)}\over{2}}
&
-661271840\,({1}^{i_{1}})\,({7}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yt I J _{(n=4 )} \rangle \, \parallel^2
          =
1512217473397729357637952
.
\end{equation}%% end full irrep 1 of level 8 spin 2  with tensors

\subsubsection{Irrep $ \ydiagram{1,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 2 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=2->2} }=
 &
\left( 
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
13704
&
-9096
&
-1536
&
-13704
&
9096
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
1536
&
-10712
&
10356
&
768
&
10712
&
-10356
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-768
&
0
&
0
&
0
&
-4500
&
4500
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1000
&
1000
&
1968
&
-1968
&
1527
&
-1527
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
-2864
&
2864
&
1524
&
-1524
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
0
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 2 vectors

%% begin of irrep matrices  spin 2 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 2 

%% begin full irrep 2 of level 8 spin 2  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yoo {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-1536\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+1536\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
-9096\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 2\right)
&
+9096\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 2\right)
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+768\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({3}^{i_{1}})
&
+10356\,({1}^{i_{2}})\,\left(2 , 2\right)\,({3}^{i_{1}})
&
-1000\,\left(2 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-10712\,({1}^{i_{2}})\,\left(3 , 1\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-768\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{2}})
&
-10356\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{2}})
&
+1000\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+10712\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+13704\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(4 , 1\right)
&
-13704\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(4 , 1\right)
&
-4500\,({1}^{i_{2}})\,\left(2 , 1\right)\,({4}^{i_{1}})
&
+1527\,\left(1 , 1\right)\,({2}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+4500\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{2}})
&
-1527\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+1968\,\left(1 , 1\right)\,({1}^{i_{2}})\,({5}^{i_{1}})
&
+2864\,({3}^{i_{2}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-1968\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{2}})
&
-2864\,({3}^{i_{1}})\,({5}^{i_{2}})
&
-1524\,({2}^{i_{2}})\,({6}^{i_{1}})
&
+1524\,({2}^{i_{1}})\,({6}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yoo 1 {i_1} } _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+579\,\sqrt{14}\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(2 , 2\right)
&
+148\,\sqrt{14}\,\left(2 , 1\right)^2\,({2}^{i_{1}})
&
+{{4599\,\left(1 , 1\right)\,\left(2 , 2\right)\,({2}^{i_{1}})}\over{2\,\sqrt{14}}}
&
-1306\,\sqrt{14}\,({1}^{i_{1}})\,\left(2 , 1\right)\,\left(3 , 1\right)
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{4599\,\left(1 , 1\right)\,({2}^{i_{1}})\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
-21\,14^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(3 , 2\right)
&
+1245\,\sqrt{14}\,({2}^{i_{1}})\,\left(3 , 3\right)
&
-74\,\sqrt{14}\,\left(1 , 1\right)\,\left(2 , 1\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1268\,\sqrt{14}\,\left(3 , 2\right)\,({3}^{i_{1}})
&
+45\,14^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(4 , 1\right)
&
+1664\,\sqrt{14}\,({3}^{i_{1}})\,\left(4 , 1\right)
&
+790\,\sqrt{14}\,({2}^{i_{1}})\,\left(4 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{15200\,({1}^{i_{1}})\,\left(4 , 3\right)}\over{\sqrt{14}}}
&
-{{4599\,\left(1 , 1\right)^2\,({4}^{i_{1}})}\over{2\,\sqrt{14}}}
&
-1158\,\sqrt{14}\,\left(2 , 2\right)\,({4}^{i_{1}})
&
+1955\,\sqrt{14}\,\left(3 , 1\right)\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3949\,\sqrt{14}\,({2}^{i_{1}})\,\left(5 , 1\right)
&
+{{9636\,({1}^{i_{1}})\,\left(5 , 2\right)}\over{\sqrt{14}}}
&
+550\,\sqrt{14}\,\left(2 , 1\right)\,({5}^{i_{1}})
&
+{{17616\,({1}^{i_{1}})\,\left(6 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-726\,\sqrt{14}\,\left(1 , 1\right)\,({6}^{i_{1}})
&
+{{368\,({8}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yoo I J _{(n=1 )} \rangle \, \parallel^2
          =
348684206976
.
\end{equation}%% end full irrep 2 of level 8 spin 2  with tensors

\subsection{$SO(25)$ tensors with 3 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{8,\, s}$ with $ 0 \le s \le 3$
given above.

\subsubsection{Irrep $ \ydiagram{3} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 3 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=3->3} }=
 &
\left( 
\begin{matrix}
-55836
&
30456
&
0
&
17766
&
-19881
&
0
\\
-336132
&
211464
&
38664
&
136242
&
-120855
&
-9666
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
17766
&
-19881
&
0
&
17766
&
-19881
&
0
\\
136242
&
-120855
&
-9666
&
136242
&
-120855
&
-9666
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
21432
&
21432
&
21432
&
-5076
&
-5076
&
-5076
\\
22792
&
22792
&
22792
&
35640
&
35640
&
35640
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
22419
&
22419
&
22419
&
-30456
&
-30456
&
-30456
\\
-69
&
-69
&
-69
&
-18144
&
-18144
&
-18144
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-30456
&
-30456
&
-30456
&
95175
&
148896
&
148896
\\
-18144
&
-18144
&
-18144
&
-10962
&
-31584
&
-31584
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
148896
&
-159894
&
-62322
&
-62322
&
-159894
&
-62322
\\
-31584
&
27180
&
-4550
&
-4550
&
27180
&
-4550
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-62322
&
-159894
&
-62322
&
-62322
&
75294
&
75294
\\
-4550
&
27180
&
-4550
&
-4550
&
11562
&
11562
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
75294
&
75294
&
75294
&
75294
&
-12972
&
-12972
\\
11562
&
11562
&
11562
&
11562
&
-7012
&
-7012
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-12972
\\
-7012
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 3 vectors

%% begin of irrep matrices  spin 3 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&0\cr 0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&0\cr 0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 

The previous states are not orthogonal.

    Using the Gram-Schmidt procedure we can build the following complete irreps.
    %% begin full irrep 1 of level 8 spin 3  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_2} {i_3}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+141\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+141\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
+36\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+141\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+36\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+36\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-675\,\left(1 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-126\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-126\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-126\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
-216\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 2\right)
&
-152\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+216\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+216\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-152\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{2}})
&
+216\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+216\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-1056\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-152\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
&
+216\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+216\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-1056\,({2}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
-1056\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+396\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-159\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
&
+1134\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+442\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
&
+442\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-159\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
+1134\,({2}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+442\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
&
+442\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-159\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
+1134\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
+442\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
&
+442\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-534\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
-534\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
&
-534\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
-534\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-534\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
&
-534\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
+92\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
+92\,({1}^{i_{1}})\,({1}^{i_{3}})\,({6}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+92\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr 1 {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{152\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)^2}\over{\sqrt{14}}}
&
-{{9\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)}\over{\sqrt{14}}}
&
+{{234\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{234\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})}\over{\sqrt{14}}}
&
-{{675\,\left(1 , 1\right)^2\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{2\,\sqrt{14}}}
&
+{{885\,\left(2 , 2\right)\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{222\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
-{{396\,({2}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
-{{276\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{276\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
-{{512\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 3\right)}\over{\sqrt{14}}}
&
+{{108\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{492\,({1}^{i_{2}})\,\left(2 , 2\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
-{{668\,\left(2 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
+{{192\,({1}^{i_{2}})\,\left(3 , 1\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{108\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
+{{492\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
-{{668\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{192\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
+{{768\,\left(1 , 1\right)\,({3}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
-{{12\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{12\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
+18\,\sqrt{14}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 2\right)
&
-{{412\,({1}^{i_{2}})\,\left(2 , 1\right)\,({4}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{78\,\left(1 , 1\right)\,({2}^{i_{2}})\,({4}^{i_{1}})}\over{\sqrt{14}}}
&
-{{412\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{2}})}\over{\sqrt{14}}}
&
-{{78\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{8072\,({4}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{14}}}
&
+{{676\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(5 , 1\right)}\over{\sqrt{14}}}
&
+{{18\,\left(1 , 1\right)\,({1}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{4672\,({3}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+{{18\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{14}}}
&
-{{4672\,({3}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+{{524\,({2}^{i_{2}})\,({6}^{i_{1}})}\over{\sqrt{14}}}
&
+{{524\,({2}^{i_{1}})\,({6}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_1} {i_2}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{225\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,\left(2 , 1\right)}\over{28}}
&
-{{9\,({1}^{i_{2}})\,\left(2 , 1\right)\,\left(2 , 2\right)}\over{7}}
&
-141\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-18\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})^2
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{675\,\left(1 , 1\right)^3\,({2}^{i_{2}})}\over{112}}
&
-{{88\,\left(2 , 1\right)^2\,({2}^{i_{2}})}\over{7}}
&
+{{1257\,\left(1 , 1\right)\,\left(2 , 2\right)\,({2}^{i_{2}})}\over{56}}
&
-{{141\,({1}^{i_{1}})^2\,\left(2 , 2\right)\,({2}^{i_{2}})}\over{2}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-36\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+{{675\,\left(1 , 1\right)\,({2}^{i_{1}})^2\,({2}^{i_{2}})}\over{2}}
&
-{{201\,({1}^{i_{2}})\,\left(2 , 1\right)\,\left(3 , 1\right)}\over{7}}
&
+126\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{345\,\left(1 , 1\right)\,({2}^{i_{2}})\,\left(3 , 1\right)}\over{7}}
&
+63\,({1}^{i_{1}})^2\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-{{36\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(3 , 2\right)}\over{7}}
&
+108\,({1}^{i_{1}})^2\,({1}^{i_{2}})\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{599\,({2}^{i_{2}})\,\left(3 , 3\right)}\over{14}}
&
+152\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{1}})
&
-216\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{1}})
&
-216\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+528\,({2}^{i_{2}})\,({3}^{i_{1}})^2
&
+56\,\left(1 , 1\right)\,\left(2 , 1\right)\,({3}^{i_{2}})
&
+76\,({1}^{i_{1}})^2\,\left(2 , 1\right)\,({3}^{i_{2}})
&
-216\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{1002\,\left(3 , 2\right)\,({3}^{i_{2}})}\over{7}}
&
+1056\,({2}^{i_{1}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+{{123\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(4 , 1\right)}\over{14}}
&
-198\,({1}^{i_{1}})^2\,({1}^{i_{2}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{983\,({3}^{i_{2}})\,\left(4 , 1\right)}\over{7}}
&
+{{702\,({2}^{i_{2}})\,\left(4 , 2\right)}\over{7}}
&
-105\,({1}^{i_{2}})\,\left(4 , 3\right)
&
+159\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1134\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-442\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{1}})
&
-442\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{1}})
&
-{{141\,\left(1 , 1\right)^2\,({4}^{i_{2}})}\over{14}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{159\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,({4}^{i_{2}})}\over{2}}
&
+{{3681\,\left(2 , 2\right)\,({4}^{i_{2}})}\over{14}}
&
-567\,({2}^{i_{1}})^2\,({4}^{i_{2}})
&
+{{1767\,\left(3 , 1\right)\,({4}^{i_{2}})}\over{7}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-442\,({1}^{i_{1}})\,({3}^{i_{1}})\,({4}^{i_{2}})
&
-{{382\,({2}^{i_{2}})\,\left(5 , 1\right)}\over{7}}
&
+{{603\,({1}^{i_{2}})\,\left(5 , 2\right)}\over{7}}
&
+534\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+534\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
-{{2509\,\left(2 , 1\right)\,({5}^{i_{2}})}\over{7}}
&
+534\,({1}^{i_{1}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
+{{780\,({1}^{i_{2}})\,\left(6 , 1\right)}\over{7}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-92\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{1}})
&
+{{1103\,\left(1 , 1\right)\,({6}^{i_{2}})}\over{14}}
&
-46\,({1}^{i_{1}})^2\,({6}^{i_{2}})
&
-32\,({8}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {1} {i_1} {i_1}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{25\,3^{{{5}\over{2}}}\,\left(1 , 1\right)^4}\over{2^{{{9}\over{2}}}\,14^{{{3}\over{2}}}}}
&
-{{191\,\sqrt{2}\,\sqrt{3}\,\left(1 , 1\right)\,\left(2 , 1\right)^2}\over{14^{{{3}\over{2}}}}}
&
-{{133\,2^{{{5}\over{2}}}\,\sqrt{3}\,({1}^{i_{1}})^2\,\left(2 , 1\right)^2}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{59\,3^{{{5}\over{2}}}\,\left(1 , 1\right)^2\,\left(2 , 2\right)}\over{2^{{{7}\over{2}}}\,14^{{{3}\over{2}}}}}
&
-{{7\,3^{{{5}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(2 , 2\right)}\over{\sqrt{2}\,14^{{{3}\over{2}}}}}
&
-{{5\,3^{{{11}\over{2}}}\,\left(2 , 2\right)^2}\over{2^{{{3}\over{2}}}\,14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{91\,2^{{{3}\over{2}}}\,3^{{{5}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
&
-{{175\,3^{{{7}\over{2}}}\,\left(1 , 1\right)^2\,({2}^{i_{1}})^2}\over{2^{{{3}\over{2}}}\,14^{{{3}\over{2}}}}}
&
+{{2065\,3^{{{3}\over{2}}}\,\left(2 , 2\right)\,({2}^{i_{1}})^2}\over{\sqrt{2}\,14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{341\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,\left(3 , 1\right)}\over{2^{{{5}\over{2}}}\,14^{{{3}\over{2}}}}}
&
-{{259\,\sqrt{2}\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(3 , 1\right)}\over{14^{{{3}\over{2}}}}}
&
-{{1253\,3^{{{3}\over{2}}}\,\left(2 , 2\right)\,\left(3 , 1\right)}\over{2^{{{3}\over{2}}}\,14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{77\,2^{{{3}\over{2}}}\,3^{{{5}\over{2}}}\,({2}^{i_{1}})^2\,\left(3 , 1\right)}\over{14^{{{3}\over{2}}}}}
&
-{{25\,\sqrt{2}\,3^{{{5}\over{2}}}\,\left(3 , 1\right)^2}\over{14^{{{3}\over{2}}}}}
&
+{{37\,2^{{{5}\over{2}}}\,3^{{{5}\over{2}}}\,\left(2 , 1\right)\,\left(3 , 2\right)}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{161\,2^{{{5}\over{2}}}\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 2\right)}\over{14^{{{3}\over{2}}}}}
&
+{{97\,\sqrt{2}\,\sqrt{3}\,\left(1 , 1\right)\,\left(3 , 3\right)}\over{14^{{{3}\over{2}}}}}
&
-{{7\,2^{{{17}\over{2}}}\,\sqrt{3}\,({1}^{i_{1}})^2\,\left(3 , 3\right)}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{7\,2^{{{5}\over{2}}}\,3^{{{7}\over{2}}}\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
&
+{{287\,2^{{{5}\over{2}}}\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
&
-{{1169\,2^{{{5}\over{2}}}\,\sqrt{3}\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{7\,2^{{{13}\over{2}}}\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
&
+{{7\,2^{{{15}\over{2}}}\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({3}^{i_{1}})^2}\over{14^{{{3}\over{2}}}}}
&
+{{295\,2^{{{5}\over{2}}}\,\sqrt{3}\,\left(2 , 1\right)\,\left(4 , 1\right)}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{7\,2^{{{5}\over{2}}}\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(4 , 1\right)}\over{14^{{{3}\over{2}}}}}
&
-{{139\,3^{{{5}\over{2}}}\,\left(1 , 1\right)\,\left(4 , 2\right)}\over{\sqrt{2}\,14^{{{3}\over{2}}}}}
&
+{{49\,2^{{{3}\over{2}}}\,3^{{{5}\over{2}}}\,({1}^{i_{1}})^2\,\left(4 , 2\right)}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{79\,2^{{{7}\over{2}}}\,\sqrt{3}\,\left(4 , 4\right)}\over{14^{{{3}\over{2}}}}}
&
-{{721\,2^{{{5}\over{2}}}\,\sqrt{3}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
&
-{{91\,2^{{{3}\over{2}}}\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{7063\,2^{{{5}\over{2}}}\,\sqrt{3}\,({4}^{i_{1}})^2}\over{14^{{{3}\over{2}}}}}
&
-{{49\,\sqrt{3}\,\left(1 , 1\right)\,\left(5 , 1\right)}\over{\sqrt{2}\,14^{{{3}\over{2}}}}}
&
+{{1183\,2^{{{3}\over{2}}}\,\sqrt{3}\,({1}^{i_{1}})^2\,\left(5 , 1\right)}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{2^{{{3}\over{2}}}\,3^{{{13}\over{2}}}\,\left(5 , 3\right)}\over{14^{{{3}\over{2}}}}}
&
+{{7\,2^{{{3}\over{2}}}\,3^{{{5}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
&
-{{511\,2^{{{13}\over{2}}}\,\sqrt{3}\,({3}^{i_{1}})\,({5}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-{{457\,2^{{{3}\over{2}}}\,3^{{{3}\over{2}}}\,\left(6 , 2\right)}\over{14^{{{3}\over{2}}}}}
&
+{{917\,2^{{{5}\over{2}}}\,\sqrt{3}\,({2}^{i_{1}})\,({6}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Ytr I J K_{(n=1 )} \rangle \, \parallel^2
          =
489932352
.
\end{equation}%% end full irrep 1 of level 8 spin 3  with tensors

%% begin full irrep 1 of level 8 spin 3  with tensors

The expression including explicitly the basis elements for symmetric tensor number 2 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_2} {i_3}} _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-38664\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)
&
+9666\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
&
+120855\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+9666\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
&
+120855\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
-35640\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+9666\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
&
+120855\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
-35640\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-35640\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+10962\,\left(1 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-136242\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-136242\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-136242\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
-211464\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-22792\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
&
+18144\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+18144\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-22792\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{2}})
&
+18144\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+18144\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+31584\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-22792\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
&
+18144\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+18144\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+31584\,({2}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+31584\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+336132\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(4 , 1\right)
&
+69\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
&
-27180\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+4550\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
&
+4550\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
+69\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-27180\,({2}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+4550\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
&
+4550\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+69\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
-27180\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
+4550\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+4550\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
-11562\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
-11562\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-11562\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
-11562\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
-11562\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-11562\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
+7012\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
+7012\,({1}^{i_{1}})\,({1}^{i_{3}})\,({6}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+7012\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr 1 {i_1} {i_2}} _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
+{{4833\,\left(1 , 1\right)^3\,({1}^{i_{1}})\,({1}^{i_{2}})}\over{\sqrt{14}}}
&
-{{100120\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)^2}\over{\sqrt{14}}}
&
+1557\,\sqrt{14}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{324\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})}\over{\sqrt{14}}}
&
+{{324\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})}\over{\sqrt{14}}}
&
+{{24813\,\left(1 , 1\right)^2\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{192480\,\left(2 , 2\right)\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{\sqrt{14}}}
&
-{{106716\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
-24930\,\sqrt{14}\,({2}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{88512\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
+{{88512\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
-{{555664\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 3\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{38070\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
+24432\,\sqrt{14}\,({1}^{i_{2}})\,\left(2 , 2\right)\,({3}^{i_{1}})
&
-{{61840\,\left(2 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{413472\,({1}^{i_{2}})\,\left(3 , 1\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
+{{38070\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
+24432\,\sqrt{14}\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{61840\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
-{{413472\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
+636\,14^{{{3}\over{2}}}\,\left(1 , 1\right)\,({3}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{119148\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
-{{119148\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
+{{169380\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 2\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{157760\,({1}^{i_{2}})\,\left(2 , 1\right)\,({4}^{i_{1}})}\over{\sqrt{14}}}
&
+{{80979\,\left(1 , 1\right)\,({2}^{i_{2}})\,({4}^{i_{1}})}\over{\sqrt{14}}}
&
-{{157760\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{80979\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{14}}}
&
-{{72320\,({4}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{14}}}
&
+{{897368\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(5 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{85284\,\left(1 , 1\right)\,({1}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+{{145984\,({3}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+{{85284\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+{{145984\,({3}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{14}}}
&
-{{130688\,({2}^{i_{2}})\,({6}^{i_{1}})}\over{\sqrt{14}}}
&
-{{130688\,({2}^{i_{1}})\,({6}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {i_1} {i_1} {i_2}} _{(1)\,(n=2 )} \rangle=
&
\left( 
\begin{matrix}
+{{33615\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,\left(2 , 1\right)}\over{14}}
&
+19332\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,({1}^{i_{2}})\,\left(2 , 1\right)
&
+{{26631\,({1}^{i_{2}})\,\left(2 , 1\right)\,\left(2 , 2\right)}\over{7}}
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-9666\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{1}})
&
-120855\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+17820\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})^2
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{34479\,\left(1 , 1\right)^3\,({2}^{i_{2}})}\over{56}}
&
-4833\,\left(1 , 1\right)^2\,({1}^{i_{1}})^2\,({2}^{i_{2}})
&
-{{40328\,\left(2 , 1\right)^2\,({2}^{i_{2}})}\over{7}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{317703\,\left(1 , 1\right)\,\left(2 , 2\right)\,({2}^{i_{2}})}\over{56}}
&
-{{120855\,({1}^{i_{1}})^2\,\left(2 , 2\right)\,({2}^{i_{2}})}\over{2}}
&
+35640\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-5481\,\left(1 , 1\right)\,({2}^{i_{1}})^2\,({2}^{i_{2}})
&
-{{296124\,({1}^{i_{2}})\,\left(2 , 1\right)\,\left(3 , 1\right)}\over{7}}
&
+136242\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{100347\,\left(1 , 1\right)\,({2}^{i_{2}})\,\left(3 , 1\right)}\over{28}}
&
+68121\,({1}^{i_{1}})^2\,({2}^{i_{2}})\,\left(3 , 1\right)
&
+{{27585\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(3 , 2\right)}\over{7}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+105732\,({1}^{i_{1}})^2\,({1}^{i_{2}})\,\left(3 , 2\right)
&
-{{198251\,({2}^{i_{2}})\,\left(3 , 3\right)}\over{7}}
&
+22792\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-18144\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{1}})
&
-18144\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-15792\,({2}^{i_{2}})\,({3}^{i_{1}})^2
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+8821\,\left(1 , 1\right)\,\left(2 , 1\right)\,({3}^{i_{2}})
&
+11396\,({1}^{i_{1}})^2\,\left(2 , 1\right)\,({3}^{i_{2}})
&
-18144\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{326100\,\left(3 , 2\right)\,({3}^{i_{2}})}\over{7}}
&
-31584\,({2}^{i_{1}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-{{70755\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(4 , 1\right)}\over{14}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-168066\,({1}^{i_{1}})^2\,({1}^{i_{2}})\,\left(4 , 1\right)
&
-{{331561\,({3}^{i_{2}})\,\left(4 , 1\right)}\over{7}}
&
+{{223290\,({2}^{i_{2}})\,\left(4 , 2\right)}\over{7}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{837705\,({1}^{i_{2}})\,\left(4 , 3\right)}\over{7}}
&
-69\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{1}})
&
+27180\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4550\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{1}})
&
-4550\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{1}})
&
+{{484791\,\left(1 , 1\right)^2\,({4}^{i_{2}})}\over{56}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{69\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,({4}^{i_{2}})}\over{2}}
&
+{{389808\,\left(2 , 2\right)\,({4}^{i_{2}})}\over{7}}
&
+13590\,({2}^{i_{1}})^2\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{1288905\,\left(3 , 1\right)\,({4}^{i_{2}})}\over{14}}
&
-4550\,({1}^{i_{1}})\,({3}^{i_{1}})\,({4}^{i_{2}})
&
-{{359347\,({2}^{i_{2}})\,\left(5 , 1\right)}\over{14}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{762714\,({1}^{i_{2}})\,\left(5 , 2\right)}\over{7}}
&
+11562\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{1}})
&
+11562\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{195362\,\left(2 , 1\right)\,({5}^{i_{2}})}\over{7}}
&
+11562\,({1}^{i_{1}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
+{{656220\,({1}^{i_{2}})\,\left(6 , 1\right)}\over{7}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-7012\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{1}})
&
+{{653101\,\left(1 , 1\right)\,({6}^{i_{2}})}\over{14}}
&
-3506\,({1}^{i_{1}})^2\,({6}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-{{41728\,({8}^{i_{2}})}\over{7}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Ytr {1} {i_1} {i_1}} _{(1)\,(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-{{1277\,3^{{{5}\over{2}}}\,\left(1 , 1\right)^4}\over{2^{{{7}\over{2}}}\,14^{{{3}\over{2}}}}}
&
+{{1253\,3^{{{7}\over{2}}}\,\left(1 , 1\right)^3\,({1}^{i_{1}})^2}\over{\sqrt{2}\,14^{{{3}\over{2}}}}}
&
-{{36271\,\sqrt{2}\,\sqrt{3}\,\left(1 , 1\right)\,\left(2 , 1\right)^2}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{87605\,2^{{{5}\over{2}}}\,\sqrt{3}\,({1}^{i_{1}})^2\,\left(2 , 1\right)^2}\over{14^{{{3}\over{2}}}}}
&
-{{19841\,3^{{{5}\over{2}}}\,\left(1 , 1\right)^2\,\left(2 , 2\right)}\over{2^{{{5}\over{2}}}\,14^{{{3}\over{2}}}}}
&
+{{8477\,\sqrt{2}\,3^{{{5}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(2 , 2\right)}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{2735\,\sqrt{2}\,3^{{{7}\over{2}}}\,\left(2 , 2\right)^2}\over{14^{{{3}\over{2}}}}}
&
+{{7\,2^{{{5}\over{2}}}\,3^{{{9}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
&
+{{6433\,3^{{{7}\over{2}}}\,\left(1 , 1\right)^2\,({2}^{i_{1}})^2}\over{\sqrt{2}\,14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{14035\,2^{{{9}\over{2}}}\,3^{{{3}\over{2}}}\,\left(2 , 2\right)\,({2}^{i_{1}})^2}\over{14^{{{3}\over{2}}}}}
&
-{{47791\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,\left(3 , 1\right)}\over{2^{{{3}\over{2}}}\,14^{{{3}\over{2}}}}}
&
-{{62251\,2^{{{3}\over{2}}}\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(3 , 1\right)}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{21301\,3^{{{3}\over{2}}}\,\left(2 , 2\right)\,\left(3 , 1\right)}\over{\sqrt{2}\,14^{{{3}\over{2}}}}}
&
-{{67865\,2^{{{3}\over{2}}}\,3^{{{5}\over{2}}}\,({2}^{i_{1}})^2\,\left(3 , 1\right)}\over{14^{{{3}\over{2}}}}}
&
+{{23831\,2^{{{3}\over{2}}}\,3^{{{5}\over{2}}}\,\left(3 , 1\right)^2}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{781\,2^{{{5}\over{2}}}\,3^{{{5}\over{2}}}\,\left(2 , 1\right)\,\left(3 , 2\right)}\over{14^{{{3}\over{2}}}}}
&
+{{3227\,2^{{{13}\over{2}}}\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 2\right)}\over{14^{{{3}\over{2}}}}}
&
-{{31411\,\sqrt{2}\,\sqrt{3}\,\left(1 , 1\right)\,\left(3 , 3\right)}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{243103\,2^{{{7}\over{2}}}\,\sqrt{3}\,({1}^{i_{1}})^2\,\left(3 , 3\right)}\over{14^{{{3}\over{2}}}}}
&
+{{1645\,2^{{{3}\over{2}}}\,3^{{{9}\over{2}}}\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
&
+{{24941\,2^{{{11}\over{2}}}\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{27055\,2^{{{9}\over{2}}}\,\sqrt{3}\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
&
-{{30149\,2^{{{11}\over{2}}}\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
&
+{{18179\,2^{{{7}\over{2}}}\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({3}^{i_{1}})^2}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{126989\,2^{{{5}\over{2}}}\,\sqrt{3}\,\left(2 , 1\right)\,\left(4 , 1\right)}\over{14^{{{3}\over{2}}}}}
&
-{{69503\,2^{{{5}\over{2}}}\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(4 , 1\right)}\over{14^{{{3}\over{2}}}}}
&
-{{52309\,3^{{{5}\over{2}}}\,\left(1 , 1\right)\,\left(4 , 2\right)}\over{\sqrt{2}\,14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{32935\,2^{{{3}\over{2}}}\,3^{{{5}\over{2}}}\,({1}^{i_{1}})^2\,\left(4 , 2\right)}\over{14^{{{3}\over{2}}}}}
&
+{{50395\,2^{{{9}\over{2}}}\,\sqrt{3}\,\left(4 , 4\right)}\over{14^{{{3}\over{2}}}}}
&
-{{17255\,2^{{{13}\over{2}}}\,\sqrt{3}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{188951\,\sqrt{2}\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
&
-{{3955\,2^{{{13}\over{2}}}\,\sqrt{3}\,({4}^{i_{1}})^2}\over{14^{{{3}\over{2}}}}}
&
-{{128611\,\sqrt{2}\,\sqrt{3}\,\left(1 , 1\right)\,\left(5 , 1\right)}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{785197\,2^{{{5}\over{2}}}\,\sqrt{3}\,({1}^{i_{1}})^2\,\left(5 , 1\right)}\over{14^{{{3}\over{2}}}}}
&
+{{14947\,2^{{{7}\over{2}}}\,3^{{{5}\over{2}}}\,\left(5 , 3\right)}\over{14^{{{3}\over{2}}}}}
&
+{{16583\,2^{{{5}\over{2}}}\,3^{{{5}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+{{15967\,2^{{{13}\over{2}}}\,\sqrt{3}\,({3}^{i_{1}})\,({5}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
&
-{{26609\,2^{{{11}\over{2}}}\,3^{{{3}\over{2}}}\,\left(6 , 2\right)}\over{14^{{{3}\over{2}}}}}
&
-{{7147\,2^{{{15}\over{2}}}\,\sqrt{3}\,({2}^{i_{1}})\,({6}^{i_{1}})}\over{14^{{{3}\over{2}}}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Ytr I J K_{(n=2 )} \rangle \, \parallel^2
          =
55321778768256
.
\end{equation}%% end full irrep 1 of level 8 spin 3  with tensors

\subsubsection{Irrep $ \ydiagram{2,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 3 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=3->3} }=
 &
\left( 
\begin{matrix}
0
&
0
&
0
&
342369720
&
-237338964
&
-17128152
\\
0
&
0
&
0
&
-91181700
&
64007010
&
15819030
\\
0
&
0
&
0
&
-61573680
&
46503576
&
-3765132
\\
0
&
0
&
0
&
-342369720
&
237338964
&
17128152
\\
0
&
0
&
0
&
91181700
&
-64007010
&
-15819030
\\
0
&
0
&
0
&
61573680
&
-46503576
&
3765132
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
-342369720
&
237338964
&
17128152
\\
0
&
0
&
0
&
91181700
&
-64007010
&
-15819030
\\
0
&
0
&
0
&
61573680
&
-46503576
&
3765132
\\
342369720
&
-237338964
&
-17128152
&
0
&
0
&
0
\\
-91181700
&
64007010
&
15819030
&
0
&
0
&
0
\\
-61573680
&
46503576
&
-3765132
&
0
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
63795600
&
0
&
-63795600
\\
4095000
&
0
&
-4095000
&
20301300
&
0
&
-20301300
\\
-26676000
&
0
&
26676000
&
-6480000
&
0
&
6480000
\\
0
&
0
&
0
&
0
&
-63795600
&
63795600
\\
-4095000
&
4095000
&
0
&
0
&
-20301300
&
20301300
\\
26676000
&
-26676000
&
0
&
0
&
6480000
&
-6480000
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-65245500
&
0
&
65245500
&
2414352
&
59564040
&
-57149688
\\
-27324000
&
0
&
27324000
&
41931420
&
72921450
&
-30990030
\\
49369500
&
0
&
-49369500
&
-31857568
&
-61934960
&
30077392
\\
65245500
&
-65245500
&
0
&
-59564040
&
-2414352
&
59564040
\\
27324000
&
-27324000
&
0
&
-72921450
&
-41931420
&
72921450
\\
-49369500
&
49369500
&
0
&
61934960
&
31857568
&
-61934960
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
57149688
&
-59564040
&
-2414352
&
0
&
184491720
&
0
\\
30990030
&
-72921450
&
-41931420
&
0
&
182358900
&
0
\\
-30077392
&
61934960
&
31857568
&
0
&
62784120
&
0
\\
2414352
&
57149688
&
-57149688
&
0
&
-184491720
&
184491720
\\
41931420
&
30990030
&
-30990030
&
0
&
-182358900
&
182358900
\\
-31857568
&
-30077392
&
30077392
&
0
&
-62784120
&
62784120
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-184491720
&
-153409086
&
49608060
&
136726644
&
0
&
-87118584
\\
-182358900
&
-189120285
&
-158438850
&
-213733110
&
0
&
55294260
\\
-62784120
&
-1811826
&
95069860
&
213082604
&
0
&
-118012744
\\
0
&
0
&
87118584
&
-87118584
&
153409086
&
-49608060
\\
0
&
0
&
-55294260
&
55294260
&
189120285
&
158438850
\\
0
&
0
&
118012744
&
-118012744
&
1811826
&
-95069860
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
87118584
&
153409086
&
-136726644
&
-49608060
&
29281536
&
2422944
\\
-55294260
&
189120285
&
213733110
&
158438850
&
123202800
&
109075500
\\
118012744
&
1811826
&
-213082604
&
-95069860
&
-35243904
&
-84865416
\\
-136726644
&
-153409086
&
49608060
&
136726644
&
-26858592
&
26858592
\\
213733110
&
-189120285
&
-158438850
&
-213733110
&
-14127300
&
14127300
\\
-213082604
&
-1811826
&
95069860
&
213082604
&
-49621512
&
49621512
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
26858592
&
-26858592
&
-2422944
&
-29281536
&
-37697400
&
0
\\
14127300
&
-14127300
&
-109075500
&
-123202800
&
-12647700
&
0
\\
49621512
&
-49621512
&
84865416
&
35243904
&
8073000
&
0
\\
-29281536
&
-2422944
&
29281536
&
2422944
&
0
&
37697400
\\
-123202800
&
-109075500
&
123202800
&
109075500
&
0
&
12647700
\\
35243904
&
84865416
&
-35243904
&
-84865416
&
0
&
-8073000
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
37697400
\\
12647700
\\
-8073000
\\
-37697400
\\
-12647700
\\
8073000
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 3 vectors

%% begin of irrep matrices  spin 3 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&-1&0&0\cr 0&0&0&0&-1&0\cr 0&0&0&0&0&-1\cr -1&0&0&0&0&0\cr 0&-1&0&0&0&0\cr 0&0&-1&0&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0&0&0\cr 0&-1&0&0&0&0\cr 0&0&-1&0&0&0\cr 1&0&0&1&0&0\cr 0&1&0&0&1&0\cr 0&0&1&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 

The previous states are not orthogonal.

    Using the Gram-Schmidt procedure we can build the following complete irreps.
    %% begin full irrep 2 of level 8 spin 3  with tensors

The expression including explicitly the basis elements for $\ydiagram{2,1}$ tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_2} {i_3}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+15948\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
&
+220986\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-59400\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-15948\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
&
-220986\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
+59400\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-318780\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
+318780\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
-2248\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-55460\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+53212\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-53212\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+171780\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+55460\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+2248\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-171780\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+60750\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
&
-142839\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+46190\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
&
+127306\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
-81116\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+81116\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
-60750\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
+142839\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-127306\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
&
-46190\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
+27264\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2256\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
&
+25008\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
-25008\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2256\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
&
-27264\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
-35100\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+35100\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto 1 {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
-{{7974\,\left(1 , 1\right)^3\,({1}^{i_{1}})\,({1}^{i_{2}})}\over{\sqrt{14}}}
&
-10062\,\sqrt{14}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)
&
+163\,14^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+8518\,\sqrt{14}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+{{15948\,\left(1 , 1\right)^2\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{\sqrt{14}}}
&
+{{466011\,\left(2 , 2\right)\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{2\,\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{34848\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
-{{294741\,({2}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
+{{32136\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{562908\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
+{{336330\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 3\right)}\over{\sqrt{14}}}
&
-{{42554\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{244081\,({1}^{i_{2}})\,\left(2 , 2\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
-13154\,\sqrt{14}\,\left(2 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+11869\,\sqrt{14}\,({1}^{i_{2}})\,\left(3 , 1\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{11782\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
+{{157333\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
-326\,14^{{{3}\over{2}}}\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{557006\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
+{{79146\,\left(1 , 1\right)\,({3}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
+{{96032\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{847676\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
-{{848844\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 2\right)}\over{\sqrt{14}}}
&
+{{199916\,({1}^{i_{2}})\,\left(2 , 1\right)\,({4}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+15364\,\sqrt{14}\,\left(1 , 1\right)\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+{{248806\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{2}})}\over{\sqrt{14}}}
&
-{{30331\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{2}})}\over{2\,\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{182034\,({4}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{14}}}
&
+{{869940\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(5 , 1\right)}\over{\sqrt{14}}}
&
-{{228394\,\left(1 , 1\right)\,({1}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6327\,\sqrt{14}\,({3}^{i_{2}})\,({5}^{i_{1}})
&
+9137\,\sqrt{14}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{2}})
&
+{{367134\,({3}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{106878\,({2}^{i_{2}})\,({6}^{i_{1}})}\over{\sqrt{14}}}
&
-15123\,\sqrt{14}\,({2}^{i_{1}})\,({6}^{i_{2}})
&
+2959\,\sqrt{14}\,({1}^{i_{2}})\,({7}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-2959\,\sqrt{14}\,({1}^{i_{1}})\,({7}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {i_2}} _{(1)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+1772\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,\left(2 , 1\right)
&
+{{20279\,\sqrt{3}\,({1}^{i_{2}})\,\left(2 , 1\right)\,\left(2 , 2\right)}\over{2}}
&
-1772\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-24554\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+2200\,3^{{{5}\over{2}}}\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})^2
&
+1772\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,({1}^{i_{1}})^2\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1294\,\sqrt{3}\,\left(2 , 1\right)^2\,({2}^{i_{2}})
&
-{{12853\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,\left(2 , 2\right)\,({2}^{i_{2}})}\over{8}}
&
+24554\,3^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,\left(2 , 2\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2200\,3^{{{5}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-11897\,\sqrt{3}\,({1}^{i_{2}})\,\left(2 , 1\right)\,\left(3 , 1\right)
&
+35420\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{12853\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{2}})\,\left(3 , 1\right)}\over{4}}
&
-35420\,3^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,({2}^{i_{2}})\,\left(3 , 1\right)
&
+5627\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2947\,3^{{{5}\over{2}}}\,({2}^{i_{2}})\,\left(3 , 3\right)
&
-16988\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{1}})
&
+36224\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-57260\,\sqrt{3}\,({2}^{i_{2}})\,({3}^{i_{1}})^2
&
-2147\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,\left(2 , 1\right)\,({3}^{i_{2}})
&
-6412\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3320\,3^{{{5}\over{2}}}\,\left(3 , 2\right)\,({3}^{i_{2}})
&
+57260\,\sqrt{3}\,({2}^{i_{1}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+4337\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+25010\,3^{{{3}\over{2}}}\,({3}^{i_{2}})\,\left(4 , 1\right)
&
-15076\,\sqrt{3}\,({2}^{i_{2}})\,\left(4 , 2\right)
&
-{{114698\,\sqrt{3}\,({1}^{i_{2}})\,\left(4 , 3\right)}\over{7}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-250\,3^{{{9}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{1}})
&
+15871\,3^{{{3}\over{2}}}\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+11642\,\sqrt{3}\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-23158\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{1}})
&
+{{10207\,\sqrt{3}\,\left(1 , 1\right)^2\,({4}^{i_{2}})}\over{8}}
&
+250\,3^{{{9}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-20279\,\sqrt{3}\,\left(2 , 2\right)\,({4}^{i_{2}})
&
-15871\,3^{{{3}\over{2}}}\,({2}^{i_{1}})^2\,({4}^{i_{2}})
&
+{{86147\,\sqrt{3}\,\left(3 , 1\right)\,({4}^{i_{2}})}\over{2}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+57832\,\sqrt{3}\,({1}^{i_{1}})\,({3}^{i_{1}})\,({4}^{i_{2}})
&
+{{164285\,\sqrt{3}\,({2}^{i_{2}})\,\left(5 , 1\right)}\over{2}}
&
+{{527335\,\sqrt{3}\,({1}^{i_{2}})\,\left(5 , 2\right)}\over{7}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1936\,3^{{{5}\over{2}}}\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{1}})
&
+2528\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
-9985\,3^{{{3}\over{2}}}\,\left(2 , 1\right)\,({5}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+3280\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
-{{289822\,3^{{{3}\over{2}}}\,({1}^{i_{2}})\,\left(6 , 1\right)}\over{7}}
&
+1300\,3^{{{5}\over{2}}}\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-{{1609\,3^{{{7}\over{2}}}\,\left(1 , 1\right)\,({6}^{i_{2}})}\over{2}}
&
-1300\,3^{{{5}\over{2}}}\,({1}^{i_{1}})^2\,({6}^{i_{2}})
&
+{{59896\,\sqrt{3}\,({8}^{i_{2}})}\over{7}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {1}} _{(2)\,(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{886\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^3\,({1}^{2})^2}\over{\sqrt{14}}}
&
-{{886\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^3\,({1}^{i_{1}})^2}\over{\sqrt{14}}}
&
+1118\,3^{{{3}\over{2}}}\,\sqrt{14}\,\left(1 , 1\right)\,({1}^{2})^2\,\left(2 , 2\right)
&
-1118\,3^{{{3}\over{2}}}\,\sqrt{14}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(2 , 2\right)
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-400\,3^{{{5}\over{2}}}\,\sqrt{14}\,\left(1 , 1\right)\,({1}^{2})\,\left(2 , 1\right)\,({2}^{2})
&
-{{1772\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,({2}^{2})^2}\over{\sqrt{14}}}
&
-{{51779\,3^{{{3}\over{2}}}\,\left(2 , 2\right)\,({2}^{2})^2}\over{2\,\sqrt{14}}}
&
+400\,3^{{{5}\over{2}}}\,\sqrt{14}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{1772\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,({2}^{i_{1}})^2}\over{\sqrt{14}}}
&
+{{51779\,3^{{{3}\over{2}}}\,\left(2 , 2\right)\,({2}^{i_{1}})^2}\over{2\,\sqrt{14}}}
&
-{{3872\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{2})^2\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
+{{3872\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(3 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{32749\,3^{{{3}\over{2}}}\,({2}^{2})^2\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
-{{32749\,3^{{{3}\over{2}}}\,({2}^{i_{1}})^2\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
-{{66116\,3^{{{3}\over{2}}}\,({1}^{2})\,({2}^{2})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
+{{66116\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{18112\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{2})\,({3}^{2})}\over{\sqrt{14}}}
&
+{{28916\,\sqrt{3}\,({1}^{2})\,\left(2 , 2\right)\,({3}^{2})}\over{\sqrt{14}}}
&
+5906\,\sqrt{3}\,\sqrt{14}\,\left(2 , 1\right)\,({2}^{2})\,({3}^{2})
&
+{{130280\,\sqrt{3}\,({1}^{2})\,\left(3 , 1\right)\,({3}^{2})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{8794\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({3}^{2})^2}\over{\sqrt{14}}}
&
-{{37370\,3^{{{3}\over{2}}}\,({1}^{2})^2\,\left(3 , 3\right)}\over{\sqrt{14}}}
&
+{{37370\,3^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,\left(3 , 3\right)}\over{\sqrt{14}}}
&
-{{18112\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{28916\,\sqrt{3}\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
-5906\,\sqrt{3}\,\sqrt{14}\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})
&
-{{130280\,\sqrt{3}\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
+{{8794\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({3}^{i_{1}})^2}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{83516\,3^{{{3}\over{2}}}\,({1}^{2})\,({2}^{2})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
-{{83516\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
+{{94316\,3^{{{3}\over{2}}}\,({1}^{2})^2\,\left(4 , 2\right)}\over{\sqrt{14}}}
&
-{{94316\,3^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,\left(4 , 2\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{49858\,3^{{{3}\over{2}}}\,({1}^{2})\,\left(2 , 1\right)\,({4}^{2})}\over{\sqrt{14}}}
&
-{{44429\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{2})\,({4}^{2})}\over{2\,\sqrt{14}}}
&
+{{6742\,3^{{{5}\over{2}}}\,({4}^{2})^2}\over{\sqrt{14}}}
&
+{{49858\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{44429\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{1}})}\over{2\,\sqrt{14}}}
&
-{{6742\,3^{{{5}\over{2}}}\,({4}^{i_{1}})^2}\over{\sqrt{14}}}
&
-{{3580\,3^{{{9}\over{2}}}\,({1}^{2})^2\,\left(5 , 1\right)}\over{\sqrt{14}}}
&
+{{3580\,3^{{{9}\over{2}}}\,({1}^{i_{1}})^2\,\left(5 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{11164\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{2})\,({5}^{2})}\over{\sqrt{14}}}
&
-{{151904\,\sqrt{3}\,({3}^{2})\,({5}^{2})}\over{\sqrt{14}}}
&
-{{11164\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+{{151904\,\sqrt{3}\,({3}^{i_{1}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+{{11800\,3^{{{5}\over{2}}}\,({2}^{2})\,({6}^{2})}\over{\sqrt{14}}}
&
-{{11800\,3^{{{5}\over{2}}}\,({2}^{i_{1}})\,({6}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yto I J K _{(n=1 )} \rangle \, \parallel^2
          =
85892394730464
.
\end{equation}%% end full irrep 2 of level 8 spin 3  with tensors

%% begin full irrep 2 of level 8 spin 3  with tensors

The expression including explicitly the basis elements for $\ydiagram{2,1}$ tensor number 2 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_2} {i_3}} _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-1054602\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
&
-4267134\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-1353420\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+1054602\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
&
+4267134\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
+1353420\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6078780\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-6078780\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
-273000\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2795428\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-4861430\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+2066002\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2066002\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+12157260\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+273000\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+4861430\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+2795428\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-12157260\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+1821600\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
&
-12608019\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-10562590\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-14248874\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
+3686284\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
&
-3686284\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1821600\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
+12608019\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
+14248874\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+10562590\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
+8213520\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+7271700\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+941820\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
-941820\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
-7271700\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-8213520\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
-843180\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
+843180\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto 1 {i_1} {i_2}} _{(n=2 )} \rangle=
&
\left( 
\begin{matrix}
+{{527301\,\left(1 , 1\right)^3\,({1}^{i_{1}})\,({1}^{i_{2}})}\over{\sqrt{14}}}
&
+19500\,\sqrt{14}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)^2
&
+{{1222767\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{3472138\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})}\over{\sqrt{14}}}
&
+{{643022\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})}\over{\sqrt{14}}}
&
-{{1054602\,\left(1 , 1\right)^2\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{1366911\,\left(2 , 2\right)\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{2\,\sqrt{14}}}
&
-{{642582\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
+{{15979959\,({2}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{6860100\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
-{{18261456\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
-404085\,\sqrt{14}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 3\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{21601\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
+{{9548429\,({1}^{i_{2}})\,\left(2 , 2\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
-{{10732096\,\left(2 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+25129\,\sqrt{14}\,({1}^{i_{2}})\,\left(3 , 1\right)\,({3}^{i_{1}})
&
-{{3485317\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
+{{2584303\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{7217276\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
+{{10058794\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
-{{2307654\,\left(1 , 1\right)\,({3}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{84176\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
+{{20687500\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
+{{18184716\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 2\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{706444\,({1}^{i_{2}})\,\left(2 , 1\right)\,({4}^{i_{1}})}\over{\sqrt{14}}}
&
+{{11059436\,\left(1 , 1\right)\,({2}^{i_{2}})\,({4}^{i_{1}})}\over{\sqrt{14}}}
&
-{{11151674\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{20146531\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{2}})}\over{2\,\sqrt{14}}}
&
-{{63780114\,({4}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{14}}}
&
-{{20490360\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(5 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{2899660\,\left(1 , 1\right)\,({1}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+{{66407610\,({3}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+{{4239220\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{4168230\,({3}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{14}}}
&
-{{13818342\,({2}^{i_{2}})\,({6}^{i_{1}})}\over{\sqrt{14}}}
&
+{{6794862\,({2}^{i_{1}})\,({6}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-239309\,\sqrt{14}\,({1}^{i_{2}})\,({7}^{i_{1}})
&
+239309\,\sqrt{14}\,({1}^{i_{1}})\,({7}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {i_2}} _{(1)\,(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-117178\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,\left(2 , 1\right)
&
-{{580321\,\sqrt{3}\,({1}^{i_{2}})\,\left(2 , 1\right)\,\left(2 , 2\right)}\over{2}}
&
+117178\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+158042\,3^{{{5}\over{2}}}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+150380\,3^{{{3}\over{2}}}\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})^2
&
-117178\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,({1}^{i_{1}})^2\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+72802\,3^{{{3}\over{2}}}\,\left(2 , 1\right)^2\,({2}^{i_{2}})
&
-{{163751\,3^{{{5}\over{2}}}\,\left(1 , 1\right)\,\left(2 , 2\right)\,({2}^{i_{2}})}\over{8}}
&
-158042\,3^{{{5}\over{2}}}\,({1}^{i_{1}})^2\,\left(2 , 2\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-150380\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-152297\,\sqrt{3}\,({1}^{i_{2}})\,\left(2 , 1\right)\,\left(3 , 1\right)
&
-225140\,3^{{{5}\over{2}}}\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{163751\,3^{{{5}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{2}})\,\left(3 , 1\right)}\over{4}}
&
+225140\,3^{{{5}\over{2}}}\,({1}^{i_{1}})^2\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-11039\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+788317\,\sqrt{3}\,({2}^{i_{2}})\,\left(3 , 3\right)
&
+91000\,\sqrt{3}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{1}})
&
+243142\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2309144\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-4052420\,\sqrt{3}\,({2}^{i_{2}})\,({3}^{i_{1}})^2
&
+359509\,\sqrt{3}\,\left(1 , 1\right)\,\left(2 , 1\right)\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-91000\,\sqrt{3}\,({1}^{i_{1}})^2\,\left(2 , 1\right)\,({3}^{i_{2}})
&
-850762\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-95776\,3^{{{5}\over{2}}}\,\left(3 , 2\right)\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+4052420\,\sqrt{3}\,({2}^{i_{1}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-53461\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(4 , 1\right)
&
-2833174\,\sqrt{3}\,({3}^{i_{2}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+898304\,\sqrt{3}\,({2}^{i_{2}})\,\left(4 , 2\right)
&
+{{2368042\,\sqrt{3}\,({1}^{i_{2}})\,\left(4 , 3\right)}\over{7}}
&
-202400\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+1400891\,3^{{{3}\over{2}}}\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+254678\,3^{{{5}\over{2}}}\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{1}})
&
+5978386\,\sqrt{3}\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{3348607\,\sqrt{3}\,\left(1 , 1\right)^2\,({4}^{i_{2}})}\over{8}}
&
+202400\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,({4}^{i_{2}})
&
+580321\,\sqrt{3}\,\left(2 , 2\right)\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1400891\,3^{{{3}\over{2}}}\,({2}^{i_{1}})^2\,({4}^{i_{2}})
&
+{{2082947\,\sqrt{3}\,\left(3 , 1\right)\,({4}^{i_{2}})}\over{2}}
&
-8270488\,\sqrt{3}\,({1}^{i_{1}})\,({3}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{4620755\,\sqrt{3}\,({2}^{i_{2}})\,\left(5 , 1\right)}\over{2}}
&
-{{10967525\,\sqrt{3}\,({1}^{i_{2}})\,\left(5 , 2\right)}\over{7}}
&
-1017260\,3^{{{3}\over{2}}}\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-234440\,3^{{{5}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+1804345\,\sqrt{3}\,\left(2 , 1\right)\,({5}^{i_{2}})
&
+1720580\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{1}})\,({5}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{689026\,3^{{{7}\over{2}}}\,({1}^{i_{2}})\,\left(6 , 1\right)}\over{7}}
&
+281060\,\sqrt{3}\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{1}})
&
+{{162061\,\sqrt{3}\,\left(1 , 1\right)\,({6}^{i_{2}})}\over{2}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-281060\,\sqrt{3}\,({1}^{i_{1}})^2\,({6}^{i_{2}})
&
+{{101224\,3^{{{3}\over{2}}}\,({8}^{i_{2}})}\over{7}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {1}} _{(2)\,(n=2 )} \rangle=
&
\left( 
\begin{matrix}
-{{58589\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^3\,({1}^{2})^2}\over{\sqrt{14}}}
&
+{{58589\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^3\,({1}^{i_{1}})^2}\over{\sqrt{14}}}
&
-6500\,\sqrt{3}\,\sqrt{14}\,({1}^{2})^2\,\left(2 , 1\right)^2
&
+6500\,\sqrt{3}\,\sqrt{14}\,({1}^{i_{1}})^2\,\left(2 , 1\right)^2
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{135863\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{2})^2\,\left(2 , 2\right)}\over{\sqrt{14}}}
&
+{{135863\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(2 , 2\right)}\over{\sqrt{14}}}
&
-32660\,3^{{{3}\over{2}}}\,\sqrt{14}\,\left(1 , 1\right)\,({1}^{2})\,\left(2 , 1\right)\,({2}^{2})
&
+{{117178\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,({2}^{2})^2}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{151879\,3^{{{3}\over{2}}}\,\left(2 , 2\right)\,({2}^{2})^2}\over{2\,\sqrt{14}}}
&
+32660\,3^{{{3}\over{2}}}\,\sqrt{14}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-{{117178\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,({2}^{i_{1}})^2}\over{\sqrt{14}}}
&
+{{151879\,3^{{{3}\over{2}}}\,\left(2 , 2\right)\,({2}^{i_{1}})^2}\over{2\,\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{71398\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{2})^2\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
-{{71398\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
-{{1775551\,3^{{{3}\over{2}}}\,({2}^{2})^2\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
+{{1775551\,3^{{{3}\over{2}}}\,({2}^{i_{1}})^2\,\left(3 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{930428\,3^{{{5}\over{2}}}\,({1}^{2})\,({2}^{2})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
-{{930428\,3^{{{5}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
+{{1154572\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{2})\,({3}^{2})}\over{\sqrt{14}}}
&
-{{4044244\,\sqrt{3}\,({1}^{2})\,\left(2 , 2\right)\,({3}^{2})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+427366\,\sqrt{3}\,\sqrt{14}\,\left(2 , 1\right)\,({2}^{2})\,({3}^{2})
&
-{{3470200\,\sqrt{3}\,({1}^{2})\,\left(3 , 1\right)\,({3}^{2})}\over{\sqrt{14}}}
&
+{{256406\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({3}^{2})^2}\over{\sqrt{14}}}
&
+134695\,\sqrt{3}\,\sqrt{14}\,({1}^{2})^2\,\left(3 , 3\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-134695\,\sqrt{3}\,\sqrt{14}\,({1}^{i_{1}})^2\,\left(3 , 3\right)
&
-{{1154572\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
+{{4044244\,\sqrt{3}\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
-427366\,\sqrt{3}\,\sqrt{14}\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{3470200\,\sqrt{3}\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
-{{256406\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({3}^{i_{1}})^2}\over{\sqrt{14}}}
&
-{{2307964\,3^{{{3}\over{2}}}\,({1}^{2})\,({2}^{2})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
+{{2307964\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{673508\,3^{{{5}\over{2}}}\,({1}^{2})^2\,\left(4 , 2\right)}\over{\sqrt{14}}}
&
+{{673508\,3^{{{5}\over{2}}}\,({1}^{i_{1}})^2\,\left(4 , 2\right)}\over{\sqrt{14}}}
&
+{{3952706\,\sqrt{3}\,({1}^{2})\,\left(2 , 1\right)\,({4}^{2})}\over{\sqrt{14}}}
&
-{{219149\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{2})\,({4}^{2})}\over{2\,\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{21260038\,\sqrt{3}\,({4}^{2})^2}\over{\sqrt{14}}}
&
-{{3952706\,\sqrt{3}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{1}})}\over{\sqrt{14}}}
&
+{{219149\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{1}})}\over{2\,\sqrt{14}}}
&
-{{21260038\,\sqrt{3}\,({4}^{i_{1}})^2}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{6830120\,\sqrt{3}\,({1}^{2})^2\,\left(5 , 1\right)}\over{\sqrt{14}}}
&
-{{6830120\,\sqrt{3}\,({1}^{i_{1}})^2\,\left(5 , 1\right)}\over{\sqrt{14}}}
&
-{{148840\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{2})\,({5}^{2})}\over{\sqrt{14}}}
&
-{{2613920\,3^{{{5}\over{2}}}\,({3}^{2})\,({5}^{2})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+{{148840\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+{{2613920\,3^{{{5}\over{2}}}\,({3}^{i_{1}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+{{2341160\,\sqrt{3}\,({2}^{2})\,({6}^{2})}\over{\sqrt{14}}}
&
-{{2341160\,\sqrt{3}\,({2}^{i_{1}})\,({6}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yto I J K _{(n=2 )} \rangle \, \parallel^2
          =
104330470836632544
.
\end{equation}%% end full irrep 2 of level 8 spin 3  with tensors

%% begin full irrep 2 of level 8 spin 3  with tensors

The expression including explicitly the basis elements for $\ydiagram{2,1}$ tensor number 3 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_2} {i_3}} _{(n=3 )} \rangle=
&
\left( 
\begin{matrix}
-1882566\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
&
+23251788\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-3240000\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+1882566\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
&
-23251788\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
+3240000\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-30786840\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
+30786840\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
-13338000\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-15928784\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-30967480\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+15038696\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-15038696\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-31392060\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+13338000\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+30967480\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+15928784\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+31392060\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+24684750\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
&
+905913\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-47534930\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-106541302\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
+59006372\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
&
-59006372\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-24684750\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
-905913\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
+106541302\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+47534930\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
+17621952\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+42432708\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-24810756\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
+24810756\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
-42432708\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-17621952\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
-4036500\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
+4036500\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto 1 {i_1} {i_2}} _{(n=3 )} \rangle=
&
\left( 
\begin{matrix}
+{{134469\,\sqrt{14}\,\left(1 , 1\right)^3\,({1}^{i_{1}})\,({1}^{i_{2}})}\over{2}}
&
+{{13338000\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)^2}\over{\sqrt{14}}}
&
-{{23968269\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{17548784\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})}\over{\sqrt{14}}}
&
+{{23437216\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})}\over{\sqrt{14}}}
&
-134469\,\sqrt{14}\,\left(1 , 1\right)^2\,({2}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{39117663\,\left(2 , 2\right)\,({2}^{i_{1}})\,({2}^{i_{2}})}\over{2\,\sqrt{14}}}
&
-{{1761066\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
-{{38172753\,({2}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{14381952\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
+{{19787604\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
+{{32805090\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(3 , 3\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{5636782\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
+{{515677\,({1}^{i_{2}})\,\left(2 , 2\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
+3927818\,\sqrt{14}\,\left(2 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+3446027\,\sqrt{14}\,({1}^{i_{2}})\,\left(3 , 1\right)\,({3}^{i_{1}})
&
-{{17366306\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
+{{63184439\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{48435568\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
-{{12856498\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
-{{63482382\,\left(1 , 1\right)\,({3}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{20715616\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
-5204162\,\sqrt{14}\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(4 , 1\right)
&
-{{75632652\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(4 , 2\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{39188372\,({1}^{i_{2}})\,\left(2 , 1\right)\,({4}^{i_{1}})}\over{\sqrt{14}}}
&
+{{76083568\,\left(1 , 1\right)\,({2}^{i_{2}})\,({4}^{i_{1}})}\over{\sqrt{14}}}
&
-{{83847802\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{13439723\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{2}})}\over{2\,\sqrt{14}}}
&
-{{129321522\,({4}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{14}}}
&
+{{73703520\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(5 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{25537892\,\left(1 , 1\right)\,({1}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+{{223579854\,({3}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+{{64303124\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-6880017\,\sqrt{14}\,({3}^{i_{1}})\,({5}^{i_{2}})
&
-{{74122134\,({2}^{i_{2}})\,({6}^{i_{1}})}\over{\sqrt{14}}}
&
+{{68263134\,({2}^{i_{1}})\,({6}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-41023\,\sqrt{14}\,({1}^{i_{2}})\,({7}^{i_{1}})
&
+41023\,\sqrt{14}\,({1}^{i_{1}})\,({7}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {i_2}} _{(1)\,(n=3 )} \rangle=
&
\left( 
\begin{matrix}
-209174\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,\left(2 , 1\right)
&
+{{1920907\,\sqrt{3}\,({1}^{i_{2}})\,\left(2 , 1\right)\,\left(2 , 2\right)}\over{2}}
&
+209174\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{1}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2583532\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+40000\,3^{{{7}\over{2}}}\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})^2
&
-209174\,3^{{{3}\over{2}}}\,\left(1 , 1\right)^2\,({1}^{i_{1}})^2\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2742902\,\sqrt{3}\,\left(2 , 1\right)^2\,({2}^{i_{2}})
&
-{{3002549\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,\left(2 , 2\right)\,({2}^{i_{2}})}\over{8}}
&
+2583532\,3^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,\left(2 , 2\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-40000\,3^{{{7}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-2237701\,\sqrt{3}\,({1}^{i_{2}})\,\left(2 , 1\right)\,\left(3 , 1\right)
&
+3420760\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{3002549\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{2}})\,\left(3 , 1\right)}\over{4}}
&
-3420760\,3^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,({2}^{i_{2}})\,\left(3 , 1\right)
&
+895351\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(3 , 2\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+7549\,3^{{{5}\over{2}}}\,({2}^{i_{2}})\,\left(3 , 3\right)
&
+494000\,3^{{{5}\over{2}}}\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{1}})
&
+296696\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+15335392\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+10464020\,\sqrt{3}\,({2}^{i_{2}})\,({3}^{i_{1}})^2
&
+736049\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,\left(2 , 1\right)\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-494000\,3^{{{5}\over{2}}}\,({1}^{i_{1}})^2\,\left(2 , 1\right)\,({3}^{i_{2}})
&
-5210696\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-129400\,3^{{{9}\over{2}}}\,\left(3 , 2\right)\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-10464020\,\sqrt{3}\,({2}^{i_{1}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+188401\,\sqrt{3}\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(4 , 1\right)
&
+1300210\,3^{{{3}\over{2}}}\,({3}^{i_{2}})\,\left(4 , 1\right)
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+714892\,\sqrt{3}\,({2}^{i_{2}})\,\left(4 , 2\right)
&
-2028262\,\sqrt{3}\,({1}^{i_{2}})\,\left(4 , 3\right)
&
-304750\,3^{{{7}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-100657\,3^{{{3}\over{2}}}\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-3823814\,\sqrt{3}\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{1}})
&
+18394186\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{12354431\,\sqrt{3}\,\left(1 , 1\right)^2\,({4}^{i_{2}})}\over{8}}
&
+304750\,3^{{{7}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,({4}^{i_{2}})
&
-1920907\,\sqrt{3}\,\left(2 , 2\right)\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+100657\,3^{{{3}\over{2}}}\,({2}^{i_{1}})^2\,({4}^{i_{2}})
&
+{{17958451\,\sqrt{3}\,\left(3 , 1\right)\,({4}^{i_{2}})}\over{2}}
&
-51358744\,\sqrt{3}\,({1}^{i_{1}})\,({3}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{6867805\,\sqrt{3}\,({2}^{i_{2}})\,\left(5 , 1\right)}\over{2}}
&
+7373165\,\sqrt{3}\,({1}^{i_{2}})\,\left(5 , 2\right)
&
+266252\,3^{{{5}\over{2}}}\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-7471496\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+2996995\,3^{{{3}\over{2}}}\,\left(2 , 1\right)\,({5}^{i_{2}})
&
+6672740\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{1}})\,({5}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3699098\,3^{{{3}\over{2}}}\,({1}^{i_{2}})\,\left(6 , 1\right)
&
+149500\,3^{{{5}\over{2}}}\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{1}})
&
-{{1401851\,3^{{{5}\over{2}}}\,\left(1 , 1\right)\,({6}^{i_{2}})}\over{2}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-149500\,3^{{{5}\over{2}}}\,({1}^{i_{1}})^2\,({6}^{i_{2}})
&
+1508744\,\sqrt{3}\,({8}^{i_{2}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yto {i_1} {i_1} {1}} _{(2)\,(n=3 )} \rangle=
&
\left( 
\begin{matrix}
-{{14941\,3^{{{3}\over{2}}}\,\sqrt{14}\,\left(1 , 1\right)^3\,({1}^{2})^2}\over{2}}
&
+{{14941\,3^{{{3}\over{2}}}\,\sqrt{14}\,\left(1 , 1\right)^3\,({1}^{i_{1}})^2}\over{2}}
&
-{{494000\,3^{{{5}\over{2}}}\,({1}^{2})^2\,\left(2 , 1\right)^2}\over{\sqrt{14}}}
&
+{{494000\,3^{{{5}\over{2}}}\,({1}^{i_{1}})^2\,\left(2 , 1\right)^2}\over{\sqrt{14}}}
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{2663141\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{2})^2\,\left(2 , 2\right)}\over{\sqrt{14}}}
&
-{{2663141\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(2 , 2\right)}\over{\sqrt{14}}}
&
-{{506000\,3^{{{7}\over{2}}}\,\left(1 , 1\right)\,({1}^{2})\,\left(2 , 1\right)\,({2}^{2})}\over{\sqrt{14}}}
&
+14941\,3^{{{3}\over{2}}}\,\sqrt{14}\,\left(1 , 1\right)^2\,({2}^{2})^2
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{4346407\,3^{{{3}\over{2}}}\,\left(2 , 2\right)\,({2}^{2})^2}\over{2\,\sqrt{14}}}
&
+{{506000\,3^{{{7}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{1}})}\over{\sqrt{14}}}
&
-14941\,3^{{{3}\over{2}}}\,\sqrt{14}\,\left(1 , 1\right)^2\,({2}^{i_{1}})^2
&
+{{4346407\,3^{{{3}\over{2}}}\,\left(2 , 2\right)\,({2}^{i_{1}})^2}\over{2\,\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{195674\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{2})^2\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
-{{195674\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})^2\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
+{{4241417\,3^{{{3}\over{2}}}\,({2}^{2})^2\,\left(3 , 1\right)}\over{\sqrt{14}}}
&
-{{4241417\,3^{{{3}\over{2}}}\,({2}^{i_{1}})^2\,\left(3 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-42902\,3^{{{3}\over{2}}}\,\sqrt{14}\,({1}^{2})\,({2}^{2})\,\left(3 , 2\right)
&
+42902\,3^{{{3}\over{2}}}\,\sqrt{14}\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(3 , 2\right)
&
+{{7667696\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{2})\,({3}^{2})}\over{\sqrt{14}}}
&
-{{21233372\,\sqrt{3}\,({1}^{2})\,\left(2 , 2\right)\,({3}^{2})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{2184628\,\sqrt{3}\,\left(2 , 1\right)\,({2}^{2})\,({3}^{2})}\over{\sqrt{14}}}
&
-{{11795960\,\sqrt{3}\,({1}^{2})\,\left(3 , 1\right)\,({3}^{2})}\over{\sqrt{14}}}
&
+{{7053598\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({3}^{2})^2}\over{\sqrt{14}}}
&
-{{3645010\,3^{{{3}\over{2}}}\,({1}^{2})^2\,\left(3 , 3\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{3645010\,3^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,\left(3 , 3\right)}\over{\sqrt{14}}}
&
-{{7667696\,\sqrt{3}\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
+{{21233372\,\sqrt{3}\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
+{{2184628\,\sqrt{3}\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{11795960\,\sqrt{3}\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
-{{7053598\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({3}^{i_{1}})^2}\over{\sqrt{14}}}
&
+{{5793628\,3^{{{3}\over{2}}}\,({1}^{2})\,({2}^{2})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
-{{5793628\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,({2}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{8403628\,3^{{{3}\over{2}}}\,({1}^{2})^2\,\left(4 , 2\right)}\over{\sqrt{14}}}
&
-{{8403628\,3^{{{3}\over{2}}}\,({1}^{i_{1}})^2\,\left(4 , 2\right)}\over{\sqrt{14}}}
&
+{{13670686\,3^{{{3}\over{2}}}\,({1}^{2})\,\left(2 , 1\right)\,({4}^{2})}\over{\sqrt{14}}}
&
-{{15414157\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{2})\,({4}^{2})}\over{2\,\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{1596562\,3^{{{7}\over{2}}}\,({4}^{2})^2}\over{\sqrt{14}}}
&
-{{13670686\,3^{{{3}\over{2}}}\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{1}})}\over{\sqrt{14}}}
&
+{{15414157\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{1}})}\over{2\,\sqrt{14}}}
&
-{{1596562\,3^{{{7}\over{2}}}\,({4}^{i_{1}})^2}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{909920\,3^{{{7}\over{2}}}\,({1}^{2})^2\,\left(5 , 1\right)}\over{\sqrt{14}}}
&
+{{909920\,3^{{{7}\over{2}}}\,({1}^{i_{1}})^2\,\left(5 , 1\right)}\over{\sqrt{14}}}
&
-{{4307248\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{2})\,({5}^{2})}\over{\sqrt{14}}}
&
-{{42419872\,\sqrt{3}\,({3}^{2})\,({5}^{2})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+{{4307248\,3^{{{3}\over{2}}}\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+{{42419872\,\sqrt{3}\,({3}^{i_{1}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+15500\,3^{{{5}\over{2}}}\,\sqrt{14}\,({2}^{2})\,({6}^{2})
&
-15500\,3^{{{5}\over{2}}}\,\sqrt{14}\,({2}^{i_{1}})\,({6}^{i_{1}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yto I J K _{(n=3 )} \rangle \, \parallel^2
          =
2539204044597321696
.
\end{equation}%% end full irrep 2 of level 8 spin 3  with tensors

\subsubsection{Irrep $ \ydiagram{1,1,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 3 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=3->3} }=
 &
\left( 
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
5
&
-5
&
-5
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
5
&
5
&
-5
&
0
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
-20
&
20
&
0
&
20
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-20
&
0
&
-20
&
20
&
6
&
-6
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-6
&
6
&
6
&
-6
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 3 vectors

%% begin of irrep matrices  spin 3 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 3 

%% begin full irrep 3 of level 8 spin 3  with tensors

The expression including explicitly the basis elements for symmetric tensor number 1 reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yooo {i_1} {i_2} {i_3}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+5\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-5\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-5\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+5\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+5\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-5\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+20\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
&
-20\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-20\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
&
+20\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
+20\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
&
-20\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-6\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+6\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
&
+6\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
-6\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-6\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
&
+6\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

and

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
|{\Yooo 1 {i_1} {i_2}} _{(n=1 )} \rangle=
&
\left( 
\begin{matrix}
+{{5\,\left(1 , 1\right)\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})}\over{\sqrt{14}}}
&
-{{5\,\left(1 , 1\right)\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})}\over{\sqrt{14}}}
&
-{{6\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{6\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(3 , 2\right)}\over{\sqrt{14}}}
&
-{{5\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({3}^{i_{1}})}\over{2\,\sqrt{14}}}
&
+{{10\,({1}^{i_{2}})\,\left(2 , 2\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{10\,\left(2 , 1\right)\,({2}^{i_{2}})\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
+{{10\,({1}^{i_{2}})\,\left(3 , 1\right)\,({3}^{i_{1}})}\over{\sqrt{14}}}
&
+{{5\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({3}^{i_{2}})}\over{2\,\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{10\,({1}^{i_{1}})\,\left(2 , 2\right)\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
-{{10\,\left(2 , 1\right)\,({2}^{i_{1}})\,({3}^{i_{2}})}\over{\sqrt{14}}}
&
-{{10\,({1}^{i_{1}})\,\left(3 , 1\right)\,({3}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{4\,({1}^{i_{2}})\,({2}^{i_{1}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
-{{4\,({1}^{i_{1}})\,({2}^{i_{2}})\,\left(4 , 1\right)}\over{\sqrt{14}}}
&
-{{20\,({1}^{i_{2}})\,\left(2 , 1\right)\,({4}^{i_{1}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+{{10\,\left(1 , 1\right)\,({2}^{i_{2}})\,({4}^{i_{1}})}\over{\sqrt{14}}}
&
+{{20\,({1}^{i_{1}})\,\left(2 , 1\right)\,({4}^{i_{2}})}\over{\sqrt{14}}}
&
-{{10\,\left(1 , 1\right)\,({2}^{i_{1}})\,({4}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{2\,\left(1 , 1\right)\,({1}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+{{54\,({3}^{i_{2}})\,({5}^{i_{1}})}\over{\sqrt{14}}}
&
+{{2\,\left(1 , 1\right)\,({1}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-{{54\,({3}^{i_{1}})\,({5}^{i_{2}})}\over{\sqrt{14}}}
&
-{{24\,({2}^{i_{2}})\,({6}^{i_{1}})}\over{\sqrt{14}}}
&
+{{24\,({2}^{i_{1}})\,({6}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-{{2\,({1}^{i_{2}})\,({7}^{i_{1}})}\over{\sqrt{14}}}
&
+{{2\,({1}^{i_{1}})\,({7}^{i_{2}})}\over{\sqrt{14}}}
%
%
\end{matrix}
\right) 
,  \end{align}
} %% parbox
} %% \myscale

with squared norm

\begin{equation}%
\parallel\, |\Yooo I J K _{(n=1 )} \rangle \, \parallel^2
          =
77760
.
\end{equation}%% end full irrep 3 of level 8 spin 3  with tensors

\subsection{$SO(25)$ tensors with 4 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{8,\, s}$ with $ 0 \le s \le 4$
given above.

\subsubsection{Irrep $ \ydiagram{4} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 4 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=4->4} }=
 &
\left( 
\begin{matrix}
-24296940
&
29783700
&
3577635
&
-5239980
&
-5239980
&
-5239980
\\
439810740
&
-408863700
&
-27986985
&
66492180
&
66492180
&
66492180
\\
259071930
&
-237214575
&
-16214445
&
37624860
&
37624860
&
37624860
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-5239980
&
-6849990
&
-6849990
&
-6849990
&
-6849990
&
7120080
\\
66492180
&
-38161710
&
-38161710
&
-38161710
&
-38161710
&
-16200180
\\
37624860
&
-23231520
&
-23231520
&
-23231520
&
-23231520
&
-8600085
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
7120080
&
7120080
&
7120080
&
7120080
&
7120080
&
202070970
\\
-16200180
&
-16200180
&
-16200180
&
-16200180
&
-16200180
&
-759610170
\\
-8600085
&
-8600085
&
-8600085
&
-8600085
&
-8600085
&
-371064915
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-40157940
&
-40157940
&
-40157940
&
-40157940
&
-40157940
&
-40157940
\\
158002140
&
158002140
&
158002140
&
158002140
&
158002140
&
158002140
\\
76725480
&
76725480
&
76725480
&
76725480
&
76725480
&
76725480
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
46793080
&
-40157940
&
-40157940
&
-40157940
&
46793080
&
46793080
\\
-164509480
&
158002140
&
158002140
&
158002140
&
-164509480
&
-164509480
\\
-86929960
&
76725480
&
76725480
&
76725480
&
-86929960
&
-86929960
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-40157940
&
-40157940
&
-40157940
&
46793080
&
46793080
&
46793080
\\
158002140
&
158002140
&
158002140
&
-164509480
&
-164509480
&
-164509480
\\
76725480
&
76725480
&
76725480
&
-86929960
&
-86929960
&
-86929960
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
7448220
&
7448220
&
7448220
&
7448220
&
7448220
&
7448220
\\
-53278020
&
-53278020
&
-53278020
&
-53278020
&
-53278020
&
-53278020
\\
-22337640
&
-22337640
&
-22337640
&
-22337640
&
-22337640
&
-22337640
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
7448220
&
7448220
&
7448220
&
7448220
&
7448220
&
7448220
\\
-53278020
&
-53278020
&
-53278020
&
-53278020
&
-53278020
&
-53278020
\\
-22337640
&
-22337640
&
-22337640
&
-22337640
&
-22337640
&
-22337640
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-24113232
&
-24113232
&
-24113232
&
-24113232
\\
132698592
&
132698592
&
132698592
&
132698592
\\
65791674
&
65791674
&
65791674
&
65791674
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 4 vectors

%% begin of irrep matrices  spin 4 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&0&0\cr 0&1&0\cr 0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&0&0\cr 0&1&0\cr 0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&0&0\cr 0&1&0\cr 0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 8 spin 4 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=4->4} }=
 &
\left( 
\begin{matrix}
-24296940\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(3 , 1\right)
&
+29783700\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 2\right)
&
+3577635\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})
\\
+439810740\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(3 , 1\right)
&
-408863700\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 2\right)
&
-27986985\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})
\\
+259071930\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(3 , 1\right)
&
-237214575\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 2\right)
&
-16214445\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-5239980\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
-5239980\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
-5239980\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}})
\\
+66492180\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+66492180\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
+66492180\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}})
\\
+37624860\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+37624860\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
+37624860\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-5239980\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-6849990\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
-6849990\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
\\
+66492180\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-38161710\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
-38161710\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
\\
+37624860\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-23231520\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
-23231520\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-6849990\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
-6849990\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
&
+7120080\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
-38161710\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
-38161710\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
&
-16200180\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
-23231520\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
-23231520\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
&
-8600085\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+7120080\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+7120080\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+7120080\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
-16200180\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-16200180\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-16200180\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
-8600085\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-8600085\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-8600085\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+7120080\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+7120080\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+202070970\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
-16200180\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-16200180\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-759610170\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
-8600085\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-8600085\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-371064915\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-40157940\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-40157940\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-40157940\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+158002140\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+158002140\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+158002140\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+76725480\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+76725480\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+76725480\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-40157940\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-40157940\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-40157940\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
+158002140\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+158002140\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+158002140\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
+76725480\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+76725480\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+76725480\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+46793080\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-40157940\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-40157940\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
-164509480\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+158002140\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+158002140\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
-86929960\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+76725480\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+76725480\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-40157940\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+46793080\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+46793080\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
\\
+158002140\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-164509480\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
-164509480\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
\\
+76725480\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-86929960\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
-86929960\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-40157940\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
-40157940\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-40157940\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+158002140\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+158002140\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+158002140\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+76725480\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+76725480\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+76725480\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+46793080\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
+46793080\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
+46793080\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
-164509480\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
-164509480\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
-164509480\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
-86929960\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
-86929960\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
-86929960\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+7448220\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+7448220\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+7448220\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
-53278020\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-53278020\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-53278020\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
-22337640\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-22337640\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-22337640\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+7448220\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+7448220\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+7448220\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
-53278020\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-53278020\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-53278020\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
-22337640\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-22337640\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-22337640\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+7448220\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+7448220\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
+7448220\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
-53278020\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-53278020\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-53278020\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
-22337640\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-22337640\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-22337640\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+7448220\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+7448220\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
+7448220\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-53278020\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
-53278020\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-53278020\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-22337640\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
-22337640\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-22337640\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-24113232\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}})
&
-24113232\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}})
&
-24113232\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}})
\\
+132698592\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}})
&
+132698592\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}})
&
+132698592\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}})
\\
+65791674\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}})
&
+65791674\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}})
&
+65791674\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-24113232\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
+132698592\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
+65791674\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 4 down to spin 4 with tensors

%% begin of level 8 spin 4 down to spin 3 with tensors

The expression including explicitly the basis elements for 3 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=4->3} }=
 &
\left( 
\begin{matrix}
-242367984\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(4 , 1\right)
&
+130969296\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 2\right)
&
+9681120\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)
\\
+3017583504\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(4 , 1\right)
&
-1992906576\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 2\right)
&
-233727120\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)
\\
+1743588288\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(4 , 1\right)
&
-1172739672\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 2\right)
&
-138553740\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-26177040\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
+56535660\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
+14275350\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
\\
+974233440\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
-738021060\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
-72174150\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
\\
+589567680\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
-421517070\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
-41028975\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-26177040\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
+56535660\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
+14275350\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
\\
+974233440\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-738021060\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
-72174150\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
\\
+589567680\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-421517070\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
-41028975\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-26177040\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
+56535660\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+14275350\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
\\
+974233440\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-738021060\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-72174150\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
\\
+589567680\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-421517070\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-41028975\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+34746320\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
&
+34746320\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{2}})
&
+34746320\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
\\
-82712720\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
&
-82712720\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{2}})
&
-82712720\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
\\
-41036840\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
&
-41036840\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{2}})
&
-41036840\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-72795480\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-72795480\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-72795480\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
+517172280\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+517172280\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+517172280\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
+269550060\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+269550060\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+269550060\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-18871380\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
-18871380\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
-18871380\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
\\
-423372420\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
-423372420\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
-423372420\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
\\
-242590140\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
-242590140\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
-242590140\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-11137440\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-11137440\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-11137440\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
-15522360\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-15522360\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-15522360\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
-21338070\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-21338070\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-21338070\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-11137440\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-11137440\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-11137440\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
\\
-15522360\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-15522360\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-15522360\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
\\
-21338070\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-21338070\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-21338070\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+244791450\,\left(1 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-388309120\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-388309120\,({2}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
\\
-856811250\,\left(1 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+1567006720\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+1567006720\,({2}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
\\
-422665425\,\left(1 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+746845840\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+746845840\,({2}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-388309120\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+516813240\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+258402200\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
\\
+1567006720\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
-1987535640\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-1003735400\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
\\
+746845840\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
-959806380\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-522563600\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+258402200\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
+516813240\,({2}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+258402200\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
\\
-1003735400\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
-1987535640\,({2}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-1003735400\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
\\
-522563600\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
-959806380\,({2}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-522563600\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+258402200\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
+516813240\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
+258402200\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
\\
-1003735400\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
-1987535640\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-1003735400\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
\\
-522563600\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
-959806380\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-522563600\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+258402200\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
-375323664\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
-375323664\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
\\
-1003735400\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
+1312638384\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+1312638384\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
\\
-522563600\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
+675461748\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+675461748\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-375323664\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
-375323664\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
-375323664\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
\\
+1312638384\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
+1312638384\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
+1312638384\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
\\
+675461748\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
+675461748\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
+675461748\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-375323664\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
+80778336\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
+80778336\,({1}^{i_{1}})\,({1}^{i_{3}})\,({6}^{i_{2}})
\\
+1312638384\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
-34010016\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
-34010016\,({1}^{i_{1}})\,({1}^{i_{3}})\,({6}^{i_{2}})
\\
+675461748\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
-131352\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
-131352\,({1}^{i_{1}})\,({1}^{i_{3}})\,({6}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+80778336\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
\\
-34010016\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
\\
-131352\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 4 down to spin 3 with tensors

\subsubsection{Irrep $ \ydiagram{3,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 4 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=4->4} }=
 &
\left( 
\begin{matrix}
0
&
0
&
0
&
-7049400
&
0
&
0
\\
0
&
0
&
0
&
-7681800
&
0
&
0
\\
0
&
0
&
0
&
-7049400
&
7049400
&
0
\\
0
&
0
&
0
&
-7681800
&
7681800
&
0
\\
0
&
0
&
0
&
7049400
&
0
&
-7049400
\\
0
&
0
&
0
&
7681800
&
0
&
-7681800
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
7049400
&
4566660
&
0
&
0
&
-4566660
&
-781470
\\
7681800
&
25441140
&
0
&
0
&
-25441140
&
-16200180
\\
0
&
4566660
&
-4566660
&
0
&
0
&
0
\\
0
&
25441140
&
-25441140
&
0
&
0
&
0
\\
0
&
-4566660
&
0
&
4566660
&
0
&
781470
\\
0
&
-25441140
&
0
&
25441140
&
0
&
16200180
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-781470
&
0
&
0
&
781470
&
781470
&
0
\\
-16200180
&
0
&
0
&
16200180
&
16200180
&
0
\\
-781470
&
-781470
&
781470
&
781470
&
0
&
0
\\
-16200180
&
-16200180
&
16200180
&
16200180
&
0
&
0
\\
0
&
781470
&
-781470
&
0
&
-781470
&
0
\\
0
&
16200180
&
-16200180
&
0
&
-16200180
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-17102520
&
-26174760
&
-26174760
&
9072240
&
0
&
-9072240
\\
-8404380
&
-23406690
&
-23406690
&
15002310
&
0
&
-15002310
\\
9072240
&
-9072240
&
0
&
9072240
&
-9072240
&
0
\\
15002310
&
-15002310
&
0
&
15002310
&
-15002310
&
0
\\
-9072240
&
0
&
9072240
&
17102520
&
26174760
&
26174760
\\
-15002310
&
0
&
15002310
&
8404380
&
23406690
&
23406690
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
31670800
&
9072240
&
0
&
-9072240
&
31670800
&
0
\\
102728000
&
15002310
&
0
&
-15002310
&
102728000
&
0
\\
0
&
-17102520
&
-26174760
&
-26174760
&
31670800
&
31670800
\\
0
&
-8404380
&
-23406690
&
-23406690
&
102728000
&
102728000
\\
-31670800
&
-9072240
&
9072240
&
0
&
0
&
-31670800
\\
-102728000
&
-15002310
&
15002310
&
0
&
0
&
-102728000
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
26174760
&
26174760
&
17102520
&
0
&
-31670800
&
-31670800
\\
23406690
&
23406690
&
8404380
&
0
&
-102728000
&
-102728000
\\
17102520
&
26174760
&
26174760
&
-31670800
&
-31670800
&
0
\\
8404380
&
23406690
&
23406690
&
-102728000
&
-102728000
&
0
\\
-26174760
&
-17102520
&
-26174760
&
31670800
&
0
&
31670800
\\
-23406690
&
-8404380
&
-23406690
&
102728000
&
0
&
102728000
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3616320
&
-3616320
&
22129080
&
-25745400
&
0
&
25745400
\\
-57660855
&
-57660855
&
8765670
&
-66426525
&
0
&
66426525
\\
0
&
-25745400
&
25745400
&
0
&
-25745400
&
25745400
\\
0
&
-66426525
&
66426525
&
0
&
-66426525
&
66426525
\\
25745400
&
0
&
-25745400
&
3616320
&
3616320
&
-22129080
\\
66426525
&
0
&
-66426525
&
57660855
&
57660855
&
-8765670
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-25745400
&
0
&
25745400
&
-22129080
&
3616320
&
3616320
\\
-66426525
&
0
&
66426525
&
-8765670
&
57660855
&
57660855
\\
-3616320
&
-3616320
&
22129080
&
3616320
&
3616320
&
-22129080
\\
-57660855
&
-57660855
&
8765670
&
57660855
&
57660855
&
-8765670
\\
0
&
25745400
&
-25745400
&
-3616320
&
22129080
&
-3616320
\\
0
&
66426525
&
-66426525
&
-57660855
&
8765670
&
-57660855
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-8618808
&
0
&
0
&
8618808
\\
15165768
&
0
&
0
&
-15165768
\\
0
&
0
&
-8618808
&
8618808
\\
0
&
0
&
15165768
&
-15165768
\\
0
&
8618808
&
0
&
-8618808
\\
0
&
-15165768
&
0
&
15165768
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 4 vectors

%% begin of irrep matrices  spin 4 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&0&-1&0\cr 0&0&0&0&0&-1\cr 0&0&1&0&0&0\cr 0&0&0&1&0&0\cr -1&0&0&0&0&0\cr 0&-1&0&0&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&1&0&0&0\cr 0&0&0&1&0&0\cr 1&0&0&0&0&0\cr 0&1&0&0&0&0\cr 0&0&0&0&1&0\cr 0&0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0&0&0\cr 0&-1&0&0&0&0\cr -1&0&1&0&0&0\cr 0&-1&0&1&0&0\cr 1&0&0&0&1&0\cr 0&1&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 8 spin 4 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=4->4} }=
 &
\left( 
\begin{matrix}
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-7049400\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+0
&
+0
\\
-7681800\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+0
&
+0
\\
-7049400\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+7049400\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
+0
\\
-7681800\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+7681800\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
+0
\\
+7049400\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+0
&
-7049400\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}})
\\
+7681800\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+0
&
-7681800\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+7049400\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+4566660\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
+0
\\
+7681800\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+25441140\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
+0
\\
+0
&
+4566660\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
-4566660\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
\\
+0
&
+25441140\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
-25441140\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
\\
+0
&
-4566660\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
+0
\\
+0
&
-25441140\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
-4566660\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
&
-781470\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
-25441140\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
&
-16200180\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+4566660\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+0
&
+781470\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+25441140\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+0
&
+16200180\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-781470\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+0
\\
-16200180\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+0
\\
-781470\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-781470\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+781470\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
-16200180\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-16200180\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+16200180\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+0
&
+781470\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-781470\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+0
&
+16200180\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-16200180\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+781470\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+781470\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
\\
+16200180\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+16200180\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
\\
+781470\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+0
&
+0
\\
+16200180\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+0
&
+0
\\
+0
&
-781470\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
\\
+0
&
-16200180\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-17102520\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-26174760\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-26174760\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
-8404380\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-23406690\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-23406690\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+9072240\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-9072240\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
\\
+15002310\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-15002310\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
\\
-9072240\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
&
+9072240\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
-15002310\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
&
+15002310\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+9072240\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
-9072240\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
+15002310\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
-15002310\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
+9072240\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-9072240\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
+15002310\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-15002310\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
+17102520\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+26174760\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+26174760\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
+8404380\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+23406690\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+23406690\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+31670800\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+9072240\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
\\
+102728000\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+15002310\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
\\
+0
&
-17102520\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-26174760\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+0
&
-8404380\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-23406690\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
-31670800\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-9072240\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+9072240\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
-102728000\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-15002310\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+15002310\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-9072240\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+31670800\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
\\
-15002310\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+102728000\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
\\
-26174760\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+31670800\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+31670800\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
\\
-23406690\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+102728000\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+102728000\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
\\
+0
&
+0
&
-31670800\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
\\
+0
&
+0
&
-102728000\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+26174760\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+26174760\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+17102520\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+23406690\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+23406690\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+8404380\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+17102520\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+26174760\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+26174760\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+8404380\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+23406690\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+23406690\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
-26174760\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
-17102520\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-26174760\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
-23406690\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
-8404380\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-23406690\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
-31670800\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
-31670800\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
-102728000\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
-102728000\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
-31670800\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
-31670800\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
+0
\\
-102728000\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
-102728000\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
+0
\\
+31670800\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
+31670800\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
+102728000\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
+102728000\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3616320\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-3616320\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+22129080\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
-57660855\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-57660855\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+8765670\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
+0
&
-25745400\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+25745400\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
+0
&
-66426525\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+66426525\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
+25745400\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+0
&
-25745400\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
+66426525\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+0
&
-66426525\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-25745400\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+0
&
+25745400\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
-66426525\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+0
&
+66426525\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
+0
&
-25745400\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+25745400\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
+0
&
-66426525\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+66426525\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
+3616320\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+3616320\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-22129080\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
+57660855\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+57660855\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-8765670\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-25745400\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+0
&
+25745400\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
-66426525\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+0
&
+66426525\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
-3616320\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-3616320\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
+22129080\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
-57660855\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-57660855\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
+8765670\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
+0
&
+25745400\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-25745400\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
+0
&
+66426525\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-66426525\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-22129080\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+3616320\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
+3616320\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-8765670\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+57660855\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
+57660855\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
+3616320\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+3616320\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-22129080\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
+57660855\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+57660855\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-8765670\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-3616320\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+22129080\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-3616320\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-57660855\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+8765670\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-57660855\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-8618808\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}})
&
+0
&
+0
\\
+15165768\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}})
&
+0
&
+0
\\
+0
&
+0
&
-8618808\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}})
\\
+0
&
+0
&
+15165768\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}})
\\
+0
&
+8618808\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}})
&
+0
\\
+0
&
-15165768\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+8618808\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
-15165768\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
+8618808\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
-15165768\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
-8618808\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
+15165768\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 4 down to spin 4 with tensors

%% begin of level 8 spin 4 down to spin 3 with tensors

The expression including explicitly the basis elements for 3 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=4->3} }=
 &
\left( 
\begin{matrix}
-7306656\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(4 , 1\right)
&
-3138816\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 2\right)
&
-2083920\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)
\\
-40705824\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(4 , 1\right)
&
+45695136\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(3 , 2\right)
&
-43200480\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+16060560\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
+8030280\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
+0
\\
-13195860\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
-6597930\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
+0
\\
+20167320\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
+11646600\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
-781470\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
\\
+37325130\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
+51062925\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
-16200180\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
\\
-20167320\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
-11646600\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
+781470\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
\\
-37325130\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
-51062925\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
+16200180\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4106760\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-3616320\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
+781470\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
\\
-50520990\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-57660855\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
+16200180\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
\\
-20167320\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-11646600\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
+781470\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
\\
-37325130\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-51062925\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
+16200180\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4106760\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-3616320\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+781470\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
\\
-50520990\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-57660855\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+16200180\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+20167320\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
+11646600\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-781470\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
\\
+37325130\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
+51062925\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-16200180\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+4167840\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
&
+77440400\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{2}})
&
+77440400\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
\\
+86400960\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
&
+220819600\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{2}})
&
+220819600\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
\\
-73272560\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
&
+73272560\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{2}})
&
+0
\\
-134418640\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
&
+134418640\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{2}})
&
+0
\\
+73272560\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
&
+0
&
-73272560\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
\\
+134418640\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
&
+0
&
-134418640\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-69574200\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-69574200\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-34205040\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
-126977700\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-126977700\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-16808760\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
+0
&
-35369160\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+35369160\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
+0
&
-110168940\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+110168940\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
+35369160\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
-35369160\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
+110168940\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
-110168940\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3862440\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
-31752840\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
-31752840\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
\\
+92998890\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
-52508085\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
-52508085\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
\\
+27890400\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
-27890400\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
+0
\\
+145506975\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
-145506975\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
+0
\\
-27890400\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
+0
&
+27890400\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
\\
-145506975\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
+0
&
+145506975\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+33745140\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+33745140\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-3125880\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
+41888610\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+41888610\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-64800720\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
+36871020\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+23109960\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-36871020\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
+106689330\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-5514060\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-106689330\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
-23109960\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-36871020\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+13761060\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
+5514060\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-106689330\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+112203390\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+10635180\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-3125880\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+10635180\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
\\
+47402670\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-64800720\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+47402670\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
\\
-23109960\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-13761060\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+13761060\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
\\
+5514060\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-112203390\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+112203390\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
\\
-13761060\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+36871020\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+23109960\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
\\
-112203390\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+106689330\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-5514060\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3125880\,\left(1 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-72577920\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+39273520\,({2}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
\\
-64800720\,\left(1 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-120018480\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-155029720\,({2}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
\\
+0
&
-111851440\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+111851440\,({2}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
\\
+0
&
+35011240\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-35011240\,({2}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
\\
+0
&
+111851440\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+0
\\
+0
&
-35011240\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+39273520\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
-55292160\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+48139760\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
\\
-155029720\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
-3974190\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+132612190\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
\\
+0
&
+0
&
+81974720\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
\\
+0
&
+0
&
+522500380\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
\\
-111851440\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+138167520\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-204615840\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
\\
+35011240\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+268235130\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-330412110\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-33834960\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
-55292160\,({2}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+48139760\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
\\
-389888190\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
-3974190\,({2}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+132612190\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
\\
-81974720\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
-138167520\,({2}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+204615840\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
\\
-522500380\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
-268235130\,({2}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+330412110\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
\\
-122641120\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
+0
&
-81974720\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
\\
+192088270\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
+0
&
-522500380\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-33834960\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
+82875360\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-156476080\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
\\
-389888190\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
+264260940\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-197799920\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
\\
+122641120\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
+138167520\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-204615840\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
\\
-192088270\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
+268235130\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-330412110\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
\\
+81974720\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
-138167520\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
+122641120\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
\\
+522500380\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
-268235130\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-192088270\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-156476080\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
-21209280\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+145522320\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
\\
-197799920\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
-58925370\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+455316780\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
\\
-122641120\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
-166731600\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+166731600\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
\\
+192088270\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
-514242150\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+514242150\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
\\
+204615840\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
+112494336\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
-54237264\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
\\
+330412110\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
+421372344\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
-92869806\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-21209280\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
+145522320\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
+91285056\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
\\
-58925370\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
+455316780\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
+362446974\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
\\
-112494336\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
+54237264\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
+112494336\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
\\
-421372344\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
+92869806\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
+421372344\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
\\
+166731600\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
-166731600\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
+54237264\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
\\
+514242150\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
-514242150\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
+92869806\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+91285056\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
-47641296\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
-47641296\,({1}^{i_{1}})\,({1}^{i_{3}})\,({6}^{i_{2}})
\\
+362446974\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
-115356084\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
-115356084\,({1}^{i_{1}})\,({1}^{i_{3}})\,({6}^{i_{2}})
\\
-54237264\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
+0
&
-28075440\,({1}^{i_{1}})\,({1}^{i_{3}})\,({6}^{i_{2}})
\\
-92869806\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
+0
&
+41032740\,({1}^{i_{1}})\,({1}^{i_{3}})\,({6}^{i_{2}})
\\
-112494336\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
+28075440\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
+0
\\
-421372344\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
-41032740\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-19565856\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
\\
-156388824\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
\\
+28075440\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
\\
-41032740\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
\\
-28075440\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
\\
+41032740\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 4 down to spin 3 with tensors

\subsubsection{Irrep $ \ydiagram{2,2} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 4 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=4->4} }=
 &
\left( 
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
477567
\\
0
&
0
&
0
&
0
&
0
&
-8850537
\\
0
&
0
&
0
&
0
&
0
&
-477567
\\
0
&
0
&
0
&
0
&
0
&
8850537
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
-477567
&
-477567
&
0
&
477567
&
0
\\
0
&
8850537
&
8850537
&
0
&
-8850537
&
0
\\
477567
&
0
&
0
&
477567
&
-477567
&
0
\\
-8850537
&
0
&
0
&
-8850537
&
8850537
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
4839888
&
0
&
-4839888
&
0
&
4839888
&
-4839888
\\
-43067568
&
0
&
43067568
&
0
&
-43067568
&
43067568
\\
0
&
-4839888
&
4839888
&
-4839888
&
0
&
4839888
\\
0
&
43067568
&
-43067568
&
43067568
&
0
&
-43067568
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-5519456
&
-4839888
&
4839888
&
0
&
0
&
5519456
\\
24576416
&
43067568
&
-43067568
&
0
&
0
&
-24576416
\\
5519456
&
4839888
&
0
&
-4839888
&
-5519456
&
0
\\
-24576416
&
-43067568
&
0
&
43067568
&
24576416
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4839888
&
0
&
4839888
&
5519456
&
0
&
-5519456
\\
43067568
&
0
&
-43067568
&
-24576416
&
0
&
24576416
\\
4839888
&
-4839888
&
0
&
0
&
-5519456
&
5519456
\\
-43067568
&
43067568
&
0
&
0
&
24576416
&
-24576416
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
2197215
&
0
&
-2197215
&
2197215
&
-2197215
&
0
\\
-5749065
&
0
&
5749065
&
-5749065
&
5749065
&
0
\\
-2197215
&
2197215
&
0
&
-2197215
&
0
&
2197215
\\
5749065
&
-5749065
&
0
&
5749065
&
0
&
-5749065
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
-2197215
&
2197215
&
-2197215
&
0
&
2197215
\\
0
&
5749065
&
-5749065
&
5749065
&
0
&
-5749065
\\
2197215
&
0
&
-2197215
&
0
&
2197215
&
-2197215
\\
-5749065
&
0
&
5749065
&
0
&
-5749065
&
5749065
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 4 vectors

%% begin of irrep matrices  spin 4 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&-1&0\cr 0&0&0&-1\cr -1&0&0&0\cr 0&-1&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0\cr 0&-1&0&0\cr 1&0&1&0\cr 0&1&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&0&1&0\cr 0&1&0&1\cr 0&0&-1&0\cr 0&0&0&-1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 8 spin 4 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=4->4} }=
 &
\left( 
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+477567\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
&
-8850537\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
&
-477567\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
&
+8850537\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
-477567\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-477567\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+8850537\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+8850537\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
\\
+477567\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+0
&
+477567\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
\\
-8850537\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+0
&
-8850537\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+477567\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
+4839888\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
\\
-8850537\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
-43067568\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
\\
-477567\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
+0
&
-4839888\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+8850537\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
+0
&
+43067568\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4839888\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
&
+4839888\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-4839888\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
+43067568\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
&
-43067568\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+43067568\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
+4839888\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-4839888\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
+4839888\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
-43067568\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+43067568\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
-43067568\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-5519456\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-4839888\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+4839888\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
\\
+24576416\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+43067568\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-43067568\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
\\
+5519456\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+4839888\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
&
-4839888\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
-24576416\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-43067568\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
&
+43067568\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+5519456\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
-4839888\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+0
\\
+0
&
-24576416\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+43067568\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+0
\\
-5519456\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
+4839888\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
-4839888\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+24576416\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
-43067568\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+43067568\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+4839888\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+5519456\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
-5519456\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
-43067568\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-24576416\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
+24576416\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+0
&
-5519456\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
+5519456\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+0
&
+24576416\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
-24576416\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2197215\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+0
&
-2197215\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
&
+2197215\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
\\
-5749065\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+0
&
+5749065\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
&
-5749065\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
\\
-2197215\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+2197215\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+0
&
-2197215\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
\\
+5749065\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-5749065\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+0
&
+5749065\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2197215\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+0
&
+0
&
-2197215\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
+5749065\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+0
&
+0
&
+5749065\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
+0
&
+2197215\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
&
+2197215\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+0
\\
+0
&
-5749065\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
&
-5749065\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2197215\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
-2197215\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+0
&
+2197215\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-5749065\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
+5749065\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+0
&
-5749065\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-2197215\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
+0
&
+2197215\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-2197215\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
+5749065\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
+0
&
-5749065\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
+5749065\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 4 down to spin 4 with tensors

%% begin of level 8 spin 4 down to spin 3 with tensors

The expression including explicitly the basis elements for 3 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=4->3} }=
 &
\left( 
\begin{matrix}
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-6304698\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
-2197215\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
-477567\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
\\
+46900278\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
&
+5749065\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
+8850537\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+6304698\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
+2197215\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
+477567\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
\\
-46900278\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
-5749065\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{2}})
&
-8850537\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6304698\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
+2197215\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+477567\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
\\
-46900278\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-5749065\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-8850537\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
\\
-6304698\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-2197215\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
-477567\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
\\
+46900278\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
+5749065\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+8850537\,\left(1 , 1\right)^2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+11038912\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
&
+0
&
-11038912\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
\\
-49152832\,({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 1\right)\,({3}^{i_{3}})
&
+0
&
+49152832\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
\\
+0
&
-11038912\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{2}})
&
+11038912\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
\\
+0
&
+49152832\,({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{2}})
&
-49152832\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-7769508\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+7769508\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
+50732988\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
-50732988\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
\\
+7769508\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-7769508\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+0
\\
-50732988\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+50732988\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4107483\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
+0
&
+4107483\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
\\
+41151213\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
+0
&
-41151213\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
\\
+0
&
+4107483\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
-4107483\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
\\
+0
&
-41151213\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
&
+41151213\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+1910268\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-3884754\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+5795022\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
-35402148\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+25366494\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-60768642\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
-5795022\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+5795022\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-1910268\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
+60768642\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-60768642\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+35402148\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-5795022\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+3884754\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-1910268\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
\\
+60768642\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-25366494\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+35402148\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
\\
+3884754\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+1910268\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-3884754\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
\\
-25366494\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-35402148\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+25366494\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+11038912\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+0
\\
+0
&
-49152832\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+0
\\
+0
&
+0
&
-11038912\,({2}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
\\
+0
&
+0
&
+49152832\,({2}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-11038912\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
-43113534\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+9362754\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
\\
+49152832\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+356038674\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+36309906\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
\\
+11038912\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+43113534\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+3926210\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
\\
-49152832\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
-356038674\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-111619310\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3926210\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
+0
&
+13288964\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
\\
+111619310\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
+0
&
-75309404\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
\\
-9362754\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
-43113534\,({2}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-3926210\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
\\
-36309906\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
+356038674\,({2}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+111619310\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-13288964\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
+43113534\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
+3926210\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
\\
+75309404\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
-356038674\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-111619310\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
\\
+9362754\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
+0
&
-13288964\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
\\
+36309906\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
+0
&
+75309404\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-9362754\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
+1781832\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+24644898\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
\\
-36309906\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
-126277752\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
-246907278\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
\\
+13288964\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
-24644898\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
-1781832\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
\\
-75309404\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
&
+246907278\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+126277752\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-22863066\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
+22863066\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
-24644898\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
\\
+120629526\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
-120629526\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
+246907278\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
\\
+24644898\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
+1781832\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
+22863066\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
\\
-246907278\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
-126277752\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
&
-120629526\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1781832\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
-6750156\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
+0
\\
+126277752\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
+78469716\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
+0
\\
-22863066\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
+6750156\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
-6750156\,({1}^{i_{1}})\,({1}^{i_{3}})\,({6}^{i_{2}})
\\
+120629526\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
-78469716\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
+78469716\,({1}^{i_{1}})\,({1}^{i_{3}})\,({6}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+6750156\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
\\
-78469716\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
\\
+0
\\
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 4 down to spin 3 with tensors

\subsubsection{Irrep $ \ydiagram{2,1,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 4 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=4->4} }=
 &
\left( 
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
2
&
-2
&
0
\\
-2
&
2
&
0
&
0
&
0
&
0
\\
2
&
0
&
-2
&
-2
&
0
&
2
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
-2
&
2
&
0
&
0
&
0
\\
0
&
2
&
0
&
-2
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
2
&
-2
&
0
&
0
&
0
&
0
\\
-2
&
0
&
2
&
0
&
0
&
0
\\
0
&
2
&
-2
&
0
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
0
&
-1
&
1
\\
0
&
1
&
-1
&
0
&
0
&
0
\\
-1
&
0
&
1
&
1
&
0
&
-1
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
1
&
-1
&
0
&
-1
&
1
\\
-1
&
0
&
1
&
1
&
0
&
-1
\\
0
&
0
&
0
&
-1
&
1
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 4 vectors

%% begin of irrep matrices  spin 4 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&-1&0\cr -1&0&0\cr 0&0&-1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&-1\cr 0&-1&0\cr -1&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&1&1\cr 0&-1&0\cr 0&0&-1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 4 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 8 spin 4 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=4->4} }=
 &
\left( 
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
-2\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+2\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
+0
&
+2\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+2\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
-2\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-2\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
+2\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
-2\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
\\
+0
&
+2\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
&
-2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
-2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+0
&
-2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+0
\\
+0
&
+0
&
+0
&
+2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+0
&
+0
\\
-2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
&
+0
\\
-({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+0
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
&
+({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
+0
&
+0
&
-({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+0
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
+({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
+0
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 4 down to spin 4 with tensors

%% begin of level 8 spin 4 down to spin 3 with tensors

The expression including explicitly the basis elements for 3 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=4->3} }=
 &
\left( 
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
\\
+0
&
+0
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,\left(3 , 1\right)
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
-({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,\left(3 , 1\right)
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{2}})
\\
+({1}^{i_{1}})\,({1}^{i_{2}})\,\left(2 , 2\right)\,({2}^{i_{3}})
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,\left(3 , 1\right)
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 2\right)\,({2}^{i_{1}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
-4\,({1}^{i_{1}})\,\left(2 , 1\right)\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+4\,({1}^{i_{2}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-4\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({4}^{i_{2}})
\\
+0
&
+4\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({4}^{i_{3}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
-2\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+2\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+2\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
+0
&
+0
&
-2\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+0
\\
+\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({4}^{i_{1}})
&
+2\,\left(1 , 1\right)\,({1}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-2\,\left(1 , 1\right)\,({1}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+2\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
\\
+2\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
+0
&
+0
\\
+0
&
+0
&
-2\,\left(1 , 1\right)\,({1}^{i_{3}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
-8\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+8\,({2}^{i_{2}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
+0
\\
+8\,({2}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
-8\,({2}^{i_{1}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+6\,({2}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-12\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
&
+12\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
+0
&
+12\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
\\
+8\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
&
-8\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
-6\,({2}^{i_{1}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-2\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
\\
+2\,({1}^{i_{3}})\,({3}^{i_{2}})\,({4}^{i_{1}})
&
-2\,({1}^{i_{2}})\,({3}^{i_{3}})\,({4}^{i_{1}})
&
+0
&
-8\,({1}^{i_{3}})\,({3}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-12\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
+0
&
-12\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
&
+12\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
\\
+2\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
+6\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
+2\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
&
-2\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
\\
+8\,({1}^{i_{1}})\,({3}^{i_{3}})\,({4}^{i_{2}})
&
-6\,({2}^{i_{1}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
+2\,({1}^{i_{2}})\,({3}^{i_{1}})\,({4}^{i_{3}})
&
-2\,({1}^{i_{1}})\,({3}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+4\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
-4\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
&
-4\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
+4\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
\\
-6\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
+6\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
&
+4\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
+6\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
\\
-4\,({1}^{i_{3}})\,({2}^{i_{2}})\,({5}^{i_{1}})
&
-6\,({1}^{i_{2}})\,({2}^{i_{3}})\,({5}^{i_{1}})
&
+6\,({1}^{i_{3}})\,({2}^{i_{1}})\,({5}^{i_{2}})
&
-6\,({1}^{i_{1}})\,({2}^{i_{3}})\,({5}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+4\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
&
-4\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
+0
&
+0
\\
-4\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
&
-6\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({6}^{i_{2}})
\\
+6\,({1}^{i_{2}})\,({2}^{i_{1}})\,({5}^{i_{3}})
&
+4\,({1}^{i_{1}})\,({2}^{i_{2}})\,({5}^{i_{3}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({6}^{i_{1}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+0
\\
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({6}^{i_{3}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 4 down to spin 3 with tensors

\subsection{$SO(25)$ tensors with 5 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{8,\, s}$ with $ 0 \le s \le 5$
given above.

\subsubsection{Irrep $ \ydiagram{5} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 5 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=5->5} }=
 &
\left( 
\begin{matrix}
20
&
-3
&
-3
&
-3
&
-3
&
-3
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-26
&
-26
&
-26
&
-26
&
-26
&
-26
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-26
&
-26
&
-26
&
-26
&
24
&
24
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
24
&
24
&
24
&
24
&
24
&
24
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
24
&
24
&
24
&
24
&
24
&
24
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
24
&
24
&
24
&
24
&
24
&
24
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-46
&
-46
&
-46
&
-46
&
-46
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 5 vectors

%% begin of irrep matrices  spin 5 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 8 spin 5 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=5->5} }=
 &
\left( 
\begin{matrix}
+20\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,\left(2 , 1\right)
&
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})
&
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})
&
-3\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-26\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-26\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-26\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
-26\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-26\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
-26\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-26\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
-26\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-26\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
-26\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+24\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+24\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+24\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+24\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+24\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+24\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+24\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+24\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+24\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+24\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+24\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+24\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+24\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+24\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+24\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+24\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+24\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+24\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+24\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+24\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-46\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{1}})
&
-46\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-46\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{3}})
&
-46\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({4}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-46\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{5}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 5 down to spin 5 with tensors

%% begin of level 8 spin 5 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=5->4} }=
 &
\left( 
\begin{matrix}
-24\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(3 , 1\right)
&
-6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 2\right)
&
-3\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+76\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+76\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
+76\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+76\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+6\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
+6\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+6\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
&
-38\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-38\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-38\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-38\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-38\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-38\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
-208\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-60\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-60\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-60\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-60\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-60\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-60\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+288\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-60\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-60\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-60\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+288\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+288\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-60\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
-60\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-60\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+288\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
+288\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
+288\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-220\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}})
&
-220\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}})
&
-220\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-220\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 5 down to spin 4 with tensors

\subsubsection{Irrep $ \ydiagram{4,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 5 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=5->5} }=
 &
\left( 
\begin{matrix}
0
&
45
&
0
&
0
&
0
&
-45
\\
0
&
45
&
0
&
0
&
0
&
-45
\\
0
&
45
&
0
&
-45
&
0
&
0
\\
0
&
45
&
0
&
-45
&
0
&
0
\\
0
&
45
&
-45
&
0
&
0
&
0
\\
0
&
45
&
-45
&
0
&
0
&
0
\\
0
&
-45
&
0
&
0
&
45
&
0
\\
0
&
-45
&
0
&
0
&
45
&
0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-780
&
-780
&
-780
&
0
&
0
&
0
\\
-105
&
-105
&
-105
&
0
&
0
&
0
\\
-780
&
0
&
-780
&
-780
&
780
&
0
\\
-105
&
0
&
-105
&
-105
&
105
&
0
\\
0
&
-780
&
-780
&
-780
&
780
&
780
\\
0
&
-105
&
-105
&
-105
&
105
&
105
\\
780
&
780
&
0
&
780
&
0
&
-780
\\
105
&
105
&
0
&
105
&
0
&
-105
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
780
&
0
&
780
&
780
&
508
&
508
\\
105
&
0
&
105
&
105
&
4
&
4
\\
0
&
780
&
780
&
0
&
0
&
502
\\
0
&
105
&
105
&
0
&
0
&
106
\\
780
&
0
&
0
&
0
&
0
&
0
\\
105
&
0
&
0
&
0
&
0
&
0
\\
0
&
-780
&
0
&
-780
&
-502
&
0
\\
0
&
-105
&
0
&
-105
&
-106
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
508
&
6
&
502
&
0
&
0
&
-502
\\
4
&
-102
&
106
&
0
&
0
&
-106
\\
0
&
-502
&
0
&
502
&
0
&
-502
\\
0
&
-106
&
0
&
106
&
0
&
-106
\\
502
&
-502
&
0
&
0
&
502
&
-502
\\
106
&
-106
&
0
&
0
&
106
&
-106
\\
0
&
502
&
-508
&
-508
&
-508
&
-6
\\
0
&
106
&
-4
&
-4
&
-4
&
102
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
502
&
0
&
0
&
-502
&
502
&
0
\\
106
&
0
&
0
&
-106
&
106
&
0
\\
508
&
508
&
508
&
6
&
0
&
0
\\
4
&
4
&
4
&
-102
&
0
&
0
\\
0
&
0
&
502
&
-502
&
508
&
508
\\
0
&
0
&
106
&
-106
&
4
&
4
\\
0
&
-502
&
0
&
502
&
0
&
-502
\\
0
&
-106
&
0
&
106
&
0
&
-106
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
-502
&
-6
&
-508
&
-508
&
-508
\\
0
&
-106
&
102
&
-4
&
-4
&
-4
\\
502
&
-502
&
-508
&
-508
&
-6
&
-508
\\
106
&
-106
&
-4
&
-4
&
102
&
-4
\\
508
&
6
&
-508
&
-508
&
-508
&
-6
\\
4
&
-102
&
-4
&
-4
&
-4
&
102
\\
0
&
502
&
508
&
6
&
508
&
508
\\
0
&
106
&
4
&
-102
&
4
&
4
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-810
&
0
&
0
&
0
&
810
\\
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
-810
&
0
&
810
\\
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
-810
&
810
\\
0
&
0
&
0
&
0
&
0
\\
0
&
810
&
0
&
0
&
-810
\\
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 5 vectors

%% begin of irrep matrices  spin 5 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&0&0&0&-1&0\cr 0&0&0&0&0&0&0&-1\cr 0&0&1&0&0&0&0&0\cr 0&0&0&1&0&0&0&0\cr 0&0&0&0&1&0&0&0\cr 0&0&0&0&0&1&0&0\cr -1&0&0&0&0&0&0&0\cr 0&-1&0&0&0&0&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&1&0&0&0&0&0\cr 0&0&0&1&0&0&0&0\cr 1&0&0&0&0&0&0&0\cr 0&1&0&0&0&0&0&0\cr 0&0&0&0&1&0&0&0\cr 0&0&0&0&0&1&0&0\cr 0&0&0&0&0&0&1&0\cr 0&0&0&0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&0&1&0&0&0\cr 0&0&0&0&0&1&0&0\cr 0&0&1&0&0&0&0&0\cr 0&0&0&1&0&0&0&0\cr 1&0&0&0&0&0&0&0\cr 0&1&0&0&0&0&0&0\cr 0&0&0&0&0&0&1&0\cr 0&0&0&0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0&0&0&0&0\cr 0&-1&0&0&0&0&0&0\cr -1&0&1&0&0&0&0&0\cr 0&-1&0&1&0&0&0&0\cr -1&0&0&0&1&0&0&0\cr 0&-1&0&0&0&1&0&0\cr 1&0&0&0&0&0&1&0\cr 0&1&0&0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 8 spin 5 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=5->5} }=
 &
\left( 
\begin{matrix}
+0
&
+45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
&
-45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})
\\
+0
&
+45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
&
-45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})
\\
+0
&
-45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
-45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
-45\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})
\\
+0
&
+0
&
-45\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})
\\
-45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})
&
+0
&
+0
\\
-45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})
&
+0
\\
+0
&
+45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-780\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-780\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-780\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
-105\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-105\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-105\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
-780\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
-780\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
-105\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
-105\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
-780\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-780\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
-105\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
-105\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+780\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+780\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
\\
+105\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+105\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
-780\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+780\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
+0
\\
-105\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+105\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
+0
\\
-780\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+780\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
+780\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
\\
-105\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+105\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
+105\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
\\
+780\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
-780\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
\\
+105\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
-105\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+780\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
+780\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
+105\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
+105\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
+0
&
+780\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+780\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
+0
&
+105\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+105\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
+780\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
+0
\\
+105\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
+0
\\
+0
&
-780\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
-105\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+780\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+508\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+508\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
\\
+105\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+4\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
\\
+0
&
+0
&
+502\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
\\
+0
&
+0
&
+106\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
-780\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
-502\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
\\
-105\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
-106\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+508\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
&
+502\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
\\
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-102\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
&
+106\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
\\
+0
&
-502\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
&
+0
\\
+0
&
-106\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
&
+0
\\
+502\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-502\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
&
+0
\\
+106\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-106\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
&
+0
\\
+0
&
+502\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
&
-508\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
\\
+0
&
+106\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
&
-4\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
-502\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+0
&
+0
&
-106\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+502\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
-502\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+106\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
-106\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+0
&
+502\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-502\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+0
&
+106\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-106\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
-508\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-508\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+102\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+502\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
+0
\\
+106\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
+0
\\
+508\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+508\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+508\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+0
&
+0
&
+502\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+0
&
+0
&
+106\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+0
&
-502\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
\\
+0
&
-106\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-502\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
&
+502\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
\\
-106\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
&
+106\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
\\
+6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
&
+0
&
+0
\\
-102\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
&
+0
&
+0
\\
-502\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
&
+508\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+508\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
-106\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
+502\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
&
+0
&
-502\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
+106\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
&
+0
&
-106\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
-502\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
&
-6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
\\
+0
&
-106\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
&
+102\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
\\
+502\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-502\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
&
-508\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
\\
+106\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-106\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
\\
+508\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
&
-508\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
\\
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-102\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
\\
+0
&
+502\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
&
+508\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
\\
+0
&
+106\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-508\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
-508\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
-508\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
-508\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
-6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
-508\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
+102\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
-508\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
-508\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
-6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+102\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
+508\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+508\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
-102\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-810\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{1}})
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
-810\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{3}})
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+810\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{2}})
&
+0
\\
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+0
&
+810\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{5}})
\\
+0
&
+0
\\
+0
&
+810\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{5}})
\\
+0
&
+0
\\
-810\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({4}^{i_{4}})
&
+810\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{5}})
\\
+0
&
+0
\\
+0
&
-810\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{5}})
\\
+0
&
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 5 down to spin 5 with tensors

%% begin of level 8 spin 5 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=5->4} }=
 &
\left( 
\begin{matrix}
-1800\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(3 , 1\right)
&
-810\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 2\right)
&
-45\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})
\\
-180\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(3 , 1\right)
&
+0
&
-45\,\left(1 , 1\right)^2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+192\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+1016\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
+1016\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}})
\\
-24\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
+8\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}})
\\
-824\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+0
&
+824\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}})
\\
-32\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+0
&
+32\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}})
\\
-824\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+824\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
+0
\\
-32\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+32\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
+0
\\
+824\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+0
&
+0
\\
+32\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+1016\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+84\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
+412\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
\\
+8\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+192\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
+16\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
\\
+0
&
-328\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
+0
\\
+0
&
+176\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
+0
\\
+0
&
-328\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
+328\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
\\
+0
&
+176\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
-176\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
\\
-824\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+328\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
+0
\\
-32\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-176\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+412\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+412\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
&
+90\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+16\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+16\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
&
+90\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+328\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+0
&
+870\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
-176\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+0
&
+195\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
-328\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
&
-870\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
+176\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
&
-195\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+90\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+90\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-780\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+90\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+90\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-105\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+0
&
+870\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-870\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+0
&
+195\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-195\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+870\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+870\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-870\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+195\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+195\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-195\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
-870\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+0
\\
-195\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-780\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-780\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+4680\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
-105\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-105\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+630\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
-870\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
\\
+0
&
-195\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
\\
-870\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+0
&
+0
\\
-195\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+0
&
+0
\\
+870\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+870\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
\\
+195\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+195\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1560\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+2116\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+2116\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
-210\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+208\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+208\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
-3676\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
&
+3676\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
-418\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
&
+418\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
-3676\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+3676\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
\\
-418\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+418\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
\\
+1088\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-2588\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-2588\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+404\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-14\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-14\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1560\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+2116\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+2116\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
-210\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+208\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+208\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
-1088\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+2588\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+2588\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
-404\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+14\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+14\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
-3676\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+3676\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
-418\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+418\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
+3676\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
-3676\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
+418\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
-418\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2008\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-1560\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+2116\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+424\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-210\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+208\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+5056\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-3676\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+3676\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+448\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-418\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+418\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+0
&
-1088\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+2588\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+0
&
-404\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+14\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
-5056\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+3676\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
\\
-448\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+418\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2116\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+2008\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+2008\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
\\
+208\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+424\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+424\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
\\
+0
&
+0
&
+5056\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
\\
+0
&
+0
&
+448\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
\\
+2588\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+5056\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+5056\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
\\
+14\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+448\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+448\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
\\
-3676\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-5056\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
\\
-418\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-448\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-472\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
-472\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-472\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+194\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+194\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+194\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
-2588\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+1088\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-2588\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
-14\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+404\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-14\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+1088\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
-2588\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-2588\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+404\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
-14\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-14\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+2588\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+2588\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-1088\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+14\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+14\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-404\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3048\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
-3048\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
-3048\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
-24\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
-24\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
-24\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
-5056\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
-5056\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
-448\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
-448\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
-5056\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
-5056\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
+0
\\
-448\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
-448\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
+0
\\
+0
&
+5056\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
+5056\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+448\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
+448\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2104\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-2104\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-3000\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
-412\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-412\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-840\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
+896\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+0
&
-896\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
+428\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+0
&
-428\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
+0
&
+896\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-896\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
+0
&
+428\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-428\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
+1692\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+1692\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+2588\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
\\
+396\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+396\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+824\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2104\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-2104\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-3000\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
-412\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-412\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-840\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
-1692\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-1692\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-2588\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
-396\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
-396\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-824\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
+0
&
+896\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-896\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
+0
&
+428\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-428\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
-896\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+0
&
+896\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
\\
-428\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
&
+0
&
+428\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2104\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-2104\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-3000\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
-412\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-412\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-840\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
+0
&
+896\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-896\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
+0
&
+428\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-428\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
-1692\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-1692\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-2588\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
-396\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-396\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
&
-824\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
-896\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+0
&
+896\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
\\
-428\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+0
&
+428\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-412\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
-412\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-412\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-16\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
-16\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-16\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
+1692\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+2588\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
+1692\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
+396\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+824\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
+396\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
+1692\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+1692\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
+2588\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
+396\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+396\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
+824\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-2588\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
-1692\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-1692\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-824\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
-396\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-396\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+3424\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}})
&
+3424\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}})
&
+3424\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}})
\\
+652\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}})
&
+652\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}})
&
+652\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}})
\\
+0
&
-1424\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}})
&
+0
\\
+0
&
+448\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}})
&
+0
\\
+0
&
+0
&
-1424\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}})
\\
+0
&
+0
&
+448\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}})
\\
+1424\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}})
&
+0
&
+0
\\
-448\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+4848\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
+204\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
+1424\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
-448\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
+1424\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
-448\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
-1424\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
+448\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 5 down to spin 4 with tensors

\subsubsection{Irrep $ \ydiagram{3,2} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 5 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=5->5} }=
 &
\left( 
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3
&
0
&
3
&
0
&
0
&
0
\\
-3
&
3
&
0
&
0
&
0
&
3
\\
3
&
0
&
0
&
-3
&
0
&
-3
\\
-3
&
0
&
0
&
3
&
3
&
0
\\
3
&
-3
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
3
&
0
&
0
&
-3
&
1
&
0
\\
0
&
-3
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
3
&
-1
&
0
\\
0
&
0
&
-3
&
0
&
0
&
1
\\
-3
&
0
&
3
&
0
&
0
&
-1
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-1
&
0
&
1
&
0
&
0
&
-1
\\
0
&
0
&
0
&
1
&
-1
&
0
\\
0
&
1
&
-1
&
0
&
1
&
0
\\
0
&
-1
&
0
&
0
&
0
&
0
\\
1
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
0
&
-1
&
0
\\
0
&
1
&
0
&
-1
&
0
&
-1
\\
0
&
0
&
0
&
0
&
0
&
1
\\
1
&
0
&
-1
&
0
&
0
&
0
\\
-1
&
0
&
0
&
1
&
1
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
1
&
0
&
-1
&
0
&
1
\\
0
&
1
&
0
&
0
&
-1
&
1
\\
0
&
-1
&
1
&
0
&
0
&
-1
\\
-1
&
1
&
-1
&
0
&
0
&
1
\\
0
&
-1
&
0
&
0
&
1
&
-1
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 5 vectors

%% begin of irrep matrices  spin 5 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&-1&0&0\cr 0&0&0&0&-1\cr -1&0&0&0&0\cr 1&1&1&1&1\cr 0&-1&0&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&1&1&1&1\cr 0&0&-1&0&0\cr 0&-1&0&0&0\cr 0&0&0&0&-1\cr 0&0&0&-1&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&0&1&0&0\cr 0&1&1&0&0\cr 0&0&-1&0&0\cr 0&0&0&-1&0\cr 0&0&0&1&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0&0\cr 0&1&0&0&1\cr 1&0&1&0&0\cr 0&0&0&1&1\cr 0&0&0&0&-1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 8 spin 5 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=5->5} }=
 &
\left( 
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
-3\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+0
&
-3\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+3\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
\\
+0
&
+0
&
+3\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+0
&
-3\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+0
&
+3\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-3\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+3\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+3\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
\\
+0
&
-3\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
-3\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
\\
+0
&
+3\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+3\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+3\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
+0
&
-3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
+0
&
-3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
+0
&
+0
&
-3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
-3\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
+3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
-({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
&
+0
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
\\
+0
&
+({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
\\
+0
&
-({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
-({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
\\
+0
&
+0
&
+0
&
+0
\\
+({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
\\
-({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+0
\\
+0
\\
+0
\\
+0
\\
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 5 down to spin 5 with tensors

%% begin of level 8 spin 5 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=5->4} }=
 &
\left( 
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+0
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
\\
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
&
+0
&
+\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
&
+0
\\
+0
&
+0
&
+0
&
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+0
&
+0
&
-\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
&
+0
\\
+0
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+0
&
+0
\\
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
\\
+3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+0
&
+3\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
\\
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+0
&
+0
\\
+0
&
+3\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+0
&
+0
\\
+0
&
+0
&
+0
&
-3\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
+6\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+10\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
-3\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
+0
&
+8\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+3\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
-10\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-6\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
-3\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
+12\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
\\
+3\,\left(1 , 1\right)\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
+0
&
-12\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
&
+12\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-12\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
-8\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+8\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
-8\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
+2\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-12\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
+12\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
-12\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+10\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+6\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-2\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
+12\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-6\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-10\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+2\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-6\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-10\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+8\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-8\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
&
+8\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
-2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
-4\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
&
+4\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+4\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-4\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
\\
-2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+6\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+10\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+4\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+0
\\
-8\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
-8\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+8\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+6\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
+6\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
-2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
-6\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
-6\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
-10\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
-4\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+4\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
+6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+0
&
-8\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
+8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
+10\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
-6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
+2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
+6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+0
&
+6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
-6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-12\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
&
-10\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
\\
-6\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+6\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+0
&
-6\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
\\
+12\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+6\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
&
+10\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
\\
-10\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+0
&
+10\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
&
-12\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
\\
+10\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
-10\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+0
&
+12\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+10\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+12\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
+0
&
+6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
&
+6\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+0
\\
+0
&
-10\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+0
\\
-6\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
+6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
&
-12\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
+0
&
+6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
-12\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
+12\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
+6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+10\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}})
&
+0
&
-10\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
-10\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}})
&
+0
&
+0
&
+10\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
+0
&
+10\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}})
&
+0
&
-10\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
+0
&
-10\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}})
&
+10\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}})
&
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 5 down to spin 4 with tensors

\subsubsection{Irrep $ \ydiagram{3,1,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 5 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=5->5} }=
 &
\left( 
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
-1
&
0
\\
0
&
0
&
0
&
0
&
0
&
-1
\\
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
1
&
-1
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
-1
&
1
\\
0
&
1
&
1
&
0
&
0
&
-1
\\
0
&
1
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
1
&
0
&
-1
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
0
&
-1
&
0
\\
0
&
0
&
1
&
-1
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
1
\\
0
&
0
&
0
&
0
&
0
&
0
\\
1
&
0
&
0
&
-1
&
0
&
0
\\
0
&
-1
&
0
&
1
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
1
&
1
&
0
&
0
&
-1
\\
-1
&
1
&
0
&
0
&
1
&
-1
\\
0
&
-1
&
0
&
-1
&
0
&
1
\\
0
&
0
&
-1
&
1
&
0
&
0
\\
0
&
0
&
-1
&
0
&
1
&
0
\\
0
&
0
&
0
&
1
&
-1
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 5 vectors

%% begin of irrep matrices  spin 5 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&-1&0&0&0\cr 0&1&0&0&0&0\cr -1&0&0&0&0&0\cr 0&0&0&-1&0&0\cr 0&0&0&0&0&-1\cr 0&0&0&0&-1&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&1&0&0&0&0\cr 1&0&0&0&0&0\cr 0&0&1&0&0&0\cr 0&0&0&0&0&1\cr 0&0&0&0&-1&0\cr 0&0&0&1&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0&0&0\cr 0&0&0&0&1&0\cr 0&0&0&-1&0&0\cr 0&0&-1&0&0&0\cr 0&1&0&0&0&0\cr 0&0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0&0&0\cr -1&1&0&0&-1&0\cr 1&0&1&1&0&0\cr 0&0&0&-1&0&0\cr 0&0&0&0&-1&0\cr 0&0&0&-1&1&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 5 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 8 spin 5 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=5->5} }=
 &
\left( 
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
-({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
&
+0
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
\\
+0
&
-({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
+0
&
+0
\\
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+0
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+0
\\
+0
\\
+0
\\
+0
\\
+0
\\
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 5 down to spin 5 with tensors

%% begin of level 8 spin 5 down to spin 4 with tensors

The expression including explicitly the basis elements for 4 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=5->4} }=
 &
\left( 
\begin{matrix}
+0
&
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,\left(2 , 1\right)\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{3}})
&
+0
&
+0
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{1}})
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,\left(2 , 1\right)\,({2}^{i_{2}})
&
+0
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{3}})
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})
&
+0
\\
+0
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{2}})
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
-2\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+2\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
+0
&
+0
&
-2\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{1}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+2\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+2\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
-2\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
&
+0
&
+0
\\
+0
&
+0
&
-2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-2\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
\\
-2\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-2\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
+0
&
+2\,({1}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+0
&
-2\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
\\
+0
&
+2\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
&
-2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({3}^{i_{3}})
\\
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
+0
&
+0
\\
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+0
&
-2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+0
&
+2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
-2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+0
&
-2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+0
\\
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({3}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
+2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
\\
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({3}^{i_{2}})\,({3}^{i_{3}})
&
+2\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+0
\\
+0
&
+0
&
+0
&
+2\,({1}^{i_{2}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+0
&
+0
\\
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({3}^{i_{2}})\,({3}^{i_{4}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
+2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({3}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({3}^{i_{3}})\,({3}^{i_{4}})
\\
-2\,({1}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
-6\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{1}})
&
+6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
&
+0
\\
+0
&
+0
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
&
-2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
\\
-2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
&
+0
\\
+6\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{1}})
&
+0
&
-6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{1}})
&
-6\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
&
+0
&
+0
\\
+6\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({4}^{i_{2}})
&
-6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
&
+0
&
-6\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
+0
&
+0
&
+6\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+0
\\
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({4}^{i_{3}})
&
+0
\\
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({4}^{i_{3}})
\\
+0
&
+6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({4}^{i_{2}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
+0
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
+6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
+0
&
+6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
-6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
-6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
-6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+0
&
+6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({4}^{i_{4}})
\\
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
+0
&
+0
\\
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{4}})\,({4}^{i_{3}})
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
+0
\\
+0
&
+6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({4}^{i_{4}})
&
-6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({4}^{i_{4}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({5}^{i_{3}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{1}})
&
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({5}^{i_{2}})
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({5}^{i_{4}})
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 5 down to spin 4 with tensors

\subsection{$SO(25)$ tensors with 6 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{8,\, s}$ with $ 0 \le s \le 6$
given above.

\subsubsection{Irrep $ \ydiagram{6} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 6 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=6->6} }=
 &
\left( 
\begin{matrix}
-45
&
-33
&
-33
&
-33
&
-33
&
-33
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-33
&
-33
&
-33
&
-33
&
-33
&
-33
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-33
&
-33
&
-33
&
-33
&
80
&
80
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
80
&
80
&
80
&
80
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 6 vectors

%% begin of irrep matrices  spin 6 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 6)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 8 spin 6 down to spin 6 with tensors

The expression including explicitly the basis elements for 6 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=6->6} }=
 &
\left( 
\begin{matrix}
-45\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})
&
-33\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-33\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
-33\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-33\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
-33\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-33\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
-33\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-33\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
-33\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-33\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{6}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
-33\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{6}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-33\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}})
&
-33\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{6}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-33\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}})
&
-33\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+80\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{1}})
&
+80\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+80\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{3}})
&
+80\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+80\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({3}^{i_{5}})
&
+80\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{6}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 6 down to spin 6 with tensors

%% begin of level 8 spin 6 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=6->5} }=
 &
\left( 
\begin{matrix}
-20\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,\left(2 , 1\right)
&
-123\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-123\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})
&
-123\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-123\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})
&
-123\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-198\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-198\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-198\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
-198\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-198\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
-198\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-198\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
-198\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-198\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
-198\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-38\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
-38\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-38\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-38\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-38\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-38\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-38\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-38\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-38\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-38\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-38\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-38\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-38\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
-38\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-38\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-38\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-38\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
-38\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-38\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
-38\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+508\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{1}})
&
+508\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+508\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{3}})
&
+508\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({4}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+508\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{5}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 6 down to spin 5 with tensors

\subsubsection{Irrep $ \ydiagram{5,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 6 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=6->6} }=
 &
\left( 
\begin{matrix}
0
&
3
&
3
&
0
&
3
&
0
\\
0
&
0
&
3
&
3
&
0
&
0
\\
0
&
0
&
0
&
0
&
3
&
3
\\
0
&
0
&
0
&
0
&
0
&
0
\\
0
&
-3
&
0
&
-3
&
0
&
-3
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
3
&
0
&
0
&
0
&
0
\\
3
&
0
&
0
&
3
&
0
&
-3
\\
3
&
0
&
0
&
0
&
3
&
-3
\\
0
&
3
&
3
&
3
&
3
&
-3
\\
0
&
0
&
-3
&
0
&
0
&
3
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3
&
-3
&
-3
&
-3
&
-8
&
0
\\
-3
&
0
&
-3
&
-3
&
0
&
0
\\
-3
&
-3
&
0
&
-3
&
0
&
0
\\
-3
&
-3
&
-3
&
0
&
0
&
0
\\
0
&
3
&
3
&
3
&
0
&
8
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
0
&
0
&
0
&
8
\\
-8
&
0
&
0
&
8
\\
0
&
-8
&
0
&
8
\\
0
&
0
&
-8
&
8
\\
0
&
0
&
0
&
-8
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 6 vectors

%% begin of irrep matrices  spin 6 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&0&-1\cr 0&1&0&0&0\cr 0&0&1&0&0\cr 0&0&0&1&0\cr -1&0&0&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&1&0&0&0\cr 1&0&0&0&0\cr 0&0&1&0&0\cr 0&0&0&1&0\cr 0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&1&0&0\cr 0&1&0&0&0\cr 1&0&0&0&0\cr 0&0&0&1&0\cr 0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&1&0\cr 0&1&0&0&0\cr 0&0&1&0&0\cr 1&0&0&0&0\cr 0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 6)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0&0\cr -1&1&0&0&0\cr -1&0&1&0&0\cr -1&0&0&1&0\cr 1&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 8 spin 6 down to spin 6 with tensors

The expression including explicitly the basis elements for 6 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=6->6} }=
 &
\left( 
\begin{matrix}
+0
&
+3\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+3\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{3}})
\\
+0
&
+0
&
+3\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{3}})
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+0
&
-3\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+0
\\
+3\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+0
\\
+0
&
+3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
\\
-3\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
-3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{5}})
&
+0
\\
+3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+0
\\
+3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+0
\\
+0
&
+3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{5}})
&
+3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{5}})
\\
+0
&
+0
&
-3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
\\
+3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
-3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{6}})
\\
+0
&
+3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{6}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
-3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{6}})
\\
+3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{6}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
-3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{6}})
\\
+0
&
+0
&
+3\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{6}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}})
&
-3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{6}})
&
-3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}})
\\
-3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}})
&
+0
&
-3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}})
\\
-3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}})
&
-3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{6}})
&
+0
\\
-3\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}})
&
-3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{6}})
&
-3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}})
\\
+0
&
+3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{6}})
&
+3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
&
-8\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{1}})
&
+0
\\
-3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
&
+0
&
+0
\\
-3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+3\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
&
+0
&
+8\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
\\
-8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{3}})
&
+0
&
+0
\\
+0
&
-8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{4}})
&
+0
\\
+0
&
+0
&
-8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({3}^{i_{5}})
\\
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{6}})
\\
+8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{6}})
\\
+8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{6}})
\\
+8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{6}})
\\
-8\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{6}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 6 down to spin 6 with tensors

%% begin of level 8 spin 6 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=6->5} }=
 &
\left( 
\begin{matrix}
-16\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,\left(2 , 1\right)
&
+0
\\
+0
&
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
\\
+0
&
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
\\
+0
&
-3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
\\
+0
&
+3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})
&
+3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})
\\
+0
&
+0
\\
+0
&
+3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})
\\
+3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})
&
+0
\\
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})
&
+3\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})
\\
+3\,\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})
&
+0
\\
+0
&
+0
\\
+0
&
+0
\\
+0
&
-3\,\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
\\
+12\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+12\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
\\
+12\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+12\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
\\
-12\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-12\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
\\
+0
&
+12\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+12\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+12\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
+12\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+12\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
\\
-12\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-12\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
-12\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
\\
+0
&
-12\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
\\
-12\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
+0
\\
-12\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
-12\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
\\
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-12\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
-12\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
+0
&
-12\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
+0
&
-12\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
-12\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
\\
+12\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-12\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
-12\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
+0
&
-12\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
-12\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+0
\\
+12\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+12\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+6\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
\\
+18\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
\\
+0
&
+18\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
\\
+0
&
+0
\\
+4\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-12\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
\\
+0
&
-18\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
\\
+0
&
-18\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
\\
+18\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-18\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
\\
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+22\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+6\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
-4\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
+0
&
+18\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}})
\\
+0
&
+0
\\
-18\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-12\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-22\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+0
&
-18\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+18\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-18\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+0
&
+18\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+6\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}})
\\
+0
&
+18\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}})
\\
-4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}})
\\
+0
&
+0
\\
-18\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-12\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
\\
+0
&
-18\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-22\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
\\
+18\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-18\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
\\
+0
&
+18\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+6\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
+0
&
+18\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
+0
&
+0
\\
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
\\
-18\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+6\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-12\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
-18\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+18\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-18\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
-22\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
+18\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+10\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+10\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
\\
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+22\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
\\
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
\\
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
\\
-22\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+10\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+10\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+22\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+22\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{1}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{2}})
\\
+0
&
-36\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{2}})
\\
+0
&
+0
\\
+0
&
+0
\\
+36\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{1}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{3}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({4}^{i_{4}})
\\
+0
&
+0
\\
-36\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{3}})
&
+0
\\
+0
&
-36\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({4}^{i_{4}})
\\
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+32\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{5}})
\\
+36\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{5}})
\\
+36\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{5}})
\\
+36\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{5}})
\\
-36\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{5}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 6 down to spin 5 with tensors

\subsubsection{Irrep $ \ydiagram{4,2} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 6 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=6->6} }=
 &
\left( 
\begin{matrix}
0
&
1
&
0
&
0
&
0
&
0
\\
0
&
0
&
1
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
1
&
0
\\
0
&
-1
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
1
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
1
\\
0
&
0
&
0
&
-1
&
0
&
0
\\
0
&
0
&
0
&
0
&
0
&
1
\\
0
&
0
&
0
&
0
&
0
&
0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
-1
&
0
&
0
&
-1
\\
0
&
-1
&
0
&
0
&
0
&
0
\\
0
&
-1
&
0
&
0
&
0
&
0
\\
0
&
1
&
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
-1
&
0
&
0
\\
0
&
0
&
-1
&
0
&
0
&
0
\\
0
&
0
&
1
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
&
-1
&
0
\\
1
&
0
&
0
&
-1
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
0
&
0
&
0
&
1
&
0
&
0
\\
0
&
-1
&
0
&
1
&
0
&
0
\\
0
&
0
&
-1
&
1
&
0
&
0
\\
1
&
0
&
0
&
-1
&
0
&
0
\\
-1
&
0
&
0
&
1
&
0
&
0
\\
0
&
0
&
-1
&
1
&
0
&
0
\\
0
&
1
&
0
&
-1
&
0
&
0
\\
-1
&
0
&
0
&
1
&
0
&
0
\\
0
&
0
&
-1
&
1
&
0
&
0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
\\
0
&
0
&
0
&
0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 6 vectors

%% begin of irrep matrices  spin 6 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&-1&0&0&0&0&0\cr 0&0&0&0&0&0&-1&0&0\cr 0&0&0&0&0&1&0&0&0\cr -1&0&0&0&0&0&0&0&0\cr 1&1&0&1&1&0&1&0&0\cr 0&0&1&0&0&0&0&0&0\cr 0&-1&0&0&0&0&0&0&0\cr 1&0&1&1&0&-1&0&1&0\cr 0&0&0&0&0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&0&0&0&-1&0&0\cr 1&1&0&1&1&0&1&0&0\cr 0&0&0&0&0&0&0&0&1\cr 0&0&0&0&-1&0&0&0&0\cr 0&0&0&-1&0&0&0&0&0\cr 0&0&0&0&0&1&0&0&0\cr -1&0&0&0&0&0&0&0&0\cr 0&0&0&0&0&0&0&1&0\cr 0&0&1&0&0&0&0&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&0&0&1&0&0&0\cr 0&0&0&0&-1&-1&-1&1&1\cr 1&0&1&1&0&-1&0&1&0\cr 0&0&0&0&0&0&0&-1&0\cr 0&0&0&0&1&0&0&0&0\cr 1&0&0&0&0&0&0&0&0\cr 0&0&0&0&0&0&1&0&0\cr 0&0&0&-1&0&0&0&0&0\cr 1&1&0&1&1&0&1&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0&0&0&0&0&0\cr -1&0&0&-1&-1&0&-1&0&0\cr -1&0&0&-1&0&1&0&-1&0\cr 1&0&0&1&0&0&0&0&0\cr -1&-1&0&-1&0&0&-1&0&0\cr -1&0&0&0&0&1&0&0&0\cr 1&0&0&0&0&0&1&0&0\cr -1&0&-1&-1&0&1&0&0&0\cr -1&-1&0&-1&-1&0&-1&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 6)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1&0&0&1&0&0&0&0&0\cr 0&-1&0&0&0&0&0&0&0\cr 0&0&-1&0&0&0&0&0&0\cr 0&0&0&-1&0&0&0&0&0\cr 0&0&0&1&1&0&0&0&0\cr 0&0&-1&0&0&1&0&0&0\cr 0&1&0&0&0&0&1&0&0\cr 0&0&0&1&0&0&0&1&0\cr 0&0&-1&0&0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 6 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 8 spin 6 down to spin 6 with tensors

The expression including explicitly the basis elements for 6 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=6->6} }=
 &
\left( 
\begin{matrix}
+0
&
+({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
+0
\\
+0
&
+0
&
+({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
-({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{3}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{5}})
\\
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+0
&
+0
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{5}})
\\
+0
&
+0
&
+0
&
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{5}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{4}})
&
+0
&
+0
\\
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
+0
&
+0
&
-({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{6}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
+0
\\
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
+0
&
+0
&
+0
\\
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
+0
&
+0
&
+0
\\
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{6}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
\\
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{6}})
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
\\
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
\\
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}})
&
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
\\
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}})
&
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
\\
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{6}})
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
\\
-({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}})
&
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
\\
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+0
&
+0
\\
+0
&
+0
\\
+0
&
+0
\\
+0
&
+0
\\
+0
&
+0
\\
+0
&
+0
\\
+0
&
+0
\\
+0
&
+0
\\
+0
&
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 6 down to spin 6 with tensors

%% begin of level 8 spin 6 down to spin 5 with tensors

The expression including explicitly the basis elements for 5 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=6->5} }=
 &
\left( 
\begin{matrix}
+0
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})
&
+0
&
+0
\\
+0
&
+0
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})
&
+0
\\
+0
&
+0
&
-\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})
\\
+0
&
+0
&
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})
&
+0
&
-2\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
\\
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
-\left(1 , 1\right)\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})
&
+0
&
+0
\\
+0
&
+0
&
+2\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+0
&
+2\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-2\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
\\
+0
&
+0
&
-2\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+0
&
+2\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+0
&
+2\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
-2\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+0
&
+0
\\
+0
&
+0
&
-2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+0
&
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
\\
+0
&
+0
&
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
\\
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
\\
+0
&
+0
&
+0
&
+0
\\
+2\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+0
&
+0
\\
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
-2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{2}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+0
&
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({2}^{i_{3}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
-2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
-2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
+0
&
+0
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
-2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({2}^{i_{3}})\,({2}^{i_{4}})\,({2}^{i_{5}})
\\
+0
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({2}^{i_{2}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{1}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
\\
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
\\
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
\\
+0
&
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
\\
+4\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
&
+0
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
\\
+0
&
+4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
\\
-4\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{1}})
&
+0
&
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{1}})
&
+0
\\
+0
&
+4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{1}})
&
+0
&
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{1}})
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
-2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
+4\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
-4\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{2}})
&
+0
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{2}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{2}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{2}})
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
\\
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
\\
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
\\
-2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
\\
+0
&
+0
&
+0
&
+0
\\
+4\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{3}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({3}^{i_{3}})
&
+0
\\
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{3}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({3}^{i_{3}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({3}^{i_{4}})
&
+0
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({3}^{i_{4}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
\\
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({3}^{i_{4}})
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{5}})\,({3}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+0
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+0
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+0
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+0
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{2}})\,({3}^{i_{5}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{1}})\,({3}^{i_{5}})
&
+0
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
\\
+0
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({2}^{i_{3}})\,({3}^{i_{5}})
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({2}^{i_{4}})\,({3}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{1}})
&
+0
&
+0
&
+0
\\
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{2}})
&
+0
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({4}^{i_{4}})
\\
+0
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{3}})
&
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({4}^{i_{4}})
\\
-4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({4}^{i_{1}})
&
+0
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({4}^{i_{4}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({4}^{i_{5}})
\\
+0
\\
+0
\\
+0
\\
+0
\\
+0
\\
+0
\\
+0
\\
+0
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 6 down to spin 5 with tensors

\subsection{$SO(25)$ tensors with 7 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{8,\, s}$ with $ 0 \le s \le 7$
given above.

\subsubsection{Irrep $ \ydiagram{6,1} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 7 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=7->7} }=
 &
\left( 
\begin{matrix}
1
&
0
&
0
&
0
&
0
&
0
\\
0
&
1
&
0
&
0
&
0
&
0
\\
0
&
0
&
1
&
0
&
0
&
0
\\
0
&
0
&
0
&
1
&
0
&
0
\\
0
&
0
&
0
&
0
&
1
&
0
\\
0
&
0
&
0
&
0
&
0
&
1
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-1
\\
-1
\\
-1
\\
-1
\\
-1
\\
-1
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 7 vectors

%% begin of irrep matrices  spin 7 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&1&0&0&0&0\cr 1&0&0&0&0&0\cr 0&0&1&0&0&0\cr 0&0&0&1&0&0\cr 0&0&0&0&1&0\cr 0&0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 7 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&1&0&0&0\cr 0&1&0&0&0&0\cr 1&0&0&0&0&0\cr 0&0&0&1&0&0\cr 0&0&0&0&1&0\cr 0&0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 7 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&1&0&0\cr 0&1&0&0&0&0\cr 0&0&1&0&0&0\cr 1&0&0&0&0&0\cr 0&0&0&0&1&0\cr 0&0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 7 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&0&1&0\cr 0&1&0&0&0&0\cr 0&0&1&0&0&0\cr 0&0&0&1&0&0\cr 1&0&0&0&0&0\cr 0&0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 7 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 6)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 0&0&0&0&0&1\cr 0&1&0&0&0&0\cr 0&0&1&0&0&0\cr 0&0&0&1&0&0\cr 0&0&0&0&1&0\cr 1&0&0&0&0&0\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 7 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 7)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} -1&0&0&0&0&0\cr -1&1&0&0&0&0\cr -1&0&1&0&0&0\cr -1&0&0&1&0&0\cr -1&0&0&0&1&0\cr -1&0&0&0&0&1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 7 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 8 spin 7 down to spin 7 with tensors

The expression including explicitly the basis elements for 7 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=7->7} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{1}})
&
+0
&
+0
&
+0
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{2}})
&
+0
&
+0
\\
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{3}})
&
+0
\\
+0
&
+0
&
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{7}})
\\
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{7}})
\\
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{7}})
\\
+0
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{7}})
\\
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{5}})
&
+0
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{7}})
\\
+0
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{7}})\,({2}^{i_{6}})
&
-({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{7}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 7 down to spin 7 with tensors

%% begin of level 8 spin 7 down to spin 6 with tensors

The expression including explicitly the basis elements for 6 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=7->6} }=
 &
\left( 
\begin{matrix}
+\left(1 , 1\right)\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})
&
+0
&
+0
\\
+0
&
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{3}})
\\
+0
&
+2\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{2}})
&
+0
\\
+0
&
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{3}})
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
\\
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+0
\\
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{4}})
\\
+2\,({1}^{i_{1}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{3}})
&
+0
&
+0
\\
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{4}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{4}})
\\
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
+0
\\
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{5}})
&
+0
\\
+0
&
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{5}})
\\
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+0
\\
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{4}})
&
+0
&
+0
\\
+0
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{1}})\,({2}^{i_{5}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{2}})\,({2}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+0
&
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{6}})
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{6}})
\\
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+0
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{6}})
\\
+0
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{6}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{6}})
\\
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({2}^{i_{3}})\,({2}^{i_{5}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{6}})\,({2}^{i_{4}})\,({2}^{i_{5}})
&
-2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{1}})\,({2}^{i_{6}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{6}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}})
\\
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{6}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}})
\\
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{6}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}})
\\
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}})
&
+0
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}})
\\
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{6}})
&
+0
\\
-2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{2}})\,({2}^{i_{6}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({2}^{i_{3}})\,({2}^{i_{6}})
&
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({2}^{i_{4}})\,({2}^{i_{6}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
&
+2\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{1}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{2}})
\\
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
&
+4\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{1}})
&
+0
\\
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{2}})
\\
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
&
+0
&
+0
\\
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({2}^{i_{5}})\,({2}^{i_{6}})
&
+0
&
+0
\\
+0
&
+0
&
+0
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{3}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{4}})
&
+2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({3}^{i_{5}})
\\
+0
&
+0
&
+0
\\
+0
&
+0
&
+0
\\
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{3}})
&
+0
&
+0
\\
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({3}^{i_{4}})
&
+0
\\
+0
&
+0
&
+4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({3}^{i_{5}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
-2\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{6}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{6}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{6}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{6}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{6}})
\\
-4\,({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({3}^{i_{6}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 7 down to spin 6 with tensors

\subsection{$SO(25)$ tensors with 8 indexes}

We give the expansion of the $SO(25)$ tensors 
on the basis $T_{8,\, s}$ with $ 0 \le s \le 8$
given above.

\subsubsection{Irrep $ \ydiagram{8} $}

The expression for the given irrep for the coefficients 
 on the basis elements reads as follows.

%% begin of top level spin 8 vectors 

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
b^{\sN {N=8,\, s=8->8} }=
 &
\left( 
\begin{matrix}
1
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of top level spin 8 vectors

%% begin of irrep matrices  spin 8 

The irrep matrices  associated with the swaps $1\leftrightarrow k$ read
  as follows.


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 2)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 8 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 3)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 8 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 4)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 8 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 5)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 8 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 6)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 8 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 7)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
, 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 8 


\myscaleR{ 
\parbox{\linewidth}{ 
\begin{align} 
R[(1, 8)]= 
& 
%%\begin{pmatrix} 
\begin{pmatrix} 1\cr \end{pmatrix} 
%%\end{pmatrix} 
. 
\end{align} 
 
} %% parbox 

} %% \myscaleR 


%% end of irrep matrices  spin 8 

Since the irrep has not being fully built we give the only sensible
  descendant. 

%% begin of level 8 spin 8 down to spin 8 with tensors

The expression including explicitly the basis elements for 8 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=8->8} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({1}^{i_{8}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 8 down to spin 8 with tensors

%% begin of level 8 spin 8 down to spin 7 with tensors

The expression including explicitly the basis elements for 7 indexes reads as follows.

  %%newline
\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
(b \cdot e)^{\sN {N=8,\, s=8->7} }=
 &
\left( 
\begin{matrix}
+({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{1}})
&
+({1}^{i_{1}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{2}})
%
%
\end{matrix}
\right . 
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{3}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{4}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\begin{matrix}
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{6}})\,({1}^{i_{7}})\,({2}^{i_{5}})
&
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{7}})\,({2}^{i_{6}})
%
%
\end{matrix}
\nonumber %%
\end{align}
} %% parbox
} %% myscale

\myscaleM{ 
\parbox{\linewidth}{ 
\begin{align}
&
\left. 
\begin{matrix}
+({1}^{i_{1}})\,({1}^{i_{2}})\,({1}^{i_{3}})\,({1}^{i_{4}})\,({1}^{i_{5}})\,({1}^{i_{6}})\,({2}^{i_{7}})
%
%
\end{matrix}
\right) 
.  \end{align}
} %% parbox
} %% \myscale

 

 %% end of level 8 spin 8 down to spin 7 with tensors


 \end{document}

